Non-Evolvability of Monotone DNF under the Uniform Distribution

We prove that monotone disjunctive normal forms (DNFs) are not evolvable under the uniform distribution in Valiant's model, resolving a question posed by Valiant (2009) and highlighted by Feldman, Lee, and Servedio (2011). At classification loss $\varepsilon_0=1/100$, no adaptive randomized learner in the correlational statistical-query (CSQ) or general statistical-query (SQ) model can learn $n$-variable monotone DNFs with at most $s$ canonical terms using a query count and inverse tolerance bounded by a single polynomial in $n$ and $s$. More strongly, we construct a sequence of hard distributions with $s=n^{o(1)}$ canonical terms for which every learner achieving loss at most $\varepsilon_0$ with probability at least $2/3$ must satisfy $Q\tau^{-2}=n^{\omega(1)}$. This bound allows unlimited computation, improper real-valued hypotheses, and independent unlabeled examples. The proof constructs a prior by randomly permuting the coordinates of a disjunction of rare monotone gates. We choose the gates so that conditioning on rejection is nearly product on every set of a prescribed number of coordinates, yielding constant prior variance and a covariance operator of superpolynomially small norm.

==> anc/FixedPointTheorems.lean <==
module

public import FixedPointTheorems.apply_cubical_sperner
public import FixedPointTheorems.brouwer
public import FixedPointTheorems.convex_homeos
public import FixedPointTheorems.cubical_sperner
public import FixedPointTheorems.cubical_sperner_prep


==> anc/FixedPointTheorems/apply_cubical_sperner.lean <==
module

public import Mathlib.Analysis.Convex.Intrinsic
public import Mathlib.Topology.Defs.Basic
public import FixedPointTheorems.cubical_sperner

@[expose] public section

/-
shows the fixed-point theorem for the unit cube
by applying the cubical sperner's lemma
-/


variable {n : ℕ}

def unit_cube := { v : Fin n → ℝ | 0 ≤ v ∧ v ≤ 1 }

-- genuinely noncomputable: the comparisons are on real numbers (`Real.decidableEq`)
noncomputable def rl_point {f : @unit_cube n → @unit_cube n} (x : @unit_cube n) : ℕ :=
  match (Finset.min { i | (f x).1 i < x.1 i ∨ x.1 i = 1}) with
    | some k => k.1
    | none => n

lemma reduced_label_props_1 (f : @unit_cube n → @unit_cube n) (x : @unit_cube n)
    : @rl_point n f x ≤ n ∧ ∀ k,
    (@rl_point n f x = k.1 → (f x).1 k < x.1 k ∨ x.1 k = 1)
    ∧ ((f x).1 k < x.1 k ∨ x.1 k = 1 → @rl_point n f x ≤ k.1) := by {
  let s : Finset (Fin n) := {i | (f x).1 i < x.1 i ∨ x.1 i = 1}
  let minval := Finset.min s
  let rlp := match minval with
    | some k => k.1
    | none => n
  by_cases he : s = ∅
  {
    have h1 : @rl_point n f x = n := by {
      show rlp = n
      unfold rlp minval
      rw [he]
      simp only [Finset.min_empty]
    }
    rw [h1]
    simp only [le_refl, true_and]
    intro k
    have h2 : n ≠ k.1 := by omega
    simp only [h2, IsEmpty.forall_iff, true_and]
    intro h3
    have h4 : k ∈ s := by {
      unfold s
      simp only [Finset.mem_filter, Finset.mem_univ, true_and]
      exact h3
    }
    rw [he] at h4
    simp only [Finset.notMem_empty] at h4
  }
  have hne : s.Nonempty := Finset.nonempty_iff_ne_empty.mpr he
  obtain ⟨m, hm⟩ := Finset.min_of_nonempty hne
  have h1 : @rl_point n f x = m.1 := by {
    show rlp = m.1
    unfold rlp minval
    rw [hm]
  }
  rw [h1]
  simp only [Fin.is_le', Fin.val_fin_le, true_and]
  intro k1
  apply And.intro
  {
    intro h2
    suffices h3 : k1 ∈ s by {
      unfold s at h3
      simp only [Finset.mem_filter, Finset.mem_univ, true_and] at h3
      exact h3
    }
    apply Finset.mem_of_min
    rw [hm]
    simp only [WithTop.coe_eq_coe]
    ext
    exact h2
  }
  {
    intro h2
    have h3 : k1 ∈ s := by {
      unfold s
      simp only [Finset.mem_filter, Finset.mem_univ, h2, and_self]
    }
    exact Finset.min_le_of_eq h3 hm
  }
}

lemma reduced_label_props_2 (f : @unit_cube n → @unit_cube n) (x : @unit_cube n)
    : @rl_point n f x ≤ n ∧
    ∀ k, (x.1 k = 0 → @rl_point n f x ≠ k.1) ∧ (x.1 k = 1 → @rl_point n f x ≤ k.1):= by {
  have h1 := reduced_label_props_1 f x
  apply And.intro h1.1
  intro k
  apply And.intro
  {
    intro h2 h3
    have h4 := (h1.2 k).1 h3
    rw [h2] at h4
    simp only [zero_ne_one, or_false] at h4
    contrapose! h4
    exact (f x).2.1 k
  }
  {
    intro h2
    apply (h1.2 k).2
    exact Or.inr h2
  }
}

lemma reduced_label_props_3 (f : @unit_cube n → @unit_cube n) (x : @unit_cube n) (k : Fin n)
    : (@rl_point n f x = k → (f x).1 k ≤ x.1 k) ∧ (@rl_point n f x > k → (f x).1 k ≥ x.1 k) := by {
  have h1 := (reduced_label_props_1 f x).2 k
  apply And.intro
  {
    intro h2
    cases h1.1 h2
    (expose_names; exact le_of_lt h)
    rename_i h3
    rw [h3]
    exact (f x).2.2 k
  }
  {
    contrapose!
    intro h2
    apply h1.2
    exact Or.inl h2
  }
}

-- genuinely noncomputable: division of real numbers
noncomputable def discrete_map (p : ℕ ) (v : Fin n → Fin (p+1)) : @unit_cube n :=
  ⟨ fun i ↦ ((v i).1 : ℝ ) / p , by {
    unfold unit_cube
    simp only [Set.mem_ofPred_eq]
    rw [Pi.le_def, Pi.le_def, ←forall_and]
    intro i
    simp only [Pi.zero_apply, Pi.one_apply]
    apply And.intro
    exact div_nonneg (Nat.cast_nonneg' ↑(v i)) (Nat.cast_nonneg' p)
    apply div_le_one_of_le₀ ?_ (Nat.cast_nonneg' p)
    simp only [Nat.cast_le]
    exact Fin.is_le (v i)
  }⟩

-- genuinely noncomputable: depends on `rl_point`
noncomputable def sperner_cube_of_function (f : @unit_cube n → @unit_cube n)
  (p : ℕ ) {ppos : 0 < p} : SpernerCube where
  n := n
  p := p
  RL := fun v ↦ @rl_point _ f (discrete_map p v)
  rl_proper := by {
    intro v
    let x := discrete_map p v
    have h1 := reduced_label_props_2 f x
    apply And.intro h1.1
    intro k
    apply And.intro
    {
      intro h2
      apply (h1.2 k).1
      unfold x discrete_map
      simp only [div_eq_zero_iff, Nat.cast_eq_zero, Fin.val_eq_zero_iff]
      exact Or.inl h2
    }
    {
      intro h2
      apply (h1.2 k).2
      unfold x discrete_map
      simp only [h2]
      refine (div_eq_one_iff_eq ?_).mpr rfl
      simp only [ne_eq, Nat.cast_eq_zero]
      omega
    }
  }

lemma dist_discrete_map p (ppos: 0 < p) (v1 v2 : Fin n → Fin (p+1))
    (h1 : ∀ k, (v1 k).1 ≤ (v2 k).1 + 1 ∧ (v2 k).1 ≤ (v1 k).1 + 1) :
    dist (discrete_map p v1) (discrete_map p v2) ≤ 1 / p := by {
  let x1 := (discrete_map p v1).1
  let x2 := (discrete_map p v2).1
  show dist x1 x2 ≤ 1 / p
  refine (dist_pi_le_iff ?_).mpr ?_
  simp only [one_div, inv_nonneg, Nat.cast_nonneg]
  intro k
  have hx1 : x1 k = (v1 k).1 / p := by {rfl}
  have hx2 : x2 k = (v2 k).1 / p := by {rfl}
  rw [hx1, hx2]
  rw [Real.dist_eq, abs_sub_le_iff]
  have h1k := (h1 k).1
  have h2k := (h1 k).2
  apply And.intro
  repeat {
    rw [sub_le_iff_le_add', ← add_div]
    have ppos2 : 0 < (p : ℝ) := Nat.cast_pos'.mpr ppos
    rwa [div_le_div_iff_of_pos_right ppos2, ←Nat.cast_add_one, Nat.cast_le]
  }
}

lemma nearby_points (f : @unit_cube n → @unit_cube n) (p0:ℕ):
    ∃ x0 : @unit_cube n, ∀ k, (f x0).1 k ≥ x0.1 k ∧
    ∃ xk : @unit_cube n, dist x0 xk ≤ 1 / ↑(p0 +1) ∧ (f xk).1 k ≤ xk.1 k := by {
  let p := p0 + 1
  have ppos : 0 < p := by omega
  let SC := @sperner_cube_of_function n f p ppos
  obtain ⟨I, h3⟩ := weaker_cubical_sperner SC
  have h4 j : j ≤ n → ∃ i, SC.RL (I i) = j := by {
    intro h4
    exact h3.2.symm.subset h4
  }
  obtain ⟨i0, hi0⟩ := h4 n (Nat.le_refl n)
  let x0 := discrete_map SC.p (I i0)
  use x0
  intro k
  apply And.intro
  {
    apply (reduced_label_props_3 f x0 k).2
    have h6 : @rl_point _ f x0 = n := by exact hi0
    rw [h6]
    simp only [gt_iff_lt, Fin.is_lt]
  }
  obtain ⟨ik, hik⟩ := h4 k.1 k.is_le'
  let xk := discrete_map SC.p (I ik)
  use xk
  apply And.intro _ $ (reduced_label_props_3 f xk k).1 hik
  unfold x0 xk
  apply dist_discrete_map p ppos
  have h5 := le_add_one_of_simplex SC I h3.1
  intro k
  exact ⟨h5 i0 ik k, h5 ik i0 k⟩
}


theorem fixed_point_unit_cube (f : C(@unit_cube n, @unit_cube n)) : ∃ x, f x = x := by {
  obtain ⟨x0s, hx0⟩ := Classical.axiomOfChoice (nearby_points f)
  have hc1 : ∃ xx : @unit_cube n, ∃ (φ:ℕ → ℕ ), StrictMono φ ∧
      Filter.Tendsto (x0s ∘ φ ) Filter.atTop (nhds xx) := by {
    have hc1 : IsCompact (@unit_cube n) := isCompact_Icc
    let x0 : ℕ → Fin n → ℝ := fun i ↦ (x0s i).1
    have h2 : ∀ i, x0 i ∈ unit_cube := fun i ↦ (x0s i).2
    obtain ⟨a, ⟨ha, ⟨φ,h3⟩ ⟩ ⟩ := hc1.isSeqCompact h2
    use ⟨a, ha⟩
    use φ
    exact And.intro h3.1 $ tendsto_subtype_rng.mpr h3.2
  }
  obtain ⟨xxx, ⟨φ, h2⟩ ⟩ := hc1
  let y0 := x0s ∘ φ
  let g : Fin n → @unit_cube n → ℝ := fun k x ↦ x.1 k
  have hc2 k : Continuous (g k) := by {
    exact (continuous_apply k).comp continuous_subtype_val
  }
  have h3 k : xxx.1 k ≤ (f xxx).1 k := by {
    show g k xxx ≤ g k (f xxx)
    have h6 :=  (hc2 k).seqContinuous h2.2
    have h7 := (hc2 k).seqContinuous $ f.2.seqContinuous h2.2
    apply le_of_tendsto_of_tendsto' h6 h7
    exact fun i ↦ (hx0 (φ i) k).1
  }
  have h4 k : (f xxx).1 k ≤ xxx.1 k := by {
    show g k (f xxx) ≤ g k xxx
    have h5 n:= (hx0 (φ n) k).2
    obtain ⟨yk, h6⟩ := Classical.axiomOfChoice h5
    have h4 : Filter.Tendsto yk Filter.atTop (nhds xxx) := by {
      apply tendsto_of_tendsto_of_dist h2.2
      have h7 := @tendsto_one_div_add_atTop_nhds_zero_nat ℝ _ _ _ _
      apply tendsto_of_tendsto_of_tendsto_of_le_of_le tendsto_const_nhds h7 _
      {
        intro i
        apply le_trans (h6 i).1
        simp only [Nat.cast_add, Nat.cast_one, one_div]
        apply inv_anti₀ (Nat.cast_add_one_pos i)
        simp only [add_le_add_iff_right, Nat.cast_le, h2.1.le_apply]
      }
      exact fun _ ↦ dist_nonneg
    }
    have h7 := (hc2 k).seqContinuous h4
    have h8 := (hc2 k).seqContinuous $ f.2.seqContinuous h4
    apply le_of_tendsto_of_tendsto' h8 h7
    exact fun i ↦ (h6 i).2
  }
  use xxx
  ext k
  apply le_antisymm (h4 k) (h3 k)
}

/-- The cubical fixed-point theorem stated with mathlib's `Function.IsFixedPt` vocabulary. -/
theorem fixed_point_unit_cube_isFixedPt (f : C(@unit_cube n, @unit_cube n)) :
    ∃ x, Function.IsFixedPt f x := by
  simpa [Function.IsFixedPt] using fixed_point_unit_cube f


==> anc/FixedPointTheorems/brouwer.lean <==
module

public import FixedPointTheorems.apply_cubical_sperner
public import FixedPointTheorems.convex_homeos
public import Mathlib.Dynamics.FixedPoints.Basic

@[expose] public section

/- Brouwer fixed-point theorem:
Every continuous function mapping a nonempty compact convex set to itself has a fixed point
(the set should be a subset of a finite dimensional vector space).

https://en.wikipedia.org/wiki/Brouwer_fixed-point_theorem
-/


theorem brouwer_fixed_point {V : Type*}
    [NormedAddCommGroup V] [NormedSpace ℝ V] [FiniteDimensional ℝ V]
    : ∀ (s : Set V), Convex ℝ s → IsCompact s → Set.Nonempty s →
    ∀ (f : C(s, s)), ∃ x, f x = x := by {
  intro s hcvx hcmpct hne f
  obtain ⟨k, ⟨e⟩ ⟩ := homeo_unit_cube_of_convex_compact s hcvx hcmpct hne
  let g := (toContinuousMap e).comp (f.comp (toContinuousMap e.symm))
  obtain ⟨y, hy⟩ := @fixed_point_unit_cube k g
  use (toContinuousMap e.symm) y
  have h1 : e.symm (e (f (e.symm y))) = e.symm y := congrArg e.symm hy
  rwa [e.symm_apply_apply] at h1
}

/-- Brouwer's fixed-point theorem stated with mathlib's `Function.IsFixedPt` vocabulary. -/
theorem brouwer_fixed_point_isFixedPt {V : Type*}
    [NormedAddCommGroup V] [NormedSpace ℝ V] [FiniteDimensional ℝ V]
    (s : Set V) (hcvx : Convex ℝ s) (hcmpct : IsCompact s) (hne : Set.Nonempty s)
    (f : C(s, s)) :
    ∃ x, Function.IsFixedPt f x := by
  simpa [Function.IsFixedPt] using brouwer_fixed_point s hcvx hcmpct hne f

/-- The fixed-point set of a continuous self-map on a Brouwer domain is nonempty. -/
theorem brouwer_fixedPoints_nonempty {V : Type*}
    [NormedAddCommGroup V] [NormedSpace ℝ V] [FiniteDimensional ℝ V]
    (s : Set V) (hcvx : Convex ℝ s) (hcmpct : IsCompact s) (hne : Set.Nonempty s)
    (f : C(s, s)) :
    (Function.fixedPoints f).Nonempty := by
  exact brouwer_fixed_point_isFixedPt s hcvx hcmpct hne f


==> anc/FixedPointTheorems/convex_homeos.lean <==
module

public import Mathlib.Analysis.Convex.Intrinsic
public import Mathlib.Analysis.Convex.GaugeRescale

@[expose] public section


/-
some helper lemmas involving homeomorphisms.
-/


lemma homeo_unit_ball {V : Type*}
    [NormedAddCommGroup V] [NormedSpace ℝ V] [FiniteDimensional ℝ V]
    (s: Set V) (hcvx : Convex ℝ s) (hcmpct : IsCompact s)
    (hni : (interior s).Nonempty):
    Nonempty (s ≃ₜ Metric.closedBall (0: V) 1) := by {
  have h1 := exists_homeomorph_image_interior_closure_frontier_eq_unitBall hcvx hni
  have h2 : Bornology.IsBounded s := IsCompact.isBounded hcmpct
  cases (h1 h2)
  rename_i e he
  have h4 := closure_eq_iff_isClosed.mpr (IsCompact.isClosed hcmpct)
  have e2 := Homeomorph.image e s
  rw [h4] at he
  rw [he.2.1] at e2
  exact Nonempty.intro e2
}


theorem homeo_of_finrank_eq {V W : Type*}
    [NormedAddCommGroup V] [NormedSpace ℝ V] [FiniteDimensional ℝ V]
    [NormedAddCommGroup W] [NormedSpace ℝ W] [FiniteDimensional ℝ W]
    (hreq : Module.finrank ℝ V = Module.finrank ℝ W) :
    Nonempty (Metric.closedBall (0: V) 1 ≃ₜ Metric.closedBall (0: W) 1) := by {
  have L := ContinuousLinearEquiv.ofFinrankEq hreq
  let pL := L ⁻¹' (Metric.closedBall (0:W) 1)
  have hpL : pL = L.toHomeomorph ⁻¹' (Metric.closedBall (0:W) 1) := rfl
  have h4 : Convex ℝ pL := Convex.linear_preimage (convex_closedBall 0 1) L.toLinearMap
  have h5 : IsCompact pL := by {
    rw [hpL,Homeomorph.isCompact_preimage]
    exact isCompact_closedBall 0 1
  }
  have h6 : (interior pL).Nonempty := by {
    rw [hpL, ← Homeomorph.preimage_interior]
    refine (Function.Surjective.nonempty_preimage ?_).mpr ?_
    exact Homeomorph.surjective L.toHomeomorph
    use 0
    rw [interior_closedBall]
    {simp only [Metric.mem_ball, dist_self, zero_lt_one]}
    {exact Ne.symm (zero_ne_one' ℝ)}
  }
  have e1 : pL ≃ₜ Metric.closedBall (0:W) 1 := by {
    rw [hpL]
    exact L.toHomeomorph.sets hpL
  }
  have h7 := homeo_unit_ball _ h4 h5 h6
  cases h7
  rename_i e2
  apply Nonempty.intro
  exact e2.symm.trans e1
}


lemma unit_cube_homeo_unit_ball {n}
    : Nonempty (Set.Icc (0 : Fin n → ℝ) 1 ≃ₜ Metric.closedBall (0 : Fin n → ℝ) 1 ) := by
  apply homeo_unit_ball _ (convex_Icc 0 1) isCompact_Icc
  have h1 : Set.Icc (0 : Fin n → ℝ) 1 = Set.univ.pi (fun _ => Set.Icc (0 : ℝ) 1) := by
    ext x; simp [Set.mem_Icc, Pi.le_def]
  rw [h1, interior_pi_set Set.finite_univ]
  exact Set.univ_pi_nonempty_iff.mpr fun _ => by
    rw [interior_Icc]; exact ⟨1/2, by norm_num, by norm_num⟩

lemma homeo_unit_cube_of_convex_compact {V : Type*}
    [NormedAddCommGroup V] [NormedSpace ℝ V] [FiniteDimensional ℝ V]
    (s: Set V) (hcvx : Convex ℝ s) (hcmpct : IsCompact s) (hne : s.Nonempty)
    : ∃ k, Nonempty (s ≃ₜ Set.Icc (0 : Fin k → ℝ) 1) := by {
  have := hne.coe_sort
  let W := affineSpan ℝ s
  obtain ⟨ps, hps⟩ := hne
  let pss : W := ⟨ps, mem_affineSpan ℝ hps⟩
  let g2 := AffineIsometryEquiv.constVSub ℝ pss
  let g1 : W → V := fun x ↦ x.1
  let s2 := g1 ⁻¹' s
  let s3 := g2.symm ⁻¹' s2
  have h32 : Convex ℝ s3 := by {
    exact hcvx.affine_preimage
      ((affineSpan ℝ s).subtype.comp
      (AffineIsometryEquiv.constVSub ℝ pss).symm.toAffineMap)
  }
  have h34 : (interior s3).Nonempty := by {
    refine (Convex.interior_nonempty_iff_affineSpan_eq_top h32).mpr ?_
    unfold s3
    rw [←AffineIsometryEquiv.coe_toAffineEquiv]
    rw [← AffineSubspace.comap_span]
    rw [affineSpan_coe_preimage_eq_top]
    rfl
  }
  let g3 := g1.comp g2.symm
  have h4 : Topology.IsEmbedding g3 := by {
    apply Topology.IsEmbedding.subtypeVal.comp g2.symm.toHomeomorph.isEmbedding
  }
  have h5 : Set.MapsTo g3 s3 s := by {
    intro w h1
    unfold s3 s2 at h1
    rwa [Set.mem_preimage, Set.mem_preimage] at h1
  }
  have h6 : Function.Surjective (Set.MapsTo.restrict g3 s3 s h5) := by {
    refine (Set.MapsTo.restrict_surjective_iff h5).mpr ?_
    refine Set.SurjOn.comp_right ?_ ?_
    exact AffineIsometryEquiv.surjective g2.symm
    intro v h1
    refine (Set.mem_image g1 (g1 ⁻¹' s) v).mpr ?_
    have h11 : v ∈ affineSpan ℝ s := mem_affineSpan ℝ h1
    use ⟨v, h11⟩
    simp only [Set.mem_preimage]
    apply And.intro h1 rfl
  }
  let e1 := (h4.restrict h5).toHomeomorphOfSurjective h6
  have h31 : IsCompact s3 := by {
    have h51 : _ → IsCompact Set.univ := (Homeomorph.isCompact_image e1).mp
    simp only [Set.image_univ, EquivLike.range_eq_univ] at h51
    apply isCompact_iff_isCompact_univ.mpr
    apply h51 $ isCompact_iff_isCompact_univ.mp hcmpct
  }
  obtain ⟨e2⟩ := homeo_unit_ball s3 h32 h31 h34
  let k := Module.finrank ℝ W.direction
  obtain ⟨e3⟩ := @unit_cube_homeo_unit_ball k
  have h2 : k = Module.finrank ℝ (Fin k → ℝ) := (Module.finrank_fin_fun ℝ).symm
  obtain ⟨e4⟩ := homeo_of_finrank_eq h2
  let e5 := (e1.symm.trans e2).trans (e4.trans e3.symm)
  use k
  exact Nonempty.intro e5
}


==> anc/FixedPointTheorems/cubical_sperner.lean <==
module

public import FixedPointTheorems.cubical_sperner_prep

import Mathlib.Algebra.BigOperators.Ring.Nat
import Mathlib.Tactic

@[expose] public section

section completeness

lemma complete_simplex_iff {SC} m I(hs : simplex SC m I) :
    complete_simplex SC m I ↔ ∀ c, c≤m → ∃ i, SC.RL (I i) = c := by {
  apply Iff.intro
  {
    intro h1 c hc
    rwa [← Set.mem_range, h1.2, Set.mem_ofPred_eq]
  }
  {
    intro c1
    apply And.intro hs
    refine Set.toFinset_inj.mp ?_
    refine (Finset.eq_iff_card_ge_of_superset ?_).mp ?_
    {
      simp only [Set.toFinset_range, Set.toFinset_subset, Finset.coe_image, Finset.coe_univ,
        Set.image_univ]
      intro c hc
      simp only [Set.mem_range, c1 c hc]
    }
    let f1 := fun (j : ℕ ) ↦ SC.RL (I (Fin.ofNat _ j))
    apply Finset.card_le_card_of_surjOn f1
    intro j h1
    simp only [Set.toFinset_range, Finset.coe_image, Finset.coe_univ, Set.image_univ,
      Set.mem_range] at h1
    obtain ⟨ i, hi⟩ := h1
    use i
    simp only [Set.coe_toFinset, Set.mem_ofPred_eq]
    apply And.intro (Fin.is_le i)
    unfold f1
    rw [← hi]
    simp only [Fin.ofNat_eq_cast, Fin.cast_val_eq_self]
  }
}


lemma rl_inj_of_complete {SC} m I (hcs : complete_simplex SC m I):
    ∀ i1 i2, SC.RL (I i1) = SC.RL (I i2) → i1 = i2 := by {
  let f1 : Fin (m+1) → Fin (m+1) := fun j ↦ Fin.ofNat _ (SC.RL (I j))
  suffices h1 : Function.Injective f1 by {
    intro i1 i2 h2
    apply h1
    unfold f1
    rw [h2]
  }
  have h2 := hcs.2
  apply Function.Surjective.injective_of_finite
  rfl
  rw [complete_simplex_iff _ _ hcs.1] at hcs
  intro c
  obtain ⟨a, ha⟩ := hcs c (Fin.is_le c)
  use a
  unfold f1
  rw [ha]
  exact Fin.cast_val_eq_self c
}


lemma char_complete_face {SC n1 hn1} I J (hs : simplex SC SC.n J) :
    complete_simplex SC n1 I ∧ is_face SC I J
    ↔ ∃ i, I = @delete_vertex SC n1 hn1 i J
    ∧ ∀ (c:ℕ ), c ≤ n1 → ∃ i2, i2 ≠ i ∧ SC.RL (J i2) = c := by {
  apply Iff.intro
  {
    rw [child_simplex_char]
    intro h1
    obtain ⟨i, hi1 ⟩ := h1.2
    use i
    apply And.intro hi1
    intro c hc
    have h2 := (complete_simplex_iff n1 I h1.1.1).mp h1.1 c hc
    obtain ⟨j, hj⟩ := h2
    rw [← hj, hi1]
    unfold delete_vertex
    use @insert_index SC n1 hn1 i j
    apply And.intro _ rfl
    apply insert_index_ne
    exact hn1
    exact hs
  }
  {
    intro h1
    obtain ⟨i, hi1 ⟩ := h1
    have hface : is_face SC I J := by {
      rw [child_simplex_char]
      use i
      exact hi1.1
      exact hs
    }
    apply And.intro _ hface
    rw [complete_simplex_iff n1 I hface.1]
    intro c hc
    obtain ⟨i2, hi2⟩ := hi1.2 c hc
    have h3 := @almost_surjective_of_insert_index SC n1 hn1 i i2 hi2.1
    obtain ⟨j, hj⟩ := h3
    use j
    rw [hi1.1, ← hi2.2, hj]
    rfl
  }
}


lemma complete_child_uniq {SC n1} {hn1 : n1 + 1 = SC.n} J (hcs : complete_simplex SC SC.n J) :
    ∃! (I : Fin (n1+1) → SC.G), complete_simplex SC n1 I ∧ is_face SC I J := by {
  have h4 : ∃ i, SC.RL (J i) = SC.n := by {
    rw [← Set.mem_range, hcs.2]
    simp only [Set.mem_ofPred_eq, le_refl]
  }
  obtain ⟨ i, hi⟩ := h4
  let I := @delete_vertex SC n1 hn1 i J
  have hs2 : simplex SC n1 I := by {
    apply delete_vertex_simplex
    exact hcs.1
  }
  use I
  have h1 : complete_simplex SC n1 I ∧ is_face SC I J := by
  {
    rw [@char_complete_face SC n1 hn1 _ _ hcs.1]
    use i
    apply And.intro rfl
    rw [complete_simplex_iff] at hcs
    {
      intro c hc
      have h3 : c ≤ SC.n := by omega
      obtain ⟨i2, hi2 ⟩ := hcs c h3
      use i2
      apply And.intro _ hi2
      intro h4
      rw [h4, hi, ← hn1] at hi2
      rw [← hi2] at hc
      revert hc
      simp only [add_le_iff_nonpos_right, nonpos_iff_eq_zero, one_ne_zero, imp_self]
    }
    {
      exact hcs.1
    }
  }
  simp only
  apply And.intro h1
  intro I2 h2
  rw [@char_complete_face SC n1 hn1 _ _ hcs.1] at h2
  obtain ⟨ i2, hi2 ⟩ := h2
  have h2 : SC.RL (J i2) = SC.n := by {
    let c2 := SC.RL (J i2)
    suffices h3 : ¬ (c2 ≤ n1) by {
      apply le_antisymm (SC.rl_proper (J i2)).1
      omega
    }
    intro h2
    obtain ⟨i3, hi3⟩ := hi2.2 c2 h2
    apply hi3.1
    apply rl_inj_of_complete SC.n J hcs
    exact hi3.2
  }
  suffices h3 : i2 = i by {
    rw [hi2.1, h3]
  }
  apply rl_inj_of_complete SC.n J hcs
  rw [h2]
  exact (Eq.symm hi)
}


lemma incomplete_childs {SC n1} {hn1 : n1 + 1 = SC.n} J (hs : simplex SC SC.n J)
    (hnc : ¬ complete_simplex SC SC.n J):
    Even (Finset.card { I : Fin (n1 + 1) → SC.G | complete_simplex SC n1 I ∧ is_face SC I J}) := by {
  let S : Finset _:= { I : Fin (n1 + 1) → SC.G | complete_simplex SC n1 I ∧ is_face SC I J}
  let c := S.card
  suffices h1 : c > 0 → c = 2 by {
    suffices h2 : Even c by {exact h2}
    by_cases h3 : c > 0
    rw [h1 h3]
    exact even_two
    use 0
    omega
  }
  intro cpos
  have h1 : Finset.Nonempty S := by {
    apply Finset.card_ne_zero.mp
    omega
  }
  obtain ⟨I1, h1 ⟩ := h1
  have hI1S := h1
  unfold S at h1
  simp only [Finset.mem_filter, Finset.mem_univ, true_and] at h1
  obtain ⟨i1, hi1 ⟩ := (@char_complete_face SC n1 hn1 I1 J hs).mp h1
  apply Finset.card_eq_two.mpr
  have h2 : SC.RL (J i1) ≤ n1 := by {
    by_contra h3
    apply hnc
    rw [complete_simplex_iff _ _ hs]
    intro c hc
    by_cases h4 : c ≤ n1
    {
      obtain ⟨i2, hi2 ⟩ := hi1.2 c h4
      use i2
      exact hi2.2
    }
    {
      use i1
      have h6 : c = SC.n := le_antisymm hc (le_of_eq_of_le hn1.symm (not_le.mp h4))
      rw [h6]
      apply le_antisymm (SC.rl_proper (J i1)).1
      exact le_of_eq_of_le hn1.symm (not_le.mp h3)
    }
  }
  obtain ⟨i2, hi2⟩ := hi1.2 (SC.RL (J i1)) h2
  let I2 := @delete_vertex SC n1 hn1 i2 J
  have hI2S : I2 ∈ S := by {
    unfold S
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    rw [@char_complete_face SC n1 hn1 I2 J hs]
    use i2
    apply And.intro rfl
    intro c hc
    obtain ⟨i3, hi3⟩ := hi1.2 c hc
    by_cases h4 : i3 = i2
    {
      use i1
      rw [← hi3.2,h4, hi2.2]
      exact And.intro hi2.1.symm rfl
    }
    {
      use i3
      exact And.imp_left (fun a ↦ h4) hi3
    }
  }
  use I1, I2
  apply And.intro
  {
    intro h3
    apply hi2.1
    apply @delete_vertex_inj SC n1 hn1 J hs
    rw [← hi1.1, h3]
  }
  ext I3
  simp only [Finset.mem_insert, Finset.mem_singleton]
  apply Iff.intro
  {
    intro h3
    unfold S at h3
    simp only [Finset.mem_filter, Finset.mem_univ, true_and] at h3
    have h31 := h3
    rw [@char_complete_face SC n1 hn1 I3 J hs] at h3
    obtain ⟨ i3, hi3 ⟩ := h3
    by_contra h4
    simp only [not_or] at h4
    rw [hi1.1] at h4
    have h7 : ∀ i4, ¬ (I3 = @delete_vertex SC n1 hn1 i4 J) → i4 ≠ i3 := by {
      intro i4 h8 h9
      apply h8
      rw [hi3.1, h9]
    }
    have h5 := @almost_surjective_of_insert_index SC n1 hn1 i3
    obtain ⟨ k1, hk1 ⟩ := h5 i1 (h7 i1 h4.1)
    obtain ⟨ k2, hk2 ⟩ := h5 i2 (h7 i2 h4.2)
    apply hi2.1
    suffices h7 : k1 = k2 by {
      rw [hk1, hk2, h7]
    }
    apply rl_inj_of_complete n1 I3 h31.1
    rw [hi3.1]
    unfold delete_vertex
    rw [← hk1, ← hk2]
    exact hi2.2.symm
  }
  {
    intro h5
    cases h5
    rename_i h9
    rwa [h9]
    rename_i h9
    rwa [h9]
  }
}


lemma complete_boundary_face_last {SC n1} {hn1 : n1 + 1 = SC.n} (I : Fin (n1 + 1) → SC.G)
    (hcbf : complete_boundary_face SC I) :
    ∀ i, ∀ j, j.1 + 1 = SC.n →  (I i j).1 = SC.p := by {
  intro i j hj
  revert i
  have h3 := @boundary_is_A_or_B SC n1 hn1 I hcbf.1
  have h1 : j.1 = n1 := by omega
  have h4 : ∀ n2, n2 ≤ n1 → ∃ i, SC.RL (I i) = n2 := by {
    intro n2 hn2
    rw [← Set.mem_range, hcbf.2.2]
    simp only [Set.mem_ofPred_eq, hn2]
  }
  have h6 (j2 : Fin SC.n) : j2.1 ≤ n1 := by omega
  cases h3
  {
    rename_i h1
    obtain ⟨ j2, hj2⟩ := h1
    exfalso
    obtain ⟨i, hi⟩ := h4 j2.1 (h6 j2)
    have h5 := ((SC.rl_proper (I i)).2 j2).1 (hj2 i)
    exact h5 hi
  }
  {
    rename_i h1
    obtain ⟨ j2, hj2⟩ := h1
    have hj3 i : (I i j2).1 = SC.p := by {
      rw [hj2 i]
      exact Fin.val_last SC.p
    }
    suffices h3 : j = j2 by {
      intro i
      rw [h3, hj3 i]
    }
    have h3 := SC.rl_proper
    obtain ⟨i, hi⟩ := h4 n1 (Nat.le_refl n1)
    have h5 := ((SC.rl_proper (I i)).2 j2).2 (hj3 i)
    rw [hi] at h5
    ext
    rw [h1]
    exact Nat.le_antisymm h5 (h6 j2)
  }
}

end completeness



section handshake

variable {A B : Type*}
variable [Fintype A] [Fintype B]

lemma handshake_3 (r : A → B → Prop) (c : A → Prop)
    [∀ a b, Decidable (r a b)] [DecidablePred c]
    (h1 : ∀ a, c a ↔ Odd (Finset.card {b | r a b}))
    : Odd (Finset.card {a | c a}) ↔ Odd (∑ a, Finset.card {b | r a b}) := by {
  rw [Finset.odd_sum_iff_odd_card_odd]
  rw [iff_eq_eq]
  congr
  ext a
  exact h1 a
}

lemma handshake_2 (r : A → B → Prop)
    (c : A → Prop) (d : B → Prop)
    [∀ a b, Decidable (r a b)] [DecidablePred c] [DecidablePred d]
    (h1 : ∀ a, c a ↔ Odd (Finset.card {b | r a b}))
    (h2 : ∀ b, d b ↔ Odd (Finset.card {a | r a b})) :
    Odd (Finset.card {a | c a}) → Odd (Finset.card {b | d b}) := by {
  intro h3
  have h5 : ∑ a, Finset.card {b | r a b} = ∑ b, Finset.card {a | r a b} := by {
    apply Finset.sum_card_bipartiteAbove_eq_sum_card_bipartiteBelow
  }
  let r2 b a := r a b
  rw [handshake_3 r2 d h2, ←h5]
  rwa [←handshake_3 r c h1]
}

lemma handshake_1 (r : A → B → Prop)
    (c1 c2 c3: A → Prop) (d1 d2: B → Prop)
    [∀ a b, Decidable (r a b)] [DecidablePred c1] [DecidablePred c2] [DecidablePred d1]
    (h1 : ∀ b, d1 b → ∃! a, c2 a ∧ r a b)
    (h2 : ∀ b, d2 b → ¬ d1 b → Even (Finset.card { a | c2 a ∧ r a b}))
    (h3 : ∀ a, c3 a → Finset.card { b | r a b} ∈ {c | c = 1 ∨ c = 2})
    (h5 : ∀ a, c1 a ↔ (∃! b, r a b) ∧ c2 a)
    (h6 : ∀ a, c2 a → c3 a) (h7 : ∀ b, ∀ a, r a b → d2 b)
    : Odd (Finset.card {a : A | c1 a}) → Odd (Finset.card {b : B | d1 b}) := by {
  let r2 a b := c2 a ∧ r a b
  apply handshake_2 r2
  {
    intro a
    rw [h5]
    by_cases p1 : c2 a
    unfold r2
    simp only [p1, and_true, true_and]
    rw [Fintype.existsUnique_iff_card_one]
    apply Iff.intro
    {
      intro p2
      use 0
      rwa [mul_zero, zero_add]
    }
    {
      intro p2
      have p3 := h3 a (h6 a p1)
      simp only [Set.mem_ofPred_eq] at p3
      cases p3
      rename_i p4
      exact p4
      rename_i p4
      rw [p4] at p2
      exfalso
      revert p2
      simp only [imp_false, Nat.not_odd_iff_even, even_two]
    }
    {
      unfold r2
      simp only [p1, and_false, false_and, Finset.filter_false, Finset.card_empty, Nat.not_odd_zero]
    }
  }
  {
    intro b
    by_cases p1 : d1 b
    {
      simp only [p1, true_iff]
      use 0
      rw [mul_zero, zero_add]
      rw [← Fintype.existsUnique_iff_card_one]
      exact h1 b p1
    }
    {
      simp only [p1, false_iff]
      intro p2
      have p5 : Finset.Nonempty {a | r2 a b} := by {
        have p3 : Odd (Finset.card { a | r2 a b}) := by {
          convert p2
        }
        apply Finset.card_ne_zero.mp
        intro p4
        revert p3
        rw [p4]
        simp only [Nat.not_odd_zero, imp_self]
      }
      have p3 : d2 b := by {
        obtain ⟨a, p6⟩ := p5
        apply h7 b a
        simp only [Finset.mem_filter, Finset.mem_univ, true_and] at p6
        exact p6.2
      }
      revert p2
      have p4 := h2 b p3 p1
      simp only [imp_false, Nat.not_odd_iff_even]
      convert p4
    }
  }
}

end handshake



lemma odd_of_boundary_faces SC {n1} {hn1 : n1 + 1 = SC.n}:
    Odd (Finset.card { I : Fin (n1 + 1) → SC.G | complete_boundary_face SC I})
    → Odd (Finset.card { I | complete_simplex SC SC.n I}) := by {
  -- the predicates are given explicitly so that the decidability instances of
  -- `handshake_1` can be resolved before unification determines them
  apply handshake_1 (is_face SC) (complete_boundary_face SC) (complete_simplex SC n1)
    (simplex SC n1) (complete_simplex SC SC.n) (simplex SC SC.n)
  apply @complete_child_uniq SC n1 hn1
  apply @incomplete_childs SC n1 hn1
  apply @parent_count SC n1 hn1
  {
    intro I
    rfl
  }
  exact fun _ h1 ↦ h1.1
  exact fun _ _ h1 ↦ h1.2.1
}


section induction_step

variable (SC : SpernerCube)
variable {n1 : ℕ}


def child_map (v : Fin n1 → Fin (SC.p+1) ) : SC.G := fun i ↦
  match n1 with
  | 0 => Fin.last SC.p
  | Nat.succ _ => if i.1 + 1 = SC.n then Fin.last SC.p else v (Fin.ofNat _ i.1)

lemma child_map_last (v : Fin n1 → Fin (SC.p +1 ))
    : ∀ j, j.1 + 1 = SC.n → child_map SC v j = SC.p := by {
  intro j hj
  unfold child_map
  cases n1
  rfl
  simp only [hj, ↓reduceIte, Fin.val_last]
}

lemma child_map_applied [NeZero SC.n] {hn1 : n1 + 1 = SC.n} (v : Fin n1 → Fin (SC.p + 1))
    : ∀ (i : Fin n1), child_map SC v (Fin.ofNat _ i.1) = v i := by {
  intro i
  dsimp only [child_map]
  cases n1
  exact Fin.elim0 i
  rename_i n2
  simp only [Nat.succ_eq_add_one]
  have h5 : i.1 + 1 < SC.n := by omega
  have h2 : i.1 < SC.n := by omega
  have h3 := Fin.val_cast_of_lt h2
  rw [Fin.ofNat_eq_cast, h3]
  have h6 : i.1 + 1 ≠ SC.n := by omega
  simp only [h6, ↓reduceIte, Fin.ofNat_eq_cast, Fin.cast_val_eq_self]
}

lemma child_map_inj {hn1 : n1 + 1 = SC.n }: Function.Injective (@child_map SC n1) := by {
  intro v1 v2 h1
  ext i
  have h0 : NeZero SC.n := by {
    rw [← hn1]
    exact instNeZeroNatHAdd_1
  }
  rw [← child_map_applied SC (hn1 := hn1) v1]
  rw [← child_map_applied SC (hn1 := hn1) v2]
  rw [h1]
}

lemma child_map_surj_on {hn1 : n1 + 1 = SC.n} w
    (h1 : ∀ j, j.1 + 1 = SC.n → w j = SC.p)
    : ∃ v, @child_map SC n1 v = w := by {
  have h0 : NeZero SC.n := by {
    rw [← hn1]
    exact instNeZeroNatHAdd_1
  }
  let v2 : Fin n1 → Fin (SC.p +1) := fun i ↦ w (Fin.ofNat _ i.1)
  use v2
  apply funext
  intro i
  unfold child_map
  cases n1
  {
    simp only
    have h2 := h1 0
    simp only [Fin.val_zero, zero_add] at h2 hn1
    have h3 : i = 0 := by {
      have h4 := i.2
      simp only [← hn1] at h4
      ext
      simp only [Fin.val_zero]
      exact Nat.lt_one_iff.mp h4
    }
    rw [h3]
    exact Fin.eq_of_val_eq (id (Eq.symm (h2 hn1)))
  }
  {
    rename_i n2
    have h2 := h1 i
    by_cases h3 : i.1 +1 = SC.n
    {
      simp only [h3, ↓reduceIte]
      exact Eq.symm (Fin.eq_of_val_eq (h1 i h3))
    }
    simp only [h3, ↓reduceIte, Nat.succ_eq_add_one]
    unfold v2
    congr
    simp only [Fin.ofNat_eq_cast]
    rw [Fin.val_cast_of_lt]
    exact Fin.cast_val_eq_self i
    have h4 := i.2
    simp only [← hn1] at h3 h4
    omega
  }
}

/-- The cube of one lower dimension obtained by fixing the last coordinate.

Reducible on purpose: `(child_cube SC).n` is definitionally `n1`, but instance search and
unification only unfold reducible definitions, so without this the index `n1` and the
projection `(child_cube SC).n` behave as two different naturals and every statement about
the child cube needs a type ascription to stay well typed. -/
@[reducible] def child_cube {hn1 : n1 + 1 = SC.n}: SpernerCube where
  n := n1
  p := SC.p
  RL := fun v ↦ SC.RL (child_map SC v)
  rl_proper := by {
    intro v
    have h0 : NeZero SC.n := by {
      rw [← hn1]
      exact instNeZeroNatHAdd_1
    }
    have h1 := child_map_last SC v
    have h2 := SC.rl_proper (child_map SC v)
    apply And.intro
    {
      have h3 := (h2.2 (Fin.ofNat _ n1)).2
      have h4 : n1 < SC.n := by omega
      simp only [Fin.ofNat_eq_cast] at h3
      rw [Fin.val_cast_of_lt h4] at h3
      apply h3
      apply child_map_last
      rw [Fin.val_cast_of_lt h4]
      exact hn1
    }
    intro i
    have h3 := h2.2 (Fin.ofNat _ i.1)
    rw [child_map_applied] at h3
    have h4 : (Fin.ofNat SC.n i.1).1 = i.1 := by {
      apply Fin.val_cast_of_lt
      omega
    }
    rwa [h4] at h3
    exact hn1
  }


end induction_step


lemma induction_start (SC : SpernerCube) (h0 : 0 = SC.n)
    : Odd (Finset.card { I | complete_simplex SC SC.n I}) := by {
  use 0
  simp only [mul_zero, zero_add]
  rw [←Fintype.existsUnique_iff_card_one]
  let b : SC.G := fun _ ↦ 0
  let a : Fin (SC.n + 1) → SC.G := fun _ ↦ b
  use a
  simp only
  have h1 (x : Fin (SC.n+1)) : x = 0 := by {
    ext
    simp only [Fin.val_zero]
    rw [← Nat.lt_one_iff]
    apply Fin.val_lt_of_le x
    rw [←h0]
  }
  have hf (j : Fin SC.n) : False := by {
    apply Fin.elim0
    rwa [h0]
  }
  apply And.intro
  apply And.intro
  apply And.intro
  {
    intro x1 x2 _
    rw [h1 x1, h1 x2]
  }
  {
    intro i hi j
    exact False.elim ( hf j )
  }
  {
    ext i
    simp only [← h0]
    simp only [Set.mem_range, nonpos_iff_eq_zero, Set.ofPred_eq_eq_singleton, Set.mem_singleton_iff]
    have h3 : ∀ c, SC.RL (a c) = 0 := by {
      intro c
      have h2 := (SC.rl_proper (a c)).1
      simp only [← h0] at h2
      omega
    }
    apply Iff.intro
    {
      intro h2
      cases h2
      rename_i c hc
      rw [h3 c] at hc
      exact (Eq.symm hc)
    }
    {
      intro hi0
      use 0
      rw [hi0]
      exact h3 0
    }
  }
  {
    intro a2 h2
    funext i
    apply funext
    intro j
    exact False.elim ( hf j )
  }
}

theorem strong_cubical_sperner (k: ℕ ) : ∀ (SC : SpernerCube), k = SC.n →
    Odd (Finset.card { I | complete_simplex SC SC.n I}) := by {
  induction' k with k hind
  {
    intro SC hk
    exact induction_start SC hk
  }
  {
    intro SC1 hk1
    apply @odd_of_boundary_faces SC1 k hk1
    let SC2 := @child_cube SC1 k hk1
    have hnz : NeZero SC1.n := by {
      rw [← hk1]
      exact instNeZeroNatHAdd_1
    }
    have h2 : Odd (Finset.card { I | complete_simplex SC2 SC2.n I}) :=
      hind SC2 rfl
    apply Eq.mpr _ h2
    apply congrArg
    let f1 : SC2.G → SC1.G := child_map SC1
    let f2 : (Fin (k+1)→ SC2.G) → (Fin (k+1)→ SC1.G) := fun a ↦ fun b ↦ f1 (a b)
    have hf1inj : Function.Injective f1 := by {
      apply child_map_inj SC1
      rw [← hk1]
    }
    symm
    have hcomp I : complete_boundary_face SC1 (f2 I) ↔ complete_simplex SC2 SC2.n I := by {
      unfold complete_boundary_face complete_simplex
      have h_last j k: j.1 + 1 = SC1.n → f2 I k j = SC1.p := by {
        apply child_map_last
      }
      have h_bf : simplex SC1 k (f2 I) ↔ is_boundary_face SC1 (f2 I) ∧ simplex SC1 k (f2 I):= by {
        simp only [iff_and_self]
        intro hs
        apply @case_B_boundary SC1 k hk1
        exact hs
        use (Fin.ofNat _ k)
        intro i
        ext
        apply h_last
        simp [← hk1]
      }
      rw [← and_assoc, ←h_bf]
      apply and_congr
      apply and_congr
      {
        apply Iff.intro
        {
          intro h4 i1 i2 h5
          exact h4 (congrArg f1 h5)
        }
        {
          intro h4 i1 i2 h5
          apply h4
          apply hf1inj h5
        }
      }
      {
        apply forall₂_congr
        intro i hi1
        apply Iff.intro
        {
          intro h4 j
          have h6 k : (f2 I k (Fin.ofNat _ j.1)) = (I k j) := by {
            unfold f2
            apply child_map_applied
            rw [← hk1]
          }
          have h7 := h4 (Fin.ofNat _ j.1)
          rw [h6, h6, h6, h6] at h7
          exact h7
        }
        {
          intro h4 j
          by_cases h5 : j.1 + 1 = SC1.n
          {
            rw [h_last, h_last, h_last, h_last]
            simp only [le_refl, le_add_iff_nonneg_right, zero_le,
              and_self]
            repeat' exact h5
          }
          {
            have h7 : j.1 < SC2.n := by {
              show j.1 < k
              have h6 := j.2
              simp only [← hk1] at h5 h6
              omega
            }
            have hn02 : NeZero SC2.n := by {
              exact NeZero.of_gt hi1
            }
            let j2 : Fin SC2.n := (Fin.ofNat _ j.1)
            have h8 : j = (Fin.ofNat _ j2.1) := by {
              unfold j2
              simp only [Fin.ofNat_eq_cast,]
              rw [Fin.val_cast_of_lt]
              exact Eq.symm (Fin.cast_val_eq_self j)
              exact h7
            }
            have h6 k : (f2 I k j) = (I k j2) := by {
              unfold f2
              rw [h8]
              apply child_map_applied
              exact hk1
            }
            rw [h6, h6, h6, h6]
            exact h4 j2
          }
        }
      }
      exact Eq.congr_right rfl
    }
    apply Finset.card_nbij f2
    {
      intro I hI
      have hI' : complete_simplex SC2 SC2.n I :=
        (Finset.mem_filter.mp (Finset.mem_coe.mp hI)).2
      exact Finset.mem_coe.mpr
        (Finset.mem_filter.mpr ⟨Finset.mem_univ _, (hcomp I).mpr hI'⟩)
    }
    {
      intro I1 h41 I2 h42 h5
      funext i
      apply hf1inj
      exact congrFun h5 i
    }
    {
      simp only [Finset.coe_filter, Finset.mem_univ, true_and]
      intro J
      simp only [Set.mem_ofPred_eq, Set.mem_image]
      intro h3
      have h4 : ∃ I, f2 I = J := by {
        suffices h6 : ∀ i, ∃ ii, f1 ii = J i by {
          obtain ⟨I, h5⟩  := Classical.axiomOfChoice h6
          use I
          funext i
          exact h5 i
        }
        intro i
        have h5 := @child_map_surj_on SC1 k hk1
        apply h5
        exact @complete_boundary_face_last SC1 k hk1 J h3 i
      }
      obtain ⟨I, h4⟩ := h4
      use I
      simp only [h4, and_true]
      exact Set.mem_ofPred.mpr ((hcomp I).mp (h4 ▸ h3))
    }
  }

}

theorem weaker_cubical_sperner SC : ∃ I, complete_simplex SC SC.n I := by {
  have h1 := strong_cubical_sperner SC.n SC rfl
  obtain ⟨k1, hk1⟩ := h1
  have h2 : 0 < 2 * k1 + 1 := by omega
  rw [←hk1, Finset.card_pos] at h2
  obtain ⟨I, hI1⟩ := h2
  use I
  simp only [Finset.mem_filter, Finset.mem_univ, true_and] at hI1
  exact hI1
}


==> anc/FixedPointTheorems/cubical_sperner_prep.lean <==
module

public import Mathlib.Combinatorics.Enumerative.DoubleCounting
import Mathlib.Algebra.BigOperators.Ring.Nat
import Mathlib.Tactic

@[expose] public section

/-
The Cubical Sperner's Lemma.
We mostly follow Kuhn 1960 "Some Combinatorial Lemmas in Topology"
-/

structure SpernerCube where
  n : ℕ
  p : ℕ
  RL : (Fin n → Fin (p+1)) → ℕ
  rl_proper : ∀ (I: Fin n → Fin (p+1) ), RL I ≤ n ∧
      ∀ (k : Fin n), (I k = 0 → RL I ≠ k.1) ∧ (I k = p → RL I ≤ k.1)

namespace SpernerCube

/-- The vertices of the cube: functions from coordinates to grid positions.

This is `abbrev` (i.e. reducible) rather than `def` on purpose.  `G` is used purely as a
type synonym, and instance search only unfolds reducible definitions: with a plain `def`,
even the type of an application `v i` for `v : SC.G` cannot be computed during instance
resolution, so `DecidableEq SC.G` and `DecidablePred fun i => v1 i ≠ v2 i` both fail and
silently fall back to `Classical.propDecidable`. -/
abbrev G (SC : SpernerCube) := Fin SC.n → Fin (SC.p+1)

end SpernerCube

variable (SC : SpernerCube)
variable {n1 : ℕ}
variable {hn1 : n1 + 1 = SC.n}


def simplex (m:ℕ ) (I : Fin (m+1)→ SC.G) := Function.Injective I
    ∧ ∀ i < m, ∀ j : Fin SC.n, (I (Fin.ofNat _ i) j).1 ≤ (I (Fin.ofNat _ (i+1)) j).1
    ∧ (I (Fin.last m) j).1 ≤ (I 0 j).1 + 1

def complete_simplex (m:ℕ ) (I : Fin (m+1) → SC.G ) := simplex SC m I
    ∧ Set.range (fun (i:Fin (m+1))↦ SC.RL (I i)) = {j : ℕ | j ≤ m}

def is_face I J :=
    simplex SC n1 I ∧ simplex SC SC.n J ∧ Set.range I ⊆ Set.range J

def is_boundary_face I := ∃! J, @is_face SC n1 I J

def complete_boundary_face I := is_boundary_face SC I ∧ complete_simplex SC n1 I

/-! ### Decidability

The predicates above are `def`s, so instance search does not unfold them, and every one of
them quantifies only over finite types.  Rather than let `Classical.propDecidable` supply
the instances (which is what an unscoped `open Classical` used to do, silently), the genuine
decision procedures are given here; this is what keeps `Finset.card {J | is_face SC I J}`
and friends computable. -/

instance decidableRangeSubset {α β γ : Type*} [Fintype α] [Fintype β] [DecidableEq γ]
    (I : α → γ) (J : β → γ) : Decidable (Set.range I ⊆ Set.range J) :=
  decidable_of_iff (∀ a, ∃ b, J b = I a) (by simp [Set.range_subset_iff, Set.mem_range])

instance decidableSimplex (m : ℕ) (I : Fin (m+1) → SC.G) : Decidable (simplex SC m I) :=
  inferInstanceAs (Decidable (_ ∧ _))

instance decidableCompleteSimplex (m : ℕ) (I : Fin (m+1) → SC.G) :
    Decidable (complete_simplex SC m I) :=
  have : Decidable (Set.range (fun (i : Fin (m+1)) ↦ SC.RL (I i)) = {j : ℕ | j ≤ m}) :=
    decidable_of_iff ((∀ i, SC.RL (I i) ≤ m) ∧ ∀ c ≤ m, ∃ i, SC.RL (I i) = c) (by
      simp only [Set.ext_iff, Set.mem_range, Set.mem_ofPred_eq]
      exact ⟨fun h c ↦ ⟨fun ⟨i, hi⟩ ↦ hi ▸ h.1 i, fun hc ↦ h.2 c hc⟩,
        fun h ↦ ⟨fun i ↦ (h _).1 ⟨i, rfl⟩, fun c hc ↦ (h c).2 hc⟩⟩)
  inferInstanceAs (Decidable (_ ∧ _))

instance decidableIsFace (I : Fin (n1+1) → SC.G) (J : Fin (SC.n+1) → SC.G) :
    Decidable (@is_face SC n1 I J) :=
  inferInstanceAs (Decidable (_ ∧ _ ∧ Set.range I ⊆ Set.range J))

instance decidableIsBoundaryFace (I : Fin (n1+1) → SC.G) :
    Decidable (@is_boundary_face SC n1 I) :=
  inferInstanceAs (Decidable (∃ J, @is_face SC n1 I J ∧ ∀ J', @is_face SC n1 I J' → J' = J))

instance decidableCompleteBoundaryFace (I : Fin (n1+1) → SC.G) :
    Decidable (@complete_boundary_face SC n1 I) :=
  inferInstanceAs (Decidable (_ ∧ _))

def case_A (I : Fin (n1 +1) → SC.G) := ∃ j, ∀ k, I k j = 0

def case_B (I : Fin (n1 +1) → SC.G) := ∃ j, ∀ k, I k j = Fin.last SC.p

def case_C (I : Fin (n1 +1) → SC.G) :=
    ∃ j, ∃ (q : Fin (SC.p + 1)), (q ≠ 0 ∧ q ≠ Fin.last SC.p ) ∧ ∀ k, I k j = q

def case_D (I : Fin (n1 +1) → SC.G) := ∀ j, ∀ q, ∃ k,I k j ≠ q


lemma one_of_ABCD (I : Fin (n1 +1) → SC.G) :
    case_A SC I ∨ case_B SC I ∨ case_C SC I ∨ case_D SC I := by {
  by_cases h1 : case_D SC I
  exact Or.inr (Or.inr (Or.inr h1))
  unfold case_D at h1
  push Not at h1
  obtain ⟨j , ⟨ q, h2 ⟩⟩ := h1
  by_cases q0 : q = 0
  {
    apply Or.inl
    use j
    rwa [← q0]
  }
  by_cases qp : q = Fin.last SC.p
  {
    apply Or.inr (Or.inl _)
    use j
    intro k
    rwa [h2 k]
  }
  suffices h3 : case_C SC I by {
    simp only [h3, true_or, or_true]
  }
  use j, q
}


section simplex_properties


lemma monotone_1_of_simplex {m:ℕ } (I : Fin (m+1)→ SC.G) (hs : simplex SC m I) (i1 i2 : Fin (m+1))
    (h1 : i1 ≤ i2) : ∀ j, I i1 j ≤ I i2 j := by {
  intro j
  let f := fun i ↦ I i j
  have h2 := @Fin.monotone_iff_le_succ m _ _ f
  suffices h3 : Monotone f by exact (h3 h1)
  rw [h2]
  clear i1 i2 h1
  intro i1
  have h3 := (hs.2 i1.1 i1.2 j).1
  simp only [Fin.val_fin_le] at h3
  convert h3 <;> ext <;> simp [Fin.ofNat_eq_cast, Nat.mod_eq_of_lt]
}

lemma monotone_2_of_simplex {m:ℕ } (I : Fin (m+1)→ SC.G) (hs : simplex SC m I) (i1 i2 : Fin (m+1)) :
    i1 ≤ i2 ↔ ∀ j, I i1 j ≤ I i2 j := by {
  apply Iff.intro
  {
    intro h1 j
    apply monotone_1_of_simplex _ I hs i1 i2 h1
  }
  {
    intro h1
    by_contra h2
    have h3 : i1 ≠ i2 := ne_of_not_le h2
    apply h3
    apply hs.1
    apply funext
    intro j
    apply le_antisymm (h1 j)
    apply monotone_1_of_simplex _ _ hs i2 i1 (le_of_not_ge h2)
  }
}

lemma last_of_simplex {m: ℕ} I (hs : simplex SC m I) j :
    (I (Fin.last m) j).1 ≤ (I 0 j).1 + 1 := by {
  cases m
  simp only [Fin.last_zero, Fin.isValue, le_add_iff_nonneg_right, zero_le]
  rename_i m
  have h3 : 0 < m + 1 := by omega
  exact (hs.2 0 h3 j).2
}

lemma le_add_one_of_simplex {m: ℕ} I (hs : simplex SC m I) (i1 i2 : Fin (m+1)) j :
    (I i1 j).1 ≤ (I i2 j).1 + 1 := by {
  have h1 := last_of_simplex SC I hs j
  apply le_trans _ (le_trans h1 _)
  apply monotone_1_of_simplex SC I hs _ _ (Fin.le_last i1)
  apply Nat.add_le_add_right
  apply monotone_1_of_simplex SC I hs _ _ (Fin.zero_le i2)
}

end simplex_properties


lemma p_ne_zero_of_cube {hn1 : n1 + 1 = SC.n}: Fin.last SC.p ≠ 0 := by {
  simp only [ne_eq, Fin.last_eq_zero_iff]
  intro h1
  let v : Fin SC.n → Fin (SC.p + 1) := fun _ ↦ 0
  have h3 : NeZero SC.n := by {
    rw [←hn1]
    exact instNeZeroNatHAdd_1
  }
  have h4 : v 0 = 0 := by {rfl}
  have h2 := (SC.rl_proper v).2 0
  simp only [Fin.val_zero, ne_eq, h1, Fin.val_eq_zero_iff, nonpos_iff_eq_zero] at h2
  exact h2.1 h4 (h2.2 h4)
}


section simplex_child


def insert_index (j : Fin (SC.n+1)) (a: Fin (n1 +1 )) : Fin (SC.n+1) :=
{ val := if a.val < j.val then a.val else a.val+1,
  isLt := by {
    by_cases hlt : a.val < j.val
    {
      simp only [hlt, ↓reduceIte]
      exact Nat.lt_trans hlt j.2
    }
    {
      simp only [hlt, ↓reduceIte, add_lt_add_iff_right]
      rw [← hn1]
      exact a.2
    }
} }

def delete_vertex (j: Fin (SC.n+1)) (I : Fin (SC.n+1)→ SC.G) : Fin (n1 + 1) → SC.G :=
  fun a ↦ I (@insert_index SC n1 hn1 j a)

lemma insert_index_ne j a : @insert_index SC n1 hn1 j a ≠ j := by {
  apply Fin.ne_of_val_ne
  unfold insert_index
  by_cases hlt : a.val < j.val
  {
    simp only [hlt, ↓reduceIte]
    omega
  }
  {
    simp only [hlt, ↓reduceIte, ne_eq]
    omega
  }
}

lemma almost_surjective_of_insert_index (j : Fin (SC.n+1)) (a : Fin (SC.n+1)) (h : a ≠ j)
    : ∃ k : Fin (n1 + 1) , a = @insert_index SC n1 hn1 j k := by {
  unfold insert_index
  by_cases hlt : a.1 < j.1
  {
    use (Fin.ofNat _ a.1)
    have h2 : a.1 = (Fin.ofNat (n1 + 1) a.1) := by {
      rw [Fin.ofNat_eq_cast, Fin.val_cast_of_lt]
      rw [hn1]
      apply lt_of_lt_of_le hlt
      exact Fin.is_le j
    }
    simp only [← h2, hlt]
    rfl
  }
  {
    have h2 : j.1 < a.1 := by {
      have := Fin.val_ne_of_ne (id (Ne.symm h))
      omega
    }
    let a1 := a.1 - 1
    have h3 : a1 + 1 = a.1 := by {
      show a.1 - 1 + 1 = a.1
      omega
    }
    let a1f := Fin.ofNat (n1 + 1) a1
    use a1f
    ext
    have h4 : a1 < n1 +1 := by {
      have h5 := a.2
      show a.1 - 1 < n1 + 1
      omega
    }
    have h6 : a1f.1 = a1 := by {
      unfold a1f
      simp only [Fin.ofNat_eq_cast, Fin.val_natCast, Nat.mod_succ_eq_iff_lt, Nat.succ_eq_add_one]
      exact h4
    }
    have h5 : ¬ (a1f < j.1) := by {
      simp only [not_lt, h6]
      show j.1 ≤ a.1 - 1
      omega
    }
    simp only [h5, ↓reduceIte]
    rw [← h3, h6]
  }
}

lemma insert_index_strict_mono j : StrictMono (@insert_index SC n1 hn1 j) := by {
  intro a b h1
  have h2 : a.1 < b.1 := by {exact h1}
  have h21 : a.1 < b.1 + 1 := by omega
  unfold insert_index
  by_cases h3 : a.1 < j.1
  {
    by_cases h4 : b.1 < j.1
    repeat {
      simp only [h3, ↓reduceIte, h4, Fin.mk_lt_mk, Fin.val_fin_lt, gt_iff_lt]
      assumption
    }
  }
  {
    by_cases h4 : b.1 < j.1
    {
      simp only [h3, ↓reduceIte, h4, Fin.mk_lt_mk, gt_iff_lt]
      omega
    }
    {
      simp only [h3, ↓reduceIte, h4, Fin.mk_lt_mk, gt_iff_lt]
      omega
    }
  }
}

lemma insert_index_inj j : Function.Injective (@insert_index SC n1 hn1 j) := by {
  apply StrictMono.injective
  apply insert_index_strict_mono
}


lemma delete_vertex_inj J {hs : simplex SC SC.n J} i1 i2
    (h1 : @delete_vertex SC n1 hn1 i1 J = @delete_vertex SC n1 hn1 i2 J ) : i1 = i2 := by {
  by_contra h2
  obtain ⟨k, h3 ⟩ := @almost_surjective_of_insert_index SC n1 hn1 i2 i1 h2
  apply @insert_index_ne SC n1 hn1 i1 k
  apply hs.1
  nth_rewrite 2 [h3]
  exact (congrFun h1) k
}

lemma delete_vertex_simplex J {hs : simplex SC SC.n J} i :
    simplex SC n1 (@delete_vertex SC n1 hn1 i J) := by {
  apply And.intro
  {
    intro k1 k2 h2
    apply insert_index_inj SC i
    apply hs.1 h2
  }
  {
    intro i2 hi2 j
    unfold delete_vertex
    apply And.intro
    {
      apply monotone_1_of_simplex SC J hs
      rw [StrictMono.le_iff_le]
      {
        simp only [Fin.ofNat_eq_cast]
        apply Fin.natCast_mono hi2
        exact Nat.le_add_right i2 1
      }
      apply insert_index_strict_mono
    }
    apply le_add_one_of_simplex SC J hs
  }
}

lemma delete_vertex_is_face J {hs : simplex SC SC.n J} i :
    is_face SC (@delete_vertex SC n1 hn1 i J) J := by {
  apply And.intro
  {
    apply delete_vertex_simplex
    exact hs
  }
  {
    apply And.intro hs
    intro c hc
    obtain ⟨ i2, hi2 ⟩ := hc
    use @insert_index SC n1 hn1 i i2
    exact hi2
  }
}

lemma is_id_of_strict_mono (m: ℕ ) (f : Fin m → Fin m) (hsm : StrictMono f)
    : ∀ k, f k = k := by {
  suffices h1 : ∀ (a : ℕ), ∀ k, k.1 < a → f k = k by {
    intro k
    exact h1 m k k.2
  }
  intro a
  induction' a with a ha
  {
    intro k h1
    omega
  }
  {
    have h1 : Function.Injective f := by {exact StrictMono.injective hsm}
    have h2 : Function.Surjective f := Finite.surjective_of_injective h1
    intro k hk
    have h3 j : j < k → f j = j := by {
      intro hj
      apply ha
      omega
    }
    by_cases h4 : f k < k
    apply h1 (h3 (f k) h4)
    simp only [not_lt] at h4
    apply le_antisymm _ h4
    obtain ⟨l, h9⟩ := h2 k
    suffices h8 : k ≤ l by {rwa [← hsm.le_iff_le, h9] at h8}
    by_contra! h6
    have h7 := h3 l h6
    rw [h9] at h7
    rw [h7] at h6
    exact (lt_self_iff_false l).mp h6
  }
}

lemma is_insert_index_of_strict_mono f (hsm : StrictMono f)
    : ∃ j, f = @insert_index SC n1 hn1 j := by {
  have h31 : Function.Injective f := by {exact hsm.injective}
  have hns : ∃ j, ∀ i, f i ≠ j := by {
    by_contra! h1
    have h2 : Function.Surjective f := by {exact h1 }
    have h5 : Function.Bijective f :=  And.intro h31 h2
    have h4 := Nat.card_eq_of_bijective f h5
    simp only [Nat.card_eq_fintype_card, Fintype.card_fin, Nat.add_right_cancel_iff] at h4
    rw [h4] at hn1
    simp only [Nat.add_eq_left, one_ne_zero] at hn1
  }
  obtain ⟨ j, hj⟩ := hns
  use j
  have h1 : ∀ k1, ∃ k2, f k1 = @insert_index SC n1 hn1 j k2 := by {
    intro k1
    apply almost_surjective_of_insert_index
    exact hj k1
  }
  obtain ⟨g, hg⟩ := Classical.axiomOfChoice h1
  have h2 : StrictMono g := by {
    intro k1 k2
    contrapose!
    intro h4
    rw [←hsm.le_iff_le, hg k1, hg k2]
    have h5 := @insert_index_strict_mono SC n1 hn1 j
    rw [h5.le_iff_le]
    exact h4
  }
  have h3 := is_id_of_strict_mono _ g h2
  ext1 k
  rw [hg k, h3 k]
}

lemma child_simplex_char (I : Fin (n1 +1) → SC.G) J {hs : simplex SC SC.n J}
    : is_face SC I J ↔ ∃ i, I = @delete_vertex SC n1 hn1 i J := by {
  apply Iff.intro
  {
    intro h1
    have h2 : ∃ (f : Fin (n1+1) → Fin (SC.n+1)), ∀ k, I k = J (f k) := by {
      have h2 := h1.2.2
      have h3 : ∀ k, ∃ j, I k = J j := by {
        intro k
        have h4 : I k ∈ Set.range I := by {
          exact Set.mem_range_self k
        }
        have h3 := h2 h4
        obtain ⟨j, hj⟩ := h2 h4
        use j
        exact hj.symm
      }
      apply Classical.axiom_of_choice h3
    }
    obtain ⟨f, hf ⟩ := h2
    have h31 : Function.Injective f := by {
      intro k1 k2 h2
      apply h1.1.1
      rw [hf k1, hf k2, h2]
    }
    have h3 : StrictMono f := by {
      apply Monotone.strictMono_of_injective _ h31
      intro k1 k2 h2
      rw [monotone_2_of_simplex SC J hs]
      rw [← hf k1, ← hf k2]
      rwa [←monotone_2_of_simplex SC I h1.1]
    }
    obtain ⟨j, hj⟩ := is_insert_index_of_strict_mono SC f h3
    use j
    ext k
    unfold delete_vertex
    rw [hf k, hj]
  }
  {
    intro h1
    obtain ⟨ i, hi⟩ := h1
    rw [hi]
    apply @delete_vertex_is_face SC _ _ J hs
  }
}

end simplex_child


section cases_ABCD

lemma insert_vertex I (v : SC.G) j :
    ∃ J, I = @delete_vertex SC n1 hn1 j J ∧ J j = v := by {
  have h1 : ∀ j2, ∃ w, (j2 = j → w = v)
      ∧ ∀ i, @insert_index SC n1 hn1 j i = j2 → I i = w := by {
    intro j2
    by_cases h1 : j2 = j
    {
      use v
      simp only [implies_true, true_and]
      intro i
      have h3 : @insert_index SC n1 hn1 j i ≠ j := by {apply insert_index_ne}
      simp only [h1, h3, IsEmpty.forall_iff]
    }
    {
      have h3 : ∃ i, j2 = @insert_index SC n1 hn1 j i := by {
        apply almost_surjective_of_insert_index
        exact h1
      }
      obtain ⟨ i, hi⟩ := h3
      use (I i)
      simp only [h1, IsEmpty.forall_iff, true_and]
      intro i2 h2
      congr!
      apply insert_index_inj SC j
      rw [h2, hi]
    }
  }
  obtain ⟨J, h2⟩ := Classical.axiomOfChoice h1
  use J
  apply And.intro
  {
    funext i
    exact (h2 (@insert_index SC n1 hn1 j i)).2 i rfl
  }
  exact (h2 j).1 rfl
}

lemma surround_index (j : Fin (SC.n + 1)) (i : Fin (n1 + 1)) (hij : i.1 + 1 = j.1 )
    (hj1 : j ≠ Fin.last SC.n): ((@insert_index SC n1 hn1 j i).1 + 1 = j.1
    ∧ j.1 + 1 = @insert_index SC n1 hn1 j (i+1)) := by {
  unfold insert_index
  have h2 : i.1 < j.1 := by omega
  have h3 : (i+1).1 = i.1 + 1 := by {
    refine Fin.val_add_one_of_lt ?_
    simp only [Nat.succ_eq_add_one]
    show i.1 < n1
    have h6 := Fin.val_lt_last hj1
    omega
  }
  apply And.intro
  {
    simp only [h2, ↓reduceIte]
    exact hij
  }
  simp only [h3, hij, lt_self_iff_false, ↓reduceIte]
}

lemma parent_injective I (hs : simplex SC n1 I) J j
    (h1 : I = @delete_vertex SC n1 hn1 j J) (h2 : J j ∉ Set.range I)
    : Function.Injective J := by {
  have h5 j3 : j3 ≠ j → ∃ i3, j3 = @insert_index SC n1 hn1 j i3
    := by {apply almost_surjective_of_insert_index}
  intro j1 j2 h4
  have h7 j3 : J j3 = J j → j3 = j := by {
      intro h7
      by_contra h51
      apply h2
      obtain ⟨i3, hi3⟩ := h5 j3 h51
      use i3
      rw [←h7,h1,hi3]
      rfl
  }
  by_cases h8 : j1 = j
  {
    rw [h8, h7 j2]
    rw [←h8,h4]
  }
  by_cases h9 : j2 = j
  {
    rw [h9, h7 j1]
    rw [←h9,h4]
  }
  obtain ⟨i1, hi1⟩ := h5 j1 h8
  obtain ⟨i2, hi2⟩ := h5 j2 h9
  suffices h11 : i1 = i2 by {rw [hi1,hi2,h11] }
  apply hs.1
  rw [h1]
  unfold delete_vertex
  rw [← hi1,← hi2, h4]
}

lemma parent_simplex_case_BC I (hs : simplex SC n1 I) J
    (h1 : I = @delete_vertex SC n1 hn1 0 J) (h2 : J 0 ≠ I 0)
    (h3 : ∀ k, J 0 k ≤ I 0 k ∧ (I (Fin.last n1) k).1 ≤ (J 0 k).1 + 1) : is_face SC I J := by {
  suffices h4 : simplex SC SC.n J by {
    rw [child_simplex_char]
    use 0
    exact h4
  }
  have h4 : J 0 ∉ Set.range I := by {
    intro h5
    obtain ⟨i1, hi1⟩ := h5
    apply h2
    apply funext
    intro k
    apply le_antisymm (h3 k).1
    rw [←hi1]
    apply monotone_1_of_simplex SC I hs _ _ (Fin.zero_le i1)
  }
  apply And.intro ( parent_injective SC I hs J 0 h1 h4)
  have h5 j2 : j2 < n1 + 1 →  J (Fin.ofNat _ (j2+1)) = I (Fin.ofNat _ j2) := by {
    rw [h1]
    unfold delete_vertex insert_index
    congr! with h7
    simp only [Fin.ofNat_eq_cast, Fin.val_zero, not_lt_zero, ↓reduceIte]
    rw [Fin.val_cast_of_lt, Fin.val_cast_of_lt h7]
    omega
  }
  intro j1 hj1 k1
  apply And.intro
  {
    rw [←hn1] at hj1
    rw [h5 j1 hj1]
    cases j1
    {
      simp only [Fin.ofNat_eq_cast, Fin.val_fin_le]
      exact (h3 k1).1
    }
    rename_i j2
    rw [h5 j2]
    apply monotone_1_of_simplex SC I hs
    simp only [Fin.ofNat_eq_cast]
    apply Fin.natCast_mono
    exact Nat.le_of_lt_succ hj1
    exact Nat.le_add_right j2 1
    exact Nat.lt_of_succ_lt hj1
  }
  {
    have h6 := h5 n1 (lt_add_one n1)
    have e1 : (Fin.ofNat (SC.n + 1) (n1 + 1) : Fin (SC.n + 1)) = Fin.last SC.n := by
      rw [← hn1]; simp [Fin.ofNat_eq_cast, Fin.natCast_eq_last]
    have e2 : (Fin.ofNat (n1 + 1) n1 : Fin (n1 + 1)) = Fin.last n1 := by
      simp [Fin.ofNat_eq_cast, Fin.natCast_eq_last]
    rw [e1, e2] at h6
    rw [congrFun h6 k1]
    exact (h3 k1).2
  }
}

lemma parent_simplex_case_AC I (hs : simplex SC n1 I) J j (hj : j = Fin.last SC.n)
    (h1 : I = @delete_vertex SC n1 hn1 j J) (h2 : J j ≠ I (Fin.last n1))
    (h3 : ∀ k, I (Fin.last n1) k ≤ J j k ∧ (J j k).1 ≤ (I 0 k).1 + 1) : is_face SC I J := by {
  suffices h4 : simplex SC SC.n J by {
    rw [child_simplex_char]
    use j
    exact h4
  }
  have h4 : J j ∉ Set.range I := by {
    intro h5
    obtain ⟨i1, hi1⟩ := h5
    apply h2
    apply funext
    intro k
    apply le_antisymm _ (h3 k).1
    rw [←hi1]
    apply monotone_1_of_simplex SC I hs _ _ (Fin.le_last i1)
  }
  have h5 j2 : j2 < SC.n → J (Fin.ofNat _ j2) = I (Fin.ofNat _ j2) := by {
    intro h6
    rw [h1,hj]
    unfold delete_vertex insert_index
    congr!
    have h7 : (Fin.ofNat (n1+1) j2).1 < (Fin.last SC.n).1 := by {
      simp only [Fin.ofNat_eq_cast, Fin.val_last]
      rw [Fin.val_cast_of_lt]
      exact h6
      rwa [←hn1] at h6
    }
    simp only [h7,↓reduceIte]
    simp only [Fin.ofNat_eq_cast]
    rw [Fin.val_cast_of_lt, Fin.val_cast_of_lt]
    rwa [←hn1] at h6
    exact Nat.lt_add_right 1 h6
  }
  apply And.intro ( parent_injective SC I hs J j h1 h4)
  intro j1 hj1 k1
  apply And.intro
  {
    rw [h5 _ hj1]
    by_cases h12 : j1 + 1 < SC.n
    {
      rw [h5 _ h12]
      apply monotone_1_of_simplex SC I hs
      simp only [Fin.ofNat_eq_cast]
      apply Fin.natCast_mono
      apply Nat.le_of_lt_add_one
      rwa [hn1]
      exact Nat.le_add_right j1 1
    }
    have h16 : j1+1 = SC.n := by omega
    have h13 : Fin.ofNat _ j1 = Fin.last n1 := by {
      suffices h15 : j1 = n1 by {
        simp only [h15, Fin.ofNat_eq_cast, Fin.natCast_eq_last]
      }
      omega
    }
    have h14 : Fin.ofNat _ (j1+1) = j := by {
      rw [hj]
      simp only [h16, Fin.ofNat_eq_cast, Fin.natCast_eq_last]
    }
    rw [h13,h14]
    exact (h3 k1).1
  }
  {
    have h7 : J 0 = I 0 := by {
      have h6 := h5 0 (Nat.zero_lt_of_lt hj1)
      simp only [Fin.ofNat_eq_cast] at h6
      exact h6
    }
    rw [h7,←hj]
    exact (h3 k1).2
  }
}

lemma parent_simplex_case_D I (hs : simplex SC n1 I) J j i
    (hij : i.1 + 1 = j.1 ) (h1 : I = @delete_vertex SC n1 hn1 j J) (h2 : J j ∉ Set.range I)
    (h3 : ∀ k, I i k ≤ J j k ∧ J j k ≤ I (i+1) k) : is_face SC I J := by {
  suffices h4 : simplex SC SC.n J by {
    rw [child_simplex_char]
    use j
    exact h4
  }
  have h5 j3 : j3 ≠ j → ∃ i3, j3 = @insert_index SC n1 hn1 j i3 := by {
    apply almost_surjective_of_insert_index
  }
  have h6 j3 : j3 ≠ j → ∃ i3, I i3 = J j3 := by {
    intro h7
    obtain ⟨i3, hi3⟩ := h5 j3 h7
    use i3
    rw [h1, hi3]
    rfl
  }
  apply And.intro (parent_injective SC I hs J j h1 h2)
  intro i2 h4 k2
  have h5 := h3 k2
  apply And.intro
  {
    simp only [Fin.ofNat_eq_cast, Fin.val_fin_le]
    rw [h1] at h5
    unfold delete_vertex at h5
    have h6 : (@insert_index SC n1 hn1 j i).1 + 1 = j := by {
      unfold insert_index
      have h7 : i.1 < j.1 := by omega
      simp only [h7, ↓reduceIte]
      exact hij
    }
    by_cases h8 : i2 = j.1
    {
      convert h5.2
      simp only [h8, Fin.cast_val_eq_self]
      have h11 : j ≠ Fin.last SC.n := by {
        suffices h12 : j.1 ≠ SC.n by exact Ne.symm (Fin.ne_of_val_ne (Ne.symm h12))
        rw [←h8]
        exact Nat.ne_of_lt h4
      }
      have h9 := @surround_index SC n1 hn1 j i hij h11
      rw [h8, h9.2]
      exact Fin.cast_val_eq_self (insert_index SC j (i + 1))
    }
    by_cases h9 : i2 + 1 = j.1
    {
      rw [←h9] at h6
      simp only [Nat.add_right_cancel_iff] at h6
      convert h5.1
      rw [←h6]
      simp only [Fin.cast_val_eq_self]
      rw [h9]
      simp only [Fin.cast_val_eq_self]
    }
    have h11 : ∃ i3, (Fin.ofNat _ i2) = @insert_index SC n1 hn1 j i3 := by {
      apply almost_surjective_of_insert_index
      intro h12
      apply h8
      rw [← h12]
      simp only [Fin.ofNat_eq_cast]
      rw [Fin.val_cast_of_lt]
      apply lt_trans h4 (lt_add_one SC.n)
    }
    have h12 : ∃ i3, (Fin.ofNat _ (i2+1)) = @insert_index SC n1 hn1 j i3 := by {
      apply almost_surjective_of_insert_index
      intro h12
      apply h9
      rw [← h12]
      simp only [Fin.ofNat_eq_cast]
      rw [Fin.val_cast_of_lt]
      omega
    }
    simp only [Fin.ofNat_eq_cast] at h11 h12
    obtain ⟨i3, hi3⟩ := h11
    obtain ⟨i4, hi4⟩ := h12
    rw [hi3, hi4]
    suffices h21 : I i3 k2 ≤ I i4 k2 by {rwa [h1] at h21}
    apply monotone_1_of_simplex SC I hs
    have h21 : StrictMono (@insert_index SC n1 hn1 j) := by {
      apply insert_index_strict_mono
    }
    rw [←h21.le_iff_le]
    rw [←hi3, ← hi4]
    refine (Fin.natCast_le_natCast ?_ h4).mpr ?_
    exact Nat.le_of_succ_le h4
    exact Nat.le_succ i2
  }
  {
    have h11 : (J (Fin.last SC.n) k2).1 ≤ (I (Fin.last n1) k2).1 := by {
      simp only [Fin.val_fin_le]
      by_cases h12 : Fin.last SC.n = j
      {
        rw [h12]
        apply le_trans h5.2
        apply monotone_1_of_simplex SC I hs _ _ (Fin.le_last _)
      }
      obtain ⟨ i3, hi3⟩ := h6 _ h12
      rw [←hi3]
      apply monotone_1_of_simplex SC I hs _ _ (Fin.le_last _)
    }
    have h13 := last_of_simplex SC I hs k2
    apply le_trans h11 (le_trans h13 _)
    simp only [add_le_add_iff_right, Fin.val_fin_le]
    by_cases h14 : 0 = j
    {
      rw [h14]
      apply le_trans _ h5.1
      apply monotone_1_of_simplex SC I hs _ _ (Fin.zero_le _)
    }
    {
      obtain ⟨i3, hi3⟩ := h6 _ h14
      rw [← hi3]
      apply monotone_1_of_simplex SC I hs _ _ (Fin.zero_le _)
    }
  }
}


def coord_change_count (v1 v2 : SC.G) := Finset.card {i | v1 i ≠ v2 i}

lemma ccc_add {m} I (hs : simplex SC m I) (i1 i2 i3) (h1 : i1 ≤ i2 ∧ i2 ≤ i3) :
    coord_change_count SC (I i1) (I i3) =
    coord_change_count SC (I i1) (I i2) + coord_change_count SC (I i2) (I i3) := by {
  unfold coord_change_count
  rw [←Finset.card_union_of_disjoint]
  congr
  apply Finset.ext_iff.mpr
  intro k2
  simp only [ne_eq, Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
  rw [←Decidable.not_and_iff_not_or_not]
  apply Iff.intro
  {
    intro h3 h4
    apply h3
    rw [h4.1, h4.2]
  }
  {
    intro h2 h3
    apply h2
    have h4 := monotone_1_of_simplex SC I hs i1 i2 h1.1 k2
    have h5 := monotone_1_of_simplex SC I hs i2 i3 h1.2 k2
    rw [h3] at h4 ⊢
    suffices h1 : I i3 k2 = I i2 k2 by exact ⟨h1, Eq.symm h1⟩
    exact Fin.le_antisymm h4 h5
  }
  {
    apply Finset.disjoint_filter.mpr
    intro k1 hk1 h2 h3
    apply h3
    have h4 : ∀ k, I i1 k ≤ I i2 k :=  monotone_1_of_simplex SC I hs i1 i2 h1.1
    have h5 : I i1 k1 < I i2 k1 := lt_of_le_of_ne (h4 k1) h2
    have h6 : (I i3 k1).1 ≤ (I i1 k1).1 + 1 := by {
      apply le_add_one_of_simplex _ _ hs
    }
    apply le_antisymm ( monotone_1_of_simplex SC I hs i2 i3 h1.2 k1)
    apply le_trans h6 h5
  }
}

lemma ccc_pos {m} I (hs : simplex SC m I) i1 i2 (h1 : i1 ≠ i2)
    : 0 < coord_change_count SC (I i1) (I i2) := by {
  unfold coord_change_count
  by_contra! h2
  apply h1
  apply hs.1
  simp only [ne_eq, nonpos_iff_eq_zero, Finset.card_eq_zero] at h2
  apply funext
  intro k
  rw [Finset.filter_eq_empty_iff] at h2
  simp only [Finset.mem_univ, Decidable.not_not, forall_const] at h2
  apply h2
}

def ccc_fun {m} (I : Fin (m+1)→ SC.G) (i : Fin (m+1)) : Fin (SC.n + 1 )
    := ⟨ coord_change_count SC (I 0) (I i), by {
      refine Nat.lt_succ_of_le ?_
      exact card_finset_fin_le {i_1 | I 0 i_1 ≠ I i i_1}
    } ⟩

lemma ccc_fun_strict_mono {m} I (hs : simplex SC m I) :
    StrictMono (ccc_fun SC I) := by {
  intro i1 i2 h1
  unfold ccc_fun
  simp only [Fin.mk_lt_mk]
  have h3 : 0 ≤ i1 ∧ i1 ≤ i2 := ⟨ (Fin.zero_le i1), (Fin.le_of_lt h1) ⟩
  rw [ccc_add SC I hs 0 i1 i2 h3]
  simp only [lt_add_iff_pos_right, gt_iff_lt]
  apply ccc_pos SC I hs _ _ $ Fin.ne_of_lt h1
}

lemma ccc_fun_is_insert_index I (hs : simplex SC n1 I) :
    ∃ j, ccc_fun SC I = @insert_index SC n1 hn1 j := by {
  apply is_insert_index_of_strict_mono
  apply ccc_fun_strict_mono SC I hs
}



lemma ccc_fun_case_D_iff {m} I (hs : simplex SC m I) :
    case_D SC I ↔ ccc_fun SC I (Fin.last m) = Fin.last SC.n := by {
  have h1 : (ccc_fun SC I (Fin.last m) = Fin.last SC.n) ↔ ∀ k, I 0 k ≠ I (Fin.last m) k  := by {
    unfold ccc_fun coord_change_count
    rw [Fin.ext_iff]
    have h3 : SC.n = Fintype.card (Fin SC.n) := by {exact Eq.symm (Fintype.card_fin SC.n)}
    simp only [ne_eq, Fin.val_last]
    nth_rewrite 7 [h3]
    rw [Finset.card_eq_iff_eq_univ, Finset.eq_univ_iff_forall]
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
  }
  apply Iff.trans _ h1.symm
  unfold case_D
  apply Iff.intro
  {
    intro h2 k1
    obtain ⟨i2, hi2⟩ := h2 k1 (I 0 k1)
    intro h3
    apply hi2
    apply le_antisymm
    {
      rw [h3]
      apply monotone_1_of_simplex SC I hs _ _ (Fin.le_last i2)
    }
    exact monotone_1_of_simplex SC I hs _ _ (Fin.zero_le i2) k1
  }
  {
    contrapose!
    intro h2
    obtain ⟨k2, ⟨q, hq⟩ ⟩ := h2
    use k2
    rw [hq, hq]
  }
}

lemma last_eq_first_add_one J (hs : simplex SC SC.n J)
    : ∀ k, (J (Fin.last SC.n) k).1 = (J 0 k).1 + 1 := by {
  have h3 : ∀ j3, ccc_fun SC J j3 = j3 := by {
    apply is_id_of_strict_mono
    apply ccc_fun_strict_mono SC J hs
  }
  have h2 := (ccc_fun_case_D_iff SC J hs).mpr (h3 _)
  unfold case_D at h2
  intro k
  apply le_antisymm  (last_of_simplex SC J hs k)
  apply Nat.add_one_le_of_lt
  obtain ⟨j1, hj1⟩ := h2 k (J 0 k)
  have h4 := monotone_1_of_simplex SC J hs _ _ (Fin.le_last j1) k
  apply lt_of_lt_of_le _ h4
  apply lt_of_le_of_ne (monotone_1_of_simplex SC J hs _ _ (Fin.zero_le j1) k) hj1.symm
}

lemma delete_vertex_ccc_fun_match J (hs : simplex SC SC.n J) j1 j2
    ( h1 : ccc_fun SC (@delete_vertex SC n1 hn1 j1 J) = @insert_index SC n1 hn1 j2)
    : (j1 = 0 → j2 = Fin.last SC.n) ∧ (j1 ≠ 0 → j1 = j2) := by {
  let I := @delete_vertex SC n1 hn1 j1 J
  have hsI : simplex SC n1 I := by {
    suffices h2 : is_face SC I J by { exact h2.1}
    rw [@child_simplex_char SC n1 hn1 I J hs]
    use j1
  }
  have scnpos : 0 < SC.n := by omega
  by_cases h4 : j1 = 0
  {
    simp only [h4, forall_const, ne_eq, not_true_eq_false, IsEmpty.forall_iff, and_true]
    have h5 : I 0 = J 1 := by {
      unfold I delete_vertex insert_index
      congr!
      rw [h4]
      simp only [Fin.val_zero, lt_self_iff_false, ↓reduceIte, zero_add]
      simp only [Fin.val_one']
      refine Eq.symm (Nat.mod_eq_of_lt ?_)
      exact Nat.lt_add_of_pos_left scnpos
    }
    symm
    by_contra h6
    obtain ⟨i1, hi1⟩ := @almost_surjective_of_insert_index SC n1 hn1 _ _ h6
    have h8 : (ccc_fun SC I i1).1 = SC.n := by {
      unfold I
      rw [h1, ← hi1]
      simp only [Fin.val_last]
    }
    unfold ccc_fun at h8
    simp only [h5] at h8
    unfold I delete_vertex at h8
    let c2 := coord_change_count SC (J 0) (J 1)
    have c2pos : 0 < c2 := by {
      apply ccc_pos _ _ hs
      simp only [ne_eq, Fin.zero_eq_one_iff, Nat.add_eq_right]
      omega
    }
    let j3 := @insert_index SC n1 hn1 j1 i1
    have h9 : (ccc_fun SC J j3).1 = c2 + SC.n:= by {
      simp only [← h8]
      apply ccc_add SC J hs
      simp only [Fin.zero_le, true_and]
      suffices h9 : j3 ≠ j1 by {
        rw [h4] at h9
        exact Fin.one_le_of_ne_zero h9
      }
      apply insert_index_ne
    }
    have h10 : c2 + SC.n ≤ SC.n := by {
      rw [←h9]
      exact Fin.is_le (ccc_fun SC J j3)
    }
    simp only [add_le_iff_nonpos_left, nonpos_iff_eq_zero] at h10
    omega
  }
  simp only [h4, IsEmpty.forall_iff, ne_eq, not_false_eq_true, forall_const, true_and]
  have h2 : I 0 = J 0 := by {
    unfold I delete_vertex
    congr!
    unfold insert_index
    simpa only [Fin.val_zero, Fin.val_pos_iff, zero_add, Fin.mk_eq_zero,
        ite_eq_left_iff, not_lt,Fin.le_zero_iff, one_ne_zero, imp_false]
  }
  have h3 : ∀ j3, ccc_fun SC J j3 = j3 := by {
    apply is_id_of_strict_mono
    apply ccc_fun_strict_mono SC J hs
  }
  symm
  by_contra h5
  obtain ⟨i1, hi1⟩ := @almost_surjective_of_insert_index SC n1 hn1 _ _ h5
  have h6 : ccc_fun SC I i1 = ccc_fun SC J j2 := by {
    unfold ccc_fun
    simp [h2]
    congr
    rw [hi1]
    rfl
  }
  rw [h1, h3 j2] at h6
  contrapose h6
  apply insert_index_ne
}

lemma case_D_iff_not_end_1 I (hs : simplex SC n1 I) j
    (h1 : ccc_fun SC I = @insert_index SC n1 hn1 j) :
    case_D SC I ↔ j ≠ 0 ∧ j ≠ Fin.last SC.n := by {
  rw [ccc_fun_case_D_iff SC I hs, h1]
  have h2 : j ≠ 0 := by {
    intro h3
    apply @insert_index_ne SC n1 hn1 j 0
    rw [←h1, h3]
    unfold ccc_fun coord_change_count
    simp only [ne_eq, not_true_eq_false, Finset.filter_false, Finset.card_empty, Fin.zero_eta]
  }
  simp only [ne_eq, h2, not_false_eq_true, true_and]
  apply Iff.intro
  {
    intro h3 h4
    apply @insert_index_ne SC n1 hn1 j (Fin.last n1)
    rw [h3,h4]
  }
  {
    intro h3
    have h32 : Fin.last SC.n ≠ j := fun a ↦ h3 (Eq.symm a)
    obtain ⟨i2, hi2⟩  := @almost_surjective_of_insert_index SC n1 hn1 j (Fin.last SC.n) h32
    apply le_antisymm
    exact Fin.le_last (insert_index SC j (Fin.last n1))
    rw [hi2]
    have h4 := @insert_index_strict_mono SC n1 hn1 j
    rw [h4.le_iff_le]
    exact Fin.le_last i2
  }
}

lemma case_D_iff_not_end_2 J (hs : simplex SC SC.n J) j :
    case_D SC (@delete_vertex SC n1 hn1 j J) ↔ j ≠ 0 ∧ j ≠ Fin.last SC.n := by {
  let I := @delete_vertex SC n1 hn1 j J
  have hsI : simplex SC n1 I := by {
    suffices h2 : is_face SC I J by exact h2.1
    rw [@child_simplex_char SC n1 hn1 I J hs]
    use j
  }
  obtain ⟨j2, hj2⟩ := @ccc_fun_is_insert_index SC n1 hn1 I hsI
  have h1 := @delete_vertex_ccc_fun_match SC n1 hn1 J hs j j2 hj2
  by_cases h2 : j = 0
  {
    rw [ccc_fun_case_D_iff SC I hsI]
    simp only [h2, ne_eq, not_true_eq_false, Fin.zero_eq_last_iff, false_and, iff_false]
    rw [←h1.1 h2, hj2]
    apply insert_index_ne
  }
  rw [@case_D_iff_not_end_1 SC n1 hn1 I hsI]
  rw [hj2, ← h1.2 h2]
}

lemma same_delete_index_eq_iff J1 J2 j
    (h1 : @delete_vertex SC n1 hn1 j J1 = @delete_vertex SC n1 hn1 j J2)
    : J1 = J2 ↔ J1 j = J2 j := by {
  apply Iff.intro (fun a ↦ congrFun a j)
  intro h2
  funext j2
  by_cases h3 : j2 = j
  rw [h3,h2]
  obtain ⟨i1, hi1⟩ := @almost_surjective_of_insert_index SC n1 hn1 j j2 h3
  rw [hi1]
  exact congrFun h1 i1
}


lemma case_D_parent_count {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I) (h1 : case_D SC I )
    : Finset.card { J : Fin (SC.n + 1) → SC.G | is_face SC I J} = 2 := by {
  obtain ⟨ j1, hj1 ⟩ := @ccc_fun_is_insert_index SC n1 hn1 I hs
  have h2 : j1 ≠ 0 ∧ j1 ≠ Fin.last SC.n := by {
    rw [←case_D_iff_not_end_1 SC I hs j1 hj1]
    exact h1
  }
  have h3 : ∃ (i1: Fin (n1 + 1)), i1.1 + 1 = j1.1 := by {
    obtain ⟨a, ha⟩ := Fin.exists_succ_eq_of_ne_zero h2.1
    rw [← ha]
    simp only [Fin.val_succ, Nat.add_right_cancel_iff]
    use ⟨ a.1, by {rw [hn1]; exact a.2}⟩
  }
  obtain ⟨ i1, hi1⟩ := h3
  have h32 : i1 ≤ i1 + 1 := by {
    refine Fin.le_of_lt ?_
    refine Fin.lt_add_one_iff.mpr ?_
    show i1.1 < n1
    have h3 := Fin.val_lt_last h2.2
    omega
  }
  have h11 := @surround_index SC n1 hn1 j1 i1 hi1 h2.2
  have h12 : @insert_index SC n1 hn1 j1 i1 ≤ j1 ∧ j1 ≤ @insert_index SC n1 hn1 j1 (i1+1) := by {
    rw [Fin.le_def, Fin.le_def, ←h11.2]
    apply And.intro
    rw [←h11.1]
    apply Nat.le_add_right
    apply Nat.le_add_right
  }
  have h3 : coord_change_count SC (I i1) (I (i1+1)) = 2 := by {
    have h3 : (@insert_index SC n1 hn1 j1 i1).1 + 2
        = (@insert_index SC n1 hn1 j1 (i1 +1)).1 := by {
      rw [← h11.2, ←h11.1]
    }
    have h4 : (ccc_fun SC I (i1+1)).1 = (ccc_fun SC I i1).1
        + coord_change_count SC (I i1) (I (i1 + 1)) := by {
      apply ccc_add SC I hs
      simp only [Fin.zero_le, true_and, h32]
    }
    rw [← hj1, h4 ] at h3
    simp only [Nat.add_left_cancel_iff] at h3
    exact h3.symm
  }
  have h4 : ∃ k1, ∃ k2, k1 ≠ k2 ∧ {k | I i1 k ≠ I (i1 +1) k} = {k1, k2} := by {
    unfold coord_change_count at h3
    rw [Finset.card_eq_two] at h3
    convert h3
    simp only [ne_eq]
    rw [←Finset.coe_eq_pair]
    simp only [Finset.coe_filter, Finset.mem_univ, true_and]
  }
  obtain ⟨k1, ⟨k2, h4⟩ ⟩ := h4
  have hk1 : I i1 k1 ≠ I (i1+1) k1 := by {
    have h5 := Set.mem_insert k1 {k2}
    rwa [←h4.2] at h5
  }
  have hk2 : I i1 k2 ≠ I (i1+1) k2 := by {
    have h5 : k2 ∈ ({k1, k2} : Set _) := Set.mem_insert_of_mem k1 rfl
    rwa [←h4.2] at h5
  }
  have h5 k3 : I i1 k3 ≠ I (i1+1) k3 → ∃ J3,
      I = @delete_vertex SC n1 hn1 j1 J3 ∧ is_face SC I J3 ∧ J3 j1 k3 ≠ I i1 k3 := by {
    intro h21
    let ins : SC.G := fun k ↦ if k = k3 then I (i1 + 1) k else I i1 k
    obtain ⟨J3, hJ3⟩ := @insert_vertex SC n1 hn1 I ins j1
    have h6 : ∀ k, I i1 k ≤ ins k ∧ ins k ≤ I (i1+1) k := by {
      intro k
      unfold ins
      have h13 : I i1 k3 ≤ I (i1+1) k3 := monotone_1_of_simplex SC I hs _ _ h32 k3
      by_cases h12 : k = k3
      simp only [h12, ↓reduceIte, le_refl, and_true, ge_iff_le]
      exact monotone_1_of_simplex SC I hs _ _ h32 k3
      simp only [h12, ↓reduceIte, le_refl, true_and, ge_iff_le]
      exact monotone_1_of_simplex SC I hs _ _ h32 k
    }
    have h22 : J3 j1 k3 ≠ I i1 k3 := by {
      rw [hJ3.2]
      unfold ins
      simp only [↓reduceIte, ne_eq]
      exact h21.symm
    }
    have h23 : ∃ k4, k3 ≠ k4 ∧ I i1 k4 ≠ I (i1+1) k4 := by {
      by_cases h24 : k3 = k1
      use k2
      rw [h24]
      apply And.intro h4.1 hk2
      use k1
    }
    have h7 : ins ∉ Set.range I := by {
      intro h9
      obtain ⟨i2,hi2⟩ := h9
      rw [forall_and, ← hi2] at h6
      rw [← monotone_2_of_simplex _ _ hs,← monotone_2_of_simplex _ _ hs] at h6
      have h13 : i2 = i1 ∨ i2 = i1 + 1 := by {
        refine (WCovBy.le_and_le_iff ?_).mp h6
        apply And.intro h32
        intro i3 h33
        simp only [not_lt]
        exact Fin.add_one_le_of_lt h33
      }
      cases' h13 with h13 h13
      apply h22
      rw [hJ3.2, ←hi2, h13]
      obtain ⟨k4, hk4⟩ := h23
      apply hk4.2
      rw [←h13, hi2]
      unfold ins
      simp only [right_eq_ite_iff]
      intro h33
      exact False.elim $ hk4.1 h33.symm
    }
    use J3
    apply And.intro hJ3.1 (And.intro _ h22)
    apply @parent_simplex_case_D SC n1 hn1 I hs J3 _ _ hi1 hJ3.1
    rwa [hJ3.2]
    rwa [hJ3.2]
  }
  obtain ⟨J1, hJ1⟩ := h5 k1 hk1
  obtain ⟨J2, hJ2⟩ := h5 k2 hk2
  have h6 J3 : I = @delete_vertex SC n1 hn1 j1 J3 → is_face SC I J3
    → ∀ k, I i1 k ≤ J3 j1 k ∧ J3 j1 k ≤ I (i1+1) k := by {
    intro h14 h13 k3
    rw [h14]
    apply And.intro
    apply monotone_1_of_simplex SC J3 h13.2.1 _ _ h12.1
    apply monotone_1_of_simplex SC J3 h13.2.1 _ _ h12.2
  }
  have h7 J3 k3 : I = @delete_vertex SC n1 hn1 j1 J3 ∧ is_face SC I J3 ∧ J3 j1 k3 ≠ I i1 k3
      → J3 j1 k3 = I (i1+1) k3 ∧ ∀ k4, k3 ≠ k4 → J3 j1 k4 = I i1 k4 := by {
    intro h9
    have h6 := h6 J3 h9.1 h9.2.1
    have h31 := h3
    rw [h9.1] at h31
    have h21 := ccc_add SC J3 h9.2.1.2.1 _ _ _ h12
    unfold delete_vertex at h31
    rw [h31] at h21
    have h22 c1 c2 : 2 = c1 + c2 → 0 < c2 → c1 ≤ 1 := by omega
    have h23 : coord_change_count SC (I i1) (J3 j1) ≤ 1 := by {
      rw [h9.1]
      apply h22 _ _ h21
      apply ccc_pos SC
      exact h9.2.1.2.1
      symm
      apply insert_index_ne
    }
    apply And.intro
    {
      apply le_antisymm (h6 k3).2
      rw [Fin.le_def]
      have h24 := le_add_one_of_simplex SC I hs (i1+1) i1 k3
      apply le_trans h24
      apply Fin.val_add_one_le_of_lt (lt_of_le_of_ne (h6 k3).1 h9.2.2.symm)
    }
    intro k4 hk4
    contrapose! h23
    refine Finset.one_lt_card_iff.mpr ?_
    use k3, k4
    simp only [ne_eq, Finset.mem_filter, Finset.mem_univ, true_and]
    exact And.intro h9.2.2.symm ( And.intro h23.symm hk4)
  }
  refine Finset.card_eq_two.mpr ?_
  use J1, J2
  apply And.intro
  {
    have h71 := (h7 J1 k1 hJ1).2 k2 h4.1
    intro h9
    apply hJ2.2.2
    rw [←h9, h71]
  }
  apply subset_antisymm
  {
    intro J3
    simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_insert,
      Finset.mem_singleton]
    intro hJ3
    have h14 := (@child_simplex_char SC n1 hn1 I J3 hJ3.2.1).mp hJ3
    obtain ⟨j2, hj2⟩ := h14
    rw [hj2] at hj1
    have h13 := @delete_vertex_ccc_fun_match SC n1 hn1 J3 hJ3.2.1 j2 j1 hj1
    have h15 := @case_D_iff_not_end_2 SC n1 hn1 J3 hJ3.2.1 j2
    rw [←hj2] at h15
    have h16 : j2 = j1 := h13.2 (h15.mp h1).1
    rw [h16] at hj2
    rw [same_delete_index_eq_iff SC J3 J1 j1, same_delete_index_eq_iff SC J3 J2 j1]
    have h71 := h7 J1 k1 hJ1
    have h72 := h7 J2 k2 hJ2
    have h18 : ∃ k5, J3 j1 k5 ≠ I i1 k5 := by {
      suffices h19 : J3 j1 ≠ I i1 by exact Function.ne_iff.mp h19
      intro h19
      apply @insert_index_ne SC n1 hn1 j1 i1
      apply hJ3.2.1.1
      rw [h19, hj2]
      rfl
    }
    obtain ⟨k5, hk5⟩ := h18
    have h73 := h7 J3 k5 ⟨hj2, ⟨ hJ3, hk5⟩ ⟩
    clear h15 h13
    have h19 : k5 = k1 ∨ k5 = k2 := by {
      have h21 : I i1 k5 ≠ I (i1+1) k5 := by {
        rw [←h73.1]
        exact hk5.symm
      }
      exact h4.2.subset h21
    }
    have h20 (J4 : _ → SC.G) : (J4 j1 k5 = I (i1+1) k5 ∧ ∀ k4, k5 ≠ k4 → J4 j1 k4 = I i1 k4)
        → J3 j1 = J4 j1:= by {
      intro h21
      apply funext
      intro k6
      by_cases h22 : k5 = k6
      rw [←h22,h21.1,h73.1]
      rw [h21.2 k6 h22, h73.2 k6 h22]
    }
    cases h19
    left
    rename_i h21
    apply h20
    rwa [h21]
    right
    rename_i h21
    apply h20
    rwa [h21]
    rw [←hJ2.1, ←hj2]
    any_goals exact hn1
    rw [←hJ1.1, ←hj2]
  }
  {
    refine Finset.insert_subset ?_ ?_
    simp only [Finset.mem_filter, Finset.mem_univ, true_and]
    exact hJ1.2.1
    simp only [Finset.singleton_subset_iff, Finset.mem_filter, Finset.mem_univ, true_and]
    exact hJ2.2.1
  }
}


lemma unique_const_ABC {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I) k1 q1
    (h1 : ∀ i, I i k1 = q1): ∀ k2, k1 ≠ k2 → I 0 k2 ≠ I (Fin.last n1) k2 := by {
  intro k2 h3 h2
  let s : Finset (Fin SC.n) := {i | I 0 i ≠ I (Fin.last n1) i}
  have h4 : n1 ≤ s.card := by {
    obtain ⟨j, hj⟩ := @ccc_fun_is_insert_index SC n1 hn1 I hs
    show n1 ≤ (ccc_fun SC I (Fin.last n1)).1
    rw [hj]
    unfold insert_index
    simp only [Fin.val_last]
    by_cases h11 : n1 < j.1
    simp only [h11, ↓reduceIte, le_refl]
    simp only [h11, ↓reduceIte, le_add_iff_nonneg_right, zero_le]
  }
  have h6 : 2 ≤ sᶜ.card := by {
    show 1 < sᶜ.card
    rw [Finset.one_lt_card]
    use k2
    unfold s
    simp only [ne_eq, Finset.compl_filter, Decidable.not_not, Finset.mem_filter,
        Finset.mem_univ,h2, and_self, true_and]
    use k1
    apply And.intro _ h3.symm
    rw [h1,h1]
  }
  have h7 := add_le_add h4 h6
  simp only [Finset.card_add_card_compl, Fintype.card_fin] at h7
  rw [←hn1,add_le_add_iff_left] at h7
  simp only [Nat.not_ofNat_le_one] at h7
}


lemma case_AC_ex_unique I (hs : simplex SC n1 I) k1 q
    (hABC : ∀ i, I i k1 = q) (hAC : q ≠ Fin.last SC.p)
    : ∃! J, I = @delete_vertex SC n1 hn1 (Fin.last SC.n) J ∧ is_face SC I J := by {
  have h1 k2 : I 0 k2 ≠ Fin.last SC.p := by {
    intro h11
    have h12 : k1 ≠ k2 := by {
      intro h13
      apply hAC
      rw [←hABC 0,h13,h11]
    }
    apply @unique_const_ABC SC n1 hn1 I hs k1 q hABC k2 h12
    apply le_antisymm
    apply monotone_1_of_simplex SC I hs
    exact Fin.zero_le (Fin.last n1)
    rw [h11]
    exact Fin.le_last (I (Fin.last n1) k2)
  }
  let ins2 : SC.G := fun k ↦ (I 0 k) + 1
  have h2 k : (ins2 k).1 = (I 0 k).1 + 1 := by {
    apply Fin.val_add_one_of_lt
    rw [Fin.lt_last_iff_ne_last]
    exact h1 k
  }
  obtain ⟨J1, hJ1⟩ := @insert_vertex SC n1 hn1 I ins2 (Fin.last SC.n)
  have h3 : J1 (Fin.last SC.n) ≠ I (Fin.last n1) := by {
    intro h12
    have h11 : I 0 k1 = I 0 k1 + 1 := by {
      show I 0 k1 = ins2 k1
      rw [←hJ1.2, h12,hABC,hABC]
    }
    simp only [left_eq_add, Fin.one_eq_zero_iff, Nat.add_eq_right] at h11
    apply @p_ne_zero_of_cube SC n1 hn1
    simp only [Fin.last_eq_zero_iff, h11]
  }
  have h4 : is_face SC I J1 := by {
    apply parent_simplex_case_AC SC I hs J1 (Fin.last SC.n) rfl hJ1.1 h3
    intro k2
    rw [hJ1.2]
    apply And.intro
    {
      rw [Fin.le_def, h2 k2]
      apply le_add_one_of_simplex SC I hs
    }
    rw [h2 k2]
  }
  use J1
  simp only
  apply And.intro (And.intro hJ1.1 h4)
  intro J2 hJ2
  rw [@same_delete_index_eq_iff SC n1 hn1 _ _ _ (hJ2.1.symm.trans hJ1.1)]
  rw [hJ1.2]
  apply funext
  intro k1
  ext
  have h5 := last_eq_first_add_one SC J2 hJ2.2.2.1 k1
  rw [h5, h2 k1]
  suffices h6 : I 0 = J2 0 by {rw [h6]}
  rw [hJ2.1]
  unfold delete_vertex insert_index
  congr!
  simp only [Fin.val_zero, Fin.val_last, zero_add, ite_eq_left_iff,
    not_lt, nonpos_iff_eq_zero,one_ne_zero, imp_false]
  rw [←hn1]
  omega
}

lemma case_B_not_last I (h1 : case_B SC I) J
    (h2 : I = @delete_vertex SC n1 hn1 (Fin.last SC.n) J ∧ is_face SC I J) : False := by {
  have h3 := last_eq_first_add_one SC J h2.2.2.1
  obtain ⟨k1, hk1⟩ := h1
  have h4 : I 0 = J 0 := by {
    rw [h2.1]
    unfold delete_vertex insert_index
    congr!
    simp only [Fin.val_zero, Fin.val_last, zero_add, ite_eq_left_iff,
        not_lt, nonpos_iff_eq_zero,one_ne_zero, imp_false]
    rw [←hn1]
    omega
  }
  have h5 := (J (Fin.last SC.n) k1).is_le
  rw [h3 k1,←h4,hk1 0] at h5
  contrapose! h5
  exact lt_add_one SC.p
}


lemma case_BC_ex_unique I (hs : simplex SC n1 I) k1 q
    (hABC : ∀ i, I i k1 = q) (hBC : q ≠ 0)
    : ∃! J, I = @delete_vertex SC n1 hn1 0 J ∧ is_face SC I J := by {
  have h1 k2 : I (Fin.last n1) k2 ≠ 0 := by {
    intro h11
    have h12 : k1 ≠ k2 := by {
      intro h13
      apply hBC
      rw [←hABC (Fin.last n1),h13,h11]
    }
    apply @unique_const_ABC SC n1 hn1 I hs k1 q hABC k2 h12
    apply le_antisymm
    apply monotone_1_of_simplex SC I hs
    exact Fin.zero_le (Fin.last n1)
    rw [h11]
    exact Fin.zero_le (I 0 k2)
  }
  let ins2 : SC.G := fun k ↦ (I (Fin.last n1) k) - 1
  have h22 k := Fin.val_sub_one_of_ne_zero (h1 k)
  have h21 k : (ins2 k).1 + 1 = (I (Fin.last n1) k).1  := by {
    rw [h22]
    apply Nat.sub_one_add_one ( Fin.val_ne_zero_iff.mpr (h1 k))
  }
  obtain ⟨J1, hJ1⟩ := @insert_vertex SC n1 hn1 I ins2 0
  have h3 : J1 0 ≠ I 0 := by {
    intro h12
    have h11 : (ins2 k1).1 + 1 = ins2 k1 := by {
      rw [h21 k1, hABC, ←hJ1.2,h12,hABC]
    }
    simp only [Nat.add_eq_left, one_ne_zero] at h11
  }
  have h4 : is_face SC I J1 := by {
    apply parent_simplex_case_BC SC I hs J1 hJ1.1 h3
    intro k2
    rw [hJ1.2]
    apply And.intro
    rw [Fin.le_def, ←add_le_add_iff_right 1, h21 k2]
    exact le_add_one_of_simplex SC I hs (Fin.last n1) 0 k2
    rw [h21 k2]
  }
  use J1
  simp only
  apply And.intro (And.intro hJ1.1 h4)
  intro J2 hJ2
  rw [@same_delete_index_eq_iff SC n1 hn1 _ _ _ (hJ2.1.symm.trans hJ1.1), hJ1.2]
  apply funext
  intro k1
  ext
  have h5 := last_eq_first_add_one SC J2 hJ2.2.2.1 k1
  have h6 : I (Fin.last n1) = J2 (Fin.last SC.n) := by {
    rw [hJ2.1]
    unfold delete_vertex insert_index
    simp only [Fin.val_last, Fin.val_zero, not_lt_zero, ↓reduceIte]
    congr!
  }
  rw [←h6, ←h21 k1] at h5
  omega
}

lemma zero_ne_last {hn1 : n1 + 1 = SC.n} : 0 ≠ Fin.last SC.n := by {
  simp only [ne_eq, Fin.zero_eq_last_iff]
  rw [←hn1]
  omega
}

lemma case_A_not_zero I (h1 : case_A SC I) J
    (h2 : I = @delete_vertex SC n1 hn1 0 J ∧ is_face SC I J) : False := by {
  have h3 := last_eq_first_add_one SC J h2.2.2.1
  obtain ⟨k1, hk1⟩ := h1
  have h4 : I (Fin.last n1) = J (Fin.last SC.n) := by {
    rw [h2.1]
    unfold delete_vertex insert_index
    simp only [Fin.val_last, Fin.val_zero, not_lt_zero, ↓reduceIte]
    congr!
  }
  apply Nat.zero_ne_add_one (J 0 k1).1
  rw [←h3 k1,← h4,hk1]
  rfl
}



lemma case_ABC_count_disj {hn1 : n1 + 1 = SC.n} I k1 q
    (hABC : ∀ i, I i k1 = q) : Finset.card { J | is_face SC I J}
    = Finset.card {J | I = @delete_vertex SC n1 hn1 0 J ∧ is_face SC I J}
    + Finset.card {J | I = @delete_vertex SC n1 hn1 (Fin.last SC.n) J ∧ is_face SC I J} := by {
  have hnd : ¬ case_D SC I := by {
    contrapose! hABC
    exact hABC k1 q
  }
  rw [←Finset.card_union_of_disjoint]
  congr
  ext J
  simp only [Finset.mem_filter, Finset.mem_univ, true_and, Finset.mem_union]
  apply Iff.intro
  {
    intro h1
    simp only [h1, and_true]
    rw [child_simplex_char] at h1
    obtain ⟨j1, hj1⟩ := h1
    have h2 := @case_D_iff_not_end_2 SC n1 hn1 J h1.2.1 j1
    rw [hj1,h2] at hnd
    have h3 := Decidable.or_iff_not_not_and_not.mpr hnd
    cases' h3 with h3 h3
    rw [hj1,h3]
    exact Or.inl rfl
    rw [hj1,h3]
    exact Or.inr rfl
    · exact hn1
    · exact h1.2.1
  }
  {
    intro h1
    rw [←or_and_right] at h1
    exact h1.2
  }
  apply Finset.disjoint_filter.mpr
  intro J h1 h2 h3
  apply @zero_ne_last SC n1 hn1
  apply @delete_vertex_inj SC n1 hn1 J h2.2.2.1
  rw [←h2.1,←h3.1]
}


lemma case_C_parent_count {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I) (h1 : case_C SC I )
    : Finset.card { J : Fin (SC.n + 1) → SC.G | is_face SC I J} = 2 := by {
  obtain ⟨k1,q, h1⟩  := h1
  have h2 := @case_AC_ex_unique SC n1 hn1 I hs k1 q h1.2 h1.1.2
  have h3 := @case_BC_ex_unique SC n1 hn1 I hs k1 q h1.2 h1.1.1
  rw [Fintype.existsUnique_iff_card_one] at h2 h3
  rw [case_ABC_count_disj SC I k1 q h1.2,h2,h3]
  exact hn1
}

lemma case_B_parent_count {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I) (h2 : case_B SC I )
    : Finset.card { J : Fin (SC.n + 1) → SC.G | is_face SC I J} = 1 := by {
  obtain ⟨k1, h1⟩  := id h2
  have h4 : Fin.last SC.p ≠ 0 := @p_ne_zero_of_cube SC n1 hn1
  have h3 := @case_BC_ex_unique SC n1 hn1 I hs k1 _ h1 h4
  rw [Fintype.existsUnique_iff_card_one] at h3
  rw [case_ABC_count_disj SC I k1 (Fin.last SC.p) h1, h3]
  simp only [Nat.add_eq_left]
  apply Finset.card_filter_eq_zero_iff.mpr
  intro J h5
  apply case_B_not_last SC I h2
  exact hn1
}

lemma case_A_parent_count {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I) (h2 : case_A SC I )
    : Finset.card { J : Fin (SC.n + 1) → SC.G | is_face SC I J} = 1 := by {
  obtain ⟨k1, h1⟩  := id h2
  have h4 : Fin.last SC.p ≠ 0 := @p_ne_zero_of_cube SC n1 hn1
  have h3 := @case_AC_ex_unique SC n1 hn1 I hs k1 _ h1 h4.symm
  rw [Fintype.existsUnique_iff_card_one] at h3
  rw [case_ABC_count_disj SC I k1 0 h1, h3]
  simp only [Nat.add_eq_right]
  apply Finset.card_filter_eq_zero_iff.mpr
  intro J h5
  apply case_A_not_zero SC I h2
  exact hn1
}

end cases_ABCD

-- used in other file
lemma boundary_is_A_or_B {hn1 : n1 + 1 = SC.n} I (hbf : @is_boundary_face SC n1 I)
    : case_A SC I ∨ case_B SC I := by {
  have hs : simplex SC n1 I := by {
    obtain ⟨J,hJ⟩ := hbf
    exact hJ.1.1
  }
  unfold is_boundary_face at hbf
  rw [Fintype.existsUnique_iff_card_one] at hbf
  have h1 := one_of_ABCD SC I
  rw [←or_assoc] at h1
  cases' h1 with h1 h1
  assumption
  cases' h1 with h1 h1
  rw [@case_C_parent_count SC n1 hn1 I hs h1] at hbf
  simp only [OfNat.ofNat_ne_one] at hbf
  rw [@case_D_parent_count SC n1 hn1 I hs h1] at hbf
  simp only [OfNat.ofNat_ne_one] at hbf
}

-- used in other file
lemma case_B_boundary {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I)
    (h1 : case_B SC I) : is_boundary_face SC I :=
  (Fintype.existsUnique_iff_card_one _).mpr (@case_B_parent_count SC n1 hn1 I hs h1)


-- used in other file
lemma parent_count {hn1 : n1 + 1 = SC.n} I (hs : simplex SC n1 I) :
    Finset.card { J : Fin (SC.n + 1) → SC.G | is_face SC I J} ∈ {c | c = 1 ∨ c = 2} := by {
  simp only [Set.mem_ofPred_eq]
  have h1 := one_of_ABCD SC I
  rw [←or_assoc] at h1
  cases' h1 with h1 h1
  left
  cases' h1 with h2 h2
  exact @case_A_parent_count SC n1 hn1 I hs h2
  exact @case_B_parent_count SC n1 hn1 I hs h2
  right
  cases' h1 with h2 h2
  exact @case_C_parent_count SC n1 hn1 I hs h2
  exact @case_D_parent_count SC n1 hn1 I hs h2
}


==> anc/LICENSE.upstream <==
Copyright (c) 2026 harfe

Permission is hereby granted, free of charge, to any person obtaining a copy of this software and associated documentation files (the "Software"), to deal in the Software without restriction, including without limitation the rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.


==> anc/MonotoneDNF.lean <==
module

public import MonotoneDNF.FiringTargets
public import MonotoneDNF.UnbiasedFourier
public import MonotoneDNF.BiasedProductFactorization
public import MonotoneDNF.PositiveJets
public import MonotoneDNF.SignedLaplaceMoments
public import MonotoneDNF.SignedProfile
public import MonotoneDNF.PositiveJetAlgebra
public import MonotoneDNF.ConicCaratheodory
public import MonotoneDNF.PartIIISeparation
public import MonotoneDNF.SignedMomentConversion
public import MonotoneDNF.MomentGram
public import MonotoneDNF.BernsteinMomentFinitization
public import MonotoneDNF.PositiveMomentCorrection
public import MonotoneDNF.PositivePolynomialMoments
public import MonotoneDNF.PositiveDensityCorrection
public import MonotoneDNF.PositiveSource
public import MonotoneDNF.PositivePoolFinitization
public import MonotoneDNF.DegreeTwoPositiveJet
public import MonotoneDNF.DirectPositiveJet
public import MonotoneDNF.DirectPositiveJetTwo
public import MonotoneDNF.OrderTwoPerturbation
public import MonotoneDNF.OrderTwoResponse
public import MonotoneDNF.PositiveTruncation
public import MonotoneDNF.SourceMomentJet
public import MonotoneDNF.PositiveCorrectedMeasure
public import MonotoneDNF.SourceTailConstant
public import MonotoneDNF.PolynomialComparison
public import MonotoneDNF.SourceTailAllDegrees
public import MonotoneDNF.SourceOrderOneJet
public import MonotoneDNF.SourceTailCorrection
public import MonotoneDNF.AllSignSourceJet
public import MonotoneDNF.SourceCorrectionKnobAssembly
public import MonotoneDNF.SourceUpperTailMoments
public import MonotoneDNF.SourceUpperTailPolynomial
public import MonotoneDNF.SourceUpperTailConstants
public import MonotoneDNF.SourceUpperTailAsymptotic
public import MonotoneDNF.SourceUpperTail
public import MonotoneDNF.SourceUpperTailJetAssembly
public import MonotoneDNF.WeightedL1Correction
public import MonotoneDNF.WalshDegreeBookkeeping
public import MonotoneDNF.ProductContactCombinatorics
public import MonotoneDNF.ContactAudit
public import MonotoneDNF.ContactErrorAudit
public import MonotoneDNF.ResponseBoundaryAudit
public import MonotoneDNF.PolynomialJets
public import MonotoneDNF.HermiteJetInterpolation
public import MonotoneDNF.MultilinearBasis
public import MonotoneDNF.PoolFiniteBiasAlgebra
public import MonotoneDNF.PoolBinomialMoments
public import MonotoneDNF.PoolExactCoefficientBounds
public import MonotoneDNF.PoolKrawtchoukDual
public import MonotoneDNF.PoolGaussianMean
public import MonotoneDNF.PhysicalPoolGaussianProfile
public import MonotoneDNF.PoolGaussianTilt
public import MonotoneDNF.PhysicalPoolCompactL2
public import MonotoneDNF.PoolWeightedKernel
public import MonotoneDNF.PoolHermiteApprox
public import MonotoneDNF.PoolPhysicalWeighted
public import MonotoneDNF.PoolPhysicalMean
public import MonotoneDNF.PhysicalPoolCalibration
public import MonotoneDNF.PartIIIFourier
public import MonotoneDNF.PhysicalTemplates
public import MonotoneDNF.BiasedSupport
public import MonotoneDNF.TemplateProducts
public import MonotoneDNF.PhysicalORMixture
public import MonotoneDNF.FiniteJetPhysicalResponse
public import MonotoneDNF.OverlappingTemplateResponses
public import MonotoneDNF.TemplateInterfaces
public import MonotoneDNF.PartVQuantitative
public import MonotoneDNF.JointPhysicalEmbedding
public import MonotoneDNF.JointPhysicalAsymptotics
public import MonotoneDNF.PhysicalUnitStatistics
public import MonotoneDNF.PhysicalMaskedStatistics
public import MonotoneDNF.PhysicalPrefixPartial
public import MonotoneDNF.PhysicalGateA3
public import MonotoneDNF.PhysicalEstimateOneAsymptotics
public import MonotoneDNF.FiniteReplacementVariance
public import MonotoneDNF.PoolFixedDesign
public import MonotoneDNF.PoolFixedDesignVariance
public import MonotoneDNF.PoolFixedDesignDerivatives
public import MonotoneDNF.PoolPhysicalEnergy
public import MonotoneDNF.GaussianResponseCalibration
public import MonotoneDNF.PhysicalResiduals
public import MonotoneDNF.PhysicalResidualBounds
public import MonotoneDNF.PhysicalGateCalibration
public import MonotoneDNF.PhysicalFiringAsymptotics
public import MonotoneDNF.PhysicalFiringThinning
public import MonotoneDNF.PhysicalResidualProductContact
public import MonotoneDNF.MixtureCopyRealization
public import MonotoneDNF.PhysicalScheduledListAssembly
public import MonotoneDNF.PhysicalExactUnitMeans
public import MonotoneDNF.PhysicalTriggerEquivariance
public import MonotoneDNF.PhysicalRandomPoolUnitMeans
public import MonotoneDNF.PhysicalPoolEmbeddingModes
public import MonotoneDNF.PhysicalLowOrderGateObstacle
public import MonotoneDNF.PhysicalCopyFamilySynchronization
public import MonotoneDNF.PhysicalAvoidingCopySynchronization
public import MonotoneDNF.PhysicalFullWeightSchedule
public import MonotoneDNF.PhysicalAnchorDialStatistics
public import MonotoneDNF.PhysicalAnchorPacketAssembly
public import MonotoneDNF.PhysicalSourceAnchorTriangularity
public import MonotoneDNF.PhysicalSourceAnchorPositivity
public import MonotoneDNF.SourceHardGateFiring
public import MonotoneDNF.PhysicalSeparatedSourceGeometry
public import MonotoneDNF.PhysicalSourceResidualErrors
public import MonotoneDNF.SourceScheduledWalshResponse
public import MonotoneDNF.PhysicalSourceIdealFace
public import MonotoneDNF.SourceResponseLimits
public import MonotoneDNF.PhysicalMixedSourceGeometry
public import MonotoneDNF.SelectorSupportedWalsh
public import MonotoneDNF.NativePaddedComplement
public import MonotoneDNF.NativePaddedJoint
public import MonotoneDNF.NativeCenteredEstimate
public import MonotoneDNF.NativeConditionedCompatibility
public import MonotoneDNF.AcceptanceBudgetObstruction
public import MonotoneDNF.DegreeFiberAcceptance
public import MonotoneDNF.ConditionedNativeGlobalGeometry
public import MonotoneDNF.GlobalEstimateOneBridge
public import MonotoneDNF.CenteredGenericIdeal
public import MonotoneDNF.CenteredAnchorBaseline
public import MonotoneDNF.MixedSourceGateAssembly
public import MonotoneDNF.MixedSourceRareGateStats
public import MonotoneDNF.MixedSourceOrderTwoLimits
public import MonotoneDNF.MixedSourcePowerRate
public import MonotoneDNF.MixedSourceResource
public import MonotoneDNF.MixedSourceTerminal
public import MonotoneDNF.CalibratedMixedSourceTerminalIntegration
public import MonotoneDNF.RareGateTailResource
public import MonotoneDNF.CalibratedMixedSourceContactAssembly
public import MonotoneDNF.CalibratedMixedSourceContactTerminal
public import MonotoneDNF.CalibratedMixedSourceEventualExclusion
public import MonotoneDNF.RareGateTailReindex
public import MonotoneDNF.ScheduledSourceTerminal
public import MonotoneDNF.JointTriggeredTailStats
public import MonotoneDNF.JointTriggeredPowerRate
public import MonotoneDNF.IndependentScheduledJointSource
public import MonotoneDNF.IndependentScheduledRareGateData
public import MonotoneDNF.IndependentScheduledContactAssembly
public import MonotoneDNF.IndependentScheduledLearnerTerminal
public import MonotoneDNF.IndependentScheduledTerminalRoot
public import MonotoneDNF.FullIndependentScheduledSource
public import MonotoneDNF.IndependentAllSignAggregation
public import MonotoneDNF.IndependentScheduledResource
public import MonotoneDNF.FullIndependentScheduledExactRepresentation
public import MonotoneDNF.AllPatternResource
public import MonotoneDNF.FullIndependentScheduledLowerFiring
public import MonotoneDNF.ConditionedFullSupportCentered
public import MonotoneDNF.NativeFullSupportCentered
public import MonotoneDNF.FullIndependentScheduledFlatTriggerAssembly
public import MonotoneDNF.ConditionedRealizationBudget
public import MonotoneDNF.NativeRealizationBudget
public import MonotoneDNF.NativeGenericPoolResponse
public import MonotoneDNF.ConditionedFullSourceFaceEstimate
public import MonotoneDNF.FullGridFaceObstruction
public import MonotoneDNF.NativeSelectorRadialControl
public import MonotoneDNF.NativeGenericResponseCalibration
public import MonotoneDNF.GrowingSourceResponseLimits
public import MonotoneDNF.SelectorSupportedGrowingResponseLimits
public import MonotoneDNF.SourceResponseBudgetLimits
public import MonotoneDNF.CalibratedSourceResponseDiagonal
public import MonotoneDNF.ComposedCalibratedFullSourceResponse
public import MonotoneDNF.FullWeightResponseEndpoint
public import MonotoneDNF.CalibratedSourceResponseAllJets
public import MonotoneDNF.ConcreteSourceAssembly
public import MonotoneDNF.AllSignPacketCalibration
public import MonotoneDNF.GateAngleCountermodel
public import MonotoneDNF.IndependentScheduledPacketGate
public import MonotoneDNF.CompleteTriggerCharacterAveraging
public import MonotoneDNF.IndependentScheduledPacketRealization
public import MonotoneDNF.SelectorAngularFaceObstruction
public import MonotoneDNF.RefinedSourceContactBudget
public import MonotoneDNF.NonzeroSourceResponseJets
public import MonotoneDNF.SourceSelectorGridBudget
public import MonotoneDNF.SourceGeometricContactBudget
public import MonotoneDNF.SourceCopyFamilyGrid
public import MonotoneDNF.MultiListPhysicalResidualContact
public import MonotoneDNF.VariableListPhysicalResidualContact
public import MonotoneDNF.PhysicalGridAssemblyAudit
public import MonotoneDNF.PhysicalAvoidingSourceBudget
public import MonotoneDNF.PhysicalReducedPoolResponse
public import MonotoneDNF.PhysicalSelectorResiduals
public import MonotoneDNF.PhysicalSelectorGridContact
public import MonotoneDNF.SelectorGrid
public import MonotoneDNF.PoincareMiranda
public import MonotoneDNF.ResidualProductForm
public import MonotoneDNF.Padding
public import MonotoneDNF.SQTransfer
public import MonotoneDNF.EmpiricalHoeffding
public import MonotoneDNF.EmpiricalSQTransfer
public import MonotoneDNF.CSQSimulation
public import MonotoneDNF.AsymptoticParameters
public import MonotoneDNF.RareGateAsymptotics
public import MonotoneDNF.RareGateLearner
public import MonotoneDNF.FullConjunctionStats
public import MonotoneDNF.FullConjunctionOverlap
public import MonotoneDNF.RareGatePadding
public import MonotoneDNF.RareGateDiagonal

@[expose] public section

/-!
# Verified components of the monotone-DNF CSQ lower-bound argument

See `MonotoneDNF/README.md` for source correspondence and checked status, and
`MonotoneDNF/FORMALIZATION_PLAN.md` for the remaining dependency-ordered work.
No draft modules or proof placeholders are imported here.
-/


==> anc/MonotoneDNF/AcceptanceBudgetObstruction.lean <==
module

public import MonotoneDNF.NativeConditionedCompatibility
public import Mathlib.Probability.Distributions.Geometric
public import Mathlib.Analysis.Polynomial.Basic

@[expose] public section

/-!
# Quantitative acceptance-budget obstructions

The native zero-first-block conditioned law can be sampled by independently
rejecting native draws until the simultaneous zero-first-block event holds.
This file does **not** construct such a sampler or any physical gate.  It proves
the exact mean of the corresponding geometric trial count and uses the exact
native acceptance product to show that this standard rejection budget is
super-polynomial on the mixed-source schedule.

Independently scheduled gate `hcenter`, `ProductContact`, learner theorems, and
polynomial-time source construction remain outside this scope.
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter Finset MeasureTheory ProbabilityTheory Asymptotics

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Positive native acceptance whenever every private complement can contain
its trigger.  Positivity is essential: an upper bound on acceptance alone
would not give any lower bound on a rejection-sampling mean. -/
theorem nativeAcceptanceRatio_pos {M c w : ℕ} (hw : w ≤ c) :
    0 < nativeAcceptanceRatio M c w := by
  unfold nativeAcceptanceRatio
  apply div_pos
  · exact_mod_cast Nat.choose_pos hw
  · exact_mod_cast Nat.choose_pos (hw.trans (Nat.le_add_left c M))

/-- The all-unit native acceptance product is strictly positive under the same
private-complement hypothesis used by the upper bound. -/
theorem nativeJointAcceptance_pos {N M t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ i, w ≤ (anchor i).1ᶜ.card) :
    0 < nativeJointAcceptance (M := M) (w := w) anchor := by
  unfold nativeJointAcceptance
  exact Finset.prod_pos (fun i _hi => nativeAcceptanceRatio_pos (hw i))

/-- The native joint acceptance is a genuine unit-interval parameter. -/
theorem nativeJointAcceptance_le_one {N M t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ i, w ≤ (anchor i).1ᶜ.card) :
    nativeJointAcceptance (M := M) (w := w) anchor ≤ 1 := by
  unfold nativeJointAcceptance
  exact Finset.prod_le_one
    (fun i _hi => nativeAcceptanceRatio_nonneg _ _ _)
    (fun i _hi => nativeAcceptanceRatio_le_one (hw i))

/-- For independent trials with success probability `p`, `geometricMeasure p`
is the law of the failures before the first success.  Thus `n + 1` is the
number of trials and its exact expectation is `1/p`.  The integral is the
ordinary Bochner expectation over the countable geometric law. -/
theorem integral_geometricMeasure_trials (p : unitInterval) (hp : p ≠ 0) :
    ∫ n : ℕ, ((n : ℝ) + 1) ∂geometricMeasure p = (p : ℝ)⁻¹ := by
  have hpR : 0 < (p : ℝ) := unitInterval.coe_pos.mpr
    (unitInterval.pos_iff_ne_zero.mpr hp)
  have hpR1 : (p : ℝ) ≤ 1 := p.2.2
  have hr : ‖(1 - (p : ℝ))‖ < 1 := by
    rw [Real.norm_eq_abs, abs_of_nonneg (by linarith)]
    linarith
  rw [integral_geometricMeasure hp]
  have hterm : (fun n : ℕ => (((1 - (p : ℝ)) ^ n * (p : ℝ)) •
      ((n : ℝ) + 1))) = (fun n =>
        (((n + 1).choose 1 : ℕ) : ℝ) * (1 - (p : ℝ)) ^ n * (p : ℝ)) := by
    funext n
    simp only [Nat.choose_one_right, Nat.cast_add, Nat.cast_one, smul_eq_mul]
    ring
  rw [hterm, tsum_mul_right, tsum_choose_mul_geometric_of_norm_lt_one 1 hr]
  have hone : 1 - (1 - (p : ℝ)) = (p : ℝ) := by ring
  rw [hone]
  field_simp

/-- The reciprocal of the exact native joint acceptance is at least `2^w`.
Under independent repetition this is precisely the displayed lower bound on
the mean number of native draws required for one conditioned joint draw. -/
theorem two_pow_le_nativeJointAcceptance_inv {N M t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ i, w ≤ (anchor i).1ᶜ.card)
    (i : Fin N) (hi : (anchor i).1ᶜ.card ≤ M) :
    (2 : ℝ) ^ w ≤ (nativeJointAcceptance (M := M) (w := w) anchor)⁻¹ := by
  have hp : 0 < nativeJointAcceptance (M := M) (w := w) anchor :=
    nativeJointAcceptance_pos anchor hw
  have hle := nativeJointAcceptance_le_half_pow anchor hw i hi
  have hhalf : (0 : ℝ) < (1 / 2 : ℝ) ^ w := by positivity
  have hinv : ((1 / 2 : ℝ) ^ w)⁻¹ ≤
      (nativeJointAcceptance (M := M) (w := w) anchor)⁻¹ :=
    (inv_le_inv₀ hhalf hp).2 hle
  simpa only [one_div, inv_pow, inv_inv] using hinv

/-- The exact expected-trial formulation of the reciprocal bound.  The
unit-interval parameter in the geometric law is definitionally the native
joint acceptance, not an abstractly hypothesized positive probability. -/
theorem exists_nativeJointAcceptance_two_pow_le_geometric_meanTrials
    {N M t n w : ℕ} (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ i, w ≤ (anchor i).1ᶜ.card)
    (i : Fin N) (hi : (anchor i).1ᶜ.card ≤ M) :
    ∃ p : unitInterval,
      (p : ℝ) = nativeJointAcceptance (M := M) (w := w) anchor ∧
      (2 : ℝ) ^ w ≤ ∫ n : ℕ, ((n : ℝ) + 1) ∂geometricMeasure p := by
  have hp : 0 < nativeJointAcceptance (M := M) (w := w) anchor :=
    nativeJointAcceptance_pos anchor hw
  let p : unitInterval := ⟨nativeJointAcceptance (M := M) (w := w) anchor,
    hp.le, nativeJointAcceptance_le_one anchor hw⟩
  have hpne : p ≠ 0 := unitInterval.coe_ne_zero.mp hp.ne'
  refine ⟨p, rfl, ?_⟩
  rw [integral_geometricMeasure_trials p hpne]
  exact two_pow_le_nativeJointAcceptance_inv anchor hw i hi

/-- Any fixed constant times any fixed monomial in a natural parameter is
eventually strictly below the exponential in the same parameter. -/
theorem eventually_mul_natCast_pow_lt_two_pow (C : ℝ) (k : ℕ) :
    ∀ᶠ w : ℕ in atTop, C * (w : ℝ) ^ k < (2 : ℝ) ^ w := by
  have hzero : Tendsto (fun w : ℕ => (w : ℝ) ^ k / (2 : ℝ) ^ w)
      atTop (𝓝 0) :=
    tendsto_pow_const_div_const_pow_of_one_lt k (by norm_num)
  have hC : Tendsto (fun w : ℕ => C * (w : ℝ) ^ k / (2 : ℝ) ^ w)
      atTop (𝓝 0) := by
    simpa only [mul_div_assoc, mul_zero] using hzero.const_mul C
  filter_upwards [hC.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))] with w hw
  exact (div_lt_one (by positivity : (0 : ℝ) < 2 ^ w)).1 hw

/-- Evaluation of every fixed real polynomial is little-o of the exponential
on the natural numbers.  This includes all coefficients and lower-order terms,
so the obstruction below is not limited to monomial estimates. -/
theorem polynomial_eval_natCast_isLittleO_two_pow (P : Polynomial ℝ) :
    (fun w : ℕ => P.eval (w : ℝ)) =o[atTop] (fun w : ℕ => (2 : ℝ) ^ w) := by
  have hP : P.eval =O[atTop] (Polynomial.X ^ P.natDegree).eval :=
    Polynomial.isBigO_atTop_of_degree_le P (Polynomial.X ^ P.natDegree) (by simp)
  have hPnat : (fun w : ℕ => P.eval (w : ℝ)) =O[atTop]
      (fun w : ℕ => (w : ℝ) ^ P.natDegree) := by
    simpa only [Function.comp_def, Polynomial.eval_pow, Polynomial.eval_X] using
      hP.comp_tendsto (tendsto_natCast_atTop_atTop (R := ℝ))
  exact hPnat.trans_isLittleO
    (isLittleO_pow_const_const_pow_of_one_lt P.natDegree (by norm_num))

/-- Every fixed polynomial is eventually strictly below `2^w`. -/
theorem eventually_polynomial_eval_lt_two_pow (P : Polynomial ℝ) :
    ∀ᶠ w : ℕ in atTop, P.eval (w : ℝ) < (2 : ℝ) ^ w := by
  have hzero : Tendsto (fun w : ℕ => P.eval (w : ℝ) / (2 : ℝ) ^ w)
      atTop (𝓝 0) :=
    (polynomial_eval_natCast_isLittleO_two_pow P).tendsto_div_nhds_zero
  filter_upwards [hzero.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))] with w hw
  exact (div_lt_one (by positivity : (0 : ℝ) < 2 ^ w)).1 hw

/-- No fixed monomial budget can eventually dominate the reciprocal of the
exact all-unit mixed-source acceptance product.  This is an eventual lower
bound for every constant `C` and every degree `k`, with variable padding and
anchors on any widening schedule. -/
theorem eventually_mul_pow_lt_nativeMixedSourceJointAcceptance_inv
    {R t : ℕ} (hR : 0 < R) (ρ : ℕ → ℝ)
    (W M : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (hM : ∀ᶠ n in atTop, (W n) ^ 2 ≤ M n)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (C : ℝ) (k : ℕ) :
    ∀ᶠ n in atTop, C * (W n : ℝ) ^ k <
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ := by
  filter_upwards [hM, hW.eventually_ge_atTop (sourceGroundThreshold t),
    hW.eventually (eventually_mul_natCast_pow_lt_two_pow C k)] with n hn hground hgrowth
  have hfacts := sourceGround_facts (t := t) hground
  have hw : 0 < W n := hfacts.1
  have hwidth : W n ≤ (W n) ^ 2 - t := hfacts.2.2.1
  have hwprivate : ∀ i, W n ≤
      (mixedSourceAnchor R t (W n) ρ (A n) i).1ᶜ.card := by
    intro i
    exact hwidth.trans (sub_card_le_boundedAnchor_complement _)
  have hp : 0 < nativeJointAcceptance (M := M n) (w := W n)
      (mixedSourceAnchor R t (W n) ρ (A n)) :=
    nativeJointAcceptance_pos _ hwprivate
  have hupper := nativeMixedSourceJointAcceptance_le_half_pow
    hR hw ρ (A n) hn hwprivate
  have hhalf : (0 : ℝ) < (1 / 2 : ℝ) ^ W n := by positivity
  have hinv : ((1 / 2 : ℝ) ^ W n)⁻¹ ≤
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ :=
    (inv_le_inv₀ hhalf hp).2 hupper
  have htwo : (2 : ℝ) ^ W n ≤
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ := by
    simpa only [one_div, inv_pow, inv_inv] using hinv
  exact hgrowth.trans_le htwo

/-- The full polynomial version on the actual mixed-source schedule.  The
function on the left is literally polynomial evaluation at the current width. -/
theorem eventually_polynomial_eval_lt_nativeMixedSourceJointAcceptance_inv
    {R t : ℕ} (hR : 0 < R) (ρ : ℕ → ℝ)
    (W M : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (hM : ∀ᶠ n in atTop, (W n) ^ 2 ≤ M n)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (P : Polynomial ℝ) :
    ∀ᶠ n in atTop, P.eval (W n : ℝ) <
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ := by
  filter_upwards [hM, hW.eventually_ge_atTop (sourceGroundThreshold t),
    hW.eventually (eventually_polynomial_eval_lt_two_pow P)] with n hn hground hgrowth
  have hfacts := sourceGround_facts (t := t) hground
  have hw : 0 < W n := hfacts.1
  have hwidth : W n ≤ (W n) ^ 2 - t := hfacts.2.2.1
  have hwprivate : ∀ i, W n ≤
      (mixedSourceAnchor R t (W n) ρ (A n) i).1ᶜ.card := by
    intro i
    exact hwidth.trans (sub_card_le_boundedAnchor_complement _)
  have hp : 0 < nativeJointAcceptance (M := M n) (w := W n)
      (mixedSourceAnchor R t (W n) ρ (A n)) :=
    nativeJointAcceptance_pos _ hwprivate
  have hupper := nativeMixedSourceJointAcceptance_le_half_pow
    hR hw ρ (A n) hn hwprivate
  have hhalf : (0 : ℝ) < (1 / 2 : ℝ) ^ W n := by positivity
  have hinv : ((1 / 2 : ℝ) ^ W n)⁻¹ ≤
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ :=
    (inv_le_inv₀ hhalf hp).2 hupper
  have htwo : (2 : ℝ) ^ W n ≤
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ := by
    simpa only [one_div, inv_pow, inv_inv] using hinv
  exact hgrowth.trans_le htwo

/-- In particular, no eventual inequality in the reverse direction is
possible, even for a fixed monomial with an arbitrary real constant. -/
theorem not_eventually_nativeMixedSourceJointAcceptance_inv_le_mul_pow
    {R t : ℕ} (hR : 0 < R) (ρ : ℕ → ℝ)
    (W M : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (hM : ∀ᶠ n in atTop, (W n) ^ 2 ≤ M n)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (C : ℝ) (k : ℕ) :
    ¬ ∀ᶠ n in atTop,
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ ≤ C * (W n : ℝ) ^ k := by
  intro hle
  have hgt := eventually_mul_pow_lt_nativeMixedSourceJointAcceptance_inv
    hR ρ W M hW hM A C k
  obtain ⟨n, hn, hngt⟩ := (hle.and hgt).exists
  exact (not_lt_of_ge hn) hngt

/-- Eventually, for every fixed polynomial `P`, the actual geometric trial
law induced by independent native repetition has mean strictly above `P(W)`.
This existential only packages the exact acceptance probability as a
unit-interval parameter; it does not assert existence of any gate or learner. -/
theorem eventually_exists_nativeMixedSource_polynomial_lt_geometric_meanTrials
    {R t : ℕ} (hR : 0 < R) (ρ : ℕ → ℝ)
    (W M : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (hM : ∀ᶠ n in atTop, (W n) ^ 2 ≤ M n)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (P : Polynomial ℝ) :
    ∀ᶠ n in atTop,
      ∃ p : unitInterval,
        (p : ℝ) = nativeJointAcceptance (M := M n) (w := W n)
          (mixedSourceAnchor R t (W n) ρ (A n)) ∧
        P.eval (W n : ℝ) < ∫ k : ℕ, ((k : ℝ) + 1) ∂geometricMeasure p := by
  filter_upwards [eventually_polynomial_eval_lt_nativeMixedSourceJointAcceptance_inv
      hR ρ W M hW hM A P,
    hW.eventually_ge_atTop (sourceGroundThreshold t)] with n hbound hground
  have hfacts := sourceGround_facts (t := t) hground
  have hwidth : W n ≤ (W n) ^ 2 - t := hfacts.2.2.1
  have hwprivate : ∀ i, W n ≤
      (mixedSourceAnchor R t (W n) ρ (A n) i).1ᶜ.card := by
    intro i
    exact hwidth.trans (sub_card_le_boundedAnchor_complement _)
  have hp : 0 < nativeJointAcceptance (M := M n) (w := W n)
      (mixedSourceAnchor R t (W n) ρ (A n)) :=
    nativeJointAcceptance_pos _ hwprivate
  let p : unitInterval := ⟨nativeJointAcceptance (M := M n) (w := W n)
      (mixedSourceAnchor R t (W n) ρ (A n)), hp.le,
    nativeJointAcceptance_le_one _ hwprivate⟩
  have hpne : p ≠ 0 := unitInterval.coe_ne_zero.mp hp.ne'
  refine ⟨p, rfl, ?_⟩
  rw [integral_geometricMeasure_trials p hpne]
  exact hbound

/-- Exact no-polynomial-budget formulation for independent native repetition.
The reciprocal is the mean of the geometric trial count by
`integral_geometricMeasure_trials`; no acceptance premise is hidden. -/
theorem not_eventually_nativeMixedSourceJointAcceptance_inv_le_polynomial
    {R t : ℕ} (hR : 0 < R) (ρ : ℕ → ℝ)
    (W M : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (hM : ∀ᶠ n in atTop, (W n) ^ 2 ≤ M n)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (P : Polynomial ℝ) :
    ¬ ∀ᶠ n in atTop,
      (nativeJointAcceptance (M := M n) (w := W n)
        (mixedSourceAnchor R t (W n) ρ (A n)))⁻¹ ≤ P.eval (W n : ℝ) := by
  intro hle
  have hgt := eventually_polynomial_eval_lt_nativeMixedSourceJointAcceptance_inv
    hR ρ W M hW hM A P
  obtain ⟨n, hn, hngt⟩ := (hle.and hgt).exists
  exact (not_lt_of_ge hn) hngt

end MonotoneDNF

#print axioms MonotoneDNF.nativeAcceptanceRatio_pos
#print axioms MonotoneDNF.nativeJointAcceptance_pos
#print axioms MonotoneDNF.nativeJointAcceptance_le_one
#print axioms MonotoneDNF.integral_geometricMeasure_trials
#print axioms MonotoneDNF.two_pow_le_nativeJointAcceptance_inv
#print axioms MonotoneDNF.exists_nativeJointAcceptance_two_pow_le_geometric_meanTrials
#print axioms MonotoneDNF.eventually_mul_natCast_pow_lt_two_pow
#print axioms MonotoneDNF.polynomial_eval_natCast_isLittleO_two_pow
#print axioms MonotoneDNF.eventually_polynomial_eval_lt_two_pow
#print axioms MonotoneDNF.eventually_mul_pow_lt_nativeMixedSourceJointAcceptance_inv
#print axioms MonotoneDNF.eventually_polynomial_eval_lt_nativeMixedSourceJointAcceptance_inv
#print axioms MonotoneDNF.eventually_exists_nativeMixedSource_polynomial_lt_geometric_meanTrials
#print axioms MonotoneDNF.not_eventually_nativeMixedSourceJointAcceptance_inv_le_mul_pow
#print axioms MonotoneDNF.not_eventually_nativeMixedSourceJointAcceptance_inv_le_polynomial


==> anc/MonotoneDNF/AllPatternResource.lean <==
module

public import MonotoneDNF.FullIndependentScheduledSource
public import MonotoneDNF.IndependentScheduledResource

@[expose] public section

/-!
# Resource accounting for the dependent all-pattern scheduled source

The bounds here use the actual `HigherSignPattern`-dependent family.  The
raw count includes every copy and every `16*t` anchor constituent.  Selector
expansion is then charged separately, with no identification with a fixed-R
source template.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true

/-- The exact number of lists in the all-pattern source. -/
theorem card_fullScheduledListIndex (t m : ℕ)
    (N : HigherSignPattern t → ℕ) :
    Fintype.card (FullScheduledListIndex t m N) =
      (∑ σ : HigherSignPattern t, (N σ + 1)) + 2 * sourceAnchorFiberCount t m := by
  classical
  change Fintype.card
    (FullGenericListIndex t N ⊕ (SourceAnchorFiberIndex t m × Fin 2)) = _
  rw [Fintype.card_sum, Fintype.card_sigma, Fintype.card_prod,
    fintypeCard_sourceAnchorFiberIndex]
  simp [Nat.mul_comm]

/-- The all-pattern flat unit count is the source unit formula at the actual
finite number of generic lists. -/
theorem fullSourceUnitCount_eq_sourceTriggerUnitCount
    (t w m : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    fullSourceUnitCount t w m N ρ =
      sourceTriggerUnitCount (∑ σ : HigherSignPattern t, (N σ + 1)) t w m ρ := by
  unfold fullSourceUnitCount fullSourceGenericUnitCount sourceTriggerUnitCount
  rfl

/-- Eventual polynomial control of the exact all-pattern unit count. -/
theorem eventually_fullSourceUnitCount_le (t : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    ∀ᶠ w : ℕ in atTop,
      fullSourceUnitCount t w (w ^ 2) N ρ ≤ w ^ sourceUnitExponent t := by
  simpa only [fullSourceUnitCount_eq_sourceTriggerUnitCount] using
    eventually_sourceTriggerUnitCount_le
      (∑ σ : HigherSignPattern t, (N σ + 1)) t ρ hρ

/-- Raw clauses of the all-pattern schedule, before selector conjunction.
The trigger realization and schedule weights do not affect this count. -/
noncomputable def fullIndependentScheduledSourceRawTermCount
    {t m M : ℕ} {N : HigherSignPattern t → ℕ}
    {R v : ∀ σ, Fin (N σ) → ℕ} (w : ℕ) (ρ : ℕ → ℝ)
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i)) : ℕ :=
  ∑ ℓ : FullScheduledListIndex t m N,
    ∑ a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ),
      (fullSourceListBody design ℓ (finProdFinEquiv.symm a).1
        (finProdFinEquiv.symm a).2).length

/-- Every selector has at most `L+1` terms; the bound is on the actual full
all-pattern scheduled display. -/
theorem dnfTermCount_fullIndependentScheduledSourceDnf_le
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    dnfTermCount (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) ≤
      fullIndependentScheduledSourceRawTermCount (m := m) w ρ design * (L + 1) := by
  classical
  calc
    _ = ∑ i : Fin (Fintype.card (FullScheduledListIndex t m N)),
        dnfTermCount (fullSourceScheduledListDnf (L := L) design V mix radial angle
          (fullSourceListEquivFin t m N i)) := by
      rw [fullIndependentScheduledSourceDnf, dnfTermCount_physicalOrDnf]
      rfl
    _ = ∑ ℓ : FullScheduledListIndex t m N,
        dnfTermCount (fullSourceScheduledListDnf (L := L)
          design V mix radial angle ℓ) :=
      Equiv.sum_comp (fullSourceListEquivFin t m N)
        (fun ℓ : FullScheduledListIndex t m N =>
          dnfTermCount (fullSourceScheduledListDnf (L := L)
            design V mix radial angle ℓ))
    _ ≤ _ := by
      unfold fullIndependentScheduledSourceRawTermCount
      rw [Finset.sum_mul]
      apply Finset.sum_le_sum
      intro ℓ _hℓ
      rw [show (∑ a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ),
          (fullSourceListBody design ℓ (finProdFinEquiv.symm a).1
            (finProdFinEquiv.symm a).2).length) * (L + 1) =
        ∑ a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ),
          (fullSourceListBody design ℓ (finProdFinEquiv.symm a).1
            (finProdFinEquiv.symm a).2).length * (L + 1) by rw [Finset.sum_mul]]
      rw [fullSourceScheduledListDnf, dnfTermCount_physicalOrDnf]
      apply Finset.sum_le_sum
      intro a _ha
      let c := (finProdFinEquiv.symm a).1
      let e := (finProdFinEquiv.symm a).2
      have hlen := selectedTemplateTerms_length_le (M + m) L
        (embedFirstBody (M + m) L
          (triggeredBodyTerms (fullSourceListTrigger V ℓ c e)
            (fullSourceListBody design ℓ c e)))
        (scheduleUnitThreshold L
          (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c)
      simpa only [scheduledPacketUnitTerms, scheduledUnitTerms, c, e,
        Equiv.symm_apply_apply, embedFirstBody, triggeredBodyTerms, List.length_map] using hlen

/-- Flattening a list's copy/constituent product preserves its raw count. -/
lemma sum_flat_fullSourceListBody_length
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (ℓ : FullScheduledListIndex t m N) :
    (∑ a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ),
      (fullSourceListBody design ℓ (finProdFinEquiv.symm a).1
        (finProdFinEquiv.symm a).2).length) =
    ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      ∑ e : Fin (fullSourceListConstituents ℓ),
        (fullSourceListBody design ℓ c e).length := by
  classical
  let f : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) ×
      Fin (fullSourceListConstituents ℓ) → ℕ := fun z =>
    (fullSourceListBody design ℓ z.1 z.2).length
  calc
    _ = ∑ z, f z :=
      Equiv.sum_comp (finProdFinEquiv.symm :
        Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ) ≃
        Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) ×
          Fin (fullSourceListConstituents ℓ)) f
    _ = _ := Fintype.sum_prod_type f

/-- Raw count of one generic list, with its dependent type already exposed. -/
lemma fullSourceListRaw_generic
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (g : FullGenericListIndex t N) :
    (∑ _c : Fin (sourceCopyCount t w), ∑ _e : Fin 1,
      (fullSourceListBody (m := m) (w := w) (ρ := ρ) design (Sum.inl g) _c _e).length) =
      sourceCopyCount t w * (sourceMixtureBody (design g.1) g.2).length := by
  simp [fullSourceListBody, fullSourceListUnit, fullSourceUnitBody, embedFirstBody]

/-- Raw count of one anchored copy, with its dependent type already exposed. -/
lemma fullSourceListRaw_anchor
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (q : SourceAnchorFiberIndex t m) (s : Fin 2)
    (c : Fin (sourceAnchorCopies t w m ρ q.1.1)) :
    (∑ e : Fin (16 * t),
      (fullSourceListBody (m := m) (w := w) (ρ := ρ) design (Sum.inr (q, s)) c e).length) =
      ∑ e : Fin (16 * t),
        (anchorPacketBody t (sourceSign_spec s)
          (sourceAnchorFiberAnchor q).1 e).length := by
  apply Finset.sum_congr rfl
  intro e _he
  simp [fullSourceListBody, fullSourceListUnit, fullSourceUnitBody, embedLastBody]

/-- Exact raw displayed count.  A generic pattern contributes one pure body
and its own pool clauses, repeated `sourceCopyCount` times.  Every anchored
fiber/sign/copy/superlevel constituent is retained separately. -/
theorem fullIndependentScheduledSourceRawTermCount_eq
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i)) :
    fullIndependentScheduledSourceRawTermCount (m := m) w ρ design =
      sourceCopyCount t w *
        (∑ σ : HigherSignPattern t,
          (1 + ∑ i : Fin (N σ), (poolTerms (design σ i)).length)) +
      ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
        ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1),
          ∑ e : Fin (16 * t),
            (anchorPacketBody t (sourceSign_spec s)
              (sourceAnchorFiberAnchor q).1 e).length := by
  classical
  unfold fullIndependentScheduledSourceRawTermCount
  simp_rw [sum_flat_fullSourceListBody_length design]
  rw [Fintype.sum_sum_type, Fintype.sum_prod_type]
  have hgeneric :
      (∑ g : FullGenericListIndex t N,
        ∑ c : Fin (sourceCopyCount t w), ∑ _e : Fin 1,
          (fullSourceListBody (m := m) (w := w) (ρ := ρ) design
            (Sum.inl g) c _e).length) =
      sourceCopyCount t w * ∑ g : FullGenericListIndex t N,
        (sourceMixtureBody (design g.1) g.2).length := by
    calc
      _ = ∑ g : FullGenericListIndex t N, sourceCopyCount t w *
          (sourceMixtureBody (design g.1) g.2).length := by
        apply Finset.sum_congr rfl
        intro g _hg
        exact fullSourceListRaw_generic design g
      _ = _ := by rw [Finset.mul_sum]
  have hanchor :
      (∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
        ∑ c : Fin (sourceAnchorCopies t w m ρ q.1.1), ∑ e : Fin (16 * t),
          (fullSourceListBody (w := w) (ρ := ρ) design (Sum.inr (q, s)) c e).length) =
      ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
        ∑ c : Fin (sourceAnchorCopies t w m ρ q.1.1), ∑ e : Fin (16 * t),
          (anchorPacketBody t (sourceSign_spec s)
            (sourceAnchorFiberAnchor q).1 e).length := by
    apply Finset.sum_congr rfl
    intro q _hq
    apply Finset.sum_congr rfl
    intro s _hs
    apply Finset.sum_congr rfl
    intro c _hc
    exact fullSourceListRaw_anchor design q s c
  refine (congrArg₂ (· + ·) hgeneric hanchor).trans ?_
  rw [Fintype.sum_sigma]
  congr 1
  congr 1
  apply Finset.sum_congr rfl
  intro σ _hσ
  rw [Fin.sum_univ_succ]
  simp only [sourceMixtureBody_zero, sourceMixtureBody_succ, pureTriggerBody,
    List.length_singleton]

/-- The finite higher-pattern family costs at most `t+3` generic lists per
Boolean sign pattern when `N σ ≤ t+2`. -/
theorem sum_fullGenericListCount_le (t : ℕ) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    (∑ σ : HigherSignPattern t, (N σ + 1)) ≤ 2 ^ (t - 1) * (t + 3) := by
  classical
  calc
    (∑ σ : HigherSignPattern t, (N σ + 1)) ≤
        ∑ _σ : HigherSignPattern t, (t + 3) := by
      apply Finset.sum_le_sum
      intro σ _hσ
      have h := hN σ
      omega
    _ = 2 ^ (t - 1) * (t + 3) := by
      simp [HigherSignPattern]

/-- Exact list-count bound using the finite number of sign patterns and the
actual anchor-fiber count, without any fixed-R identification. -/
theorem card_fullScheduledListIndex_le (t m : ℕ) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    Fintype.card (FullScheduledListIndex t m N) ≤
      2 ^ (t - 1) * (t + 3) + 2 * sourceAnchorFiberCount t m := by
  rw [card_fullScheduledListIndex]
  exact Nat.add_le_add_right (sum_fullGenericListCount_le t N hN) _

/-- Pattern-dependent pool-rate envelope.  Each non-pure list uses its actual
`physicalPoolR`, hence each pattern contributes its own finite rate sum. -/
theorem fullSourceGenericPoolSum_cast_le
    {t w M : ℕ} {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w)) :
    ((∑ σ : HigherSignPattern t,
      (1 + ∑ i : Fin (N σ), (poolTerms (design σ i)).length) : ℕ) : ℝ) ≤
      (∑ σ : HigherSignPattern t,
        (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))) *
        (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  classical
  let E : ℝ := (2 : ℝ) ^ (sourceC t * (w : ℝ))
  have hE : 1 ≤ E := by
    dsimp [E]
    exact Real.one_le_rpow (by norm_num)
      (mul_nonneg (sourceC_nonneg t) (Nat.cast_nonneg w))
  have hpoint (σ : HigherSignPattern t) :
      ((1 + ∑ i : Fin (N σ), (poolTerms (design σ i)).length : ℕ) : ℝ) ≤
        (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1)) * E := by
    have hsum : (∑ i : Fin (N σ),
        (physicalPoolR (sourceC t) ((mix σ).rate i) w : ℝ)) ≤
        (∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1)) * E := by
      calc
        _ ≤ ∑ i : Fin (N σ), (2 * ((mix σ).rate i + 1)) * E := by
          apply Finset.sum_le_sum
          intro i _hi
          exact physicalPoolR_cast_le_two_mul (sourceC_nonneg t)
            ((mix σ).rate_pos i).le w
        _ = _ := by rw [Finset.sum_mul]
    have hinner : (1 : ℝ) + ∑ i : Fin (N σ),
        (physicalPoolR (sourceC t) ((mix σ).rate i) w : ℝ) ≤
        (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1)) * E := by
      calc
        _ ≤ E + (∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1)) * E :=
          add_le_add hE hsum
        _ = _ := by ring
    simpa only [Nat.cast_add, Nat.cast_one, Nat.cast_sum, poolTerms,
      List.length_ofFn] using hinner
  calc
    _ = ∑ σ : HigherSignPattern t,
        ((1 + ∑ i : Fin (N σ), (poolTerms (design σ i)).length : ℕ) : ℝ) := by
      push_cast
      rfl
    _ ≤ ∑ σ : HigherSignPattern t,
        (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1)) * E := by
      apply Finset.sum_le_sum
      intro σ _hσ
      exact hpoint σ
    _ = _ := by rw [Finset.sum_mul]

/-- The anchored raw display pays at most `2^t` clauses per actual
fiber/sign/copy/superlevel unit. -/
theorem fullSourceAnchorRawTermCount_le
    {t w m : ℕ} {ρ : ℕ → ℝ} :
    (∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
      ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1), ∑ e : Fin (16 * t),
        (anchorPacketBody t (sourceSign_spec s)
          (sourceAnchorFiberAnchor q).1 e).length) ≤
      sourceAnchoredUnitCount t w m ρ * 2 ^ t := by
  classical
  calc
    _ ≤ ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
        ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1),
          ∑ _e : Fin (16 * t), 2 ^ t := by
      apply Finset.sum_le_sum
      intro q _hq
      apply Finset.sum_le_sum
      intro s _hs
      apply Finset.sum_le_sum
      intro c _hc
      apply Finset.sum_le_sum
      intro e _he
      exact (anchorSuperlevelBody_length_le t (sourceSign_spec s)
        (sourceAnchorFiberAnchor q).1 (e.val + 1)).trans
          (Nat.pow_le_pow_right (by omega) (sourceAnchorFiberAnchor q).2)
    _ = ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
        ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1),
          (16 * t) * 2 ^ t := by simp
    _ = ∑ _p : Fin (sourceAnchorPacketCount t w m ρ), ∑ _s : Fin 2,
        (16 * t) * 2 ^ t := by
      exact sum_fiber_sign_copy_eq_packet
        (fun _p _s => (16 * t) * 2 ^ t)
    _ = sourceAnchoredUnitCount t w m ρ * 2 ^ t := by
      simp [sourceAnchoredUnitCount]
      ring

/-- Eventual local envelope before selector expansion for the actual
all-pattern pools and packets.  The finite constant retains all pattern rates. -/
theorem eventually_fullIndependentScheduledSource_raw_local_bound
    {t r : ℕ} (N : HigherSignPattern t → ℕ)
    (mix : ∀ σ, FinitePositiveMixture (N σ)) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ}
    (design : ∀ w, ∀ σ (i : Fin (N σ)), PoolDesign (M w)
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    let Dg : ℝ := ∑ σ : HigherSignPattern t,
      (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))
    let D : ℝ := Dm + Dg + (2 ^ t : ℕ)
    ∀ᶠ w : ℕ in atTop,
      (((M w + w ^ 2 +
        fullIndependentScheduledSourceRawTermCount (m := w ^ 2) w ρ (design w) : ℕ) : ℝ)) ≤
        D * (w : ℝ) ^ (r + sourceUnitExponent t + 1) *
          (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  classical
  let Dg : ℝ := ∑ σ : HigherSignPattern t,
    (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))
  let D : ℝ := Dm + Dg + (2 ^ t : ℕ)
  let H : ℝ := (2 ^ t : ℕ)
  let rr := r + sourceUnitExponent t + 1
  have hDg : 0 ≤ Dg := by
    dsimp [Dg]
    apply Finset.sum_nonneg
    intro σ _hσ
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _hi
    have hrate := ((mix σ).rate_pos i).le
    positivity
  have hH : 0 ≤ H := by dsimp [H]; positivity
  filter_upwards [eventually_fullSourceUnitCount_le t N ρ hρ, hM,
    eventually_ge_atTop 1] with w hcap hMw hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  let E : ℝ := (2 : ℝ) ^ (sourceC t * (w : ℝ))
  have hE : 1 ≤ E := by
    dsimp [E]
    exact Real.one_le_rpow (by norm_num)
      (mul_nonneg (sourceC_nonneg t) (Nat.cast_nonneg w))
  have hanchorNat : sourceAnchoredUnitCount t w (w ^ 2) ρ ≤
      w ^ sourceUnitExponent t := by
    have hle : sourceAnchoredUnitCount t w (w ^ 2) ρ ≤
        fullSourceUnitCount t w (w ^ 2) N ρ := by
      unfold sourceAnchoredUnitCount fullSourceUnitCount fullSourceGenericUnitCount
      omega
    exact hle.trans hcap
  have hgenPool := fullSourceGenericPoolSum_cast_le (mix := mix) (design := design w)
  have hgen : ((sourceCopyCount t w *
      (∑ σ : HigherSignPattern t,
        (1 + ∑ i : Fin (N σ), (poolTerms (design w σ i)).length)) : ℕ) : ℝ) ≤
      Dg * (sourceCopyCount t w : ℝ) * E := by
    calc
      _ = (sourceCopyCount t w : ℝ) *
          ((∑ σ : HigherSignPattern t,
            (1 + ∑ i : Fin (N σ), (poolTerms (design w σ i)).length) : ℕ) : ℝ) := by
        push_cast
        rfl
      _ ≤ (sourceCopyCount t w : ℝ) * (Dg * E) :=
        mul_le_mul_of_nonneg_left hgenPool (Nat.cast_nonneg _)
      _ = _ := by ring
  have hanchorRawNat :
      (∑ q : SourceAnchorFiberIndex t (w ^ 2), ∑ s : Fin 2,
        ∑ _c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1),
          ∑ e : Fin (16 * t),
            (anchorPacketBody t (sourceSign_spec s)
              (sourceAnchorFiberAnchor q).1 e).length) ≤
      w ^ sourceUnitExponent t * 2 ^ t :=
    fullSourceAnchorRawTermCount_le.trans (Nat.mul_le_mul_right (2 ^ t) hanchorNat)
  have hanchor : ((∑ q : SourceAnchorFiberIndex t (w ^ 2), ∑ s : Fin 2,
      ∑ _c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1),
        ∑ e : Fin (16 * t),
          (anchorPacketBody t (sourceSign_spec s)
            (sourceAnchorFiberAnchor q).1 e).length) : ℝ) ≤
      H * (w : ℝ) ^ sourceUnitExponent t := by
    calc
      _ ≤ ((w ^ sourceUnitExponent t * 2 ^ t : ℕ) : ℝ) := by
        exact_mod_cast hanchorRawNat
      _ = _ := by
        dsimp [H]
        push_cast
        ring
  have hM1 : ((M w + w ^ 2 : ℕ) : ℝ) ≤
      Dm * (w : ℝ) ^ rr * E := by
    have hrr : r ≤ rr := by dsimp [rr]; omega
    have hwr : (w : ℝ) ^ r ≤ (w : ℝ) ^ rr := pow_le_pow_right₀ hwR hrr
    calc
      _ ≤ Dm * (w : ℝ) ^ r := hMw
      _ ≤ Dm * (w : ℝ) ^ rr := mul_le_mul_of_nonneg_left hwr hDm
      _ = Dm * (w : ℝ) ^ rr * 1 := (mul_one _).symm
      _ ≤ _ := mul_le_mul_of_nonneg_left hE
        (mul_nonneg hDm (pow_nonneg (Nat.cast_nonneg _) _))
  have hgen1 : ((sourceCopyCount t w *
      (∑ σ : HigherSignPattern t,
        (1 + ∑ i : Fin (N σ), (poolTerms (design w σ i)).length)) : ℕ) : ℝ) ≤
      Dg * (w : ℝ) ^ rr * E := by
    have hcopy : sourceCopyExponent t ≤ rr := by
      dsimp [rr]
      unfold sourceUnitExponent
      omega
    have hwcopy : (sourceCopyCount t w : ℝ) ≤ (w : ℝ) ^ rr := by
      rw [sourceCopyCount, Nat.cast_pow]
      exact pow_le_pow_right₀ hwR hcopy
    calc
      _ ≤ Dg * (sourceCopyCount t w : ℝ) * E := hgen
      _ ≤ Dg * (w : ℝ) ^ rr * E := by
        exact mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left hwcopy hDg) (by positivity)
  have hanchor1 : ((∑ q : SourceAnchorFiberIndex t (w ^ 2), ∑ s : Fin 2,
      ∑ _c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1),
        ∑ e : Fin (16 * t),
          (anchorPacketBody t (sourceSign_spec s)
            (sourceAnchorFiberAnchor q).1 e).length) : ℝ) ≤
      H * (w : ℝ) ^ rr * E := by
    have hur : sourceUnitExponent t ≤ rr := by dsimp [rr]; omega
    have hwu : (w : ℝ) ^ sourceUnitExponent t ≤ (w : ℝ) ^ rr :=
      pow_le_pow_right₀ hwR hur
    calc
      _ ≤ H * (w : ℝ) ^ sourceUnitExponent t := hanchor
      _ ≤ H * (w : ℝ) ^ rr := mul_le_mul_of_nonneg_left hwu hH
      _ = H * (w : ℝ) ^ rr * 1 := (mul_one _).symm
      _ ≤ _ := mul_le_mul_of_nonneg_left hE
        (mul_nonneg hH (pow_nonneg (Nat.cast_nonneg _) _))
  rw [fullIndependentScheduledSourceRawTermCount_eq]
  calc
    _ = ((M w + w ^ 2 : ℕ) : ℝ) +
        ((sourceCopyCount t w *
          (∑ σ : HigherSignPattern t,
            (1 + ∑ i : Fin (N σ), (poolTerms (design w σ i)).length)) : ℕ) : ℝ) +
        ((∑ q : SourceAnchorFiberIndex t (w ^ 2), ∑ s : Fin 2,
          ∑ _c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1),
            ∑ e : Fin (16 * t),
              (anchorPacketBody t (sourceSign_spec s)
                (sourceAnchorFiberAnchor q).1 e).length) : ℝ) := by
      push_cast
      ring
    _ ≤ Dm * (w : ℝ) ^ rr * E + Dg * (w : ℝ) ^ rr * E +
        H * (w : ℝ) ^ rr * E := add_le_add (add_le_add hM1 hgen1) hanchor1
    _ = D * (w : ℝ) ^ rr * E := by dsimp [D, H]; ring

/-- Selector-expanded local resource envelope of the new all-pattern source.
No contact, lower-firing, or tail-statistics premise is used. -/
theorem eventually_fullIndependentScheduledSource_local_bound
    {t r : ℕ} (N : HigherSignPattern t → ℕ)
    (mix : ∀ σ, FinitePositiveMixture (N σ)) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ}
    (design : ∀ w, ∀ σ (i : Fin (N σ)), PoolDesign (M w)
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
    (V : ∀ w, FullSourceUnitIndex t w (w ^ 2) N ρ → Finset (Fin (M w + w ^ 2)))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    let Dg : ℝ := ∑ σ : HigherSignPattern t,
      (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))
    let D : ℝ := Dm + Dg + (2 ^ t : ℕ)
    ∀ᶠ w : ℕ in atTop,
      (((M w + w ^ 2 + partVCubicSelectorBits w +
        (fullIndependentScheduledSourceDnf (L := partVCubicSelectorBits w)
          (design w) (V w) mix (radial w) (angle w)).length : ℕ) : ℝ)) ≤
        (2 * D + 1) * (w : ℝ) ^ (r + sourceUnitExponent t + 1 + 3) *
          (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  classical
  let Dg : ℝ := ∑ σ : HigherSignPattern t,
    (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))
  let D : ℝ := Dm + Dg + (2 ^ t : ℕ)
  have hDg : 0 ≤ Dg := by
    dsimp [Dg]
    apply Finset.sum_nonneg
    intro σ _hσ
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _hi
    have hrate := ((mix σ).rate_pos i).le
    positivity
  have hD : 0 ≤ D := by
    dsimp [D]
    exact add_nonneg (add_nonneg hDm hDg) (by positivity)
  have hold := eventually_fullIndependentScheduledSource_raw_local_bound
    N mix ρ M design hρ hDm hM
  dsimp only
  filter_upwards [hold, eventually_ge_atTop 1] with w hw hw1
  let raw := fullIndependentScheduledSourceRawTermCount (m := w ^ 2) w ρ (design w)
  let X := M w + w ^ 2 + raw
  have hcount := dnfTermCount_fullIndependentScheduledSourceDnf_le
    (L := partVCubicSelectorBits w) (design w) (V w) mix (radial w) (angle w)
  have hnat := scheduled_source_local_nat_cost_le (M w) (w ^ 2)
    (partVCubicSelectorBits w) raw
    (fullIndependentScheduledSourceDnf (L := partVCubicSelectorBits w)
      (design w) (V w) mix (radial w) (angle w)).length hcount
  have hreal : (X : ℝ) ≤ D * (w : ℝ) ^ (r + sourceUnitExponent t + 1) *
      (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    exact hw
  have henv := scheduled_source_cubic_local_real_envelope
    (D := D) (c := sourceC t) (r := r + sourceUnitExponent t + 1)
    (L := partVCubicSelectorBits w) (X := X) (w := w)
    hD (sourceC_nonneg t) hw1 (partVCubicSelectorBits_eq w) hreal
  exact henv.trans' (by exact_mod_cast hnat)

end MonotoneDNF


#print axioms MonotoneDNF.card_fullScheduledListIndex
#print axioms MonotoneDNF.fullSourceUnitCount_eq_sourceTriggerUnitCount
#print axioms MonotoneDNF.eventually_fullSourceUnitCount_le
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf_le
#print axioms MonotoneDNF.fullIndependentScheduledSourceRawTermCount_eq
#print axioms MonotoneDNF.sum_fullGenericListCount_le
#print axioms MonotoneDNF.fullSourceGenericPoolSum_cast_le
#print axioms MonotoneDNF.fullSourceAnchorRawTermCount_le
#print axioms MonotoneDNF.eventually_fullIndependentScheduledSource_raw_local_bound
#print axioms MonotoneDNF.eventually_fullIndependentScheduledSource_local_bound


==> anc/MonotoneDNF/AllSignPacketCalibration.lean <==
module

public import MonotoneDNF.CenteredAnchorBaseline
public import MonotoneDNF.PhysicalFullWeightSchedule
public import MonotoneDNF.SourceSelectorGridBudget

@[expose] public section

/-!
# Exact all-sign calibration on the source anchor-packet enumeration

The source packet count is a sum over degrees, complete anchor fibers, and
integer copy lists.  This file makes that enumeration explicit.  At the
natural source intensity, the plus/minus active fractions give an exact
common-baseline-plus-sign-knob decomposition.  Complete-fiber baselines have
zero centered angular deviation; they are not asserted to vanish raw.

No final physical strict face, PM vertex, genuine ProductContact or learner
is asserted. The centered gate estimate retains its independently scheduled
`hcenter` and trigger-intersection premises; it does not convert them into
existence claims.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The nonempty anchor degrees used by the source construction. -/
abbrev AllSignSourceAnchorDegree (t : ℕ) := {ℓ : ℕ // ℓ ∈ Finset.Icc 1 t}

/-- One source packet is a degree, an anchor in that complete degree fiber,
and one integer copy index. -/
abbrev SourceAnchorPacketIndex (t w m : ℕ) (ρ : ℕ → ℝ) :=
  Σ ℓ : AllSignSourceAnchorDegree t,
    AnchorDegreeFiber m ℓ.1 × Fin (sourceAnchorCopies t w m ρ ℓ.1)

lemma card_anchorDegreeFiber (m ℓ : ℕ) :
    Fintype.card (AnchorDegreeFiber m ℓ) = m.choose ℓ := by
  classical
  rw [Fintype.card_subtype]
  simp

/-- The explicit sigma type has exactly the public flat source packet count. -/
theorem card_sourceAnchorPacketIndex (t w m : ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (SourceAnchorPacketIndex t w m ρ) =
      sourceAnchorPacketCount t w m ρ := by
  classical
  rw [Fintype.card_sigma]
  unfold sourceAnchorPacketCount
  rw [Finset.sum_subtype (p := fun ℓ => ℓ ∈ Finset.Icc 1 t)
    (Finset.Icc 1 t) (by simp)
    (fun ℓ => m.choose ℓ * sourceAnchorCopies t w m ρ ℓ)]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  simp

/-- A concrete equivalence between the structured enumeration and the flat
packet index used by `PhysicalMixedSourceGeometry`. -/
noncomputable def sourceAnchorPacketIndexEquiv (t w m : ℕ) (ρ : ℕ → ℝ) :
    SourceAnchorPacketIndex t w m ρ ≃ Fin (sourceAnchorPacketCount t w m ρ) :=
  Fintype.equivFinOfCardEq (card_sourceAnchorPacketIndex t w m ρ)

/-- The anchor carried by a structured source packet. -/
def sourceAnchorPacketAnchor {t w m : ℕ} {ρ : ℕ → ℝ}
    (p : SourceAnchorPacketIndex t w m ρ) : BoundedAnchor t m :=
  ⟨p.2.1.1, by
    have hdeg := Finset.mem_Icc.mp p.1.2
    have hcard := (Finset.mem_powersetCard.mp p.2.1.2).2
    omega⟩

@[simp] lemma sourceAnchorPacketAnchor_val {t w m : ℕ} {ρ : ℕ → ℝ}
    (p : SourceAnchorPacketIndex t w m ρ) :
    (sourceAnchorPacketAnchor p).1 = p.2.1.1 := rfl

@[simp] lemma sourceAnchorPacketAnchor_card {t w m : ℕ} {ρ : ℕ → ℝ}
    (p : SourceAnchorPacketIndex t w m ρ) :
    (sourceAnchorPacketAnchor p).1.card = p.1.1 :=
  (Finset.mem_powersetCard.mp p.2.1.2).2

/-- The same anchor assignment on the public flat packet type. -/
noncomputable def flatSourceAnchorPacketAnchor (t w m : ℕ) (ρ : ℕ → ℝ) :
    Fin (sourceAnchorPacketCount t w m ρ) → BoundedAnchor t m :=
  fun p => sourceAnchorPacketAnchor ((sourceAnchorPacketIndexEquiv t w m ρ).symm p)

@[simp] theorem flatSourceAnchorPacketAnchor_equiv {t w m : ℕ} {ρ : ℕ → ℝ}
    (p : SourceAnchorPacketIndex t w m ρ) :
    flatSourceAnchorPacketAnchor t w m ρ (sourceAnchorPacketIndexEquiv t w m ρ p) =
      sourceAnchorPacketAnchor p := by
  simp [flatSourceAnchorPacketAnchor]

/-- At natural source intensity, a degree packet is the copy count times the
sum of its pure triggered-character means. -/
theorem anchorPacketDegreeResponse_sourceAnchorIntensity {m t ℓ w : ℕ}
    (ht : 0 < t) (A : ℕ) (a : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) :
    anchorPacketDegreeResponse t ℓ w (sourceAnchorIntensity w A) a T =
      (A : ℝ) * ∑ S ∈ Finset.univ.powersetCard ℓ,
        a S * expectedTriggeredWalshCharacterD S w T := by
  classical
  unfold anchorPacketDegreeResponse
  rw [anchorDialListWeight_sourceAnchorIntensity]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro S _hS
  have htR : (16 * (t : ℝ)) ≠ 0 := by positivity
  unfold sourceAnchorTriggeredTemplateCount
  push_cast
  field_simp [htR]

/-- Centered design-average form of the exact sign-knob identity. -/
theorem expectedTriggeredAnchorProfileD_sub_zero {n t w : ℕ}
    (ht : 0 < t) (σ : ℤ) (S : Finset (Fin n)) (T : Finset (Fin n)) :
    (16 * (t : ℝ)) *
        (expectedTriggeredAnchorProfileD t σ S w T -
          expectedTriggeredAnchorProfileD t 0 S w T) =
      (σ : ℝ) * expectedTriggeredWalshCharacterD S w T := by
  classical
  by_cases hΩ : Nonempty (AvoidingTriggerSubset S w)
  · let _ : Nonempty (AvoidingTriggerSubset S w) := hΩ
    rw [expectedTriggeredAnchorProfileD_eq t σ S w hΩ T,
      expectedTriggeredAnchorProfileD_eq t 0 S w hΩ T,
      expectedTriggeredWalshCharacterD_eq S w hΩ T]
    calc
      (16 * (t : ℝ)) *
          ((expectation fun U : AvoidingTriggerSubset S w =>
            realWalshCoefficient (triggeredAnchorProfile t σ S U.1) T) -
           (expectation fun U : AvoidingTriggerSubset S w =>
            realWalshCoefficient (triggeredAnchorProfile t 0 S U.1) T)) =
        expectation (fun U : AvoidingTriggerSubset S w =>
          (16 * (t : ℝ)) *
            (realWalshCoefficient (triggeredAnchorProfile t σ S U.1) T -
              realWalshCoefficient (triggeredAnchorProfile t 0 S U.1) T)) := by
          rw [expectation_const_mul, expectation_sub]
      _ = expectation (fun U : AvoidingTriggerSubset S w =>
          (σ : ℝ) * realWalshCoefficient (triggeredWalshCharacter U.1 S) T) := by
        apply congrArg expectation
        funext U
        unfold realWalshCoefficient
        rw [← expectation_sub, ← expectation_const_mul, ← expectation_const_mul]
        apply congrArg expectation
        funext x
        have hp := triggeredAnchorProfile_sub_zero ht σ S U.1 x
        linear_combination (walshCharacter T x) * hp
      _ = (σ : ℝ) * expectedTriggeredWalshCharacter S w T := by
        rw [expectation_const_mul]
        rfl
  · simp [expectedTriggeredAnchorProfileD, expectedTriggeredWalshCharacterD, hΩ]

/-- The ideal plus/minus active fractions produce exactly the common zero-sign
baseline plus the angular dial times the pure sign knob. -/
theorem expectedTriggeredAnchorProfileD_weighted_pm {n t w : ℕ}
    (ht : 0 < t) (S : Finset (Fin n)) (a : ℝ) (T : Finset (Fin n)) :
    (16 * (t : ℝ)) *
      (((1 + a) / 2) * expectedTriggeredAnchorProfileD t 1 S w T +
       ((1 - a) / 2) * expectedTriggeredAnchorProfileD t (-1) S w T) =
    (16 * (t : ℝ)) * expectedTriggeredAnchorProfileD t 0 S w T +
      a * expectedTriggeredWalshCharacterD S w T := by
  have hp := expectedTriggeredAnchorProfileD_sub_zero (w := w) ht 1 S T
  have hm := expectedTriggeredAnchorProfileD_sub_zero (w := w) ht (-1) S T
  norm_num at hp hm
  linear_combination ((1 + a) / 2) * hp + ((1 - a) / 2) * hm

/-- Common all-copy baseline, indexed by the complete anchor degrees. -/
noncomputable def enumeratedAnchorBaselineCoefficients (t w m : ℕ) (ρ : ℕ → ℝ)
    (T : Finset (Fin m)) : ℝ :=
  ∑ ℓ : AllSignSourceAnchorDegree t,
    (16 * (t : ℝ) * (sourceAnchorCopies t w m ρ ℓ.1 : ℝ)) *
      anchorProfileDegreeFiberResponse t 0 ℓ.1 w T

/-- Full sign-knob contribution over all source anchor degrees. -/
noncomputable def enumeratedAnchorSignCoefficients (t w m : ℕ) (ρ : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m)) : ℝ :=
  ∑ ℓ : AllSignSourceAnchorDegree t,
    anchorPacketDegreeResponse t ℓ.1 w
      (sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ.1)) angle T

/-- The exact unrounded all-sign ideal on the structured packet enumeration. -/
noncomputable def enumeratedAllSignIdealCoefficients (t w m : ℕ) (ρ : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m)) : ℝ :=
  enumeratedAnchorBaselineCoefficients t w m ρ T +
    enumeratedAnchorSignCoefficients t w m ρ angle T

/-- The baseline/sign split is exactly the sum of the ideal plus/minus active
fractions over every degree, complete anchor fiber, and copy. -/
theorem enumeratedAllSignIdealCoefficients_eq_sum_packets {t w m : ℕ}
    (ht : 0 < t) (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) :
    enumeratedAllSignIdealCoefficients t w m ρ angle T =
      ∑ p : SourceAnchorPacketIndex t w m ρ,
        (16 * (t : ℝ)) *
          (((1 + angle p.2.1.1) / 2) *
              expectedTriggeredAnchorProfileD t 1 p.2.1.1 w T +
           ((1 - angle p.2.1.1) / 2) *
              expectedTriggeredAnchorProfileD t (-1) p.2.1.1 w T) := by
  classical
  simp_rw [expectedTriggeredAnchorProfileD_weighted_pm ht]
  unfold enumeratedAllSignIdealCoefficients enumeratedAnchorBaselineCoefficients
    enumeratedAnchorSignCoefficients
  rw [Fintype.sum_sigma]
  simp_rw [Fintype.sum_prod_type]
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  have hsign := fun T => anchorPacketDegreeResponse_sourceAnchorIntensity
    (m := m) (t := t) (ℓ := ℓ.1) (w := w) ht
      (sourceAnchorCopies t w m ρ ℓ.1) angle T
  rw [hsign]
  unfold anchorProfileDegreeFiberResponse
  simp only [Finset.sum_add_distrib, Finset.sum_const, Finset.card_univ,
    Fintype.card_fin, nsmul_eq_mul]
  rw [← Finset.mul_sum, ← Finset.mul_sum]
  rw [Finset.sum_subtype (F := (inferInstance : Fintype (AnchorDegreeFiber m ℓ.1)))
    (p := fun S => S ∈ Finset.univ.powersetCard ℓ.1)
    (Finset.univ.powersetCard ℓ.1) (by simp)
    (fun S => angle S * expectedTriggeredWalshCharacterD S w T)]
  rw [Finset.mul_sum]
  have hbase :
      (∑ S : AnchorDegreeFiber m ℓ.1,
        16 * (t : ℝ) * (sourceAnchorCopies t w m ρ ℓ.1 : ℝ) *
          expectedTriggeredAnchorProfileD t 0 S.1 w T) =
        (sourceAnchorCopies t w m ρ ℓ.1 : ℝ) *
          (16 * (t : ℝ) * ∑ S : AnchorDegreeFiber m ℓ.1,
            expectedTriggeredAnchorProfileD t 0 S.1 w T) := by
    rw [Finset.mul_sum]
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro S _hS
    ring
  rw [hbase, Finset.mul_sum]
  rw [Finset.mul_sum]
  rw [Finset.mul_sum]

/-- Every complete-fiber baseline has zero normalized angular deviation. -/
theorem normalizedAngularDeviation_enumeratedAnchorBaselineCoefficients
    {t w m : ℕ} (_ht : 0 < t) (hwm : w + t ≤ m) (ρ : ℕ → ℝ)
    (gamma : ℕ → ℝ) (T : Finset (Fin m)) :
    normalizedAngularDeviation
      (enumeratedAnchorBaselineCoefficients t w m ρ) gamma T = 0 := by
  have hfiber : ∀ Q : Finset (Fin m), Q.card = T.card →
      enumeratedAnchorBaselineCoefficients t w m ρ Q =
        enumeratedAnchorBaselineCoefficients t w m ρ T := by
    intro Q hQ
    unfold enumeratedAnchorBaselineCoefficients
    apply Finset.sum_congr rfl
    intro ℓ _hℓ
    have hwℓ : w + ℓ.1 ≤ m := by
      have hℓt := (Finset.mem_Icc.mp ℓ.2).2
      omega
    rw [anchorProfileDegreeFiberResponse_eq_of_card_eq t 0 hwℓ hQ]
  exact normalizedAngularDeviation_eq_zero_of_fiberwiseConstant _ _ _ hfiber

/-- Sign packets of degree strictly above the test degree vanish exactly. -/
theorem anchorPacketDegreeResponse_eq_zero_of_test_card_lt {m t ℓ w r : ℕ}
    (ht : 0 < t) {T : Finset (Fin m)} (hT : T.card = r) (hrℓ : r < ℓ)
    (hwm : w + ℓ ≤ m) (gamma : ℝ) (a : Finset (Fin m) → ℝ) :
    anchorPacketDegreeResponse t ℓ w gamma a T = 0 := by
  classical
  unfold anchorPacketDegreeResponse
  apply Finset.sum_eq_zero
  intro S hS
  have hScard : S.card = ℓ := (Finset.mem_powersetCard.mp hS).2
  have hcomp : Sᶜ.card = m - ℓ := card_compl_of_mem_powersetCard_univ hS
  have hnot : ¬ S ⊆ T := by
    intro hsub
    have hc := Finset.card_le_card hsub
    omega
  exact scaledExpectedTriggeredWalshCharacterD_eq_zero_of_not_subset
    ht hnot (by omega) gamma (a S)

/-- On a test of degree `r ≤ t`, the full all-degree sign contribution is
precisely the public own-degree-plus-lower-anchor ideal. -/
theorem enumeratedAnchorSignCoefficients_eq_ownLower {t w m r : ℕ}
    (ht : 0 < t) (hr : 1 ≤ r) (hrt : r ≤ t) (hwm : w + t ≤ m)
    (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    {T : Finset (Fin m)} (hT : T.card = r) :
    enumeratedAnchorSignCoefficients t w m ρ angle T =
      idealOwnLowerAnchorCoefficients t w r
        (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ))
        (fun _ => angle) angle T := by
  classical
  unfold enumeratedAnchorSignCoefficients idealOwnLowerAnchorCoefficients
    lowerAnchorPacketResponse
  rw [← Finset.sum_subtype (Finset.Icc 1 t) (by simp)
    (fun ℓ => anchorPacketDegreeResponse t ℓ w
      (sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ)) angle T)]
  have hsub : Finset.Icc 1 r ⊆ Finset.Icc 1 t := by
    intro ℓ hℓ
    exact Finset.mem_Icc.mpr ⟨(Finset.mem_Icc.mp hℓ).1,
      (Finset.mem_Icc.mp hℓ).2.trans hrt⟩
  rw [← Finset.sum_subset hsub]
  · rw [← Finset.Ico_add_one_right_eq_Icc, Finset.sum_Ico_succ_top hr]
    ring
  · intro ℓ hℓt hℓr
    have hgt : r < ℓ := by
      have hlow := (Finset.mem_Icc.mp hℓt).1
      have hnot : ¬ (1 ≤ ℓ ∧ ℓ ≤ r) := by
        simpa only [Finset.mem_Icc, not_and, not_le] using hℓr
      omega
    exact anchorPacketDegreeResponse_eq_zero_of_test_card_lt ht hT hgt
      ((Nat.add_le_add_left (by exact (Finset.mem_Icc.mp hℓt).2) w).trans hwm)
      _ _

/-- Therefore the raw all-sign ideal differs from own/lower only by the
baseline, and its centered all-sign-minus-ownLower defect is exactly zero. -/
theorem normalizedAngularDeviation_enumeratedAllSign_sub_ownLower {t w m r : ℕ}
    (ht : 0 < t) (hr : 1 ≤ r) (hrt : r ≤ t) (hwm : w + t ≤ m)
    (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ) (gamma : ℕ → ℝ)
    {T : Finset (Fin m)} (hT : T.card = r) :
    normalizedAngularDeviation
      (fun Q => enumeratedAllSignIdealCoefficients t w m ρ angle Q -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ))
          (fun _ => angle) angle Q) gamma T = 0 := by
  have hsign : ∀ Q : Finset (Fin m), Q.card = r →
      enumeratedAnchorSignCoefficients t w m ρ angle Q =
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ))
          (fun _ => angle) angle Q := by
    intro Q hQ
    exact enumeratedAnchorSignCoefficients_eq_ownLower ht hr hrt hwm ρ angle hQ
  have hfiber : ∀ Q : Finset (Fin m), Q.card = T.card →
      enumeratedAllSignIdealCoefficients t w m ρ angle Q -
          idealOwnLowerAnchorCoefficients t w r
            (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ))
            (fun _ => angle) angle Q =
        enumeratedAnchorBaselineCoefficients t w m ρ Q := by
    intro Q hQ
    have hQr : Q.card = r := hQ.trans hT
    rw [← hsign Q hQr]
    unfold enumeratedAllSignIdealCoefficients
    ring
  let defect := fun Q : Finset (Fin m) =>
    enumeratedAllSignIdealCoefficients t w m ρ angle Q -
      idealOwnLowerAnchorCoefficients t w r
        (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w m ρ ℓ))
        (fun _ => angle) angle Q
  have havg : degreeSetAverage defect T.card =
      degreeSetAverage (enumeratedAnchorBaselineCoefficients t w m ρ) T.card := by
    unfold degreeSetAverage
    congr 1
    apply Finset.sum_congr rfl
    intro Q hQ
    exact hfiber Q (Finset.mem_filter.mp hQ).2
  have hdef : defect T = enumeratedAnchorBaselineCoefficients t w m ρ T :=
    hfiber T rfl
  have hnorm : normalizedAngularDeviation defect gamma T =
      normalizedAngularDeviation
        (enumeratedAnchorBaselineCoefficients t w m ρ) gamma T := by
    unfold normalizedAngularDeviation
    rw [havg, hdef]
  exact hnorm.trans
    (normalizedAngularDeviation_enumeratedAnchorBaselineCoefficients
      ht hwm ρ gamma T)

/-- The complete displayed-body sum of one sign is the normalized real anchor
profile, with the `Fin (16*t)` constituent enumeration made explicit. -/
theorem sixteen_mul_expectedTriggeredAnchorProfileD_eq_packet {n t w : ℕ}
    (ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    (S : Finset (Fin n)) (hS : S.card ≤ t)
    (hΩ : Nonempty (AvoidingTriggerSubset S w)) (T : Finset (Fin n)) :
    (16 * (t : ℝ)) * expectedTriggeredAnchorProfileD t σ S w T =
      ∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic S w
        (anchorPacketBody t hσ S e) T := by
  classical
  rw [expectedTriggeredAnchorProfileD_eq_sum_body_means ht hσ S hS hΩ T]
  have htR : (16 * (t : ℝ)) ≠ 0 := by positivity
  have hfin :
      (∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic S w
        (anchorPacketBody t hσ S e) T) =
      ∑ r ∈ Finset.Icc 1 (16 * t),
        expectedAvoidingTriggeredWalshStatistic S w
          (anchorSuperlevelBody t hσ S r) T := by
    rw [← Finset.Ico_add_one_right_eq_Icc, Finset.sum_Ico_eq_sum_range]
    simpa [anchorPacketBody, Nat.add_comm] using
      (Fin.sum_univ_eq_sum_range
        (fun r => expectedAvoidingTriggeredWalshStatistic S w
          (anchorSuperlevelBody t hσ S (r + 1)) T) (16 * t))
  rw [hfin]
  field_simp [htR]

/-- Active fraction of one sign of an anchor list. -/
noncomputable def sourceAnchorActiveFraction {n : ℕ}
    (angle : Finset (Fin n) → ℝ) (S : Finset (Fin n)) (s : Fin 2) : ℝ :=
  (1 + (sourceSign s : ℝ) * angle S) / 2

/-- A weighted version of the actual all-sign anchored ideal. -/
noncomputable def mixedAppendedWeightedAnchoredIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (weight : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → ℝ)
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ),
    weight (sourceAnchoredUnitIndexEquiv t w ρ a).2
      (sourceAnchoredUnitIndexEquiv t w ρ a).1.1 *
    expectedSeparatedTriggeredWalshStatistic (M := M)
      (mixedSourceAnchor R t w ρ A
        ((sourceUnitIndexEquiv R t w ρ).symm (Sum.inr a))).1 w
      (mixedAppendedSourceBody R t w ρ M P B
        ((sourceUnitIndexEquiv R t w ρ).symm (Sum.inr a))) T

/-- Reindex the weighted anchored ideal by sign, displayed constituent, and
packet.  No unit is collapsed to a common trigger. -/
theorem mixedAppendedWeightedAnchoredIdealCoefficient_eq_sum_packets
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (weight : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → ℝ)
    (T : Finset (Fin (M + w ^ 2))) :
    mixedAppendedWeightedAnchoredIdealCoefficient R t w ρ M A P B weight T =
      ∑ p, ∑ s : Fin 2, weight p s *
        ∑ e : Fin (16 * t), expectedSeparatedTriggeredWalshStatistic (M := M)
          (A p).1 w (embedLastBody M (w ^ 2) (B p s e)) T := by
  classical
  let eA := sourceAnchoredUnitIndexEquiv t w ρ
  let eU := sourceUnitIndexEquiv R t w ρ
  let f := fun a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ) =>
    weight (eA a).2 (eA a).1.1 *
      expectedSeparatedTriggeredWalshStatistic (M := M)
        (mixedSourceAnchor R t w ρ A (eU.symm (Sum.inr a))).1 w
        (mixedAppendedSourceBody R t w ρ M P B (eU.symm (Sum.inr a))) T
  have hA (a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ)) :
      mixedSourceAnchor R t w ρ A (eU.symm (Sum.inr a)) = A (eA a).2 := by
    have hu : eU.symm (Sum.inr a) = anchoredSourceUnit R t w ρ
        (eA a).1.1 (eA a).1.2 (eA a).2 := by
      unfold anchoredSourceUnit
      rw [Equiv.symm_apply_apply]
    rw [hu, mixedSourceAnchor_anchored]
  have hB (a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ)) :
      mixedAppendedSourceBody R t w ρ M P B (eU.symm (Sum.inr a)) =
        embedLastBody M (w ^ 2) (B (eA a).2 (eA a).1.1 (eA a).1.2) := by
    have hu : eU.symm (Sum.inr a) = anchoredSourceUnit R t w ρ
        (eA a).1.1 (eA a).1.2 (eA a).2 := by
      unfold anchoredSourceUnit
      rw [Equiv.symm_apply_apply]
    rw [hu, mixedAppendedSourceBody_anchored]
  change (∑ a, f a) = _
  calc
    (∑ a, f a) = ∑ x, f (eA.symm x) := by
      symm
      exact Equiv.sum_comp eA.symm f
    _ = ∑ x : (Fin 2 × Fin (16 * t)) ×
          Fin (sourceAnchorPacketCount t w (w ^ 2) ρ), weight x.2 x.1.1 *
          expectedSeparatedTriggeredWalshStatistic (M := M)
            (A x.2).1 w (embedLastBody M (w ^ 2) (B x.2 x.1.1 x.1.2)) T := by
      apply Finset.sum_congr rfl
      intro x _hx
      simp only [f, Equiv.apply_symm_apply]
      rw [hA, hB]
      simp only [Equiv.apply_symm_apply]
    _ = _ := by
      rw [Fintype.sum_prod_type, Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro p _hp
      rw [Fintype.sum_prod_type]
      simp only [mul_sum]

/-- The unrounded all-sign ideal generated by the actual canonical displayed
bodies and exact plus/minus active fractions. -/
noncomputable def mixedAppendedAllSignIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) ρ
  mixedAppendedWeightedAnchoredIdealCoefficient R t w ρ M A P
    (canonicalAnchorPacketBodies t A)
    (fun p s => sourceAnchorActiveFraction angle (A p).1 s) T

/-- On private-block tests, the actual canonical-body all-sign ideal is exactly
the structured baseline-plus-own/lower object proved above. -/
theorem mixedAppendedAllSignIdealCoefficient_eq_enumerated
    {t w : ℕ} (ht : 0 < t) (hwm : w + t ≤ w ^ 2)
    (R : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (T : Finset (Fin (w ^ 2))) :
    mixedAppendedAllSignIdealCoefficient R t w ρ M P angle
        (embedLastTerm M (w ^ 2) T) =
      enumeratedAllSignIdealCoefficients t w (w ^ 2) ρ angle T := by
  classical
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) ρ
  have hΩ (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
      Nonempty (AvoidingTriggerSubset (A p).1 w) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    rw [boundedAnchor_complement_card]
    have hc := (A p).2
    omega
  have hpacket (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
      (∑ s : Fin 2, sourceAnchorActiveFraction angle (A p).1 s *
        ∑ e : Fin (16 * t), expectedSeparatedTriggeredWalshStatistic (M := M)
          (A p).1 w
          (embedLastBody M (w ^ 2) (canonicalAnchorPacketBodies t A p s e))
          (embedLastTerm M (w ^ 2) T)) =
        (16 * (t : ℝ)) *
            (((1 + angle (A p).1) / 2) *
                expectedTriggeredAnchorProfileD t 1 (A p).1 w T +
             ((1 - angle (A p).1) / 2) *
                expectedTriggeredAnchorProfileD t (-1) (A p).1 w T) := by
    simp_rw [canonicalAnchorPacketBodies, expectedSeparatedTriggeredWalshStatistic_embedLast]
    have hplus := sixteen_mul_expectedTriggeredAnchorProfileD_eq_packet
      (w := w) ht (sourceSign_spec (0 : Fin 2)) (A p).1 (A p).2 (hΩ p) T
    have hminus := sixteen_mul_expectedTriggeredAnchorProfileD_eq_packet
      (w := w) ht (sourceSign_spec (1 : Fin 2)) (A p).1 (A p).2 (hΩ p) T
    norm_num [sourceSign] at hplus hminus
    rw [Fin.sum_univ_two]
    simp only [sourceAnchorActiveFraction, sourceSign, Fin.isValue,
      ↓reduceIte, Int.cast_one, one_mul]
    norm_num
    rw [← hplus, ← hminus]
    ring
  unfold mixedAppendedAllSignIdealCoefficient
  change mixedAppendedWeightedAnchoredIdealCoefficient R t w ρ M A P
    (canonicalAnchorPacketBodies t A)
    (fun p s => sourceAnchorActiveFraction angle (A p).1 s)
      (embedLastTerm M (w ^ 2) T) = _
  rw [mixedAppendedWeightedAnchoredIdealCoefficient_eq_sum_packets]
  simp_rw [hpacket]
  rw [enumeratedAllSignIdealCoefficients_eq_sum_packets ht]
  let e := sourceAnchorPacketIndexEquiv t w (w ^ 2) ρ
  let f := fun p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) =>
    (16 * (t : ℝ)) *
      (((1 + angle (A p).1) / 2) *
          expectedTriggeredAnchorProfileD t 1 (A p).1 w T +
       ((1 - angle (A p).1) / 2) *
          expectedTriggeredAnchorProfileD t (-1) (A p).1 w T)
  change (∑ p, f p) = _
  calc
    (∑ p, f p) = ∑ q : SourceAnchorPacketIndex t w (w ^ 2) ρ, f (e q) := by
      exact (Equiv.sum_comp e f).symm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro q _hq
      simp [f, e, A]

/-- The centered all-sign-minus-ownLower defect is exactly zero for the actual
canonical-body, flat-index unrounded ideal on every private-block fiber. -/
theorem normalizedAngularDeviation_mixedAppendedAllSign_sub_ownLower
    {t w r : ℕ} (ht : 0 < t) (hr : 1 ≤ r) (hrt : r ≤ t)
    (hwm : w + t ≤ w ^ 2) (R : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (gamma : ℕ → ℝ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    normalizedAngularDeviation
      (fun Q => mixedAppendedAllSignIdealCoefficient R t w ρ M P angle
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w (w ^ 2) ρ ℓ))
          (fun _ => angle) angle Q) gamma T = 0 := by
  simp_rw [mixedAppendedAllSignIdealCoefficient_eq_enumerated ht hwm R ρ M P]
  exact normalizedAngularDeviation_enumeratedAllSign_sub_ownLower
    ht hr hrt hwm ρ angle gamma hT

/-- Degree of a flat source packet under the explicit enumeration. -/
noncomputable def flatSourceAnchorPacketDegree (t w : ℕ) (ρ : ℕ → ℝ)
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) : ℕ :=
  ((sourceAnchorPacketIndexEquiv t w (w ^ 2) ρ).symm p).1.1

/-- Copy-list length of that packet's complete anchor fiber. -/
noncomputable def flatSourceAnchorPacketCopies (t w : ℕ) (ρ : ℕ → ℝ)
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) : ℕ :=
  sourceAnchorCopies t w (w ^ 2) ρ (flatSourceAnchorPacketDegree t w ρ p)

lemma flatSourceAnchorPacketCopies_pos (t w : ℕ) (ρ : ℕ → ℝ)
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
    0 < flatSourceAnchorPacketCopies t w ρ p := by
  let q := (sourceAnchorPacketIndexEquiv t w (w ^ 2) ρ).symm p
  have c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1) := q.2.2
  exact Nat.pos_of_ne_zero (fun h => by
    rw [← show flatSourceAnchorPacketCopies t w ρ p =
      sourceAnchorCopies t w (w ^ 2) ρ q.1.1 from rfl, h] at c
    exact Fin.elim0 c)

lemma sourceAnchorActiveFraction_nonneg {n : ℕ}
    (angle : Finset (Fin n) → ℝ) (S : Finset (Fin n)) (s : Fin 2)
    (ha : |angle S| ≤ 1) : 0 ≤ sourceAnchorActiveFraction angle S s := by
  have ha' := abs_le.mp ha
  fin_cases s <;> simp [sourceAnchorActiveFraction, sourceSign] <;> linarith

lemma sourceAnchorActiveFraction_le_one {n : ℕ}
    (angle : Finset (Fin n) → ℝ) (S : Finset (Fin n)) (s : Fin 2)
    (ha : |angle S| ≤ 1) : sourceAnchorActiveFraction angle S s ≤ 1 := by
  have ha' := abs_le.mp ha
  fin_cases s <;> simp [sourceAnchorActiveFraction, sourceSign] <;> linarith

/-- Uniform bound for one complete sign packet of avoiding-design means. -/
theorem abs_sum_expectedAvoiding_anchorPacketBody_le {n t w : ℕ}
    (_ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    (S : Finset (Fin n)) (_hS : S.card ≤ t)
    (hΩ : Nonempty (AvoidingTriggerSubset S w)) (T : Finset (Fin n)) :
    |∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic S w
      (anchorPacketBody t hσ S e) T| ≤
      (16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w := by
  classical
  let _ : Nonempty (AvoidingTriggerSubset S w) := hΩ
  have hsum :
      (∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic S w
        (anchorPacketBody t hσ S e) T) =
      expectation (fun U : AvoidingTriggerSubset S w =>
        triggeredPacketWalshStatistic (fun _ => U.1)
          (anchorPacketBody t hσ S) T) := by
    unfold expectedAvoidingTriggeredWalshStatistic triggeredPacketWalshStatistic
    rw [expectation_sum_finset]
  rw [hsum]
  calc
    |expectation (fun U : AvoidingTriggerSubset S w =>
        triggeredPacketWalshStatistic (fun _ => U.1)
          (anchorPacketBody t hσ S) T)| ≤
      expectation (fun U : AvoidingTriggerSubset S w =>
        |triggeredPacketWalshStatistic (fun _ => U.1)
          (anchorPacketBody t hσ S) T|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun _U : AvoidingTriggerSubset S w =>
        (16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w) := by
      apply expectation_mono
      intro U
      exact abs_anchorPacketWalshStatistic_le t hσ S (fun _ => U.1) T
        (fun _ => (avoidingTriggerSubset_spec U).2)
    _ = _ := expectation_const _

/-- The all-sign ideal with the actual independently rounded copy weights. -/
noncomputable def mixedAppendedScheduledAllSignIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M L : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) ρ
  mixedAppendedWeightedAnchoredIdealCoefficient R t w ρ M A P
    (canonicalAnchorPacketBodies t A)
    (fun p s => copyWeight (flatSourceAnchorPacketCopies t w ρ p) L
      (sourceAnchorActiveFraction angle (A p).1 s)) T

/-- Raw rounding error of the scheduled all-sign ideal against the exact
plus/minus ideal, on any private-block Walsh test. -/
theorem abs_mixedAppendedScheduledAllSign_sub_unrounded_le
    {t w : ℕ} (ht : 0 < t) (hwm : w + t ≤ w ^ 2)
    (R : ℕ) (ρ : ℕ → ℝ) (M L : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (ha : ∀ S, |angle S| ≤ 1) (T : Finset (Fin (w ^ 2))) :
    |mixedAppendedScheduledAllSignIdealCoefficient R t w ρ M L P angle
        (embedLastTerm M (w ^ 2) T) -
      mixedAppendedAllSignIdealCoefficient R t w ρ M P angle
        (embedLastTerm M (w ^ 2) T)| ≤
      ∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ), ∑ _s : Fin 2,
        (copyCapacity (flatSourceAnchorPacketCopies t w ρ p) L)⁻¹ *
          ((16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w) := by
  classical
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) ρ
  have hΩ (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
      Nonempty (AvoidingTriggerSubset (A p).1 w) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    rw [boundedAnchor_complement_card]
    have hc := (A p).2
    omega
  have hpacket (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) (s : Fin 2) :
      |∑ e : Fin (16 * t), expectedSeparatedTriggeredWalshStatistic (M := M)
        (A p).1 w
        (embedLastBody M (w ^ 2) (canonicalAnchorPacketBodies t A p s e))
        (embedLastTerm M (w ^ 2) T)| ≤
        (16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w := by
    simp_rw [canonicalAnchorPacketBodies, expectedSeparatedTriggeredWalshStatistic_embedLast]
    exact abs_sum_expectedAvoiding_anchorPacketBody_le ht
      (sourceSign_spec s) (A p).1 (A p).2 (hΩ p) T
  unfold mixedAppendedScheduledAllSignIdealCoefficient
    mixedAppendedAllSignIdealCoefficient
  change |mixedAppendedWeightedAnchoredIdealCoefficient R t w ρ M A P
      (canonicalAnchorPacketBodies t A) _ (embedLastTerm M (w ^ 2) T) -
    mixedAppendedWeightedAnchoredIdealCoefficient R t w ρ M A P
      (canonicalAnchorPacketBodies t A) _ (embedLastTerm M (w ^ 2) T)| ≤ _
  rw [mixedAppendedWeightedAnchoredIdealCoefficient_eq_sum_packets,
    mixedAppendedWeightedAnchoredIdealCoefficient_eq_sum_packets]
  let V : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → ℝ :=
    fun p s => ∑ e : Fin (16 * t), expectedSeparatedTriggeredWalshStatistic (M := M)
      (A p).1 w (embedLastBody M (w ^ 2) (canonicalAnchorPacketBodies t A p s e))
      (embedLastTerm M (w ^ 2) T)
  let θ : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → ℝ :=
    fun p s => sourceAnchorActiveFraction angle (A p).1 s
  let κ : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → ℝ :=
    fun p s => copyWeight (flatSourceAnchorPacketCopies t w ρ p) L (θ p s)
  change |(∑ p, ∑ s : Fin 2, κ p s * V p s) -
    (∑ p, ∑ s : Fin 2, θ p s * V p s)| ≤ _
  have hone (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
      |(∑ s : Fin 2, κ p s * V p s) - (∑ s : Fin 2, θ p s * V p s)| ≤
        ∑ s : Fin 2, (copyCapacity (flatSourceAnchorPacketCopies t w ρ p) L)⁻¹ *
          ((16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w) := by
    rw [← Finset.sum_sub_distrib]
    calc
      |∑ s : Fin 2, (κ p s * V p s - θ p s * V p s)| ≤
          ∑ s : Fin 2, |κ p s * V p s - θ p s * V p s| :=
        Finset.abs_sum_le_sum_abs _ _
      _ = ∑ s : Fin 2, |(κ p s - θ p s) * V p s| := by
        apply Finset.sum_congr rfl
        intro s _hs
        ring
      _ ≤ _ := by
        apply Finset.sum_le_sum
        intro s _hs
        rw [abs_mul]
        calc
          |κ p s - θ p s| * |V p s| ≤
              (copyCapacity (flatSourceAnchorPacketCopies t w ρ p) L)⁻¹ *
                ((16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w) := by
            apply mul_le_mul
            · dsimp [κ, θ]
              exact abs_copyWeight_sub_le (flatSourceAnchorPacketCopies_pos t w ρ p)
                (sourceAnchorActiveFraction_nonneg angle (A p).1 s (ha _))
            · dsimp [V]
              exact hpacket p s
            · exact abs_nonneg _
            · exact inv_nonneg.mpr (copyCapacity_pos
                (flatSourceAnchorPacketCopies_pos t w ρ p) L).le
          _ = _ := rfl
  have hdecomp : (∑ p, ∑ s : Fin 2, κ p s * V p s) -
      (∑ p, ∑ s : Fin 2, θ p s * V p s) =
      ∑ p, ((∑ s : Fin 2, κ p s * V p s) - (∑ s : Fin 2, θ p s * V p s)) := by
    rw [Finset.sum_sub_distrib]
  rw [hdecomp]
  calc
    |∑ p, ((∑ s : Fin 2, κ p s * V p s) - (∑ s : Fin 2, θ p s * V p s))| ≤
        ∑ p, |(∑ s : Fin 2, κ p s * V p s) - (∑ s : Fin 2, θ p s * V p s)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ _ := Finset.sum_le_sum (fun p _hp => hone p)

/-- Total number of anchors in all nonempty degree fibers. -/
def sourceAnchorDegreeChooseSum (t m : ℕ) : ℕ :=
  ∑ ℓ : AllSignSourceAnchorDegree t, m.choose ℓ.1

lemma sourceAnchorDegreeChooseSum_le (t m : ℕ) (hm : 1 ≤ m) :
    sourceAnchorDegreeChooseSum t m ≤ t * m ^ t := by
  unfold sourceAnchorDegreeChooseSum
  calc
    _ ≤ ∑ _ℓ : AllSignSourceAnchorDegree t, m ^ t := by
      apply Finset.sum_le_sum
      intro ℓ _hℓ
      exact (Nat.choose_le_pow m ℓ.1).trans
        (Nat.pow_le_pow_right hm (Finset.mem_Icc.mp ℓ.2).2)
    _ = _ := by simp

lemma sourceAnchorDegreeChooseSum_quadratic_le {t w : ℕ} (hw : 0 < w) :
    sourceAnchorDegreeChooseSum t (w ^ 2) ≤ t * w ^ (2 * t) := by
  calc
    _ ≤ t * (w ^ 2) ^ t := sourceAnchorDegreeChooseSum_le _ _ (one_le_pow₀ hw)
    _ = _ := by rw [← pow_mul, Nat.mul_comm]

/-- Copy multiplicity and inverse capacity cancel to one selector-level tick,
including the zero-copy case. -/
lemma nat_mul_inv_copyCapacity_le (A L : ℕ) :
    (A : ℝ) * (copyCapacity A L)⁻¹ ≤ (1 / 2 : ℝ) ^ L := by
  by_cases hA : A = 0
  · subst A
    simp
  · have hApos : 0 < A := Nat.pos_of_ne_zero hA
    have hAr : (A : ℝ) ≠ 0 := by exact_mod_cast hA
    have hq : (2 : ℝ) ^ L ≠ 0 := by positivity
    have heq : (A : ℝ) * (copyCapacity A L)⁻¹ = (1 / 2 : ℝ) ^ L := by
      unfold copyCapacity
      rw [mul_inv]
      simp only [one_div, inv_pow]
      field_simp [hAr, hq]
    rw [heq]

/-- Aggregate the per-packet copy-rounding majorant over the actual source
packet enumeration. -/
theorem allSignCopyRoundingMajorant_le (t w L : ℕ) (ρ : ℕ → ℝ) :
    (∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ), ∑ _s : Fin 2,
        (copyCapacity (flatSourceAnchorPacketCopies t w ρ p) L)⁻¹ *
          ((16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w)) ≤
      (32 * (t : ℝ)) * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ L *
        (sourceAnchorDegreeChooseSum t (w ^ 2) : ℝ) := by
  classical
  let C := (16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w
  let e := sourceAnchorPacketIndexEquiv t w (w ^ 2) ρ
  let f := fun p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) =>
    ∑ _s : Fin 2, (copyCapacity (flatSourceAnchorPacketCopies t w ρ p) L)⁻¹ * C
  change (∑ p, f p) ≤ _
  have hreindex : (∑ p, f p) =
      ∑ ℓ : AllSignSourceAnchorDegree t,
        (((w ^ 2).choose ℓ.1 : ℝ) * (sourceAnchorCopies t w (w ^ 2) ρ ℓ.1 : ℝ)) *
          (2 * ((copyCapacity (sourceAnchorCopies t w (w ^ 2) ρ ℓ.1) L)⁻¹ * C)) := by
    calc
      (∑ p, f p) = ∑ q : SourceAnchorPacketIndex t w (w ^ 2) ρ, f (e q) := by
        exact (Equiv.sum_comp e f).symm
      _ = _ := by
        rw [Fintype.sum_sigma]
        apply Finset.sum_congr rfl
        intro ℓ _hℓ
        rw [Fintype.sum_prod_type]
        simp [f, e, flatSourceAnchorPacketCopies, flatSourceAnchorPacketDegree, C]
        ring
  rw [hreindex]
  calc
    _ ≤ ∑ ℓ : AllSignSourceAnchorDegree t,
        ((w ^ 2).choose ℓ.1 : ℝ) * (2 * ((1 / 2 : ℝ) ^ L * C)) := by
      apply Finset.sum_le_sum
      intro ℓ _hℓ
      have hcap := nat_mul_inv_copyCapacity_le
        (sourceAnchorCopies t w (w ^ 2) ρ ℓ.1) L
      have hnonneg : 0 ≤ ((w ^ 2).choose ℓ.1 : ℝ) * (2 * C) := by
        dsimp [C]
        positivity
      calc
        (((w ^ 2).choose ℓ.1 : ℝ) * (sourceAnchorCopies t w (w ^ 2) ρ ℓ.1 : ℝ)) *
            (2 * ((copyCapacity (sourceAnchorCopies t w (w ^ 2) ρ ℓ.1) L)⁻¹ * C)) =
          (((w ^ 2).choose ℓ.1 : ℝ) * (2 * C)) *
            ((sourceAnchorCopies t w (w ^ 2) ρ ℓ.1 : ℝ) *
              (copyCapacity (sourceAnchorCopies t w (w ^ 2) ρ ℓ.1) L)⁻¹) := by ring
        _ ≤ (((w ^ 2).choose ℓ.1 : ℝ) * (2 * C)) * (1 / 2 : ℝ) ^ L :=
          mul_le_mul_of_nonneg_left hcap hnonneg
        _ = _ := by ring
    _ = _ := by
      calc
        (∑ ℓ : AllSignSourceAnchorDegree t,
            ((w ^ 2).choose ℓ.1 : ℝ) * (2 * ((1 / 2 : ℝ) ^ L * C))) =
          ∑ ℓ : AllSignSourceAnchorDegree t,
            (2 * ((1 / 2 : ℝ) ^ L * C)) * ((w ^ 2).choose ℓ.1 : ℝ) := by
          apply Finset.sum_congr rfl
          intro ℓ _hℓ
          ring
        _ = (2 * ((1 / 2 : ℝ) ^ L * C)) *
            (sourceAnchorDegreeChooseSum t (w ^ 2) : ℝ) := by
          unfold sourceAnchorDegreeChooseSum
          push_cast
          rw [Finset.mul_sum]
        _ = _ := by
          dsimp [C]
          ring

/-- The polynomial-times-geometric raw rounding bound. -/
noncomputable def allSignRawRoundingBound (t w L : ℕ) : ℝ :=
  (32 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) *
    (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ L

/-- Uniform raw Estimate-1 contribution from rounded all-sign schedules. -/
theorem abs_mixedAppendedScheduledAllSign_sub_unrounded_le_rawBound
    {t w : ℕ} (ht : 0 < t) (hwm : w + t ≤ w ^ 2) (hw : 0 < w)
    (R : ℕ) (ρ : ℕ → ℝ) (M L : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (ha : ∀ S, |angle S| ≤ 1) (T : Finset (Fin (w ^ 2))) :
    |mixedAppendedScheduledAllSignIdealCoefficient R t w ρ M L P angle
        (embedLastTerm M (w ^ 2) T) -
      mixedAppendedAllSignIdealCoefficient R t w ρ M P angle
        (embedLastTerm M (w ^ 2) T)| ≤ allSignRawRoundingBound t w L := by
  have hraw := abs_mixedAppendedScheduledAllSign_sub_unrounded_le
    ht hwm R ρ M L P angle ha T
  have hagg := allSignCopyRoundingMajorant_le t w L ρ
  have hcNat := sourceAnchorDegreeChooseSum_quadratic_le (t := t) hw
  have hc : (sourceAnchorDegreeChooseSum t (w ^ 2) : ℝ) ≤
      (t * w ^ (2 * t) : ℕ) := by exact_mod_cast hcNat
  calc
    _ ≤ ∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ), ∑ s : Fin 2,
        (copyCapacity (flatSourceAnchorPacketCopies t w ρ p) L)⁻¹ *
          ((16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w) := hraw
    _ ≤ (32 * (t : ℝ)) * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ L *
        (sourceAnchorDegreeChooseSum t (w ^ 2) : ℝ) := hagg
    _ ≤ (32 * (t : ℝ)) * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ L *
        (t * w ^ (2 * t) : ℕ) := by
      apply mul_le_mul_of_nonneg_left hc
      positivity
    _ = allSignRawRoundingBound t w L := by
      unfold allSignRawRoundingBound
      push_cast
      ring

/-- Normalized angular rounding majorant at selector length `L = w²`. -/
noncomputable def allSignNormalizedRoundingMajorant (t w : ℕ) : ℝ :=
  (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVAngularGridError w

/-- The exact Part-V gamma and the structured source gamma are definitionally
identical for the triangular strength family. -/
lemma partVAnchorGamma_eq_sourceAnchorIntensity (t w r : ℕ) :
    partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) =
      sourceAnchorIntensity w
        (sourceAnchorCopies t w (w ^ 2) (partVTriangularStrength t) r) := by
  by_cases hw : w = 0
  · subst w
    simp [partVAnchorGamma, partVAnchorCopyCount, partVAnchorCopyTarget,
      sourceAnchorCopies, sourceAnchorCopyTarget, partVCopyCapacity,
      sourceCopyCount, sourceCopyExponent]
  · have hwR : (w : ℝ) ≠ 0 := by exact_mod_cast hw
    unfold partVAnchorGamma partVAnchorCopyCount partVAnchorCopyTarget
      sourceAnchorCopies sourceAnchorCopyTarget partVCopyCapacity
      sourceCopyCount sourceCopyExponent
    simp only [zpow_sub₀ hwR, zpow_natCast, div_eq_mul_inv, mul_inv]
    ring

/-- The centered scheduled-all-sign defect, including selector rounding, has
the required nonzero-normalized finite Estimate-1 bound. -/
theorem abs_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_le
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (R M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
      allSignNormalizedRoundingMajorant t w := by
  have ht : 0 < t := by omega
  have hwt : t ≤ w := by omega
  have hwpos : 0 < w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + t ≤ w ^ 2 := by omega
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma r := by
    exact pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma r := (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  have hraw (Q : Finset (Fin (w ^ 2))) :
      |mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
        mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
          M P angle (embedLastTerm M (w ^ 2) Q)| ≤
        allSignRawRoundingBound t w (partVSelectorBits w) :=
    abs_mixedAppendedScheduledAllSign_sub_unrounded_le_rawBound
      ht hwm hwpos R (partVTriangularStrength t) M (partVSelectorBits w) P angle ha Q
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hround := abs_normalizedAngularDeviation_le_of_fiber
    (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
        (partVTriangularStrength t) M (partVSelectorBits w) P angle
        (embedLastTerm M (w ^ 2) Q) -
      mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
        M P angle (embedLastTerm M (w ^ 2) Q)) gamma hrn hgpos.ne'
      (fun Q _hQ => hraw Q) hT
  have hzero :
      normalizedAngularDeviation
        (fun Q => mixedAppendedAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M P angle (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)
        gamma T = 0 := by
    simpa only [gamma, partVAnchorGamma_eq_sourceAnchorIntensity] using
      (normalizedAngularDeviation_mixedAppendedAllSign_sub_ownLower
        ht hr hrt hwm R (partVTriangularStrength t) M P angle gamma hT)
  have hdecomp :
      |normalizedAngularDeviation
        (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)
        gamma T| =
      |normalizedAngularDeviation
        (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) -
          mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
            M P angle (embedLastTerm M (w ^ 2) Q)) gamma T| := by
    rw [show (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q) =
      (fun Q =>
        (mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
         mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
          M P angle (embedLastTerm M (w ^ 2) Q)) +
        (mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
          M P angle (embedLastTerm M (w ^ 2) Q) -
         idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)) by
      funext Q
      ring]
    rw [normalizedAngularDeviation_add_coefficients, hzero, add_zero]
  rw [hdecomp]
  calc
    _ ≤ 2 * allSignRawRoundingBound t w (partVSelectorBits w) / |gamma r| := hround
    _ ≤ allSignNormalizedRoundingMajorant t w := by
      rw [abs_of_pos hgpos]
      apply (div_le_iff₀ hgpos).2
      have hfactor : 0 ≤ (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) *
          partVAngularGridError w := by
        unfold partVAngularGridError
        positivity
      calc
        2 * allSignRawRoundingBound t w (partVSelectorBits w) =
          ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVAngularGridError w) *
            (1 / 2 : ℝ) ^ w := by
          have hgrid : partVAngularGridError w = (1 / 2 : ℝ) ^ (w ^ 2) := by
            unfold partVAngularGridError partVSelectorBits
            simp only [one_div, inv_pow]
          rw [hgrid]
          unfold allSignRawRoundingBound partVSelectorBits
          ring
        _ ≤ ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVAngularGridError w) *
            gamma r := mul_le_mul_of_nonneg_left hg hfactor
        _ = allSignNormalizedRoundingMajorant t w * gamma r := by
          unfold allSignNormalizedRoundingMajorant
          ring

/-- The literal nonzero-normalized rounding Estimate-1 ratio is bounded by the
same majorant; this is the `2*E/|gamma_r|` form used at the angular faces. -/
theorem two_allSignRawRoundingBound_div_gamma_le_majorant
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    2 * allSignRawRoundingBound t w (partVSelectorBits w) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| ≤
      allSignNormalizedRoundingMajorant t w := by
  let gamma := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  rw [abs_of_pos hgpos]
  apply (div_le_iff₀ hgpos).2
  have hfactor : 0 ≤ (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) *
      partVAngularGridError w := by
    unfold partVAngularGridError
    positivity
  calc
    2 * allSignRawRoundingBound t w (partVSelectorBits w) =
      ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVAngularGridError w) *
        (1 / 2 : ℝ) ^ w := by
      have hgrid : partVAngularGridError w = (1 / 2 : ℝ) ^ (w ^ 2) := by
        unfold partVAngularGridError partVSelectorBits
        simp only [one_div, inv_pow]
      rw [hgrid]
      unfold allSignRawRoundingBound partVSelectorBits
      ring
    _ ≤ ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVAngularGridError w) *
        gamma := mul_le_mul_of_nonneg_left hg hfactor
    _ = allSignNormalizedRoundingMajorant t w * gamma := by
      unfold allSignNormalizedRoundingMajorant
      ring

/-- The explicit normalized rounding majorant tends to zero. -/
theorem tendsto_allSignNormalizedRoundingMajorant (t : ℕ) :
    Tendsto (allSignNormalizedRoundingMajorant t) atTop (𝓝 0) := by
  have hgeom : Tendsto (fun w : ℕ =>
      (64 * (t : ℝ) ^ 2) *
        ((w : ℝ) ^ (2 * t) * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one (2 * t)
      (r := (1 / 2 : ℝ)) (by norm_num)
    simpa using h.const_mul (64 * (t : ℝ) ^ 2)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hgeom
    (Eventually.of_forall (fun w => by
      unfold allSignNormalizedRoundingMajorant partVAngularGridError
      positivity)) ?_
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hww : w ≤ partVSelectorBits w := by
    unfold partVSelectorBits
    nlinarith
  have hpow : partVAngularGridError w ≤ (1 / 2 : ℝ) ^ w := by
    unfold partVAngularGridError
    simpa only [one_div, inv_pow] using
      (pow_le_pow_of_le_one (a := (1 / 2 : ℝ)) (by norm_num) (by norm_num) hww)
  have hfactor : 0 ≤ (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) := by positivity
  simpa only [allSignNormalizedRoundingMajorant, mul_assoc] using
    (mul_le_mul_of_nonneg_left hpow hfactor)

/-- The literal `2*E/|gamma_r|` selector-rounding allowance is eventually
strictly below one eighth. -/
theorem eventually_two_allSignRawRoundingBound_div_gamma_lt_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      2 * allSignRawRoundingBound t w (partVSelectorBits w) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| <
        (1 : ℝ) / 8 := by
  filter_upwards [(tendsto_allSignNormalizedRoundingMajorant t).eventually_lt_const
      (by norm_num : (0 : ℝ) < 1 / 8), eventually_ge_atTop (32 * t)] with w hsmall hw
  exact (two_allSignRawRoundingBound_div_gamma_le_majorant hr hrt hw).trans_lt hsmall

/-- Eventually the centered all-sign-minus-ownLower rounding error meets the
strict `2*E/|gamma_r| < 1/8` allowance on every degree-`r` test fiber. -/
theorem eventually_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_lt_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (R M : ℕ)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (ha : ∀ w S, |angle w S| ≤ 1) :
    ∀ᶠ w : ℕ in atTop, ∀ T : Finset (Fin (w ^ 2)), T.card = r →
      |normalizedAngularDeviation
        (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVSelectorBits w) (P w) (angle w)
            (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (fun _ => angle w) (angle w) Q)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
        (1 : ℝ) / 8 := by
  filter_upwards [(tendsto_allSignNormalizedRoundingMajorant t).eventually_lt_const
      (by norm_num : (0 : ℝ) < 1 / 8), eventually_ge_atTop (32 * t)] with w hsmall hw
  intro T hT
  exact (abs_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_le
    hr hrt hw R M (P w) (angle w) (ha w) hT).trans_lt hsmall

/-- An exact schedule-weighted list of avoiding packets.  Each copy contains
`D` separately evaluated bodies; no common-trigger identification is made. -/
noncomputable def scheduledAvoidingPacketListIdeal {n D K : ℕ}
    (S : Finset (Fin n)) (w L J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin n))) (T : Finset (Fin n)) : ℝ :=
  ∑ c : Fin K, scheduleUnitFraction L J c *
    ∑ e : Fin D, expectedAvoidingTriggeredWalshStatistic S w (body c e) T

/-- Schedule-tick form of an avoiding packet list with a constant packet
mean, including the optional partial unit. -/
theorem scheduledAvoidingPacketListIdeal_eq_tick {n D K L : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (θ : ℝ) (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1)
    (body : Fin K → Fin D → List (Finset (Fin n))) (T : Finset (Fin n))
    (value : ℝ) (hvalue : ∀ c, ∑ e : Fin D,
      expectedAvoidingTriggeredWalshStatistic S w (body c e) T = value) :
    scheduledAvoidingPacketListIdeal S w L (scheduleTick L K θ) body T =
      (K : ℝ) * copyWeight K L θ * value := by
  classical
  unfold scheduledAvoidingPacketListIdeal
  simp_rw [hvalue]
  rw [← Finset.sum_mul]
  rw [sum_scheduleUnitFraction L K (scheduleTick L K θ)
    (scheduleTick_le_capacity hθ0 hθ1)]
  by_cases hK : K = 0
  · subst K
    simp [copyWeight, copyCapacity, scheduleTick]
  · have hKpos : 0 < K := Nat.pos_of_ne_zero hK
    have hc := copyCapacity_pos hKpos L
    unfold copyWeight copyCapacity
    field_simp

/-- Generic plus scheduled-all-sign full ideal for the actual appended mixed
source. -/
noncomputable def mixedAppendedScheduledFullIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M L : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) ρ
  let B := canonicalAnchorPacketBodies t A
  mixedAppendedGenericIdealCoefficient R t w ρ M A P B T +
    mixedAppendedScheduledAllSignIdealCoefficient R t w ρ M L P angle T

/-- Centered Estimate 1 with the all-sign calibration defect eliminated.  The
only remaining term beyond the evaluated rounding majorant is the genuine
same-schedule embedding defect `ε` and the actual small-intersection OR error. -/
theorem abs_normalizedAngularDeviation_mixedSource_sub_scheduledOwnLower_le
    {t r w : ℕ} {ε : ℝ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (R M : ℕ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger
        (mixedSourceAnchor R t w (partVTriangularStrength t)
          (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) U i ∩
        privateSourceTrigger
        (mixedSourceAnchor R t w (partVTriangularStrength t)
          (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) U j).card < w)
    (hcenter : ∀ Q : Finset (Fin (w ^ 2)), Q.card = r →
      |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M
            (mixedSourceAnchor R t w (partVTriangularStrength t)
              (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P
            (canonicalAnchorPacketBodies t
              (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) i)
          (embedLastTerm M (w ^ 2) Q)) -
        mixedAppendedScheduledFullIdealCoefficient R t w (partVTriangularStrength t)
          M (partVSelectorBits w) P angle (embedLastTerm M (w ^ 2) Q)| ≤ ε)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => walshCoefficient
          (dnfEval (mixedAppendedSourceDnf R t w (partVTriangularStrength t) M
            (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t)) U P
            (canonicalAnchorPacketBodies t
              (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t)))))
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
      2 * (ε + ((Finset.univ : Finset
        (Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| +
      allSignNormalizedRoundingMajorant t w := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + t ≤ w ^ 2 := by
    have hle : w + t ≤ 2 * w := by
      simpa [two_mul] using Nat.add_le_add_left (by omega : t ≤ w) w
    exact hle.trans hwsq
  have hwq : w ≤ w ^ 2 := by omega
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t)
  let B := canonicalAnchorPacketBodies t A
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  let gate : Finset (Fin (w ^ 2)) → ℝ := fun Q => walshCoefficient
    (dnfEval (mixedAppendedSourceDnf R t w (partVTriangularStrength t) M A U P B))
    (embedLastTerm M (w ^ 2) Q)
  let full : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    mixedAppendedScheduledFullIdealCoefficient R t w (partVTriangularStrength t)
      M (partVSelectorBits w) P angle (embedLastTerm M (w ^ 2) Q)
  let own : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q
  let E := ε + ((Finset.univ : Finset
    (Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma r :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma r :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hEstimate (Q : Finset (Fin (w ^ 2))) (hQ : Q.card = r) :
      |gate Q - full Q| ≤ E := by
    have hOr := (mixedAppendedSourceDnf_or_and_walsh_errors
      R t w (partVTriangularStrength t) M A U P B hinter).2
      (embedLastTerm M (w ^ 2) Q)
    rw [realWalshCoefficient_constituentSum] at hOr
    change |(∑ i, triggeredWalshStatistic
        (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
        (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
        (embedLastTerm M (w ^ 2) Q)) - gate Q| ≤ _ at hOr
    rw [abs_sub_comm] at hOr
    calc
      |gate Q - full Q| = |(gate Q - ∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)) +
        ((∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)) - full Q)| := by ring_nf
      _ ≤ |gate Q - ∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)| +
        |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)) - full Q| := abs_add_le _ _
      _ ≤ ((Finset.univ : Finset
          (Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) + ε :=
        add_le_add hOr (hcenter Q hQ)
      _ = E := by dsimp [E]; ring
  have hError : |normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T| ≤
      2 * E / |gamma r| := by
    exact abs_normalizedAngularDeviation_le_of_fiber (fun Q => gate Q - full Q)
      gamma hrn hgpos.ne' hEstimate hT
  have hGenericZero : normalizedAngularDeviation
      (fun Q => mixedAppendedGenericIdealCoefficient R t w (partVTriangularStrength t)
        M A P B (embedLastTerm M (w ^ 2) Q)) gamma T = 0 :=
    normalizedAngularDeviation_mixedAppendedGenericIdealCoefficient_embedLast
      R t w (partVTriangularStrength t) M A P B hwq gamma T
  have hIdeal : |normalizedAngularDeviation (fun Q => full Q - own Q) gamma T| ≤
      allSignNormalizedRoundingMajorant t w := by
    have hdecomp : normalizedAngularDeviation (fun Q => full Q - own Q) gamma T =
        normalizedAngularDeviation
          (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) - own Q) gamma T := by
      unfold full own mixedAppendedScheduledFullIdealCoefficient
      rw [show (fun Q =>
          mixedAppendedGenericIdealCoefficient R t w (partVTriangularStrength t) M A P B
              (embedLastTerm M (w ^ 2) Q) +
            mixedAppendedScheduledAllSignIdealCoefficient R t w
              (partVTriangularStrength t) M (partVSelectorBits w) P angle
              (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q) =
        (fun Q => mixedAppendedGenericIdealCoefficient R t w (partVTriangularStrength t)
            M A P B (embedLastTerm M (w ^ 2) Q) +
          (mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)) by
        funext Q
        ring]
      rw [normalizedAngularDeviation_add_coefficients, hGenericZero, zero_add]
    rw [hdecomp]
    exact abs_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_le
      hr hrt hw R M P angle ha hT
  change |normalizedAngularDeviation (fun Q => gate Q - own Q) gamma T| ≤
    2 * E / |gamma r| + allSignNormalizedRoundingMajorant t w
  have hdecomp : normalizedAngularDeviation (fun Q => gate Q - own Q) gamma T =
      normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T +
        normalizedAngularDeviation (fun Q => full Q - own Q) gamma T := by
    rw [show (fun Q => gate Q - own Q) =
      (fun Q => (gate Q - full Q) + (full Q - own Q)) by
      funext Q
      ring]
    exact normalizedAngularDeviation_add_coefficients _ _ _ _
  rw [hdecomp]
  exact (abs_add_le _ _).trans (add_le_add hError hIdeal)

end MonotoneDNF


==> anc/MonotoneDNF/AllSignSourceJet.lean <==
module

public import MonotoneDNF.PositiveCorrectedMeasure
public import MonotoneDNF.SourceMomentJet

@[expose] public section

/-!
# Arbitrary-order source sign knobs and finite positive jets

This module separates the polynomial sign-knob step from the source-tail
correction.  Its input is an actual strongly measurable bounded correction of
the source density with exact source moments.  It constructs, for an explicit
positive amplitude, a further polynomial correction for every higher-sign
pattern, and sends the resulting positive measure through the finite-feature
handoff.
-/

namespace MonotoneDNF

open scoped BigOperators Interval
open MeasureTheory Polynomial Matrix Set Filter

set_option maxHeartbeats 1000000

/-- The part of the signed response which is multiplied by the knob amplitude. -/
noncomputable def higherKnobResponse {t : ℕ} (σ : HigherSignPattern t) (z : ℝ) : ℝ :=
  signedHigherResponse 1 σ z - linearLeadingResponse z

/-- The corresponding higher-order profile in the rate variable. -/
noncomputable def higherKnobProfile {t : ℕ} (c : ℝ) (σ : HigherSignPattern t)
    (y : ℝ) : ℝ :=
  Real.exp (-(Real.log y / c)) * higherKnobResponse σ (Real.log y / (2 * c))

/-- The signed moment coordinates of one unit of knob displacement. -/
noncomputable def knobMomentDirection {t : ℕ} (c : ℝ) (σ : HigherSignPattern t) :
    MomentJet t :=
  fun k => (-1 : ℝ) ^ k.1 * iteratedDeriv (k.1 + 1) (higherKnobProfile c σ) 1

lemma higherCoefficients_mul_amplitude {t : ℕ} (η : ℝ) (σ : HigherSignPattern t)
    (ℓ : Fin (t + 1)) :
    higherCoefficients η σ ℓ = η * higherCoefficients 1 σ ℓ := by
  unfold higherCoefficients
  split_ifs <;> ring

/-- Signed responses are affine in their common higher-coefficient amplitude. -/
lemma signedHigherResponse_eq_linear_add_amplitude {t : ℕ} (η : ℝ)
    (σ : HigherSignPattern t) (z : ℝ) :
    signedHigherResponse η σ z = linearLeadingResponse z +
      η * higherKnobResponse σ z := by
  unfold signedHigherResponse higherKnobResponse
  rw [show (∑ ℓ, higherCoefficients η σ ℓ * z ^ ℓ.1) =
      η * ∑ ℓ, higherCoefficients 1 σ ℓ * z ^ ℓ.1 by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro ℓ hℓ
    rw [higherCoefficients_mul_amplitude]
    ring]
  simp only [signedHigherResponse]
  ring

lemma contDiffAt_higherKnobProfile {t : ℕ} (c : ℝ) (σ : HigherSignPattern t)
    (n : WithTop ℕ∞) : ContDiffAt ℝ n (higherKnobProfile c σ) 1 := by
  unfold higherKnobProfile higherKnobResponse signedHigherResponse linearLeadingResponse
  fun_prop (disch := norm_num)

/-- Exact affine decomposition of the knobbed profile on positive rates. -/
lemma knobbedProfile_eq_target_add_amplitude {t : ℕ} {c d η : ℝ}
    (hc : c ≠ 0) (hcd : c * d = 1) (σ : HigherSignPattern t) {y : ℝ}
    (hy : 0 < y) :
    knobbedProfile c η σ y = targetProfile d y + η * higherKnobProfile c σ y := by
  have hzero := knobbedProfile_zero_eq_targetProfile (t := t) hc hcd σ hy
  calc
    knobbedProfile c η σ y =
        Real.exp (-(Real.log y / c)) * signedHigherResponse η σ (Real.log y / (2 * c)) := rfl
    _ = Real.exp (-(Real.log y / c)) * linearLeadingResponse (Real.log y / (2 * c)) +
        η * (Real.exp (-(Real.log y / c)) *
          higherKnobResponse σ (Real.log y / (2 * c))) := by
      rw [signedHigherResponse_eq_linear_add_amplitude]
      ring
    _ = knobbedProfile c 0 σ y + η * higherKnobProfile c σ y := by
      simp only [knobbedProfile, signedHigherResponse_zero, higherKnobProfile]
    _ = targetProfile d y + η * higherKnobProfile c σ y := by rw [hzero]

/-- Every coordinate of `knobbedMomentJet` is the target coordinate plus an
explicit amplitude multiple of the corresponding unit-knob direction. -/
theorem knobbedMomentJet_eq_target_add_amplitude {t : ℕ} {c d η : ℝ}
    (hc : c ≠ 0) (hcd : c * d = 1) (σ : HigherSignPattern t) :
    knobbedMomentJet c η σ = targetMomentJet d t + η • knobMomentDirection c σ := by
  have heq : knobbedProfile c η σ =ᶠ[nhds 1]
      (fun y => targetProfile d y + η * higherKnobProfile c σ y) := by
    filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
    exact knobbedProfile_eq_target_add_amplitude hc hcd σ hy
  funext k
  simp only [knobbedMomentJet, targetMomentJet, knobMomentDirection,
    Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [heq.iteratedDeriv_eq]
  have hadd : iteratedDeriv (k.1 + 1)
      (fun y => targetProfile d y + η * higherKnobProfile c σ y) 1 =
      iteratedDeriv (k.1 + 1) (targetProfile d) 1 +
        iteratedDeriv (k.1 + 1) (fun y => η * higherKnobProfile c σ y) 1 :=
    iteratedDeriv_add (contDiffAt_targetProfile d 1 zero_lt_one (k.1 + 1))
      (contDiffAt_const.mul (contDiffAt_higherKnobProfile c σ ((k.1 + 1 : ℕ) : WithTop ℕ∞)))
  rw [hadd, iteratedDeriv_const_mul η
    (contDiffAt_higherKnobProfile c σ ((k.1 + 1 : ℕ) : WithTop ℕ∞))]
  ring

/-- A common inverse-Gram/sign budget for all unit-knob directions. -/
noncomputable def knobInverseSignBound {t : ℕ} (R c : ℝ)
    (G : Matrix (Fin t) (Fin t) ℝ) : ℝ :=
  ∑ i, R ^ i.1 * ∑ j, |G⁻¹ i j| * ∑ σ : HigherSignPattern t,
    |knobMomentDirection c σ j|

lemma knobInverseSignBound_nonneg {t : ℕ} {R c : ℝ} (hR : 0 ≤ R)
    (G : Matrix (Fin t) (Fin t) ℝ) : 0 ≤ knobInverseSignBound R c G := by
  unfold knobInverseSignBound
  apply Finset.sum_nonneg
  intro i hi
  apply mul_nonneg (pow_nonneg hR _)
  apply Finset.sum_nonneg
  intro j hj
  exact mul_nonneg (abs_nonneg _) (Finset.sum_nonneg fun σ hσ => abs_nonneg _)

/-- Scaling the target by a nonnegative amplitude scales the common uniform
polynomial-correction budget exactly. -/
lemma uniformPolynomialCorrectionBound_knobDirection {t : ℕ} {R c η : ℝ}
    (hη : 0 ≤ η) (G : Matrix (Fin t) (Fin t) ℝ) :
    uniformPolynomialCorrectionBound R G
      (fun σ : HigherSignPattern t => η • knobMomentDirection c σ) =
        η * knobInverseSignBound R c G := by
  unfold uniformPolynomialCorrectionBound knobInverseSignBound
  simp only [Pi.smul_apply, smul_eq_mul, abs_mul, abs_of_nonneg hη]
  simp_rw [← Finset.mul_sum]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  have hfactor : (∑ j, |G⁻¹ i j| *
      (η * ∑ σ : HigherSignPattern t, |knobMomentDirection c σ j|)) =
      η * ∑ j, |G⁻¹ i j| * ∑ σ : HigherSignPattern t,
        |knobMomentDirection c σ j| := by
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro j hj
    ring
  rw [hfactor]
  ring

lemma polynomialCorrectionBound_knobDirection_le {t : ℕ} {R c η : ℝ}
    (hR : 0 ≤ R) (hη : 0 ≤ η) (G : Matrix (Fin t) (Fin t) ℝ)
    (σ : HigherSignPattern t) :
    polynomialCorrectionBound R G (η • knobMomentDirection c σ) ≤
      η * knobInverseSignBound R c G := by
  calc
    polynomialCorrectionBound R G (η • knobMomentDirection c σ) ≤
        uniformPolynomialCorrectionBound R G
          (fun τ : HigherSignPattern t => η • knobMomentDirection c τ) :=
      polynomialCorrectionBound_le_uniform (target :=
        fun τ : HigherSignPattern t => η • knobMomentDirection c τ) hR G σ
    _ = η * knobInverseSignBound R c G :=
      uniformPolynomialCorrectionBound_knobDirection hη G

/-- The radius used in the explicit inverse-Gram bound at the source interval. -/
noncomputable def sourceKnobRadius (t : ℕ) : ℝ :=
  |sourceLambdaMin t| + |sourceLambdaMax t|

/-- The explicit all-sign inverse-Gram constant at the source parameters. -/
noncomputable def sourceKnobConstant (t : ℕ) : ℝ :=
  knobInverseSignBound (sourceKnobRadius t) (sourceC t)
    (intervalMomentGram t (sourceLambdaMin t) (sourceLambdaMax t)
      (sourceWeight (sourceD t)))

/-- A positive amplitude common to all `2^(t-1)` sign patterns.  Its definition
contains the complete inverse-entry and sign-sum budget; no existential choice
of a sufficiently small amplitude is involved. -/
noncomputable def sourceKnobEta (t : ℕ) : ℝ :=
  (sourceD t / 8) / (1 + sourceKnobConstant t)

lemma sourceKnobRadius_nonneg (t : ℕ) : 0 ≤ sourceKnobRadius t := by
  exact add_nonneg (abs_nonneg _) (abs_nonneg _)

lemma sourceKnobConstant_nonneg (t : ℕ) : 0 ≤ sourceKnobConstant t := by
  exact knobInverseSignBound_nonneg (sourceKnobRadius_nonneg t) _

lemma sourceKnobEta_pos {t : ℕ} (ht : 2 ≤ t) : 0 < sourceKnobEta t := by
  unfold sourceKnobEta
  exact div_pos (div_pos (sourceD_pos ht) (by norm_num))
    (by linarith [sourceKnobConstant_nonneg t])

lemma sourceKnobEta_nonneg {t : ℕ} (ht : 2 ≤ t) : 0 ≤ sourceKnobEta t :=
  (sourceKnobEta_pos ht).le

lemma sourceKnobEta_mul_constant_lt {t : ℕ} (ht : 2 ≤ t) :
    sourceKnobEta t * sourceKnobConstant t < sourceD t / 8 := by
  have hK := sourceKnobConstant_nonneg t
  have hd := sourceD_pos ht
  rw [sourceKnobEta, div_mul_eq_mul_div, div_lt_iff₀ (by positivity : 0 < 1 + sourceKnobConstant t)]
  nlinarith


/-- Bounded strongly measurable additive corrections have integrable weighted
moments on the actual compact source interval. -/
lemma intervalIntegrable_sourceAdditiveMoment {t : ℕ} (ht : 2 ≤ t) {Δ : ℝ → ℝ}
    (hΔm : StronglyMeasurable Δ) (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) (k : ℕ) :
    IntervalIntegrable
      (fun x => x ^ k * additiveSourceCoefficient (sourceD t) Δ x *
        sourceWeight (sourceD t) x) volume (sourceLambdaMin t) (sourceLambdaMax t) := by
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  let d := sourceD t
  have hab : a < b := sourceLambdaMin_lt_sourceLambdaMax ht
  have ha : 0 < a := sourceLambdaMin_pos t
  have hd : 0 < d := sourceD_pos ht
  have hw : Continuous (sourceWeight d) := continuous_sourceWeight d hd.le
  have hbase' := intervalIntegrable_sourceMomentKernel d hd ha hab k
  have hbase : IntervalIntegrable
      (fun x => x ^ k * signedLogCoefficient d x * sourceWeight d x) volume a b := by
    apply hbase'.congr
    intro x hx
    simp only [sourceDensity]
    ring
  have hfcont : Continuous (fun x : ℝ => x ^ k * sourceWeight d x) :=
    (continuous_id.pow k).mul hw
  have hf : IntervalIntegrable (fun x : ℝ => x ^ k * sourceWeight d x) volume a b :=
    hfcont.intervalIntegrable a b
  have hcorr : IntervalIntegrable (fun x : ℝ => Δ x * (x ^ k * sourceWeight d x))
      volume a b := by
    rw [intervalIntegrable_iff] at hf ⊢
    apply (hf.const_mul (d / 8)).mono'
    · exact hΔm.aestronglyMeasurable.mul hfcont.aestronglyMeasurable
    · filter_upwards [ae_restrict_mem measurableSet_uIoc] with x hx
      rw [Set.uIoc_of_le hab.le] at hx
      have hxpos : 0 < x := ha.trans hx.1
      have hfnonneg : 0 ≤ x ^ k * sourceWeight d x :=
        mul_nonneg (pow_nonneg hxpos.le _) (sourceWeight_nonneg hxpos.le)
      rw [Real.norm_eq_abs, abs_mul, abs_of_nonneg hfnonneg]
      exact mul_le_mul_of_nonneg_right (hΔ x) hfnonneg
  apply (hbase.add hcorr).congr
  intro x hx
  unfold additiveSourceCoefficient
  ring

/-- Exact source-moment repair is the same as saying that the base interval
moments are the target moment jet. -/
lemma sourceBase_intervalDensityMoments {t : ℕ} (ht : 2 ≤ t) {Δ : ℝ → ℝ}
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) =
          signedSourceMoment (sourceD t) k.1) :
    intervalDensityMoments t (sourceLambdaMin t) (sourceLambdaMax t)
      (sourceWeight (sourceD t)) (additiveSourceCoefficient (sourceD t) Δ) =
        targetMomentJet (sourceD t) t := by
  funext k
  calc
    intervalDensityMoments t (sourceLambdaMin t) (sourceLambdaMax t)
        (sourceWeight (sourceD t)) (additiveSourceCoefficient (sourceD t) Δ) k =
        ∫ x in sourceLambdaMin t..sourceLambdaMax t,
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x := by
      apply intervalIntegral.integral_congr
      intro x hx
      simp only [correctedSourceMomentDensity]
      ring
    _ = signedSourceMoment (sourceD t) k.1 := hmom k
    _ = targetMomentJet (sourceD t) t k := by
      exact congrFun (signedSourceMomentJet_eq_targetMomentJet (sourceD_pos ht) t) k

/-- **All-sign source polynomial corrections, arbitrary order.**  Starting
from the actual bounded source correction, the explicit inverse-Gram polynomial
realizes every complete `knobbedMomentJet`.  The common amplitude is the
explicit `sourceKnobEta t`; the correction and the final density margin are
quantified on every point of the source interval. -/
theorem exists_sourcePolynomial_knobCorrection_all_signs {t : ℕ} (ht : 2 ≤ t)
    {Δ : ℝ → ℝ} (hΔm : StronglyMeasurable Δ) (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8)
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) =
          signedSourceMoment (sourceD t) k.1) :
    ∀ σ : HigherSignPattern t, ∃ p : ℝ[X],
      intervalDensityMoments t (sourceLambdaMin t) (sourceLambdaMax t)
        (sourceWeight (sourceD t))
        (fun x => additiveSourceCoefficient (sourceD t) Δ x + p.eval x) =
          knobbedMomentJet (sourceC t) (sourceKnobEta t) σ ∧
      (∀ x ∈ sourceInterval t, |p.eval x| ≤ sourceD t / 8) ∧
      (∀ x ∈ sourceInterval t, sourceD t / 4 ≤
        additiveSourceCoefficient (sourceD t) Δ x + p.eval x) := by
  intro σ
  let d := sourceD t
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  let w := sourceWeight d
  let L := additiveSourceCoefficient d Δ
  let G := intervalMomentGram t a b w
  let base := intervalDensityMoments t a b w L
  let target := knobbedMomentJet (sourceC t) (sourceKnobEta t) σ - base
  let p := polynomialCorrection G target
  have hab : a < b := sourceLambdaMin_lt_sourceLambdaMax ht
  have hd : 0 < d := sourceD_pos ht
  have hw : Continuous w := continuous_sourceWeight d hd.le
  have hwpos : ∀ x ∈ Icc a b, 0 < w x := by
    intro x hx
    exact sourceWeight_pos ((sourceLambdaMin_pos t).trans_le hx.1)
  have hL : ∀ k : Fin t, IntervalIntegrable
      (fun x => x ^ k.1 * L x * w x) volume a b := by
    intro k
    exact intervalIntegrable_sourceAdditiveMoment ht hΔm hΔ k.1
  have hbase : base = targetMomentJet d t := sourceBase_intervalDensityMoments ht hmom
  have hcd : sourceC t * d = 1 := sourceC_mul_sourceD ht
  have htarget : target = sourceKnobEta t • knobMomentDirection (sourceC t) σ := by
    dsimp [target]
    rw [hbase, knobbedMomentJet_eq_target_add_amplitude (sourceC_pos ht).ne' hcd σ]
    abel
  have hη : 0 ≤ sourceKnobEta t := sourceKnobEta_nonneg ht
  have hbound : polynomialCorrectionBound (sourceKnobRadius t) G target ≤
      sourceKnobEta t * sourceKnobConstant t := by
    rw [htarget]
    exact polynomialCorrectionBound_knobDirection_le (sourceKnobRadius_nonneg t) hη G σ
  have hbound' : polynomialCorrectionBound (sourceKnobRadius t) G target ≤ d / 8 :=
    hbound.trans (sourceKnobEta_mul_constant_lt ht).le
  refine ⟨p, ?_, ?_, ?_⟩
  · dsimp [p]
    rw [intervalDensityMoments_polynomialCorrection hab hw hwpos hL target]
    dsimp [target]
    abel
  · intro x hx
    have hp := abs_polynomialCorrection_eval_le (sourceKnobRadius_nonneg t)
      (show |x| ≤ sourceKnobRadius t from abs_le_add_abs_of_mem_Icc hx) G target
    exact hp.trans hbound'
  · intro x hx
    have hp := abs_polynomialCorrection_eval_le (sourceKnobRadius_nonneg t)
      (show |x| ≤ sourceKnobRadius t from abs_le_add_abs_of_mem_Icc hx) G target
    have hpneg : -(d / 8) ≤ p.eval x := by
      have habs := abs_le.1 (hp.trans hbound')
      exact habs.1
    have hLpos := (signedLogCoefficient_source_bounds_on_interval ht hx).1
    have hδneg : -(d / 8) ≤ Δ x := (abs_le.1 (hΔ x)).1
    dsimp [L, additiveSourceCoefficient]
    linarith


/-! ## Measure and mass bounds after adding the polynomial knob -/

/-- Integrability remains valid for the larger correction bound needed after
adding a polynomial knob.  The bound is required only on the support interval. -/
lemma integrableOn_correctedSourcePoolDensity_of_le_sourceD {t : ℕ} {δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t) :
    IntegrableOn (correctedSourcePoolDensity (sourceD t) δ) (sourceInterval t) := by
  have hbase : IntegrableOn (sourcePoolDensity (sourceD t)) (sourceInterval t) :=
    (continuousOn_sourcePoolDensity_Icc ht).integrableOn_Icc
  have hpow : IntegrableOn (fun x : ℝ => x ^ (sourceD t - 1)) (sourceInterval t) :=
    continuousOn_sourcePoolPow_Icc.integrableOn_Icc
  have hmeas : AEStronglyMeasurable (fun x : ℝ => δ x * x ^ (sourceD t - 1))
      (volume.restrict (sourceInterval t)) :=
    hδm.aestronglyMeasurable.mul
      (continuousOn_sourcePoolPow_Icc.aestronglyMeasurable measurableSet_Icc)
  have hbound : ∀ᵐ x ∂volume.restrict (sourceInterval t),
      ‖δ x * x ^ (sourceD t - 1)‖ ≤ sourceD t * x ^ (sourceD t - 1) := by
    filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos
      (Real.rpow_pos_of_pos ((sourceLambdaMin_pos t).trans_le hx.1) _)]
    exact mul_le_mul_of_nonneg_right (hδ x hx)
      (Real.rpow_nonneg ((sourceLambdaMin_pos t).trans_le hx.1).le _)
  have hcorr : IntegrableOn (fun x : ℝ => δ x * x ^ (sourceD t - 1))
      (sourceInterval t) :=
    (hpow.const_mul (sourceD t)).mono' hmeas hbound
  apply hbase.add hcorr |>.congr
  filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
  simp only [Pi.add_apply, correctedSourcePoolDensity, additiveSourceCoefficient,
    sourcePoolDensity]
  ring

lemma isFiniteMeasure_sourceCorrectedPoolMeasure_of_le_sourceD {t : ℕ} {δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t) :
    IsFiniteMeasure (sourceCorrectedPoolMeasure t δ) := by
  exact isFiniteMeasure_withDensity_ofReal
    (integrableOn_correctedSourcePoolDensity_of_le_sourceD ht hδm hδ).2

lemma correctedSourcePoolDensity_nonneg_of_margin {t : ℕ} {δ : ℝ → ℝ} {x : ℝ}
    (hx : x ∈ sourceInterval t)
    (hpos : 0 ≤ additiveSourceCoefficient (sourceD t) δ x) :
    0 ≤ correctedSourcePoolDensity (sourceD t) δ x := by
  exact mul_nonneg hpos (Real.rpow_nonneg
    ((sourceLambdaMin_pos t).trans_le hx.1).le _)

lemma aemeasurable_correctedSourcePoolDensity_of_le_sourceD {t : ℕ} {δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t) :
    AEMeasurable (fun x => ENNReal.ofReal (correctedSourcePoolDensity (sourceD t) δ x))
      (volume.restrict (sourceInterval t)) := by
  exact (integrableOn_correctedSourcePoolDensity_of_le_sourceD ht hδm hδ).aemeasurable.ennreal_ofReal

/-- Integration against the enlarged-correction measure. -/
lemma integral_sourceCorrectedPoolMeasure_of_le_sourceD {t : ℕ} {δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t)
    (hpos : ∀ x ∈ sourceInterval t, 0 ≤ additiveSourceCoefficient (sourceD t) δ x)
    (f : ℝ → ℝ) :
    (∫ x, f x ∂sourceCorrectedPoolMeasure t δ) =
      ∫ x in sourceInterval t, correctedSourcePoolDensity (sourceD t) δ x * f x := by
  rw [sourceCorrectedPoolMeasure,
    integral_withDensity_eq_integral_toReal_smul₀
      (aemeasurable_correctedSourcePoolDensity_of_le_sourceD ht hδm hδ)
      (ae_of_all _ fun _ => ENNReal.ofReal_lt_top)]
  apply integral_congr_ae
  filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
  rw [ENNReal.toReal_ofReal
    (correctedSourcePoolDensity_nonneg_of_margin hx (hpos x hx))]
  rfl

lemma real_univ_sourceCorrectedPoolMeasure_of_le_sourceD {t : ℕ} {δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t)
    (hpos : ∀ x ∈ sourceInterval t, 0 ≤ additiveSourceCoefficient (sourceD t) δ x) :
    (sourceCorrectedPoolMeasure t δ).real Set.univ =
      ∫ x in sourceInterval t, correctedSourcePoolDensity (sourceD t) δ x := by
  have h := integral_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ hpos (fun _ => (1 : ℝ))
  simpa using h

lemma integrable_poolFeature_sourceCorrectedPoolMeasure_of_le_sourceD
    {t : ℕ} {δ : ℝ → ℝ} (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t) :
    Integrable (poolFeature t) (sourceCorrectedPoolMeasure t δ) := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ
  have hfiOn : IntegrableOn (poolFeature t) (sourceInterval t)
      (sourceCorrectedPoolMeasure t δ) :=
    (continuous_poolFeature t).continuousOn.integrableOn_compact isCompact_Icc
  change Integrable (poolFeature t)
    ((sourceCorrectedPoolMeasure t δ).restrict (sourceInterval t)) at hfiOn
  rwa [Measure.restrict_eq_self_of_ae_mem
    ae_mem_sourceInterval_sourceCorrectedPoolMeasure] at hfiOn

/-- All moment coordinates of the enlarged-correction pool measure are exactly
its corrected source moments. -/
theorem poolFeature_integral_moment_sourceCorrectedPoolMeasure_of_le_sourceD
    {t : ℕ} {δ : ℝ → ℝ} (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t)
    (hpos : ∀ x ∈ sourceInterval t, 0 ≤ additiveSourceCoefficient (sourceD t) δ x)
    {M : MomentJet t}
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) δ x) = M k) (k : Fin t) :
    (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t δ)
        ⟨k.1 + 2, by omega⟩ = M k := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ
  let i : Fin (t + 2) := ⟨k.1 + 2, by omega⟩
  have hcomm := (ContinuousLinearMap.proj (R := ℝ) i).integral_comp_comm
    (integrable_poolFeature_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ)
  change (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t δ) i = _
  change (∫ x, poolFeature t x i ∂sourceCorrectedPoolMeasure t δ) =
    (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t δ) i at hcomm
  rw [← hcomm]
  simp only [i, poolFeature_moment]
  rw [integral_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ hpos]
  rw [sourceInterval, integral_Icc_eq_integral_Ioc]
  calc
    (∫ x in Ioc (sourceLambdaMin t) (sourceLambdaMax t),
        correctedSourcePoolDensity (sourceD t) δ x *
          (x ^ (k.1 + 1) * Real.exp (-x))) =
        ∫ x in Ioc (sourceLambdaMin t) (sourceLambdaMax t),
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) δ x := by
      apply setIntegral_congr_fun measurableSet_Ioc
      intro x hx
      exact correctedSourcePoolDensity_mul_momentKernel
        ((sourceLambdaMin_pos t).trans hx.1) k.1
    _ = ∫ x in sourceLambdaMin t..sourceLambdaMax t,
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) δ x :=
      (intervalIntegral.integral_of_le (sourceLambdaMin_lt_sourceLambdaMax ht).le).symm
    _ = M k := hmom k

lemma additiveSourceCoefficient_source_le_three_mul_of_le_sourceD
    {t : ℕ} {δ : ℝ → ℝ} {x : ℝ} (ht : 2 ≤ t) (hx : x ∈ sourceInterval t)
    (hδ : |δ x| ≤ sourceD t) :
    additiveSourceCoefficient (sourceD t) δ x ≤ 3 * sourceD t := by
  have hL := (signedLogCoefficient_source_bounds_on_interval ht hx).2
  have hδ' := (abs_le.mp hδ).2
  have hd := sourceD_pos ht
  unfold additiveSourceCoefficient
  linarith

/-- The same closed-form mass majorant remains valid after adding the knob. -/
theorem real_univ_sourceCorrectedPoolMeasure_le_of_le_sourceD
    {t : ℕ} {δ : ℝ → ℝ} (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t)
    (hpos : ∀ x ∈ sourceInterval t, 0 ≤ additiveSourceCoefficient (sourceD t) δ x) :
    (sourceCorrectedPoolMeasure t δ).real Set.univ ≤
      3 * (sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t) := by
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  let d := sourceD t
  have hab : a < b := sourceLambdaMin_lt_sourceLambdaMax ht
  have ha : 0 < a := sourceLambdaMin_pos t
  have hd : 0 < d := sourceD_pos ht
  have hcorrIcc := integrableOn_correctedSourcePoolDensity_of_le_sourceD ht hδm hδ
  have hcorr : IntegrableOn (correctedSourcePoolDensity d δ) (Ioc a b) :=
    hcorrIcc.mono_set (fun x hx => ⟨hx.1.le, hx.2⟩)
  have hmajorIcc : IntegrableOn (fun x : ℝ => (3 * d) * x ^ (d - 1))
      (sourceInterval t) :=
    (continuousOn_const.mul continuousOn_sourcePoolPow_Icc).integrableOn_Icc
  have hmajor : IntegrableOn (fun x : ℝ => (3 * d) * x ^ (d - 1)) (Ioc a b) :=
    hmajorIcc.mono_set (fun x hx => ⟨hx.1.le, hx.2⟩)
  rw [real_univ_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ hpos]
  calc
    (∫ x in sourceInterval t, correctedSourcePoolDensity d δ x) ≤
        ∫ x in sourceInterval t, (3 * d) * x ^ (d - 1) := by
      rw [sourceInterval, integral_Icc_eq_integral_Ioc,
        integral_Icc_eq_integral_Ioc]
      apply setIntegral_mono_on hcorr hmajor measurableSet_Ioc
      intro x hx
      have hxI : x ∈ sourceInterval t := ⟨hx.1.le, hx.2⟩
      have hxpos : 0 < x := ha.trans hx.1
      exact mul_le_mul_of_nonneg_right
        (additiveSourceCoefficient_source_le_three_mul_of_le_sourceD ht hxI (hδ x hxI))
        (Real.rpow_nonneg hxpos.le _)
    _ = ∫ x in a..b, (3 * d) * x ^ (d - 1) := by
      rw [sourceInterval, integral_Icc_eq_integral_Ioc,
        ← intervalIntegral.integral_of_le hab.le]
    _ = 3 * (b ^ d - a ^ d) := by
      rw [intervalIntegral.integral_const_mul]
      rw [integral_rpow (Or.inr ⟨by linarith, by
        rw [uIcc_of_le hab.le]
        intro hzero
        have hle := hzero.1
        linarith⟩)]
      rw [show d - 1 + 1 = d by ring]
      field_simp [hd.ne']

lemma real_univ_sourceCorrectedPoolMeasure_lt_quarter_of_le_sourceD
    {t : ℕ} {δ : ℝ → ℝ} (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t)
    (hpos : ∀ x ∈ sourceInterval t, 0 ≤ additiveSourceCoefficient (sourceD t) δ x) :
    (sourceCorrectedPoolMeasure t δ).real Set.univ < 1 / 4 := by
  calc
    _ ≤ 3 * (sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t) :=
      real_univ_sourceCorrectedPoolMeasure_le_of_le_sourceD ht hδm hδ hpos
    _ < 3 * (3 / 1000) :=
      mul_lt_mul_of_pos_left (source_rpow_difference_lt_three_div_thousand ht)
        (by norm_num)
    _ < 1 / 4 := by norm_num

/-- Finite positive mixtures from any enlarged corrected source measure with
prescribed knobbed moments.  Total mass is preserved exactly before deriving
the numerical mass and pure-weight bounds. -/
theorem exists_positiveMixture_signedResponse_of_le_sourceD
    {t : ℕ} {δ : ℝ → ℝ} (ht : 2 ≤ t) (hδm : StronglyMeasurable δ)
    (hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t)
    (hpos : ∀ x ∈ sourceInterval t, 0 ≤ additiveSourceCoefficient (sourceD t) δ x)
    (η : ℝ) (σ : HigherSignPattern t)
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) δ x) =
          knobbedMomentJet (sourceC t) η σ k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (sourceCorrectedPoolMeasure t δ).real Set.univ ∧
      mixtureMomentJet mix t = knobbedMomentJet (sourceC t) η σ ∧
      MatchesJet t (mixtureResponse mix (sourceC t)) (signedHigherResponse η σ) 0 ∧
      (∑ i, mix.weight i) < 1 / 4 ∧ 3 / 4 < mix.pureWeight := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure_of_le_sourceD ht hδm hδ
  have hmasslt := real_univ_sourceCorrectedPoolMeasure_lt_quarter_of_le_sourceD
    ht hδm hδ hpos
  have hmass : (sourceCorrectedPoolMeasure t δ).real Set.univ ≤ 1 := by linarith
  obtain ⟨N, hN, mix, hvalue, htotal, hfeatures, hpure⟩ :=
    exists_normalizedPositiveMixture_of_isFiniteMeasure
      t (sourceCorrectedPoolMeasure t δ) (sourceLambdaMin_pos t)
      ae_mem_sourceInterval_sourceCorrectedPoolMeasure hmass
  have hm : mixtureMomentJet mix t = knobbedMomentJet (sourceC t) η σ := by
    rw [mixtureMomentJet_eq_of_poolFeature_sum mix hfeatures]
    funext k
    exact poolFeature_integral_moment_sourceCorrectedPoolMeasure_of_le_sourceD
      ht hδm hδ hpos hmom k
  refine ⟨N, hN, mix, hvalue, htotal, hm,
    matches_signedHigherResponse_of_knobbedMoments mix (sourceC t) η σ
      (sourceC_pos ht).ne' hvalue hm, ?_, ?_⟩
  · rw [htotal]
    exact hmasslt
  · linarith


/-- **Source-based arbitrary-order all-sign positive finite jets.**  The only
unproved ingredient permitted by this reduction is the explicitly supplied
source correction `Δ`: strong measurability, its source `d/8` bound, and exact
repair of the original source moments.  Everything in the knob, positivity,
mass, finitization, and response stages below is proved from those inputs. -/
theorem exists_sourcePositiveMixture_all_signs {t : ℕ} (ht : 2 ≤ t)
    {Δ : ℝ → ℝ} (hΔm : StronglyMeasurable Δ) (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8)
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) =
          signedSourceMoment (sourceD t) k.1) :
    0 < sourceKnobEta t ∧
    ∀ σ : HigherSignPattern t,
      ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
        mixtureBracket mix 1 = 1 ∧
        (∑ i, mix.weight i) < 1 / 4 ∧
        mixtureMomentJet mix t = knobbedMomentJet (sourceC t) (sourceKnobEta t) σ ∧
        MatchesJet t (mixtureResponse mix (sourceC t))
          (signedHigherResponse (sourceKnobEta t) σ) 0 ∧
        3 / 4 < mix.pureWeight := by
  refine ⟨sourceKnobEta_pos ht, ?_⟩
  intro σ
  obtain ⟨p, hpmom, hpbound, hpmargin⟩ :=
    exists_sourcePolynomial_knobCorrection_all_signs ht hΔm hΔ hmom σ
  let δ : ℝ → ℝ := fun x => Δ x + p.eval x
  have hδm : StronglyMeasurable δ := by
    exact hΔm.add p.continuous.stronglyMeasurable
  have hδ : ∀ x ∈ sourceInterval t, |δ x| ≤ sourceD t := by
    intro x hx
    calc
      |δ x| ≤ |Δ x| + |p.eval x| := abs_add_le _ _
      _ ≤ sourceD t / 8 + sourceD t / 8 := add_le_add (hΔ x) (hpbound x hx)
      _ ≤ sourceD t := by linarith [sourceD_pos ht]
  have hpos : ∀ x ∈ sourceInterval t,
      0 ≤ additiveSourceCoefficient (sourceD t) δ x := by
    intro x hx
    have heq : additiveSourceCoefficient (sourceD t) δ x =
        additiveSourceCoefficient (sourceD t) Δ x + p.eval x := by
      unfold additiveSourceCoefficient
      dsimp [δ]
      ring
    rw [heq]
    exact (div_nonneg (sourceD_pos ht).le (by norm_num)).trans (hpmargin x hx)
  have hδmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) δ x) =
          knobbedMomentJet (sourceC t) (sourceKnobEta t) σ k := by
    intro k
    calc
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) δ x) =
          intervalDensityMoments t (sourceLambdaMin t) (sourceLambdaMax t)
            (sourceWeight (sourceD t))
            (fun x => additiveSourceCoefficient (sourceD t) Δ x + p.eval x) k := by
        apply intervalIntegral.integral_congr
        intro x hx
        simp only [correctedSourceMomentDensity, additiveSourceCoefficient]
        dsimp [δ]
        ring
      _ = knobbedMomentJet (sourceC t) (sourceKnobEta t) σ k := congrFun hpmom k
  obtain ⟨N, hN, mix, hvalue, htotal, hm, hresponse, hmass, hpure⟩ :=
    exists_positiveMixture_signedResponse_of_le_sourceD ht hδm hδ hpos
      (sourceKnobEta t) σ hδmom
  exact ⟨N, hN, mix, hvalue, hmass, hm, hresponse, hpure⟩

#print axioms MonotoneDNF.knobbedMomentJet_eq_target_add_amplitude
#print axioms MonotoneDNF.exists_sourcePolynomial_knobCorrection_all_signs
#print axioms MonotoneDNF.real_univ_sourceCorrectedPoolMeasure_lt_quarter_of_le_sourceD
#print axioms MonotoneDNF.exists_positiveMixture_signedResponse_of_le_sourceD
#print axioms MonotoneDNF.exists_sourcePositiveMixture_all_signs

end MonotoneDNF


==> anc/MonotoneDNF/AnchorTemplates.lean <==
module

public import MonotoneDNF.MonotoneTruthTable

@[expose] public section

/-!
# Exact anchor profiles and monotone superlevel templates

An anchor profile is real valued, not Boolean. Its scaled integer numerator is
kept separately, and each Boolean anchor is a superlevel of that numerator.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The signed bit as an integer. -/
def signedBitZ (b : Bool) : ℤ := if b then 1 else -1

/-- The integer-valued Walsh character. -/
def walshCharacterZ {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) : ℤ :=
  ∏ i ∈ S, signedBitZ (x i)

@[simp] lemma signedBitZ_false : signedBitZ false = -1 := rfl
@[simp] lemma signedBitZ_true : signedBitZ true = 1 := rfl

@[simp] lemma signedBitZ_cast (b : Bool) : (signedBitZ b : ℝ) = signedBit b := by
  cases b <;> norm_num [signedBitZ, signedBit]

@[simp] lemma walshCharacterZ_cast {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) :
    (walshCharacterZ S x : ℝ) = walshCharacter S x := by
  simp [walshCharacterZ, walshCharacter]

@[simp] lemma abs_signedBitZ (b : Bool) : |signedBitZ b| = 1 := by
  cases b <;> simp [signedBitZ]

lemma abs_walshCharacterZ {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) :
    |walshCharacterZ S x| = 1 := by
  unfold walshCharacterZ
  rw [Finset.abs_prod]
  exact Finset.prod_eq_one (fun i hi => abs_signedBitZ (x i))

/-- `16*t` times the source's real-valued anchor profile. Here `σ` is `1` or
`-1`; no other sign is used in the realization theorem. -/
def anchorNumerator {n : ℕ} (t : ℕ) (σ : ℤ) (S : Finset (Fin n))
    (x : BooleanCube n) : ℤ :=
  8 * (t : ℤ) + 2 * (∑ i ∈ S, signedBitZ (x i)) + σ * walshCharacterZ S x

/-- The source's anchor profile, before decomposition into Boolean gates. -/
noncomputable def anchorProfile {n : ℕ} (t : ℕ) (σ : ℤ) (S : Finset (Fin n))
    (x : BooleanCube n) : ℝ :=
  1 / 2 + (1 / (8 * (t : ℝ))) * (∑ i ∈ S, signedBit (x i)) +
    ((σ : ℝ) / (16 * (t : ℝ))) * walshCharacter S x

lemma anchorNumerator_cast {n : ℕ} (t : ℕ) (ht : 0 < t) (σ : ℤ)
    (S : Finset (Fin n)) (x : BooleanCube n) :
    (anchorNumerator t σ S x : ℝ) = (16 * (t : ℝ)) * anchorProfile t σ S x := by
  have htR : (t : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt ht)
  simp only [anchorNumerator, anchorProfile, Int.cast_add, Int.cast_mul,
    Int.cast_ofNat, Int.cast_natCast, Int.cast_sum, signedBitZ_cast,
    walshCharacterZ_cast]
  field_simp
  ring

lemma abs_sum_signedBitZ_le {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) :
    |∑ i ∈ S, signedBitZ (x i)| ≤ (S.card : ℤ) := by
  calc
    |∑ i ∈ S, signedBitZ (x i)| ≤ ∑ i ∈ S, |signedBitZ (x i)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ _i ∈ S, (1 : ℤ) := by
      apply Finset.sum_congr rfl
      intro i hi
      exact abs_signedBitZ (x i)
    _ = (S.card : ℤ) := by simp

theorem anchorNumerator_nonneg_and_le {n : ℕ} {t : ℕ} (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) : 0 ≤ anchorNumerator t σ S x ∧ anchorNumerator t σ S x ≤ 16 * t := by
  have hs := abs_sum_signedBitZ_le S x
  have hc := abs_walshCharacterZ S x
  have hσabs : |σ| = 1 := by rcases hσ with rfl | rfl <;> norm_num
  have hp : |2 * (∑ i ∈ S, signedBitZ (x i)) + σ * walshCharacterZ S x| ≤
      2 * (S.card : ℤ) + 1 := by
    calc
      |2 * (∑ i ∈ S, signedBitZ (x i)) + σ * walshCharacterZ S x| ≤
          |2 * (∑ i ∈ S, signedBitZ (x i))| + |σ * walshCharacterZ S x| := abs_add_le _ _
      _ = 2 * |∑ i ∈ S, signedBitZ (x i)| + 1 := by
        simp [abs_mul, hσabs, hc]
      _ ≤ 2 * (S.card : ℤ) + 1 := by omega
  have hcard : (S.card : ℤ) ≤ (t : ℤ) := by exact_mod_cast hS
  have htZ : (1 : ℤ) ≤ (t : ℤ) := by exact_mod_cast ht
  have hp' := (abs_le.mp hp)
  constructor <;> simp only [anchorNumerator] <;> omega

/-- The signed difference of the two profiles is exactly the required pure
Walsh character. -/
theorem anchorProfile_sub_neg {n : ℕ} (t : ℕ) (S : Finset (Fin n)) (x : BooleanCube n) :
    anchorProfile t 1 S x - anchorProfile t (-1) S x = (1 / (8 * (t : ℝ))) * walshCharacter S x := by
  unfold anchorProfile
  ring

end MonotoneDNF

namespace MonotoneDNF

lemma walshCharacterZ_update_true {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n)
    {i : Fin n} (hi : i ∈ S) (hxi : x i = false) :
    walshCharacterZ S (Function.update x i true) = -walshCharacterZ S x := by
  unfold walshCharacterZ
  rw [← Finset.mul_prod_erase S (fun j => signedBitZ (x j)) hi]
  have hrest : (∏ j ∈ S.erase i, signedBitZ (Function.update x i true j)) =
      ∏ j ∈ S.erase i, signedBitZ (x j) := by
    apply Finset.prod_congr rfl
    intro j hj
    have hne : j ≠ i := (Finset.mem_erase.1 hj).1
    rw [Function.update_of_ne hne]
  rw [← Finset.mul_prod_erase S (fun j => signedBitZ (Function.update x i true j)) hi,
    hrest]
  simp [hxi]

lemma sum_signedBitZ_update_true {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n)
    {i : Fin n} (hi : i ∈ S) (hxi : x i = false) :
    (∑ j ∈ S, signedBitZ (Function.update x i true j)) =
      2 + ∑ j ∈ S, signedBitZ (x j) := by
  let f : Fin n → ℤ := fun j => signedBitZ (x j)
  have hfun : (fun j => signedBitZ (Function.update x i true j)) =
      Function.update f i 1 := by
    funext j
    by_cases hj : j = i
    · subst j; simp [f]
    · simp [Function.update_of_ne hj, f]
  rw [hfun, Finset.sum_update_of_mem hi, Finset.sdiff_singleton_eq_erase]
  have hold := Finset.add_sum_erase S f hi
  simp only [f, hxi, signedBitZ_false] at hold
  dsimp [f] at hold ⊢
  omega

/-- The local integer increase underlying monotonicity of an anchor profile. -/
theorem anchorNumerator_update_true {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (x : BooleanCube n)
    {i : Fin n} (hi : i ∈ S) (hxi : x i = false) :
    anchorNumerator t σ S x + 2 ≤ anchorNumerator t σ S (Function.update x i true) := by
  have hs := sum_signedBitZ_update_true S x hi hxi
  have hc := walshCharacterZ_update_true S x hi hxi
  have hσabs : |σ| = 1 := by rcases hσ with rfl | rfl <;> norm_num
  have hprodabs : |σ * walshCharacterZ S x| = 1 := by
    simp [abs_mul, hσabs, abs_walshCharacterZ]
  have hprod : σ * walshCharacterZ S x = 1 ∨ σ * walshCharacterZ S x = -1 :=
    (abs_eq (by norm_num : (0 : ℤ) ≤ 1)).mp hprodabs
  simp only [anchorNumerator, hs, hc]
  rcases hprod with h | h <;> rw [h] <;> ring_nf <;> omega

theorem anchorNumerator_monotone {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) :
    ∀ x y, (∀ i, x i = true → y i = true) →
      anchorNumerator t σ S x ≤ anchorNumerator t σ S y := by
  apply cube_monotone_of_update
  intro x i hxi
  by_cases hi : i ∈ S
  · have h := anchorNumerator_update_true t hσ S x hi hxi
    omega
  · have hupd : ∀ j ∈ S, Function.update x i true j = x j := by
      intro j hj
      apply Function.update_of_ne
      intro hji
      subst j
      exact hi hj
    have hs : (∑ j ∈ S, signedBitZ (Function.update x i true j)) =
        ∑ j ∈ S, signedBitZ (x j) := by
      apply Finset.sum_congr rfl
      intro j hj
      rw [hupd j hj]
    have hc : walshCharacterZ S (Function.update x i true) = walshCharacterZ S x := by
      unfold walshCharacterZ
      apply Finset.prod_congr rfl
      intro j hj
      rw [hupd j hj]
    simp only [anchorNumerator, hs, hc]
    exact le_rfl

/-- Every anchor profile is monotone on the Boolean cube. -/
theorem anchorProfile_monotone {n : ℕ} (t : ℕ) (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) :
    ∀ x y, (∀ i, x i = true → y i = true) →
      anchorProfile t σ S x ≤ anchorProfile t σ S y := by
  intro x y hxy
  have hn := anchorNumerator_monotone t hσ S x y hxy
  have hc : (anchorNumerator t σ S x : ℝ) ≤ (anchorNumerator t σ S y : ℝ) := by
    exact_mod_cast hn
  rw [anchorNumerator_cast t ht, anchorNumerator_cast t ht] at hc
  have hpos : (0 : ℝ) < 16 * (t : ℝ) := by positivity
  exact (mul_le_mul_iff_of_pos_left hpos).mp hc

/-- The profile takes values in `[0,1]` whenever `|S| ≤ t` and `σ = ±1`. -/
theorem anchorProfile_mem_Icc {n : ℕ} {t : ℕ} (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) : 0 ≤ anchorProfile t σ S x ∧ anchorProfile t σ S x ≤ 1 := by
  have hb := anchorNumerator_nonneg_and_le ht hσ S hS x
  have hpos : (0 : ℝ) < 16 * (t : ℝ) := by positivity
  have hlow : (0 : ℝ) ≤ (anchorNumerator t σ S x : ℝ) := by exact_mod_cast hb.1
  have hhigh : (anchorNumerator t σ S x : ℝ) ≤ (16 * t : ℕ) := by exact_mod_cast hb.2
  rw [anchorNumerator_cast t ht] at hlow hhigh
  constructor
  · exact (mul_nonneg_iff_of_pos_left hpos).mp hlow
  · apply (mul_le_mul_iff_of_pos_left hpos).mp
    calc
      (16 * (t : ℝ)) * anchorProfile t σ S x ≤ (16 * (t : ℝ)) := by
        simpa using hhigh
      _ = (16 * (t : ℝ)) * 1 := by ring

end MonotoneDNF

namespace MonotoneDNF

/-- The `r`-th Boolean superlevel of an anchor numerator. -/
def anchorSuperlevel {n : ℕ} (t : ℕ) (σ : ℤ) (S : Finset (Fin n))
    (r : ℕ) (x : BooleanCube n) : Bool := decide ((r : ℤ) ≤ anchorNumerator t σ S x)

lemma anchorNumerator_congr {n : ℕ} (t : ℕ) (σ : ℤ) (S : Finset (Fin n))
    {x y : BooleanCube n} (hxy : ∀ i ∈ S, x i = y i) :
    anchorNumerator t σ S x = anchorNumerator t σ S y := by
  have hs : (∑ i ∈ S, signedBitZ (x i)) = ∑ i ∈ S, signedBitZ (y i) := by
    apply Finset.sum_congr rfl
    intro i hi
    rw [hxy i hi]
  have hc : walshCharacterZ S x = walshCharacterZ S y := by
    unfold walshCharacterZ
    apply Finset.prod_congr rfl
    intro i hi
    rw [hxy i hi]
  simp only [anchorNumerator, hs, hc]

theorem anchorSuperlevel_monotone {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (r : ℕ) :
    MonotoneBoolean (anchorSuperlevel t σ S r) := by
  intro x y hxy hx
  have hn := anchorNumerator_monotone t hσ S x y hxy
  simp only [anchorSuperlevel, decide_eq_true_eq] at hx ⊢
  exact le_trans hx hn

/-- Each superlevel depends only on the displayed anchor coordinates. -/
theorem anchorSuperlevel_congr {n : ℕ} (t : ℕ) (σ : ℤ) (S : Finset (Fin n))
    (r : ℕ) {x y : BooleanCube n} (hxy : ∀ i ∈ S, x i = y i) :
    anchorSuperlevel t σ S r x = anchorSuperlevel t σ S r y := by
  simp only [anchorSuperlevel, anchorNumerator_congr t σ S hxy]

/-- Exact local monotone DNF realization of one anchor superlevel. -/
theorem exists_anchorSuperlevel_dnf {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (r : ℕ) :
    ∃ terms : List (Finset (Fin n)),
      dnfEval terms = anchorSuperlevel t σ S r ∧ terms.length ≤ 2 ^ S.card := by
  apply exists_local_monotone_dnf S
  · exact anchorSuperlevel_monotone t hσ S r
  · intro x y hxy
    exact anchorSuperlevel_congr t σ S r hxy

/-- The finite layer-cake count for an integer between zero and `N`. -/
lemma sum_Icc_threshold (N j : ℕ) (hj : j ≤ N) :
    (∑ r ∈ Finset.Icc 1 N, if r ≤ j then (1 : ℝ) else 0) = (j : ℝ) := by
  classical
  have hset : (Finset.Icc 1 N).filter (fun r => r ≤ j) = Finset.Icc 1 j := by
    ext r
    simp only [Finset.mem_filter, Finset.mem_Icc]
    omega
  rw [← Finset.sum_filter, hset]
  simp

/-- The sum of the `16*t` Boolean superlevels is the scaled integer numerator. -/
theorem sum_anchorSuperlevels {n : ℕ} {t : ℕ} (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) :
    (∑ r ∈ Finset.Icc 1 (16 * t), bit (anchorSuperlevel t σ S r x)) =
      ((anchorNumerator t σ S x).toNat : ℝ) := by
  classical
  have hb := anchorNumerator_nonneg_and_le ht hσ S hS x
  have hNnat : ((anchorNumerator t σ S x).toNat : ℤ) = anchorNumerator t σ S x :=
    Int.toNat_of_nonneg hb.1
  have hupper : (anchorNumerator t σ S x).toNat ≤ 16 * t := by
    apply Int.toNat_le.mpr
    exact_mod_cast hb.2
  have hsum : (∑ r ∈ Finset.Icc 1 (16 * t),
      if r ≤ (anchorNumerator t σ S x).toNat then (1 : ℝ) else 0) =
        ((anchorNumerator t σ S x).toNat : ℝ) :=
    sum_Icc_threshold (16 * t) (anchorNumerator t σ S x).toNat hupper
  rw [← hsum]
  apply Finset.sum_congr rfl
  intro r hr
  have hriff : (r : ℤ) ≤ anchorNumerator t σ S x ↔
      r ≤ (anchorNumerator t σ S x).toNat := by
    rw [← hNnat]
    norm_cast
  simp [anchorSuperlevel, bit, hriff]

/-- The real anchor profile is exactly the average of its `16*t` Boolean
superlevels. This is an identity, not an asymptotic approximation. -/
theorem anchorProfile_eq_sum_superlevels {n : ℕ} {t : ℕ} (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) :
    anchorProfile t σ S x = (1 / (16 * (t : ℝ))) *
      ∑ r ∈ Finset.Icc 1 (16 * t), bit (anchorSuperlevel t σ S r x) := by
  have hsum := sum_anchorSuperlevels ht hσ S hS x
  have hb := anchorNumerator_nonneg_and_le ht hσ S hS x
  have hNcast : (((anchorNumerator t σ S x).toNat : ℕ) : ℝ) =
      (anchorNumerator t σ S x : ℝ) := by
    have hz := Int.toNat_of_nonneg hb.1
    exact_mod_cast hz
  have hcast := anchorNumerator_cast t ht σ S x
  have hc : (16 * (t : ℝ)) ≠ 0 := by positivity
  rw [hsum, hNcast, hcast]
  field_simp

end MonotoneDNF

namespace MonotoneDNF

/-- The ideal fractional plus/minus anchor list at angular dial `a`. Physical
selector realization of the two weights is handled separately. -/
noncomputable def anchorDialProfile {n : ℕ} (t : ℕ) (a : ℝ)
    (S : Finset (Fin n)) (x : BooleanCube n) : ℝ :=
  ((1 + a) / 2) * anchorProfile t 1 S x + ((1 - a) / 2) * anchorProfile t (-1) S x

/-- The dial changes only the pure `χ_S` coefficient; the common baseline is
exactly the profile with zero sign knob. -/
theorem anchorDialProfile_eq {n : ℕ} (t : ℕ) (a : ℝ) (S : Finset (Fin n))
    (x : BooleanCube n) :
    anchorDialProfile t a S x = anchorProfile t 0 S x +
      (a / (16 * (t : ℝ))) * walshCharacter S x := by
  simp [anchorDialProfile, anchorProfile]
  ring

/-- Changing an angular dial has exactly the displayed pure-character effect. -/
theorem anchorDialProfile_sub {n : ℕ} (t : ℕ) {a b : ℝ}
    (S : Finset (Fin n)) (x : BooleanCube n) :
    anchorDialProfile t a S x - anchorDialProfile t b S x =
      ((a - b) / (16 * (t : ℝ))) * walshCharacter S x := by
  rw [anchorDialProfile_eq, anchorDialProfile_eq]
  ring

/-- Angular dials preserve `[0,1]` because they are convex combinations of the
plus and minus profiles. -/
theorem anchorDialProfile_mem_Icc {n : ℕ} {t : ℕ} (ht : 0 < t) {a : ℝ}
    (ha0 : -1 ≤ a) (ha1 : a ≤ 1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) : 0 ≤ anchorDialProfile t a S x ∧ anchorDialProfile t a S x ≤ 1 := by
  have hp := anchorProfile_mem_Icc ht (σ := (1 : ℤ)) (Or.inl rfl) S hS x
  have hm := anchorProfile_mem_Icc ht (σ := (-1 : ℤ)) (Or.inr rfl) S hS x
  have hwp : 0 ≤ (1 + a) / 2 := by linarith
  have hwm : 0 ≤ (1 - a) / 2 := by linarith
  constructor
  · exact add_nonneg (mul_nonneg hwp hp.1) (mul_nonneg hwm hm.1)
  · calc
      anchorDialProfile t a S x ≤ ((1 + a) / 2) * 1 + ((1 - a) / 2) * 1 :=
        add_le_add (mul_le_mul_of_nonneg_left hp.2 hwp)
          (mul_le_mul_of_nonneg_left hm.2 hwm)
      _ = 1 := by ring

/-- The full plus/minus turn has exactly the guide's pure `χ_S` difference. -/
theorem anchorDialProfile_one_sub_neg_one {n : ℕ} (t : ℕ) (S : Finset (Fin n))
    (x : BooleanCube n) :
    anchorDialProfile t 1 S x - anchorDialProfile t (-1) S x =
      (1 / (8 * (t : ℝ))) * walshCharacter S x := by
  rw [anchorDialProfile_sub]
  ring

end MonotoneDNF


==> anc/MonotoneDNF/AsymptoticLowerBound.lean <==
module

public import MonotoneDNF.VacancyCovariance

@[expose] public section

/-!
# Exact and asymptotic query-cost consequences of the covariance estimates
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- If the blind-family portion of the reference-transcript bound is small,
then a promised success rate forces a large query/tolerance cost. -/
theorem csq_query_cost_ge_of_blind_term {X Θ Seed : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [Fintype Seed] [Nonempty Seed]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Seed → CSQLearner X Q)
    {κ τ ε ρ : ℝ} (hκ : BoundedCovariance target κ)
    (hτ : 0 < τ) (hκ0 : 0 < κ)
    (htol : ∀ seed j, τ ≤ referenceTolerance target (learner seed) j)
    (hε : ε < targetTrace target)
    (hblind : κ / (targetTrace target - ε) ^ 2 ≤ ρ / 2)
    (hsuccess : ρ ≤ expectation (fun θ => learnerSuccessProbability target learner θ ε)) :
    ρ / (8 * κ) ≤ (Q : ℝ) / τ ^ 2 := by
  have hupper := expectation_learnerSuccessProbability_le target learner hκ hτ htol hε
  have hmain : ρ / 2 ≤ 4 * (Q : ℝ) * κ / τ ^ 2 := by linarith
  have hτ2 : 0 < τ ^ 2 := sq_pos_of_pos hτ
  have hmul : ρ * τ ^ 2 ≤ 8 * (Q : ℝ) * κ := by
    have hmain' := (le_div_iff₀ hτ2).1 hmain
    nlinarith
  apply (div_le_iff₀ (by positivity : 0 < 8 * κ)).2
  rw [show (Q : ℝ) / τ ^ 2 * (8 * κ) = (8 * (Q : ℝ) * κ) / τ ^ 2 by ring]
  apply (le_div_iff₀ hτ2).2
  convert hmul using 1 <;> ring

/-- Monotonicity of a divergent lower envelope, stated separately so the
asymptotic parameter selection can use any proved lower bound on query cost. -/
theorem query_cost_tendsto_atTop_of_lower_envelope {cost lower : ℕ → ℝ}
    (hbound : ∀ k, lower k ≤ cost k)
    (hlower : Filter.Tendsto lower Filter.atTop Filter.atTop) :
    Filter.Tendsto cost Filter.atTop Filter.atTop :=
  Filter.tendsto_atTop_mono hbound hlower

/-- The consequent superpolynomial-resolution form of the fixed-order argument:
if the covariance cost envelope diverges and the actual cost is polynomially
bounded on a cofinal set, the two bounds are incompatible. -/
theorem not_divergent_lower_envelope_and_bounded_cost {cost lower : ℕ → ℝ}
    {R : ℝ} (hbound : ∀ k, lower k ≤ cost k)
    (hlower : Filter.Tendsto lower Filter.atTop Filter.atTop)
    (hpoly : ∀ k, cost k ≤ R) : False := by
  have htop : Filter.Tendsto cost Filter.atTop Filter.atTop :=
    query_cost_tendsto_atTop_of_lower_envelope hbound hlower
  have hev : ∀ᶠ k in Filter.atTop, R + 1 < cost k :=
    htop (Filter.eventually_gt_atTop (R + 1))
  obtain ⟨k, hk⟩ := Filter.Eventually.exists hev
  have hle := hpoly k
  linarith

end MonotoneDNF


==> anc/MonotoneDNF/AsymptoticParameters.lean <==
module

public import MonotoneDNF.AsymptoticLowerBound

@[expose] public section

/-!
# The exact Part-VI contact-order and padding exponents

This module proves parameter arithmetic only.  It does not assert the missing
physical gate or its covariance asymptotics.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- `WidthExp_t` from the displayed source formula. -/
noncomputable def widthExp (t : ℕ) : ℝ := 1000000 * Real.log ((t : ℝ) + 2) + 10

lemma widthExp_pos (t : ℕ) : 0 < widthExp t := by
  have ht : (1 : ℝ) < (t : ℝ) + 2 := by
    have ht0 : (0 : ℝ) ≤ t := Nat.cast_nonneg t
    linarith
  have hlog := Real.log_pos ht
  unfold widthExp
  positivity

lemma tendsto_widthExp_div_natCast :
    Tendsto (fun t : ℕ => widthExp t / (t : ℝ)) atTop (𝓝 0) := by
  have hg : Tendsto (fun t : ℕ => (t : ℝ) + 2) atTop atTop := by
    exact tendsto_natCast_atTop_atTop.atTop_add tendsto_const_nhds
  have hlogsmall := (Real.isLittleO_log_id_atTop.comp_tendsto hg).tendsto_div_nhds_zero
  have hratio : Tendsto (fun t : ℕ => Real.log ((t : ℝ) + 2) / (t : ℝ)) atTop (𝓝 0) := by
    have hfactor : Tendsto (fun t : ℕ => ((t : ℝ) + 2) / (t : ℝ)) atTop (𝓝 1) := by
      simpa only [one_mul, zero_add, add_zero, div_one, add_comm] using
        (tendsto_add_mul_div_add_mul_atTop_nhds (2 : ℝ) 0 1 (by norm_num : (1 : ℝ) ≠ 0))
    have hprod := hlogsmall.mul hfactor
    convert hprod using 1
    · funext t
      by_cases ht : t = 0
      · subst t
        norm_num
      · have htR : (t : ℝ) ≠ 0 := by exact_mod_cast ht
        have ht2 : (t : ℝ) + 2 ≠ 0 := by positivity
        dsimp [Function.comp_def]
        field_simp
    · norm_num
  have hconst : Tendsto (fun t : ℕ => (10 : ℝ) / (t : ℝ)) atTop (𝓝 0) := by
    simpa using tendsto_const_div_atTop_nhds_zero_nat (10 : ℝ)
  have h := (hratio.const_mul 1000000).add hconst
  convert h using 1
  · funext t
    simp only [widthExp]
    ring
  · norm_num

/-- The source's exact integer contact order exists for every nonnegative
polynomial exponent. -/
theorem exists_contactOrder_gt_widthExp {e : ℝ} (he : 0 ≤ e) :
    ∃ t : ℕ, 2 ≤ t ∧ (t : ℝ) / 2 > 10 * e * widthExp t := by
  by_cases he0 : e = 0
  · subst e
    refine ⟨2, le_refl 2, ?_⟩
    norm_num [widthExp_pos]
  · have hepos : 0 < e := lt_of_le_of_ne he (Ne.symm he0)
    have hc : 0 < 1 / (20 * e) := by positivity
    have hsmall : ∀ᶠ t : ℕ in atTop, widthExp t / (t : ℝ) < 1 / (20 * e) :=
      tendsto_widthExp_div_natCast.eventually (Iio_mem_nhds hc)
    obtain ⟨t, ht, ht2⟩ := (hsmall.and (eventually_ge_atTop 2)).exists
    refine ⟨t, ht2, ?_⟩
    have htR : (0 : ℝ) < t := by exact_mod_cast (show 0 < t by omega)
    have hw := widthExp_pos t
    have htdiv := (div_lt_iff₀ htR).1 ht
    have hwineq : widthExp t < (t : ℝ) / (20 * e) := by
      calc
        widthExp t < (1 / (20 * e)) * (t : ℝ) := htdiv
        _ = (t : ℝ) / (20 * e) := by ring
    have hscaled := (lt_div_iff₀ (show 0 < 20 * e by positivity)).1 hwineq
    nlinarith

/-- The fixed-order choice has substantially more slack than the guide's
`3e` upper-exponent estimate needs. -/
lemma three_mul_poly_exp_mul_widthExp_lt_half {e : ℝ} (he : 0 ≤ e) {t : ℕ}
    (ht : (t : ℝ) / 2 > 10 * e * widthExp t) :
    3 * e * widthExp t < (t : ℝ) / 2 := by
  have hw := (widthExp_pos t).le
  nlinarith [mul_nonneg he hw]

/-- `r_t`, the corrected square-root padding exponent. -/
noncomputable def paddingExponent (t : ℕ) : ℝ := Real.sqrt ((t : ℝ) * widthExp t)

/-- The limiting term exponent in the corrected padding calculation. -/
noncomputable def paddedTermExponent (t : ℕ) : ℝ := Real.sqrt (widthExp t / (t : ℝ))

/-- The limiting query-cost exponent in the corrected padding calculation. -/
noncomputable def paddedCostExponent (t : ℕ) : ℝ :=
  Real.sqrt ((t : ℝ) / widthExp t) / 2

lemma paddingExponent_pos {t : ℕ} (ht : 0 < t) : 0 < paddingExponent t := by
  unfold paddingExponent
  apply Real.sqrt_pos.2
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  positivity [widthExp_pos t]

lemma paddingExponent_mul_paddedTermExponent {t : ℕ} (ht : 0 < t) :
    paddingExponent t * paddedTermExponent t = widthExp t := by
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hw := widthExp_pos t
  rw [paddingExponent, paddedTermExponent, ← Real.sqrt_mul (by positivity)]
  rw [show (t : ℝ) * widthExp t * (widthExp t / (t : ℝ)) = widthExp t ^ 2 by
    field_simp]
  rw [Real.sqrt_sq_eq_abs, abs_of_pos hw]

lemma paddingExponent_mul_paddedCostExponent {t : ℕ} (ht : 0 < t) :
    paddingExponent t * paddedCostExponent t = (t : ℝ) / 2 := by
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hw := widthExp_pos t
  rw [paddedCostExponent, paddingExponent]
  calc
    √((t : ℝ) * widthExp t) * (√((t : ℝ) / widthExp t) / 2) =
        (√((t : ℝ) * widthExp t) * √((t : ℝ) / widthExp t)) / 2 := by ring
    _ = √((t : ℝ) * widthExp t * ((t : ℝ) / widthExp t)) / 2 := by
      exact congrArg (fun z : ℝ => z / 2)
        (Real.sqrt_mul (x := (t : ℝ) * widthExp t) (by positivity)
          ((t : ℝ) / widthExp t)).symm
    _ = √((t : ℝ) ^ 2) / 2 := by
      congr 2
      field_simp
    _ = (t : ℝ) / 2 := by rw [Real.sqrt_sq_eq_abs, abs_of_pos htR]

/-- Exact power conversion from the active scale `B` to padded dimension
`B^r`; constants and `o(1)` terms are deliberately not smuggled in. -/
lemma rpow_base_eq_padded {B a r : ℝ} (hB : 0 < B) (hr : r ≠ 0) :
    B ^ a = (B ^ r) ^ (a / r) := by
  rw [← Real.rpow_mul hB.le]
  congr 1
  field_simp

lemma term_rpow_eq_padded {B : ℝ} (hB : 0 < B) {t : ℕ} (ht : 0 < t) :
    B ^ widthExp t = (B ^ paddingExponent t) ^ paddedTermExponent t := by
  calc
    B ^ widthExp t = (B ^ paddingExponent t) ^
        (widthExp t / paddingExponent t) :=
      rpow_base_eq_padded hB (ne_of_gt (paddingExponent_pos ht))
    _ = _ := by
      congr 1
      exact (div_eq_iff (ne_of_gt (paddingExponent_pos ht))).2 (by
        simpa [mul_comm] using (paddingExponent_mul_paddedTermExponent ht).symm)

lemma cost_rpow_eq_padded {B : ℝ} (hB : 0 < B) {t : ℕ} (ht : 0 < t) :
    B ^ ((t : ℝ) / 2) = (B ^ paddingExponent t) ^ paddedCostExponent t := by
  calc
    B ^ ((t : ℝ) / 2) = (B ^ paddingExponent t) ^
        (((t : ℝ) / 2) / paddingExponent t) :=
      rpow_base_eq_padded hB (ne_of_gt (paddingExponent_pos ht))
    _ = _ := by
      congr 1
      exact (div_eq_iff (ne_of_gt (paddingExponent_pos ht))).2 (by
        simpa [mul_comm] using (paddingExponent_mul_paddedCostExponent ht).symm)


lemma tendsto_paddedTermExponent :
    Tendsto paddedTermExponent atTop (𝓝 0) := by
  have h := tendsto_widthExp_div_natCast.sqrt
  rw [Real.sqrt_zero] at h
  change Tendsto (fun t : ℕ => Real.sqrt (widthExp t / (t : ℝ))) atTop (𝓝 0)
  exact h

lemma tendsto_natCast_div_widthExp :
    Tendsto (fun t : ℕ => (t : ℝ) / widthExp t) atTop atTop := by
  have hpos : ∀ᶠ t : ℕ in atTop, 0 < widthExp t / (t : ℝ) := by
    filter_upwards [eventually_gt_atTop 0] with t ht
    have htR : (0 : ℝ) < t := by exact_mod_cast ht
    exact div_pos (widthExp_pos t) htR
  have hwithin : Tendsto (fun t : ℕ => widthExp t / (t : ℝ)) atTop (𝓝[>] 0) :=
    tendsto_nhdsWithin_iff.2 ⟨tendsto_widthExp_div_natCast, hpos⟩
  have hinv := tendsto_inv_nhdsGT_zero.comp hwithin
  simpa only [Function.comp_def, inv_div] using hinv

lemma tendsto_paddedCostExponent :
    Tendsto paddedCostExponent atTop atTop := by
  have hsqrt : Tendsto (fun t : ℕ => Real.sqrt ((t : ℝ) / widthExp t)) atTop atTop :=
    Real.tendsto_sqrt_atTop.comp tendsto_natCast_div_widthExp
  exact hsqrt.atTop_div_const (by norm_num)

lemma tendsto_paddingExponent : Tendsto paddingExponent atTop atTop := by
  have hbase : Tendsto (fun t : ℕ => (10 : ℝ) * (t : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop (by norm_num)
  have hsqrt : Tendsto (fun t : ℕ => Real.sqrt (10 * (t : ℝ))) atTop atTop :=
    Real.tendsto_sqrt_atTop.comp hbase
  apply tendsto_atTop_mono _ hsqrt
  intro t
  apply Real.sqrt_le_sqrt
  have ht : (0 : ℝ) ≤ t := Nat.cast_nonneg t
  have hw : 10 < widthExp t := by
    have ht1 : (1 : ℝ) < (t : ℝ) + 2 := by linarith
    have hlog := Real.log_pos ht1
    unfold widthExp
    linarith
  nlinarith

/-- A concrete diagonal pair with threshold function `w0`, as in the source's
`PolyExp → t → w` ordering. -/
def diagonalContactOrder (j : ℕ) : ℕ := j + 2

/-- Widths are chosen only after the contact order and its threshold. -/
def diagonalWidth (w0 : ℕ → ℕ) (j : ℕ) : ℕ := max j (w0 (diagonalContactOrder j))

lemma strictMono_diagonalContactOrder : StrictMono diagonalContactOrder := by
  intro a b hab
  exact Nat.add_lt_add_right hab 2

lemma diagonalContactOrder_two_le (j : ℕ) : 2 ≤ diagonalContactOrder j := by
  exact Nat.le_add_left 2 j

lemma diagonalWidth_ge_threshold (w0 : ℕ → ℕ) (j : ℕ) :
    w0 (diagonalContactOrder j) ≤ diagonalWidth w0 j := by
  exact le_max_right _ _

lemma tendsto_diagonalWidth (w0 : ℕ → ℕ) : Tendsto (diagonalWidth w0) atTop atTop := by
  apply tendsto_atTop_mono _ tendsto_id
  intro j
  exact le_max_left _ _

/-- One sequence satisfies the required order dependency, with no estimate
uniform in `t` and no unproved gate premise. -/
theorem exists_diagonal_parameter_sequence (w0 : ℕ → ℕ) :
    ∃ t w : ℕ → ℕ, StrictMono t ∧ Tendsto w atTop atTop ∧
      (∀ j, w0 (t j) ≤ w j) ∧ (∀ j, 2 ≤ t j) := by
  refine ⟨diagonalContactOrder, diagonalWidth w0, strictMono_diagonalContactOrder,
    tendsto_diagonalWidth w0, diagonalWidth_ge_threshold w0, diagonalContactOrder_two_le⟩

end MonotoneDNF


==> anc/MonotoneDNF/AsymptoticRatio.lean <==
module

public import MonotoneDNF.BiasedProduct

@[expose] public section

/-!
# The asymptotic `p_alpha / p` limit

If `0 ≤ α ≤ 1/2` and `m (1/2 - α) → 0`, then `(2α)^m → 1` and the two
thinning bounds squeeze `p_alpha / p` to one (provided `p > 0`).
-/

namespace MonotoneDNF

open Filter
open scoped Topology

lemma one_sub_two_mul_pow_le {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (hα : α ≤ 1 / 2) :
    1 - (2 * α) ^ n ≤ 2 * (n : ℝ) * (1 / 2 - α) := by
  have h := one_add_mul_sub_le_pow (a := 2 * α) (by linarith) n
  nlinarith

lemma one_sub_two_mul_pow_nonneg {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (hα : α ≤ 1 / 2) :
    0 ≤ 1 - (2 * α) ^ n := by
  exact sub_nonneg.2 (pow_le_one₀ (by linarith) (by linarith))

/-- The lower thinning factor tends to one when `m (1/2 - α) → 0`. -/
theorem tendsto_two_bias_pow {α : ℕ → ℝ} {d : ℕ → ℕ}
    (h0 : ∀ k, 0 ≤ α k) (hα : ∀ k, α k ≤ 1 / 2)
    (hcontact : Tendsto (fun k => (d k : ℝ) * (1 / 2 - α k)) atTop (𝓝 0)) :
    Tendsto (fun k => (2 * α k) ^ d k) atTop (𝓝 1) := by
  have hscaled : Tendsto (fun k => 2 * (d k : ℝ) * (1 / 2 - α k)) atTop (𝓝 0) := by
    convert hcontact.const_mul 2 using 1
    · funext k
      ring
    · simp
  have hdiff : Tendsto (fun k => 1 - (2 * α k) ^ d k) atTop (𝓝 0) := by
    apply squeeze_zero'
    · exact Filter.Eventually.of_forall (fun k => one_sub_two_mul_pow_nonneg (h0 k) (hα k))
    · exact Filter.Eventually.of_forall (fun k => one_sub_two_mul_pow_le (h0 k) (hα k))
    · exact hscaled
  simpa [sub_sub_cancel] using (tendsto_const_nhds (x := (1 : ℝ))).sub hdiff

/-- The asymptotic ratio consequence of the two finite thinning bounds. -/
theorem tendsto_biasedFiringProbability_div_uniform {m : ℕ} {α : ℕ → ℝ}
    {gate : ℕ → BooleanCube m → Bool}
    (h0 : ∀ k, 0 ≤ α k) (hα : ∀ k, α k ≤ 1 / 2)
    (hgate : ∀ k, MonotoneBoolean (gate k))
    (hp : ∀ k, 0 < probability (fun x => gate k x = true))
    (hcontact : Tendsto (fun k => (m : ℝ) * (1 / 2 - α k)) atTop (𝓝 0)) :
    Tendsto (fun k => biasedFiringProbability (α k) (gate k) /
      probability (fun x => gate k x = true)) atTop (𝓝 1) := by
  let dm : ℕ → ℕ := fun _ => m
  have hgeometry : Tendsto (fun k => (dm k : ℝ) * (1 / 2 - α k)) atTop (𝓝 0) := by
    simpa [dm] using hcontact
  have hpow : Tendsto (fun k => (2 * α k) ^ dm k) atTop (𝓝 1) :=
    tendsto_two_bias_pow h0 hα hgeometry
  apply Filter.Tendsto.squeeze hpow tendsto_const_nhds
  · intro k
    exact (biasedFiringProbability_div_uniform_bounds (h0 k) (hα k) (hgate k) (hp k)).1
  · intro k
    exact (biasedFiringProbability_div_uniform_bounds (h0 k) (hα k) (hgate k) (hp k)).2

end MonotoneDNF


==> anc/MonotoneDNF/Axioms.lean <==
module

public import MonotoneDNF

@[expose] public section

#print axioms MonotoneDNF.probability_abs_sub_expectation_gt_le
#print axioms MonotoneDNF.transcript_eq_of_referenceLegal
#print axioms MonotoneDNF.reference_transcript_success_bound
#print axioms MonotoneDNF.reference_transcript_success_bound_with_seeds
#print axioms MonotoneDNF.exists_target_with_success_probability_lt
#print axioms MonotoneDNF.targetTrace_paddedTarget
#print axioms MonotoneDNF.boundedCovariance_paddedTarget_iff
#print axioms MonotoneDNF.sq_expectation_decomposition
#print axioms MonotoneDNF.sq_simulated_reply_legal
#print axioms MonotoneDNF.rejectionExpectation_walshCharacter
#print axioms MonotoneDNF.walshCoefficient_singleton_nonneg
#print axioms MonotoneDNF.correlation_deviations_eq_sub_averageOverlap
#print axioms MonotoneDNF.targetTrace_vacancy
#print axioms MonotoneDNF.hasConstantOverlapRows_vacancyTarget
#print axioms MonotoneDNF.layoutVacancy_probability
#print axioms MonotoneDNF.targetTrace_vacancy_eq_rejection_pow_sub_averageOverlap
#print axioms MonotoneDNF.biasedFiringProbability_mono
#print axioms MonotoneDNF.biasedFiringProbability_le_uniform
#print axioms MonotoneDNF.uniform_mul_two_bias_pow_le_biasedFiringProbability
#print axioms MonotoneDNF.biasedFiringProbability_div_uniform_bounds
#print axioms MonotoneDNF.tendsto_biasedFiringProbability_div_uniform
#print axioms MonotoneDNF.expectation_layout_block_product
#print axioms MonotoneDNF.tupleFires_probability
#print axioms MonotoneDNF.conditional_tupleFires_le
#print axioms MonotoneDNF.cover_probability_le_factorial
#print axioms MonotoneDNF.cover_probability_le_ratio_pow
#print axioms MonotoneDNF.fixed_subset_newTupleCoordinates_le
#print axioms MonotoneDNF.badTuple_probability_le
#print axioms MonotoneDNF.biasedProbability_restrictionEvent
#print axioms MonotoneDNF.productContact_cylinder_bounds
#print axioms MonotoneDNF.biased_assignment_probability_product
#print axioms MonotoneDNF.good_assignment_bounds
#print axioms MonotoneDNF.good_tupleFires_bounds
#print axioms MonotoneDNF.biased_tupleFires_probability
#print axioms MonotoneDNF.good_assignment_bounds_sharp
#print axioms MonotoneDNF.good_tupleFires_bounds_sharp
#print axioms MonotoneDNF.tuple_error_abs_le
#print axioms MonotoneDNF.tuple_error_abs_le_bad
#print axioms MonotoneDNF.expected_tuple_error_le_factorialBound
#print axioms MonotoneDNF.expected_abs_factorialMoment_error_le
#print axioms MonotoneDNF.expected_truncated_factorialMoment_error_le
#print axioms MonotoneDNF.noEvents_eq_full_alternating_moments
#print axioms MonotoneDNF.full_alternating_moments_eq_partial_add_tail
#print axioms MonotoneDNF.factorialMoment_eq_choose
#print axioms MonotoneDNF.noEvents_le_bonferroniPartial_of_even
#print axioms MonotoneDNF.bonferroniPartial_le_noEvents_of_odd
#print axioms MonotoneDNF.abs_noEvents_sub_bonferroniPartial_le
#print axioms MonotoneDNF.conditionalVacancyProbability_eq_full_alternating
#print axioms MonotoneDNF.conditionalVacancyProbability_le_realPartial_of_even
#print axioms MonotoneDNF.realPartial_le_conditionalVacancyProbability_of_odd
#print axioms MonotoneDNF.abs_conditionalVacancyProbability_sub_realPartial_le
#print axioms MonotoneDNF.one_sub_biasedFiringProbability_pow_eq_full_alternating
#print axioms MonotoneDNF.one_sub_biasedFiringProbability_pow_eq_biasedExpectation
#print axioms MonotoneDNF.abs_idealVacancy_sub_idealPartial_le
#print axioms MonotoneDNF.ideal_bonferroniRemainder_le_inv_factorial
#print axioms MonotoneDNF.covarianceMatrix_quadratic
#print axioms MonotoneDNF.covarianceHilbertSchmidtSq_eq
#print axioms MonotoneDNF.covariance_quadratic_le_sqrt_hilbertSchmidt
#print axioms MonotoneDNF.boundedCovariance_sqrt_covarianceHilbertSchmidtSq
#print axioms MonotoneDNF.covarianceHilbertSchmidtSq_le_overlap_error
#print axioms MonotoneDNF.boundedCovariance_vacancy_sqrt_of_overlap_error
#print axioms MonotoneDNF.expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
#print axioms MonotoneDNF.expected_average_vacancyOverlap_error_le_of_conditional
#print axioms MonotoneDNF.boundedCovariance_vacancy_fixed_t
#print axioms MonotoneDNF.csq_query_cost_ge_of_blind_term
#print axioms MonotoneDNF.not_divergent_lower_envelope_and_bounded_cost
#print axioms MonotoneDNF.targetTrace_firingTarget
#print axioms MonotoneDNF.boundedCovariance_firingTarget_iff
#print axioms MonotoneDNF.dnfEval_layoutDnf
#print axioms MonotoneDNF.dnfTermCount_layoutDnf
#print axioms MonotoneDNF.functionJet
#print axioms MonotoneDNF.mixtureBracket
#print axioms MonotoneDNF.mixtureResponse
#print axioms MonotoneDNF.poolMoment
#print axioms MonotoneDNF.targetProfile
#print axioms MonotoneDNF.targetMomentJet
#print axioms MonotoneDNF.hasDerivAt_Gamma_gammaLogMoment
#print axioms MonotoneDNF.laplaceLogMoment_eq
#print axioms MonotoneDNF.centeredLaplaceLogMoment_eq
#print axioms MonotoneDNF.signedProfileLaplace_eq_targetProfilePrime
#print axioms MonotoneDNF.signedProfileLaplace_at_one
#print axioms MonotoneDNF.signedLogCoefficient_neg_iff
#print axioms MonotoneDNF.signedLogCoefficient_neg_iff_rate
#print axioms MonotoneDNF.realDigamma_nat
#print axioms MonotoneDNF.realDigamma_one
#print axioms MonotoneDNF.complex_digamma_re_of_pos
#print axioms MonotoneDNF.signedLogCoefficient_one
#print axioms MonotoneDNF.targetProfile_hasDerivAt
#print axioms MonotoneDNF.targetProfile_deriv
#print axioms MonotoneDNF.targetProfile_deriv_one
#print axioms MonotoneDNF.signedBracket_iteratedDeriv_one
#print axioms MonotoneDNF.mixtureBracket_iteratedDeriv_one
#print axioms MonotoneDNF.mixtureBracket_signedMoment
#print axioms MonotoneDNF.scaledTargetResponse_hasDerivAt_zero
#print axioms MonotoneDNF.scaledTargetResponse_slope_four
#print axioms MonotoneDNF.scaledTargetResponse_eq_linear
#print axioms MonotoneDNF.signedLogCoefficient_pos_iff
#print axioms MonotoneDNF.negativeRateThreshold_pos
#print axioms MonotoneDNF.signedLogCoefficient_threshold
#print axioms MonotoneDNF.signedLogCoefficient_neg_of_lt_threshold
#print axioms MonotoneDNF.orderOne_exists_matchesTargetJet
#print axioms MonotoneDNF.higherCoefficients
#print axioms MonotoneDNF.exists_erase_nonneg_combination_of_not_linearIndepOn
#print axioms MonotoneDNF.exists_linearIndepOn_nonneg_combination
#print axioms MonotoneDNF.exists_card_le_finrank_nonneg_combination
#print axioms MonotoneDNF.sum_weights_eq_sum_weights_of_linear_feature_eq_one
#print axioms MonotoneDNF.poolFeature_zero
#print axioms MonotoneDNF.poolFeature_one
#print axioms MonotoneDNF.poolFeature_moment
#print axioms MonotoneDNF.exists_poolFeature_finitization
#print axioms MonotoneDNF.matchesTargetJet_iff_value_and_moments
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetJet_toNormalizedPositiveOfPureNonneg
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetJet_toNormalizedPositive
#print axioms MonotoneDNF.poolFeatureSum_eq_poolTargetFeature_iff
#print axioms MonotoneDNF.exists_poolFeature_finitization_of_matchesTargetJet
#print axioms MonotoneDNF.mem_closedConicHull_iff_dual_nonneg
#print axioms MonotoneDNF.mem_closedConicHull_iff_coordinateDual_nonneg
#print axioms MonotoneDNF.exists_separatingFunctional_closedConicHull
#print axioms MonotoneDNF.dualCoefficients_apply
#print axioms MonotoneDNF.exists_separatingCoefficients_closedConicHull
#print axioms MonotoneDNF.exists_separatingCoefficients_feature
#print axioms MonotoneDNF.FiniteSignedMixture.bracket_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.poolMoment_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.rawMoment_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.momentJet_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.poolMoment_nonneg_of_weights_nonneg
#print axioms MonotoneDNF.FiniteSignedMixture.not_exists_positive_poolMoment_eq_of_neg
#print axioms MonotoneDNF.FiniteSignedMixture.pooledFiringWeight_le_totalWeight
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetMoments_toNormalizedPositiveOfPureNonneg
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetMoments_toNormalizedPositive
#print axioms MonotoneDNF.affineMomentWeights_sum
#print axioms MonotoneDNF.affineMomentWeights_firstMoment
#print axioms MonotoneDNF.exists_twoPointPositive_rawMoments
#print axioms MonotoneDNF.onePoolPositive_poolMoment
#print axioms MonotoneDNF.onePoolPositive_bracket_one
#print axioms MonotoneDNF.integral_eval_sq_mul_weight_pos
#print axioms MonotoneDNF.dot_intervalMomentGram_ofFn
#print axioms MonotoneDNF.intervalMomentGram_posDef
#print axioms MonotoneDNF.intervalMomentGram_det_pos
#print axioms MonotoneDNF.intervalPolynomialMoments_polynomialCorrection
#print axioms MonotoneDNF.polynomial_ofFn_eq_of_moments_eq
#print axioms MonotoneDNF.abs_polynomialCorrection_eval_le
#print axioms MonotoneDNF.nonnegative_density_add_polynomialCorrection
#print axioms MonotoneDNF.exists_positive_combination_card_le_finrank_add_one
#print axioms MonotoneDNF.exists_positive_finite_feature_representation
#print axioms MonotoneDNF.exists_fin_positive_feature_representation
#print axioms MonotoneDNF.det_discreteMomentGram
#print axioms MonotoneDNF.det_discreteMomentGram_eq_separationProduct
#print axioms MonotoneDNF.discreteMomentGram_posDef
#print axioms MonotoneDNF.discretePolynomialMoments_polynomialCorrection
#print axioms MonotoneDNF.bernstein_second_moment
#print axioms MonotoneDNF.natDegree_bernsteinApproxPolynomial_le
#print axioms MonotoneDNF.abs_bernsteinApproximation_sub_le_sqrt
#print axioms MonotoneDNF.bernsteinApproximation_norm_sub_le_sqrt
#print axioms MonotoneDNF.exists_bernsteinApproxPolynomial_error_lt
#print axioms MonotoneDNF.bernsteinApproxPolynomial_eval_pos
#print axioms MonotoneDNF.iteratedDeriv_comp_congr_of_le
#print axioms MonotoneDNF.iteratedDeriv_mul_congr_right_of_le
#print axioms MonotoneDNF.knobbedProfile_exp
#print axioms MonotoneDNF.knobbedMomentJet_zero_eq_targetMomentJet
#print axioms MonotoneDNF.matches_signedHigherResponse_of_knobbedMoments
#print axioms MonotoneDNF.intervalDensityMoments_polynomialCorrection
#print axioms MonotoneDNF.polynomialCorrectionBound_le_uniform
#print axioms MonotoneDNF.exists_positive_knobbed_density_correction
#print axioms MonotoneDNF.exists_positive_knobbed_density_correction_all_signs
#print axioms MonotoneDNF.intervalMomentResidual_apply
#print axioms MonotoneDNF.abs_intervalMomentResidual_le
#print axioms MonotoneDNF.polynomialCorrectionBound_one_le_of_forall
#print axioms MonotoneDNF.intervalPolynomialMoments_add
#print axioms MonotoneDNF.intervalPolynomialMoments_add_correction
#print axioms MonotoneDNF.exists_positivePolynomial_exact_intervalMoments
#print axioms MonotoneDNF.exists_positivePolynomial_exact_target_of_correctionBudget
#print axioms MonotoneDNF.integrableOn_sourceMomentKernel
#print axioms MonotoneDNF.signedSourceMoment_eq_tail_add_truncated
#print axioms MonotoneDNF.intervalPolynomialMoments_sourceMomentCorrection
#print axioms MonotoneDNF.correctedSourceMomentJet_eq
#print axioms MonotoneDNF.sourceTailPolynomialLoss_representation
#print axioms MonotoneDNF.abs_sourceMomentCorrection_eval_le
#print axioms MonotoneDNF.abs_lowTailMomentLoss_le
#print axioms MonotoneDNF.abs_highTailMomentLoss_le
#print axioms MonotoneDNF.abs_tailPolynomialLoss_le
#print axioms MonotoneDNF.integrable_signedSourceMonomial
#print axioms MonotoneDNF.fullSourceMoment_eq
#print axioms MonotoneDNF.fullSourceMoment_zero
#print axioms MonotoneDNF.fullSourceMoment_eq_truncated_add_tail
#print axioms MonotoneDNF.truncatedMoment_eq_full_sub_tail
#print axioms MonotoneDNF.fullSourceMoment_one
#print axioms MonotoneDNF.fullSourceMoment_two
#print axioms MonotoneDNF.correctedSourceMomentJet_eq_targetMomentJet
#print axioms MonotoneDNF.signedSourceMoment_eq_fullSourceMoment
#print axioms MonotoneDNF.sourceSignedMoment_eq_fullSourceMoment
#print axioms MonotoneDNF.fullSourceMoment_eq_iteratedDeriv_targetProfile
#print axioms MonotoneDNF.fullSourceMoment_eq_targetMomentJet_apply
#print axioms MonotoneDNF.signedSourceMomentJet_eq_targetMomentJet
#print axioms MonotoneDNF.targetMomentJet_apply_eq_shiftedGamma
#print axioms MonotoneDNF.signedSourceMoment_eq_shiftedGamma
#print axioms MonotoneDNF.l1Dual_eq_l1Pairing
#print axioms MonotoneDNF.l1Dual_apply_eq_integral
#print axioms MonotoneDNF.exists_linfty_representation_extension
#print axioms MonotoneDNF.exists_pointwise_bounded_density_extension
#print axioms MonotoneDNF.exists_density_moment_extension_of_norm_le
#print axioms MonotoneDNF.isFiniteMeasure_signedSourceMomentMeasure
#print axioms MonotoneDNF.integral_signedSourceMomentMeasure
#print axioms MonotoneDNF.exists_signedSource_density_moment_extension_of_norm_le
#print axioms MonotoneDNF.exists_density_extension_of_bound
#print axioms MonotoneDNF.exists_density_moment_extension_of_bound
#print axioms MonotoneDNF.correctedDensity_pos_of_bound
#print axioms MonotoneDNF.pureWeight_eq_one_sub_pooledFiringWeight
#print axioms MonotoneDNF.biasedExpectation_prod_coordinates
#print axioms MonotoneDNF.biasedExpectation_prod_on_coordinates
#print axioms MonotoneDNF.biasedExpectation_coordinate
#print axioms MonotoneDNF.biasedExpectation_signedBit_coordinate
#print axioms MonotoneDNF.biasedExpectation_prod_signedBit
#print axioms MonotoneDNF.biasedExpectation_cons
#print axioms MonotoneDNF.biasedExpectation_zero_bias
#print axioms MonotoneDNF.biasedFiringProbability_zero_bias
#print axioms MonotoneDNF.biasedExpectation_one_bias
#print axioms MonotoneDNF.biasedFiringProbability_one_bias
#print axioms MonotoneDNF.expectation_walshCharacter_mul
#print axioms MonotoneDNF.sum_walshCharacter_mul
#print axioms MonotoneDNF.real_fourier_inversion
#print axioms MonotoneDNF.boolean_fourier_inversion
#print axioms MonotoneDNF.real_plancherel
#print axioms MonotoneDNF.real_parseval
#print axioms MonotoneDNF.boolean_parseval
#print axioms MonotoneDNF.realWalshCoefficient_eq_of_eq_sum
#print axioms MonotoneDNF.real_eq_of_realWalshCoefficient_eq
#print axioms MonotoneDNF.gate_eq_of_walshCoefficient_eq
#print axioms MonotoneDNF.conditionalExpectation_self_one
#print axioms MonotoneDNF.rejectionExpectation_one
#print axioms MonotoneDNF.productContact_rejectionProbability_ne_zero
#print axioms MonotoneDNF.productContact_rejectionExpectation_one
#print axioms MonotoneDNF.productContact_zero_rejectionProbability_pos
#print axioms MonotoneDNF.productContact_zero_of_rejectionProbability_ne_zero
#print axioms MonotoneDNF.alwaysFire_exact_nonempty_walsh_equations
#print axioms MonotoneDNF.not_productContact_alwaysFire_zero
#print axioms MonotoneDNF.productContact_alwaysFire_iff
#print axioms MonotoneDNF.exists_relative_error_iff_scaled_error
#print axioms MonotoneDNF.productContact_iff_scaled_cylinder_error
#print axioms MonotoneDNF.productContact_conditional_eq_zero_of_target_eq_zero
#print axioms MonotoneDNF.ProductContact.mono_error
#print axioms MonotoneDNF.normalized_biased_response_zero_eq_one_iff
#print axioms MonotoneDNF.biased_response_zero_width_is_constant
#print axioms MonotoneDNF.walshDegreeSliceSum_eq_filter
#print axioms MonotoneDNF.walshDegreeSliceSum_zero
#print axioms MonotoneDNF.sum_walshDegreeSliceSum_range
#print axioms MonotoneDNF.sum_card_pow_mul_walshCoefficient
#print axioms MonotoneDNF.sum_two_card_pow_mul_walshCoefficient
#print axioms MonotoneDNF.walshDegreeSliceSum_eq_radialTarget
#print axioms MonotoneDNF.abs_walshDegreeSliceSum_sub_le
#print axioms MonotoneDNF.abs_walshCoefficient_le_firingProbability
#print axioms MonotoneDNF.abs_walshCoefficient_le_rejectionProbability
#print axioms MonotoneDNF.abs_walshDegreeSliceSum_le_rejectionProbability
#print axioms MonotoneDNF.sum_abs_walshDegreeSliceSum_range_le
#print axioms MonotoneDNF.card_filter_true_add_card_filter_false
#print axioms MonotoneDNF.restrictionIndicator_walshExpansion
#print axioms MonotoneDNF.biasedProbability_restrictionEvent_walshExpansion
#print axioms MonotoneDNF.rejectionExpectation_restrictionIndicator
#print axioms MonotoneDNF.exists_relativeError_iff_bounds
#print axioms MonotoneDNF.exists_relativeError_iff_abs_div_sub_one
#print axioms MonotoneDNF.productContact_iff_cylinder_bounds
#print axioms MonotoneDNF.productContact_zero_iff
#print axioms MonotoneDNF.productContact_zero_iff_walsh_sums
#print axioms MonotoneDNF.productContact_iff_abs_relativeError
#print axioms MonotoneDNF.productContact_iff_restrictionIndicator
#print axioms MonotoneDNF.rejectionProbability_pos_of_productContact_of_xi_lt_one
#print axioms MonotoneDNF.rejectionProbability_pos_of_productContact_zero
#print axioms MonotoneDNF.productContact_xi_nonneg
#print axioms MonotoneDNF.not_productContact_zero_alwaysFire
#print axioms MonotoneDNF.productContact_alwaysFire_one
#print axioms MonotoneDNF.matchesJet_polynomial_iff
#print axioms MonotoneDNF.polynomial_eq_of_matchesJet_of_natDegree_le
#print axioms MonotoneDNF.polynomial_eval_eq_sum_functionJet_of_natDegree_le
#print axioms MonotoneDNF.iteratedDeriv_polynomial_eval
#print axioms MonotoneDNF.iteratedDeriv_polynomial_eval_zero
#print axioms MonotoneDNF.iteratedDeriv_polynomial_eval_eq_factorial_mul_taylor_coeff
#print axioms MonotoneDNF.taylor_coeff_eq_inv_factorial_mul_iteratedDeriv
#print axioms MonotoneDNF.functionJet_polynomial
#print axioms MonotoneDNF.hasseDeriv_eval_eq_inv_factorial_mul_iteratedDeriv
#print axioms MonotoneDNF.polynomial_coeff_eq_inv_factorial_mul_iteratedDeriv_zero
#print axioms MonotoneDNF.matchesJet_polynomial_zero_iff
#print axioms MonotoneDNF.functionJet_jetPolynomial
#print axioms MonotoneDNF.matchesJet_jetPolynomial
#print axioms MonotoneDNF.natDegree_jetPolynomial_le
#print axioms MonotoneDNF.eq_zero_of_degree_lt_two_mul_of_double_roots
#print axioms MonotoneDNF.eq_of_degree_lt_two_mul_of_double_jet_eq
#print axioms MonotoneDNF.degree_hermiteCoefficientPolynomial
#print axioms MonotoneDNF.hermiteVandermonde_value
#print axioms MonotoneDNF.hermiteVandermonde_slope
#print axioms MonotoneDNF.hermiteVandermonde_mulVec
#print axioms MonotoneDNF.hermiteVandermonde_mulVec_injective
#print axioms MonotoneDNF.det_hermiteVandermonde_ne_zero
#print axioms MonotoneDNF.hermiteVandermonde_mulVec_surjective
#print axioms MonotoneDNF.exists_polynomial_double_jet
#print axioms MonotoneDNF.exists_polynomial_value_derivative
#print axioms MonotoneDNF.exists_polynomial_functionJet_one
#print axioms MonotoneDNF.exists_polynomial_matchesJet_one
#print axioms MonotoneDNF.hermiteVandermonde_mul_nonsing_inv
#print axioms MonotoneDNF.hermiteVandermonde_nonsing_inv_mul
#print axioms MonotoneDNF.hermiteVandermonde_mulVec_interpolationCoefficients
#print axioms MonotoneDNF.eval_iterated_derivative_hermiteInterpolant
#print axioms MonotoneDNF.eq_hermiteInterpolant_of_degree_lt
#print axioms MonotoneDNF.det_hermiteVandermonde_one
#print axioms MonotoneDNF.det_hermiteFourMatrix
#print axioms MonotoneDNF.det_hermiteVandermonde_two
#print axioms MonotoneDNF.abs_det_hermiteVandermonde_pos
#print axioms MonotoneDNF.pow_four_le_abs_det_hermiteVandermonde_two
#print axioms MonotoneDNF.expectation_affineWalshWeight_mul
#print axioms MonotoneDNF.cubeResponsePolynomial_coeff
#print axioms MonotoneDNF.iteratedDeriv_cubeResponse_zero
#print axioms MonotoneDNF.cubeResponsePolynomial_gate_coeff
#print axioms MonotoneDNF.cube_ext_iff_coefficients
#print axioms MonotoneDNF.cube_eq_zero_iff_coefficients
#print axioms MonotoneDNF.degreeCubeCoefficient_of_gt
#print axioms MonotoneDNF.cubeResponse_eq_degree_sum
#print axioms MonotoneDNF.cubeResponsePolynomial_eq_iff
#print axioms MonotoneDNF.matchesJet_cubeResponse_iff
#print axioms MonotoneDNF.cubeResponse_functionJet_zero
#print axioms MonotoneDNF.biasedExpectation_walshCharacter
#print axioms MonotoneDNF.biasedFiringProbability_walsh_expansion
#print axioms MonotoneDNF.biasedResponse_degree_expansion
#print axioms MonotoneDNF.iteratedDeriv_biasedResponse_zero
#print axioms MonotoneDNF.biasedResponse_functionJet_zero
#print axioms MonotoneDNF.productContact_zero_iff_walshCoefficient
#print axioms MonotoneDNF.walshDegreeSum_of_productContact_zero
#print axioms MonotoneDNF.abs_rejectionExpectation_walsh_sub_theta_le_of_productContact
#print axioms MonotoneDNF.abs_walshCoefficient_add_theta_le_of_productContact
#print axioms MonotoneDNF.productContact_of_rejectionExpectation_walsh_error
#print axioms MonotoneDNF.integrableOn_sourceWeight
#print axioms MonotoneDNF.integrableOn_sourceMomentKernel_Ioi
#print axioms MonotoneDNF.monotoneOn_realDigamma
#print axioms MonotoneDNF.realDigamma_one_add_bounds
#print axioms MonotoneDNF.Gamma_one_add_le_one
#print axioms MonotoneDNF.exp_neg_two_thirds_le_Gamma_one_add
#print axioms MonotoneDNF.signedLogCoefficient_lower_of_log
#print axioms MonotoneDNF.signedLogCoefficient_lt_two_mul_of_log
#print axioms MonotoneDNF.sourcePoolDensity_eq_exp_div_mul_sourceMomentDensity
#print axioms MonotoneDNF.sourceLambdaMin_lt_sourceLambdaMax
#print axioms MonotoneDNF.negativeRateThreshold_source_lt_lambdaMin
#print axioms MonotoneDNF.signedLogCoefficient_source_bounds_on_interval
#print axioms MonotoneDNF.correctedSourceMomentDensity_source_pos_on_interval
#print axioms MonotoneDNF.source_intervalMomentGram_posDef
#print axioms MonotoneDNF.source_intervalMomentGram_det_pos
#print axioms MonotoneDNF.source_intervalPolynomialMoments_polynomialCorrection
#print axioms MonotoneDNF.sum_extend_zero
#print axioms MonotoneDNF.sum_extend_weighted_zero
#print axioms MonotoneDNF.exists_fin_finrank_succ_convexCombination
#print axioms MonotoneDNF.isCompact_convexHull_of_isCompact
#print axioms MonotoneDNF.integral_mem_convexHull_of_isCompact
#print axioms MonotoneDNF.continuous_poolFeature
#print axioms MonotoneDNF.exists_fin_poolFeature_integral_of_isFiniteMeasure
#print axioms MonotoneDNF.exists_normalizedPositiveMixture_of_isFiniteMeasure
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_of_isFiniteMeasure
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_largePureWeight_of_isFiniteMeasure
#print axioms MonotoneDNF.orderOnePositiveMixture_matchesTargetJet
#print axioms MonotoneDNF.orderOnePositiveMixture_matchesTargetMoments
#print axioms MonotoneDNF.knobbedMomentJet_orderOne_eq_targetMomentJet
#print axioms MonotoneDNF.orderOnePositiveMixture_matches_signedHigherResponse
#print axioms MonotoneDNF.exists_orderOne_positive_finiteJet_signedResponse
#print axioms MonotoneDNF.exists_orderOne_positive_finiteJet_signedResponse_largePureWeight
#print axioms MonotoneDNF.exists_concrete_orderOne_positive_finiteJet_signedResponse
#print axioms MonotoneDNF.knobbedMomentJet_two_zero
#print axioms MonotoneDNF.knobbedMomentJet_two_one
#print axioms MonotoneDNF.orderTwoPositiveMixture_knobbedMoments
#print axioms MonotoneDNF.orderTwoPositiveMixture_matches_signedHigherResponse
#print axioms MonotoneDNF.orderTwoPositiveMixture_matchesTargetJet
#print axioms MonotoneDNF.exists_orderTwo_positive_finiteJet_signedResponse_largePureWeight
#print axioms MonotoneDNF.exists_concrete_orderTwo_positive_finiteJet_signedResponse
#print axioms MonotoneDNF.isFiniteMeasure_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.integral_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.poolFeature_integral_moment_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.poolFeature_integral_singleMoment_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.real_univ_sourceCorrectedPoolMeasure_le
#print axioms MonotoneDNF.real_univ_sourceCorrectedPoolMeasure_lt_quarter
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_largePureWeight_of_sourceCorrected
#print axioms MonotoneDNF.exists_positiveMixture_eq_momentJet_largePureWeight_of_sourceCorrected
#print axioms MonotoneDNF.exists_positiveMixture_matches_signedHigherResponse_of_sourceCorrected
#print axioms MonotoneDNF.sourceOrderOnePositive_matchesTargetJet
#print axioms MonotoneDNF.sourceOrderOnePositive_largePureWeight
#print axioms MonotoneDNF.sourceOrderOnePositive_matches_signedHigherResponse
#print axioms MonotoneDNF.integral_finitePoolMeasure
#print axioms MonotoneDNF.finitePoolMeasure_real_univ
#print axioms MonotoneDNF.exists_fin_poolFeature_finitization
#print axioms MonotoneDNF.mixtureMomentJet_eq_of_poolFeature_sum
#print axioms MonotoneDNF.exists_normalizedPositiveMixture_of_finitePoolMeasure
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetMoments_of_finitePoolMeasure
#print axioms MonotoneDNF.matchesTargetJet_of_bracket_one_and_matchesTargetMoments
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_of_finitePoolMeasure
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetMoments_largePureWeight
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_largePureWeight
#print axioms MonotoneDNF.degreeTwoCore_deriv_one
#print axioms MonotoneDNF.degreeTwoCore_iteratedDeriv_two
#print axioms MonotoneDNF.explicitDegreeTwoMixture_bracket_one
#print axioms MonotoneDNF.explicitDegreeTwoMixture_momentJet
#print axioms MonotoneDNF.explicitDegreeTwoMixture_matches_signedHigherResponse
#print axioms MonotoneDNF.explicitDegreeTwoMixture_matchesTargetMoments
#print axioms MonotoneDNF.explicitDegreeTwoMixture_matchesTargetJet
#print axioms MonotoneDNF.explicitDegreeTwoMixture_largePureWeight
#print axioms MonotoneDNF.source_tailMonomialBound_zero_le_weightedMass
#print axioms MonotoneDNF.abs_tailPolynomialLoss_source_fin_one_weightedL1
#print axioms MonotoneDNF.abs_constantTailCorrection_le
#print axioms MonotoneDNF.constantCorrectedSourceMomentDensity_pos
#print axioms MonotoneDNF.integral_constantCorrectedSourceMomentDensity
#print axioms MonotoneDNF.constantCorrectedSourceMomentJet_fin_one
#print axioms MonotoneDNF.isFiniteMeasure_constantSourcePoolMeasure
#print axioms MonotoneDNF.constantSourcePoolMeasure_feature_zero
#print axioms MonotoneDNF.constantSourcePoolMeasure_corrected
#print axioms MonotoneDNF.constantSourcePoolMeasure_mass_lt_quarter
#print axioms MonotoneDNF.exists_orderOnePositiveMixture_of_constantSource
#print axioms MonotoneDNF.targetProfile_iteratedDeriv_two_one
#print axioms MonotoneDNF.orderTwoPerturbation_base_momentJet
#print axioms MonotoneDNF.orderTwoPerturbation_totalWeight_lt_of_box
#print axioms MonotoneDNF.orderTwoPerturbationPositiveMixture_matchesTargetJet
#print axioms MonotoneDNF.mixtureResponse_iteratedDeriv_two_zero
#print axioms MonotoneDNF.orderTwo_exists_positive_signedHigherResponse
#print axioms MonotoneDNF.sum_sub_degreeSetAverage
#print axioms MonotoneDNF.degreeSetAverage_angle_eq_zero
#print axioms MonotoneDNF.walshCoefficient_eq_degreeSetAverage
#print axioms MonotoneDNF.walshCoefficient_eq_neg_rejection_mul_pow_of_residual_zero
#print axioms MonotoneDNF.productContact_of_residual_zero
#print axioms MonotoneDNF.norm_sourcePolynomialLpLinear
#print axioms MonotoneDNF.exists_sourceTail_densityCorrection_of_bound
#print axioms MonotoneDNF.correctedSourceMomentDensity_moment_of_tailRepresentation
#print axioms MonotoneDNF.exists_positiveSourceCorrection_of_weightedL1
#print axioms MonotoneDNF.exists_sourceCorrected_positiveMixture_of_weightedL1
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_of_weightedL1
#print axioms MonotoneDNF.knobbedMomentJet_eq_target_add_amplitude
#print axioms MonotoneDNF.exists_sourcePolynomial_knobCorrection_all_signs
#print axioms MonotoneDNF.real_univ_sourceCorrectedPoolMeasure_lt_quarter_of_le_sourceD
#print axioms MonotoneDNF.exists_positiveMixture_signedResponse_of_le_sourceD
#print axioms MonotoneDNF.exists_sourcePositiveMixture_all_signs
#print axioms MonotoneDNF.exists_sourcePositiveMixture_all_signs_of_weightedL1
#print axioms MonotoneDNF.sum_tentWeight_eq_one
#print axioms MonotoneDNF.sum_gridWeight_eq_one
#print axioms MonotoneDNF.continuous_gridInterp
#print axioms MonotoneDNF.gridInterp_at_vertex
#print axioms MonotoneDNF.gridInterp_pos_on_right_face
#print axioms MonotoneDNF.gridInterp_neg_on_left_face
#print axioms MonotoneDNF.abs_selected_vertex_le_of_convexCombination_eq_zero
#print axioms MonotoneDNF.abs_gridResidual_le_of_interp_eq_zero
#print axioms MonotoneDNF.abs_overlay_sub_le_card_mul
#print axioms MonotoneDNF.gridWeight_support_unit_cell
#print axioms MonotoneDNF.exists_gridVertex_residual_le_card_mul_of_interp_eq_zero
#print axioms MonotoneDNF.exists_gridVertex_residual_forall_le_card_mul_of_interp_eq_zero
#print axioms MonotoneDNF.exists_eq_zero_of_continuousOn_neg_left_pos_right
#print axioms MonotoneDNF.layerMean_dial_eq_zero_and_coeff_eq_layerMean
#print axioms MonotoneDNF.coeff_eq_productForm_of_residuals_eq_zero
#print axioms MonotoneDNF.coordinateLayer_coeff_eq_productForm_of_residuals_eq_zero
#print axioms MonotoneDNF.meanB_eq_neg_rejection_mul_deviationBias
#print axioms MonotoneDNF.hoeffding_uniform_empiricalMean
#print axioms MonotoneDNF.probability_anySampleError_le
#print axioms MonotoneDNF.queryFresh_simulatedTest
#print axioms MonotoneDNF.probability_simulatedSampleError_le
#print axioms MonotoneDNF.simulatedTranscript_eq_comparisonTranscript
#print axioms MonotoneDNF.sq_simulation_success_probability_lower_bound
#print axioms MonotoneDNF.query_sample_failure_le_empiricalSampleCount
#print axioms MonotoneDNF.sq_simulation_success_with_guide_samples_seeded
#print axioms MonotoneDNF.recoveredSQTranscript_toCSQLearner
#print axioms MonotoneDNF.actualSuccess_toCSQLearner_iff
#print axioms MonotoneDNF.learnerSuccessProbability_toCSQLearner
#print axioms MonotoneDNF.boundedSQ_reference_bound_with_empiricalSampling
#print axioms MonotoneDNF.rawComparisonOracle_legal
#print axioms MonotoneDNF.comparisonSuccess_probability_of_rawOraclePromise
#print axioms MonotoneDNF.boundedSQ_reference_bound_of_rawOraclePromise
#print axioms MonotoneDNF.boundedSQ_query_cost_ge_of_rawOraclePromise
#print axioms MonotoneDNF.exists_contactOrder_gt_widthExp
#print axioms MonotoneDNF.paddingExponent_mul_paddedTermExponent
#print axioms MonotoneDNF.paddingExponent_mul_paddedCostExponent
#print axioms MonotoneDNF.term_rpow_eq_padded
#print axioms MonotoneDNF.cost_rpow_eq_padded
#print axioms MonotoneDNF.tendsto_paddedTermExponent
#print axioms MonotoneDNF.tendsto_paddedCostExponent
#print axioms MonotoneDNF.tendsto_paddingExponent
#print axioms MonotoneDNF.exists_diagonal_parameter_sequence
#print axioms MonotoneDNF.binaryValue_injective
#print axioms MonotoneDNF.binaryEquiv
#print axioms MonotoneDNF.selector_monotone
#print axioms MonotoneDNF.selectorTerms_length_le
#print axioms MonotoneDNF.dnfEval_selectorTerms
#print axioms MonotoneDNF.exists_selector_dnf
#print axioms MonotoneDNF.probability_selector
#print axioms MonotoneDNF.abs_probability_selector_sub_le
#print axioms MonotoneDNF.scheduleCode_injective
#print axioms MonotoneDNF.scheduleCode_scheduleTicket
#print axioms MonotoneDNF.scheduleActive_iff_prefix_or_partial
#print axioms MonotoneDNF.scheduleActive_succ_iff
#print axioms MonotoneDNF.not_scheduleActive_ticket
#print axioms MonotoneDNF.scheduleTick_le_add_one_of_abs_sub_le
#print axioms MonotoneDNF.cube_monotone_of_update
#print axioms MonotoneDNF.dnfEval_localTruthTableTerms
#print axioms MonotoneDNF.localTruthTableTerms_length_le
#print axioms MonotoneDNF.exists_local_monotone_dnf
#print axioms MonotoneDNF.dnfEval_dnfAndTerms
#print axioms MonotoneDNF.dnfAndTerms_length
#print axioms MonotoneDNF.probability_split
#print axioms MonotoneDNF.dnfEval_selectedTemplateTerms
#print axioms MonotoneDNF.selectedTemplateTerms_length_le
#print axioms MonotoneDNF.probability_selectedTemplate
#print axioms MonotoneDNF.probability_eq_word
#print axioms MonotoneDNF.probability_triggered_selector_word
#print axioms MonotoneDNF.probability_le_triggered_selector_word
#print axioms MonotoneDNF.anchorNumerator_cast
#print axioms MonotoneDNF.anchorNumerator_nonneg_and_le
#print axioms MonotoneDNF.anchorNumerator_update_true
#print axioms MonotoneDNF.anchorNumerator_monotone
#print axioms MonotoneDNF.anchorProfile_monotone
#print axioms MonotoneDNF.anchorProfile_mem_Icc
#print axioms MonotoneDNF.anchorProfile_sub_neg
#print axioms MonotoneDNF.exists_anchorSuperlevel_dnf
#print axioms MonotoneDNF.sum_anchorSuperlevels
#print axioms MonotoneDNF.anchorProfile_eq_sum_superlevels
#print axioms MonotoneDNF.anchorDialProfile_eq
#print axioms MonotoneDNF.anchorDialProfile_sub
#print axioms MonotoneDNF.anchorDialProfile_mem_Icc
#print axioms MonotoneDNF.anchorDialProfile_one_sub_neg_one
#print axioms MonotoneDNF.measureReal_abs_sum_sub_sum_integral_le_two_exp
#print axioms MonotoneDNF.measureReal_abs_sum_sub_sum_integral_le_two_exp_of_abs_le
#print axioms MonotoneDNF.probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
#print axioms MonotoneDNF.exists_embedding_all_nonemptyPrefixes
#print axioms MonotoneDNF.constituentSum_sub_or_nonneg_and_le_overlapSum
#print axioms MonotoneDNF.expectation_abs_constituentSum_sub_or_le
#print axioms MonotoneDNF.abs_expectation_constituentError_mul_le
#print axioms MonotoneDNF.abs_realWalshCoefficient_sum_sub_constituentGate_le
#print axioms MonotoneDNF.probability_pair_le_inv_two_pow_card_union
#print axioms MonotoneDNF.probability_pair_le_inv_two_pow_of_card_le_union
#print axioms MonotoneDNF.ceil_seven_div_four_le_card_union_of_intersection_small
#print axioms MonotoneDNF.expectation_abs_triggeredSum_sub_or_le_card_mul_inv_two_pow
#print axioms MonotoneDNF.abs_realWalshCoefficient_triggeredSum_sub_gate_le_card_mul_inv_two_pow
#print axioms MonotoneDNF.descFactorial_mul_pow_le_descFactorial_mul_pow
#print axioms MonotoneDNF.choose_div_choose_le_div_pow
#print axioms MonotoneDNF.probability_subset_uniform_sized_subsets
#print axioms MonotoneDNF.probability_subset_uniform_sized_subsets_le
#print axioms MonotoneDNF.probability_large_intersection_le_choose_mul_div_pow
#print axioms fixed_point_unit_cube
#print axioms strong_cubical_sperner
#print axioms weaker_cubical_sperner
#print axioms brouwer_fixed_point
#print axioms MonotoneDNF.exists_eq_zero_of_continuous_neg_left_pos_right
#print axioms MonotoneDNF.exists_gridInterp_eq_zero
#print axioms MonotoneDNF.gridInterp_eq_zero_of_isEmpty
#print axioms MonotoneDNF.exists_gridVertex_residual_forall_le_card_mul_of_face_signs
#print axioms MonotoneDNF.biasedFiringProbability_trigger
#print axioms MonotoneDNF.triggerNormalizedResponse_eq
#print axioms MonotoneDNF.tendsto_triggerNormalizedResponse
#print axioms MonotoneDNF.sum_poolClause_fire
#print axioms MonotoneDNF.expectation_poolClause_fire
#print axioms MonotoneDNF.expectation_poolDesign_product
#print axioms MonotoneDNF.expectation_pool_noFire
#print axioms MonotoneDNF.expectation_pool_fire
#print axioms MonotoneDNF.biasedWeight_eq_oneCount
#print axioms MonotoneDNF.biasedWeight_biasedResponse
#print axioms MonotoneDNF.expectation_pool_fire_eq_profile
#print axioms MonotoneDNF.expectation_biasedExpectation_swap
#print axioms MonotoneDNF.poolAveragedBiasedResponse_eq
#print axioms MonotoneDNF.sum_biasedWeightAny_canonical
#print axioms MonotoneDNF.biasedExpectation_split
#print axioms MonotoneDNF.biasedExpectation_eq_marginal_of_dependsOn
#print axioms MonotoneDNF.biasedExpectation_eq_complementMarginal_of_dependsOn
#print axioms MonotoneDNF.biasedExpectation_mul_of_dependsOn_compl
#print axioms MonotoneDNF.bit_trigger_dependsOn
#print axioms MonotoneDNF.bit_pool_dependsOn_compl
#print axioms MonotoneDNF.conjunction_union_eq_and
#print axioms MonotoneDNF.dnfEval_triggerPoolTerms
#print axioms MonotoneDNF.dnfTermCount_triggerPoolTerms
#print axioms MonotoneDNF.biasedFiringProbability_triggerPool
#print axioms MonotoneDNF.triggerConditionedResponse_eq
#print axioms MonotoneDNF.bit_triggerPool_dependsOn_support
#print axioms MonotoneDNF.biasedFiringProbability_factoredTriggerPool
#print axioms MonotoneDNF.factoredTriggerConditionedResponse_eq
#print axioms MonotoneDNF.dnfTermCount_physicalOrDnf
#print axioms MonotoneDNF.biasedFiringProbability_physicalOr
#print axioms MonotoneDNF.biasedFiringProbability_physicalOr_alternating
#print axioms MonotoneDNF.bonferroniPartial_physical_two
#print axioms MonotoneDNF.physicalOr_probability_bounds
#print axioms MonotoneDNF.normalizedPhysicalOrResponse_bounds
#print axioms MonotoneDNF.weightedTemplateResponse_eq
#print axioms MonotoneDNF.weightedTemplateResponse_eq_mixtureResponse_of_exact
#print axioms MonotoneDNF.weightedTemplateResponse_matchesJet_of_eq
#print axioms MonotoneDNF.weightedTemplateResponse_matchesJet_of_exact
#print axioms MonotoneDNF.weightedFactoredTemplateResponse_eq
#print axioms MonotoneDNF.weightedFactoredTemplateResponse_eq_unfactored_of_one
#print axioms MonotoneDNF.SourceTail.abs_derivative_eval_one_le_sq
#print axioms MonotoneDNF.SourceTail.uniform_le_integral_mul_sixteen_sq_div
#print axioms MonotoneDNF.SourceTail.abs_derivative_eval_le_four_sq_div
#print axioms MonotoneDNF.SourceTail.abs_eval_le_two_mul_pow_right
#print axioms MonotoneDNF.SourceTail.abs_eval_le_two_mul_pow_left
#print axioms MonotoneDNF.abs_lowTailPolynomialLoss_source_weightedL1
#print axioms MonotoneDNF.abs_lowSourcePolynomialIntegral_le
#print axioms MonotoneDNF.source_leftExteriorPower_le
#print axioms MonotoneDNF.sourceLambdaMin_mul_sq_le
#print axioms MonotoneDNF.uniform_low_le_retained
#print axioms MonotoneDNF.sum_physicalAngularResidual_eq_choose_mul
#print axioms MonotoneDNF.abs_degreeSetAverage_angle_le
#print axioms MonotoneDNF.abs_walshCoefficient_sub_degreeAverage_le
#print axioms MonotoneDNF.choose_mul_abs_walshCoefficient_add_rejection_mul_pow_le

#print axioms MonotoneDNF.integral_abs_signedSourceMonomial_le
#print axioms MonotoneDNF.abs_highSourcePolynomialIntegral_source_le_moment
#print axioms MonotoneDNF.abs_highSourcePolynomialIntegral_le_of_unit_max
#print axioms MonotoneDNF.highTailMonomialBound_le_factorial
#print axioms MonotoneDNF.Gamma_one_add_natCast_le_factorial
#print axioms MonotoneDNF.source_upperTail_explicit_factor_le
#print axioms MonotoneDNF.source_polynomial_exp_factor_le
#print axioms MonotoneDNF.abs_highSourcePolynomialIntegral_le
#print axioms MonotoneDNF.abs_highTailPolynomialLoss_source_weightedL1
#print axioms MonotoneDNF.abs_tailSourcePolynomialIntegral_le
#print axioms MonotoneDNF.abs_tailPolynomialLoss_source_weightedL1
#print axioms MonotoneDNF.exists_sourcePositiveMixture_all_signs_at_source
#print axioms MonotoneDNF.abs_iteratedDeriv_poolAveraged_sub_fixed_le
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_eq_cubeResponsePolynomial
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_degreeSum
#print axioms MonotoneDNF.iteratedDeriv_poolAveraged_sub_fixed_zero
#print axioms MonotoneDNF.card_oneCountFiber
#print axioms MonotoneDNF.biasedExpectation_oneCount_eq_binomial_sum
#print axioms MonotoneDNF.poolAveragedBiasedResponse_eq_eval
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff
#print axioms MonotoneDNF.variance_product_eq
#print axioms MonotoneDNF.replacementEnergy_succ
#print axioms MonotoneDNF.variance_le_replacementEnergy
#print axioms MonotoneDNF.abs_bit_pool_sub_le_clauses
#print axioms MonotoneDNF.abs_walshCoefficient_pool_sub_le
#print axioms MonotoneDNF.abs_walshDegreeSum_pool_sub_le
#print axioms MonotoneDNF.abs_iteratedDeriv_poolResponse_zero_sub_le
#print axioms MonotoneDNF.expectation_iteratedDeriv_poolResponse_zero
#print axioms MonotoneDNF.exists_poolDesign_forall_degree_deviation_lt
#print axioms MonotoneDNF.variance_poolDegreeSum_le
#print axioms MonotoneDNF.probability_poolDegreeSum_deviation_le
#print axioms MonotoneDNF.exists_poolDesign_forall_degree_deviation_lt_of_energy
#print axioms MonotoneDNF.eventually_exists_poolDesign_forall_degree_deviation_lt
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero
#print axioms MonotoneDNF.tendsto_poolDegreeEnergy_of_poly
#print axioms MonotoneDNF.variance_pool_iteratedDeriv_le
#print axioms MonotoneDNF.probability_pool_iteratedDeriv_deviation_le
#print axioms MonotoneDNF.exists_poolDesign_forall_iteratedDeriv_deviation_lt_of_energy
#print axioms MonotoneDNF.eventually_exists_poolDesign_forall_iteratedDeriv_deviation_lt
#print axioms MonotoneDNF.eventually_exists_poolDesign_iteratedDeriv_close_to_limit
#print axioms MonotoneDNF.tendsto_poolDerivativeEnergy_natWidth_of_poly
#print axioms MonotoneDNF.eventually_exists_poolDesign_iteratedDeriv_close_to_limit_of_poly
#print axioms MonotoneDNF.tendsto_natCast_pow_mul_geom_ceil
#print axioms MonotoneDNF.tendsto_physicalPool_poly
#print axioms MonotoneDNF.eventually_physicalPool_width_le
#print axioms MonotoneDNF.eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_limit
#print axioms MonotoneDNF.eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_poolResponse
#print axioms MonotoneDNF.rejectionProbability_eq_one_sub_probability
#print axioms MonotoneDNF.physicalContactBias_eq_rejectionTheta
#print axioms MonotoneDNF.physicalContactAlpha_spec_of_probability_lt_half
#print axioms MonotoneDNF.physicalOr_calibrated_dnf_of_sum_probability_lt_half
#print axioms MonotoneDNF.sum_physicalAngularResidual
#print axioms MonotoneDNF.abs_walshCoefficient_sub_degreeSetAverage_le_two_mul
#print axioms MonotoneDNF.degreeSetAverage_add_target_eq_mul_physicalRadialResidual
#print axioms MonotoneDNF.abs_walshCoefficient_add_target_le_two_mul_add
#print axioms MonotoneDNF.productContact_of_walshCoefficient_error
#print axioms MonotoneDNF.productContact_of_physical_residual_bounds
#print axioms MonotoneDNF.conjunction_and_eq_and_sdiff
#print axioms MonotoneDNF.trigger_and_dnfEval_map_sdiff
#print axioms MonotoneDNF.dnfEval_overlapTriggerPoolTerms
#print axioms MonotoneDNF.dnfTermCount_overlapTriggerPoolTerms
#print axioms MonotoneDNF.overlapTriggerPoolEval_monotone
#print axioms MonotoneDNF.bit_reducedPool_dependsOn_compl
#print axioms MonotoneDNF.biasedFiringProbability_overlapTriggerPool
#print axioms MonotoneDNF.reducedPoolTerms_eq_of_disjoint
#print axioms MonotoneDNF.overlapTriggerConditionedResponse_eq
#print axioms MonotoneDNF.reducedPoolResponse_eq_of_disjoint
#print axioms MonotoneDNF.weightedOverlapTemplateResponse_eq
#print axioms MonotoneDNF.weightedOverlapTemplateResponse_eq_mixtureResponse_of_exact
#print axioms MonotoneDNF.weightedOverlapTemplateResponse_matchesJet_of_exact

#print axioms MonotoneDNF.probability_jointPair_large_intersection_le
#print axioms MonotoneDNF.exists_jointTriggerEmbedding
#print axioms MonotoneDNF.exists_jointTriggeredPhysicalEmbedding
#print axioms MonotoneDNF.dnfEval_triggeredBodyTerms
#print axioms MonotoneDNF.jointTriggeredEval_monotone
#print axioms MonotoneDNF.dnfTermCount_jointTriggeredDnf
#print axioms MonotoneDNF.rejectionProbability_jointTriggered_pos_of_sum_lt_one
#print axioms MonotoneDNF.tendsto_polynomial_mul_geom_floorQuarter
#print axioms MonotoneDNF.quadraticGround_pairBudget_le
#print axioms MonotoneDNF.tendsto_quadraticGround_pairBudget
#print axioms MonotoneDNF.calibratedPrefixBudget_le_two_div
#print axioms MonotoneDNF.tendsto_calibratedPrefixBudget
#print axioms MonotoneDNF.eventually_calibratedJointBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_jointPhysicalGoodAt
#print axioms MonotoneDNF.tendsto_jointORCorrection
#print axioms MonotoneDNF.eventually_exists_jointPhysicalGoodAt_and_rejection

#print axioms MonotoneDNF.expectation_exp_standardizedOneCount
#print axioms MonotoneDNF.expectation_exp_standardizedOneCount_le
#print axioms MonotoneDNF.expectation_abs_standardizedOneCount_pow_le
#print axioms MonotoneDNF.tendsto_expectation_exp_standardizedOneCount
#print axioms MonotoneDNF.tendsto_expectation_exp_physicalPoolStandardizedOneCount
#print axioms MonotoneDNF.abs_walshCoefficient_sub_le_probability_ne
#print axioms MonotoneDNF.probability_scheduleActive
#print axioms MonotoneDNF.scheduledActive_succ_iff
#print axioms MonotoneDNF.scheduledGate_step_probability_le
#print axioms MonotoneDNF.scheduledGate_triggeredWord_step_probability_le
#print axioms MonotoneDNF.scheduledGate_near_probability_le
#print axioms MonotoneDNF.scheduledGate_scheduleTick_probability_le
#print axioms MonotoneDNF.abs_physicalContactBias_sub_le_six
#print axioms MonotoneDNF.abs_rejection_mul_bias_pow_sub_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_sub_le
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_sub_le_probability_ne
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_le_probability_ne

#print axioms MonotoneDNF.oneCountLikelihoodCoeff_one_eq_elementaryWalshSum
#print axioms MonotoneDNF.expectation_elementaryWalshSum_sq
#print axioms MonotoneDNF.abs_oneCountResponsePolynomial_coeff_le
#print axioms MonotoneDNF.abs_iteratedDeriv_biasedExpectation_oneCount_zero_le
#print axioms MonotoneDNF.randomPoolProfile_mem_Icc
#print axioms MonotoneDNF.abs_iteratedDeriv_poolAveragedBiasedResponse_zero_le
#print axioms MonotoneDNF.sq_oneCountResponsePolynomial_coeff_le
#print axioms MonotoneDNF.sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le
#print axioms MonotoneDNF.sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le_of_dimension_le
#print axioms MonotoneDNF.sq_physicalPoolAveragedBiasedResponse_deriv_zero_le
#print axioms MonotoneDNF.abs_oneCountResponsePolynomial_coeff_sub_le
#print axioms MonotoneDNF.sq_oneCountResponsePolynomial_coeff_sub_le
#print axioms MonotoneDNF.sq_iteratedDeriv_poolAveraged_sub_biasedExpectation_zero_le
#print axioms MonotoneDNF.tendsto_poolAveraged_sub_biasedExpectation_deriv_zero
#print axioms MonotoneDNF.tendsto_poolAveragedBiasedResponse_deriv_zero_of_oneCount_l2
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_secondMoment_binomial
#print axioms MonotoneDNF.expectation_oneCount_sub_sq_eq_binomial_sum
#print axioms MonotoneDNF.sum_scheduleUnitFraction
#print axioms MonotoneDNF.dnfTermCount_realizedCopyFamilyDnf
#print axioms MonotoneDNF.probability_realizedCopyFamilyDnf_le
#print axioms MonotoneDNF.abs_copyWeight_sub_le
#print axioms MonotoneDNF.abs_realizedWeightedSum_sub_target_le
#print axioms MonotoneDNF.sum_mixtureCopyWeight_mul_idealValue
#print axioms MonotoneDNF.abs_realizedMixtureCopySum_sub_bracket_le_of_unit_values
#print axioms MonotoneDNF.realizedMixtureCopy_physical_spec
#print axioms MonotoneDNF.gaussianPoolResponse_eq_explicit
#print axioms MonotoneDNF.iteratedDeriv_succ_poolResponse
#print axioms MonotoneDNF.exists_iteratedDeriv_poolResponse_bound
#print axioms MonotoneDNF.iteratedDeriv_gaussianPoolResponse
#print axioms MonotoneDNF.tendsto_iteratedDeriv_gaussianPoolResponse_nat
#print axioms MonotoneDNF.exists_nat_threshold_forall_iteratedDeriv_gaussianPoolResponse_close
#print axioms MonotoneDNF.exists_nat_threshold_forall_fixedC_eventually_close_to_poolResponse
#print axioms MonotoneDNF.exists_nat_threshold_forall_fixedC_eventually_poolAveraged_close_to_poolResponse
#print axioms MonotoneDNF.abs_triggeredWalshStatistic_le
#print axioms MonotoneDNF.abs_walsh_selectedTriggeredBody_le
#print axioms MonotoneDNF.abs_triggeredPacketWalshStatistic_le
#print axioms MonotoneDNF.anchorSuperlevelBody_length_le
#print axioms MonotoneDNF.abs_anchorPacketWalshStatistic_le
#print axioms MonotoneDNF.abs_expectedTriggeredWalshStatistic_le
#print axioms MonotoneDNF.centeredPrefixSum_masked_final
#print axioms MonotoneDNF.abs_masked_completePrefix_sub_ideal_lt
#print axioms MonotoneDNF.abs_masked_completePrefix_sub_ideal_lt_const_mul
#print axioms MonotoneDNF.eventually_exists_maskedPhysicalGoodAt_const_mul
#print axioms MonotoneDNF.abs_completePrefix_selectedPartial_sub_ideal_le
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_prefixPartialBodies
#print axioms MonotoneDNF.abs_walsh_gate_prefixPartial_sub_ideal_le
#print axioms MonotoneDNF.tendsto_polynomial_mul_prefixConcentrationTolerance
#print axioms MonotoneDNF.tendsto_physicalListA3Error
#print axioms MonotoneDNF.abs_walsh_jointGate_sub_listIdeal_le_physicalEstimateOneError
#print axioms MonotoneDNF.tendsto_physicalEstimateOneError
#print axioms MonotoneDNF.physicalScaledListA3Error_eq
#print axioms MonotoneDNF.tendsto_physicalScaledEstimateOneError

#print axioms MonotoneDNF.tendsto_rareBlockCount_mul
#print axioms MonotoneDNF.tendsto_one_sub_pow_exp_neg_one
#print axioms MonotoneDNF.tendsto_biasedFiringProbability_div_uniform_varying
#print axioms MonotoneDNF.tendsto_targetTrace_firingTarget_of_rare
#print axioms MonotoneDNF.rareTraceLimit_gt_one_fifth
#print axioms MonotoneDNF.RareGateData.tendsto_targetTrace
#print axioms MonotoneDNF.RareGateData.boundedCovariance
#print axioms MonotoneDNF.no_csq_learner_of_rareGateStats_and_cost_bound
#print axioms MonotoneDNF.no_joint_polynomial_csq_learner_of_rareGateStats
#print axioms MonotoneDNF.no_boundedSQ_learner_of_rareGateStats_and_cost_bound
#print axioms MonotoneDNF.no_joint_polynomial_boundedSQ_learner_of_rareGateStats
#print axioms MonotoneDNF.eventually_cost_rpow_lower_of_paddedCostExponent
#print axioms MonotoneDNF.eventually_terms_rpow_upper_of_widthExp

#print axioms MonotoneDNF.two_le_radialDegree
#print axioms MonotoneDNF.radialDegree_le
#print axioms MonotoneDNF.zero_le_physicalResidualCoordinateEdgeBound
#print axioms MonotoneDNF.physicalResidualCoordinateEdgeBound_le_mesh
#print axioms MonotoneDNF.abs_scheduledPhysicalResidualVector_sub_le_coordinate
#print axioms MonotoneDNF.abs_scheduledPhysicalResidualVector_sub_le_mesh
#print axioms MonotoneDNF.scheduledGate_triggeredWord_scheduleTick_probability_le
#print axioms MonotoneDNF.exists_scheduledPhysicalResidualVector_le_card_mul_mesh
#print axioms MonotoneDNF.scheduledPhysicalResidualVector_face_signs_of_dial_errors
#print axioms MonotoneDNF.exists_scheduledGate_productContact_of_face_signs

#print axioms MonotoneDNF.expectation_jointTriggeredSum_eq
#print axioms MonotoneDNF.jointTriggered_firingProbability_bounds
#print axioms MonotoneDNF.jointBodyFiringSum_le_triggerBudgetScale
#print axioms MonotoneDNF.jointTriggered_probability_le_triggerBudgetScale
#print axioms MonotoneDNF.probability_conjunction_le_probability_dnfEval
#print axioms MonotoneDNF.triggeredBody_probability_lower_of_mem
#print axioms MonotoneDNF.triggeredBody_probability_pos_of_nonempty
#print axioms MonotoneDNF.jointTriggered_probability_pos_of_nonempty
#print axioms MonotoneDNF.jointBodyFiringSum_div_scale_lower_of_terms
#print axioms MonotoneDNF.eventually_jointTriggered_probability_isTheta_of_terms
#print axioms MonotoneDNF.triggeredORError_div_scale_le
#print axioms MonotoneDNF.tendsto_polynomial_mul_geom_floorHalf
#print axioms MonotoneDNF.tendsto_triggeredORError_div_scale
#print axioms MonotoneDNF.tendsto_triggerBudgetScale_pow
#print axioms MonotoneDNF.tendsto_jointTriggered_probability_div_scale
#print axioms MonotoneDNF.tendsto_jointTriggered_probability
#print axioms MonotoneDNF.tendsto_jointTriggered_rejectionProbability
#print axioms MonotoneDNF.eventually_jointTriggered_probability_isTheta
#print axioms MonotoneDNF.tendsto_jointBodyFiringSum_div_probability
#print axioms MonotoneDNF.physicalContact_half_sub_alpha_nonneg_and_le
#print axioms MonotoneDNF.eventually_jointTriggered_contact_spec
#print axioms MonotoneDNF.tendsto_jointTriggered_contactDefect
#print axioms MonotoneDNF.tendsto_jointTriggered_contactAlpha
#print axioms MonotoneDNF.tendsto_jointTriggered_natMul_contactDefect_of_le_pow
#print axioms MonotoneDNF.tendsto_two_bias_pow_of_eventually
#print axioms MonotoneDNF.tendsto_biasedFiringProbability_div_uniform_varying_of_eventually
#print axioms MonotoneDNF.tendsto_jointTriggered_biasedFiringProbability_div_uniform
#print axioms MonotoneDNF.tendsto_jointTriggered_biasedFiringProbability_div_uniform_of_nonempty
#print axioms MonotoneDNF.tendsto_jointTriggered_pool_biasedFiringProbability_div_uniform
#print axioms MonotoneDNF.jointTriggeredEval_scheduledPrefixPartialBodies
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledPrefixPartialBodies
#print axioms MonotoneDNF.abs_walsh_scheduledList_sub_ideal_le
#print axioms MonotoneDNF.jointTriggeredEval_scheduledCopyFamily
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledCopyFamily
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_ideal_le
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_ideal_le_of_jointGood
#print axioms MonotoneDNF.tendsto_physicalFixedCopyFamilyEstimateOneError
#print axioms MonotoneDNF.schedule_lt_capacity_of_partialIndex
#print axioms MonotoneDNF.scheduledListIdeal_eq_of_constant
#print axioms MonotoneDNF.sum_scheduledListIdeal_eq_mul_realizedWeightedSum
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_realizedWeightedSum_le_of_jointGood
#print axioms MonotoneDNF.productDnfEval_paddedRareGateDnf
#print axioms MonotoneDNF.dnfTermCount_paddedRareGateDnf
#print axioms MonotoneDNF.paddedAmbientDimension_eq_paddedDimension
#print axioms MonotoneDNF.boundedCovariance_paddedRareGateTarget
#print axioms MonotoneDNF.tendsto_targetTrace_paddedRareGateTarget
#print axioms MonotoneDNF.eventually_dimension_le_paddedDimension
#print axioms MonotoneDNF.eventually_paddedCSQReady_of_exponent_gap
#print axioms MonotoneDNF.eventualThreshold_spec
#print axioms MonotoneDNF.eventually_paddedBoundedSQReady_of_exponent_gap
#print axioms MonotoneDNF.diagonalTermTestExponent_pos
#print axioms MonotoneDNF.diagonalTermTestExponent_le_one
#print axioms MonotoneDNF.eventually_paddedTermReady
#print axioms MonotoneDNF.paddedCSQWidthThreshold_le_diagonalPaddedWidth
#print axioms MonotoneDNF.paddedBoundedSQWidthThreshold_le_diagonalPaddedWidth
#print axioms MonotoneDNF.paddedTermWidthThreshold_le_diagonalPaddedWidth
#print axioms MonotoneDNF.eventually_natCostGap_quarter
#print axioms MonotoneDNF.eventually_widthExp_lt_paddingExponent
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_single_padded_diagonal
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_single_padded_diagonal
#print axioms MonotoneDNF.diagonalPadded_termCount_subpolynomial
#print axioms MonotoneDNF.tendsto_targetTrace_diagonalPadded
#print axioms MonotoneDNF.boundedCovariance_diagonalPadded
#print axioms MonotoneDNF.krawtchouk_derivative_identity
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_one_recurrence
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_recurrence
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_two
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_three
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_two
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_three
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_zero
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_one
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_two
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_three
#print axioms MonotoneDNF.factorialOneCountLikelihoodCoeff_recurrence
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_eq_dualMoment
#print axioms MonotoneDNF.choose_ratio_eq_descFactorial
#print axioms MonotoneDNF.choose_ratio_eq_prod_range
#print axioms MonotoneDNF.randomPoolProfile_eq_descFactorial
#print axioms MonotoneDNF.randomPoolProfile_eq_prod_range
#print axioms MonotoneDNF.coeff_krawtchoukGeneratingPolynomial
#print axioms MonotoneDNF.krawtchoukGeneratingPolynomial_derivative_identity
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_eq_pow_mul_one
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_zero
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_one
#print axioms MonotoneDNF.elementaryWalshSum_zero
#print axioms MonotoneDNF.elementaryWalshSum_one
#print axioms MonotoneDNF.elementaryWalshSum_two
#print axioms MonotoneDNF.elementaryWalshSum_three
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_zero
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_one
#print axioms MonotoneDNF.descFactorial_cast_prod_range

#print axioms MonotoneDNF.elementaryWalshPolynomial_derivative_identity
#print axioms MonotoneDNF.elementaryWalshSum_recurrence
#print axioms MonotoneDNF.scaledElementaryWalshSum_recurrence
#print axioms MonotoneDNF.gaussianCoefficientKernel_recurrence
#print axioms MonotoneDNF.tendsto_scaledElementaryWalshSum
#print axioms MonotoneDNF.tendsto_physical_scaledElementaryWalshSum
#print axioms MonotoneDNF.tendsto_physicalPoolSize_div_sq
#print axioms MonotoneDNF.map_cubeProjection
#print axioms MonotoneDNF.tendstoInDistribution_standardizedOneCount
#print axioms MonotoneDNF.tendsto_expectation_boundedContinuous_standardizedOneCount
#print axioms MonotoneDNF.expectation_scaledElementaryWalshSum_sq
#print axioms MonotoneDNF.expectation_scaledElementaryWalshSum_sq_le
#print axioms MonotoneDNF.tendsto_physical_scaledElementaryWalshSum_secondMoment_majorant

#print axioms MonotoneDNF.expectation_uniformTrigger_fire
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_eq_oneCountProfile
#print axioms MonotoneDNF.bit_conjunction_eq_powerset_sum
#print axioms MonotoneDNF.walshCoefficient_conjunction
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_pureTriggerBody_eq_probability
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_pureTriggerBody
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_pureTriggerBody_empty
#print axioms MonotoneDNF.scheduledListIdeal_pureTriggerBody
#print axioms MonotoneDNF.sum_scheduledListIdeal_pureTriggerBody

#print axioms MonotoneDNF.triggeredAnchorProfile_sub_zero
#print axioms MonotoneDNF.triggeredAnchorProfile_eq_sum_superlevelBodies
#print axioms MonotoneDNF.realWalshCoefficient_triggeredWalshCharacter
#print axioms MonotoneDNF.expectedTriggeredWalshCharacter_eq
#print axioms MonotoneDNF.expectedTriggeredWalshCharacter_eq_choose
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_self
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_eq_choose
#print axioms MonotoneDNF.abs_scaledExpectedTriggeredWalshCharacter_le
#print axioms MonotoneDNF.expectedTriggeredWalshCharacter_eq_zero_of_card_eq_of_ne
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_eq_choose_ratio

#print axioms MonotoneDNF.mem_finPrefix_iff
#print axioms MonotoneDNF.sum_flattened_finPrefix_mask
#print axioms MonotoneDNF.centeredPrefixSum_flattened_mask
#print axioms MonotoneDNF.centeredPrefixSum_flattened_support
#print axioms MonotoneDNF.exists_copyFamilyTriggerEmbedding
#print axioms MonotoneDNF.exists_jointPhysicalCopyFamilyGoodAt
#print axioms MonotoneDNF.copyFamilyCalibratedJointBudget_eq
#print axioms MonotoneDNF.tendsto_copyFamilyCalibratedJointBudget
#print axioms MonotoneDNF.eventually_copyFamilyCalibratedJointBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_jointPhysicalCopyFamilyGoodAt
#print axioms MonotoneDNF.eventually_exists_maskedPhysicalCopyFamilyGoodAt
#print axioms MonotoneDNF.jointPhysicalCopyFamilyGoodAt_hinter
#print axioms MonotoneDNF.scheduleTick_lt_capacity
#print axioms MonotoneDNF.schedulePartialIndex_val
#print axioms MonotoneDNF.schedulePartialIndexOfWeight_val
#print axioms MonotoneDNF.scheduleTick_one
#print axioms MonotoneDNF.no_schedulePartialIndex_at_capacity
#print axioms MonotoneDNF.no_schedulePartialIndex_at_weight_one
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_realizedWeightedSum_le_of_copyFamilyGood

#print axioms MonotoneDNF.anchorPacketDegreeResponse_eq
#print axioms MonotoneDNF.abs_anchorPacketDegreeResponse_le
#print axioms MonotoneDNF.abs_lowerAnchorPacketResponse_le
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_le
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half
#print axioms MonotoneDNF.lowerAnchorPacket_budget_two
#print axioms MonotoneDNF.lowerAnchorPacket_budget_two_lt_of_strength
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_degree_two

#print axioms MonotoneDNF.gaussianPoolProfile_eq_explicit
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_div
#print axioms MonotoneDNF.tendsto_physicalPoolClauseCount_div_pow
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_sq_div_size
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_div_size
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_div_sqrt_size
#print axioms MonotoneDNF.tendsto_one_sub_pow_exp_neg
#print axioms MonotoneDNF.abs_log_one_add_sub_le_two_sq
#print axioms MonotoneDNF.sum_centered_clause_main
#print axioms MonotoneDNF.abs_sum_centered_clause_log_error_le
#print axioms MonotoneDNF.tendsto_centered_clauseFactor_prod
#print axioms MonotoneDNF.scaled_choose_ratio_eq_centered_prod
#print axioms MonotoneDNF.tendsto_physical_scaled_choose_ratio
#print axioms MonotoneDNF.tendsto_physical_randomPoolProfile
#print axioms MonotoneDNF.tendsto_scaled_choose_ratio_of_scale
#print axioms MonotoneDNF.tendsto_randomPoolProfile_of_scale

#print axioms MonotoneDNF.oneCount_cubeWithCount_of_le
#print axioms MonotoneDNF.roundedOneCount_standardizedOneCount
#print axioms MonotoneDNF.extendedRandomPoolProfile_standardizedOneCount
#print axioms MonotoneDNF.tendsto_standardizedOneCount_cubeWithCount_rounded
#print axioms MonotoneDNF.tendstoLocallyUniformlyOn_extended_physicalRandomPoolProfile
#print axioms MonotoneDNF.tendstoUniformlyOn_compact_extended_physicalRandomPoolProfile
#print axioms MonotoneDNF.poolResponse_mem_Icc
#print axioms MonotoneDNF.gaussianPoolProfile_mem_Icc
#print axioms MonotoneDNF.extendedRandomPoolProfile_mem_Icc
#print axioms MonotoneDNF.physical_randomPoolProfile_l2_majorant
#print axioms MonotoneDNF.tendsto_physical_randomPoolProfile_l2
#print axioms MonotoneDNF.gaussianPoolCountProfile_oneCount
#print axioms MonotoneDNF.tendsto_physical_randomPoolProfile_count_l2

#print axioms MonotoneDNF.dnfEval_triggeredBody_scheduledOptionalPartialBodies
#print axioms MonotoneDNF.jointTriggeredEval_scheduledOptionalCopyFamily
#print axioms MonotoneDNF.abs_scheduledOptionalListActual_sub_ideal_le
#print axioms MonotoneDNF.abs_walsh_realizedOptionalCopyFamily_sub_ideal_le
#print axioms MonotoneDNF.scheduledOptionalListIdeal_eq_of_constant
#print axioms MonotoneDNF.sum_scheduledOptionalListIdeal_eq_mul_realizedWeightedSum
#print axioms MonotoneDNF.abs_walsh_realizedOptionalCopyFamily_sub_realizedWeightedSum_le_of_copyFamilyGood
#print axioms MonotoneDNF.copyWeight_one
#print axioms MonotoneDNF.anchorDialListWeight_sourceAnchorIntensity
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_sourceAnchorIntensity_self
#print axioms MonotoneDNF.sum_prefixTolerance_add_schedulePartialAllowance_le

#print axioms MonotoneDNF.one_le_anchorNumerator
#print axioms MonotoneDNF.physicalOrEval_sameTriggerAnchorPacket
#print axioms MonotoneDNF.walshCoefficient_sameTriggerAnchorPacket_self
#print axioms MonotoneDNF.realWalshCoefficient_triggeredAnchorProfile_empty
#print axioms MonotoneDNF.realWalshCoefficient_or_sub_sameTriggerPacket_empty
#print axioms MonotoneDNF.physicalOrEval_lowAvoidingAnchorPacket
#print axioms MonotoneDNF.probability_lowAvoidingAnchorPacket
#print axioms MonotoneDNF.lowOr_sub_layerCake_empty
#print axioms MonotoneDNF.lowActual_ideal_ownResponse_gap
#print axioms MonotoneDNF.lowActual_ownResponse_ne_ideal
#print axioms MonotoneDNF.dnfEval_lowPlusBody
#print axioms MonotoneDNF.dnfEval_lowMinusBody
#print axioms MonotoneDNF.dnfTermCount_lowPlusPacket
#print axioms MonotoneDNF.dnfTermCount_lowMinusPacket

#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_permute
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_permute_of_test_fixed
#print axioms MonotoneDNF.reducedPoolTerms_permute
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_reducedPoolTerms_permute
#print axioms MonotoneDNF.scheduledListIdeal_permutedBodies
#print axioms MonotoneDNF.scheduledListIdeal_permutedBodies_empty
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_zero_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_one_at_zero_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_reducedPool_same_test_counterexample
#print axioms MonotoneDNF.expectation_pi_eval
#print axioms MonotoneDNF.probability_pi_eval
#print axioms MonotoneDNF.probability_eq_of_decidable
#print axioms MonotoneDNF.probability_jointPair_le_of_conditional
#print axioms MonotoneDNF.probability_large_intersection_without_subset_le
#print axioms MonotoneDNF.exists_jointAvoidingTriggerEmbedding
#print axioms MonotoneDNF.expectedAvoidingTriggeredWalshStatistic
#print axioms MonotoneDNF.expectation_pi_triggeredWalshStatistic
#print axioms MonotoneDNF.expectation_pi_triggeredWalshCharacter
#print axioms MonotoneDNF.centeredPrefixSum_avoidingWalsh
#print axioms MonotoneDNF.exists_jointAvoidingPhysicalWalshEmbedding
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_eq
#print axioms MonotoneDNF.realWalshCoefficient_oneCountProfile_permute
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_permute_test
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_of_card_eq
#print axioms MonotoneDNF.sum_randomPoolTriggeredUnitMean_powersetCard
#print axioms MonotoneDNF.scheduledListIdeal_repeatedPool
#print axioms MonotoneDNF.expectation_scheduledListIdeal_update_randomPool
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_two
#print axioms MonotoneDNF.scheduledListIdeal_repeatedTriggerPoolShape
#print axioms MonotoneDNF.reducedPool_zero_profile_obstacle
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_two_ne_fixed_zero
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_two_ne_fixed_one
#print axioms MonotoneDNF.sum_scheduledListIdeal_repeatedPools
#print axioms MonotoneDNF.sum_scheduledListIdeal_repeatedTriggerPoolShapes
#print axioms MonotoneDNF.globallyPermutedPoolUnitMean_permute_test
#print axioms MonotoneDNF.expectation_scheduledListIdeal_update_globallyPermutedPool
#print axioms MonotoneDNF.globallyPermutedPoolUnitMean_of_card_eq
#print axioms MonotoneDNF.sum_globallyPermutedPoolUnitMean_powersetCard
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_duplicate
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_zero_empty_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_one_empty_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_permuted_duplicate_empty
#print axioms MonotoneDNF.globallyPermutedPoolUnitMean_duplicate_empty
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_twoClauses_empty
#print axioms MonotoneDNF.independentPool_ne_globallyPermutedPool
#print axioms MonotoneDNF.integral_standardGaussian_tilt
#print axioms MonotoneDNF.gaussianPoolResponse_eq_tilt
#print axioms MonotoneDNF.iteratedDeriv_integral_gaussianTiltKernel_zero
#print axioms MonotoneDNF.iteratedDeriv_gaussianTiltKernel_zero
#print axioms MonotoneDNF.iteratedDeriv_gaussianPoolResponse_zero_eq_hermiteMoment
#print axioms MonotoneDNF.factorialOneCountLikelihoodCoeff_eq_factorial_scaledElementaryWalshSum
#print axioms MonotoneDNF.weighted_clamp_error_pointwise
#print axioms MonotoneDNF.abs_expectation_weighted_clamp_error_le
#print axioms MonotoneDNF.abs_integral_weighted_clamp_error_le
#print axioms MonotoneDNF.tendsto_expectation_weighted_varyingKernel_standardizedOneCount
#print axioms MonotoneDNF.tendstoUniformlyOn_hermiteApprox
#print axioms MonotoneDNF.eventually_abs_hermiteApprox_le
#print axioms MonotoneDNF.hermiteApprox_eq_factorial_gaussianCoefficientKernel
#print axioms MonotoneDNF.tendsto_physicalHermiteA
#print axioms MonotoneDNF.tendsto_physicalHermiteD
#print axioms MonotoneDNF.physicalHermiteKernel_eq_factorial_scaledElementaryWalshSum
#print axioms MonotoneDNF.tendsto_physical_baseProfile_factorial_scaled_moment
#print axioms MonotoneDNF.iteratedDeriv_biasedExpectation_oneCount_eq_factorial_scaled_moment
#print axioms MonotoneDNF.tendsto_physicalGaussianComparisonProfile_deriv_zero
#print axioms MonotoneDNF.tendsto_poolAveragedBiasedResponse_deriv_zero_of_physical_l2
#print axioms MonotoneDNF.tendsto_poolAveragedBiasedResponse_allFinDeriv_of_physical_l2
#print axioms MonotoneDNF.physical_randomPoolProfile_l2_of_profile_estimates
#print axioms MonotoneDNF.tendsto_physicalPoolAveragedBiasedResponse_hmean
#print axioms MonotoneDNF.tendsto_physicalPoolAveragedBiasedResponse_allFin_hmean
#print axioms MonotoneDNF.exists_nat_threshold_forall_eventually_exists_physicalPoolDesign_iteratedDeriv_close

#print axioms MonotoneDNF.probability_fullConjunctionGate
#print axioms MonotoneDNF.productContact_one_fullConjunctionGate
#print axioms MonotoneDNF.not_productContact_zero_two_fullConjunctionGate
#print axioms MonotoneDNF.fullConjunctionData_blocks
#print axioms MonotoneDNF.fullConjunction_contact
#print axioms MonotoneDNF.fc_choose_mul_factorialTupleErrorBound_le
#print axioms MonotoneDNF.fc_overlap_le_cutoffMajorant
#print axioms MonotoneDNF.tendsto_fullConjunctionCutoffMajorant
#print axioms MonotoneDNF.tendsto_fullConjunctionOverlapError
#print axioms MonotoneDNF.fullConjunctionData_stats
#print axioms MonotoneDNF.tendsto_fullConjunctionData_targetTrace

#print axioms MonotoneDNF.sourceAnchorCopyTarget_triangular
#print axioms MonotoneDNF.partVAnchorCopyCount_pos_iff
#print axioms MonotoneDNF.partVAnchorCopy_triangular_le
#print axioms MonotoneDNF.abs_partVAnchorGamma_div
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_le_partV
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_le_partV_strength
#print axioms MonotoneDNF.partVTriangularStrength_div
#print axioms MonotoneDNF.sum_partVTriangularStrength_div_le
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_lt_quarter_partV_triangular
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular_of_target

#print axioms MonotoneDNF.fintypeCard_lowDegreeWalshTest
#print axioms MonotoneDNF.lowDegreeWalshTestCard_quadratic_le
#print axioms MonotoneDNF.choose_mul_sourceAnchorCopies_le
#print axioms MonotoneDNF.sourceTriggerUnitCount_cast_le
#print axioms MonotoneDNF.eventually_sourceTriggerUnitCount_le
#print axioms MonotoneDNF.sourceAvoidingPrefixBudget_le_two_div
#print axioms MonotoneDNF.sourceAvoidingPairBudget_le
#print axioms MonotoneDNF.eventually_sourceAvoidingPrefixBudget_lt
#print axioms MonotoneDNF.eventually_sourceAvoidingPairBudget_lt
#print axioms MonotoneDNF.eventually_sourceAvoidingJointBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_sourceAvoidingPhysicalWalshEmbedding

#print axioms MonotoneDNF.triggeredWalshStatistic_reducedPoolTerms
#print axioms MonotoneDNF.expectation_triggeredWalshStatistic_reducedPoolTerms
#print axioms MonotoneDNF.randomReducedPoolTriggeredUnitMean_eq_randomPool
#print axioms MonotoneDNF.randomReducedPoolTriggeredUnitMean_eq
#print axioms MonotoneDNF.fixedTriggerReducedPoolAveragedBiasedResponse_eq
#print axioms MonotoneDNF.fixedTriggerReducedPoolAveragedBiasedResponse_eq_overlap
#print axioms MonotoneDNF.expectation_overlapTriggerConditionedResponse_eq
#print axioms MonotoneDNF.sdiff_subset_ones_iff
#print axioms MonotoneDNF.sum_poolClause_contained
#print axioms MonotoneDNF.sum_poolClause_reduced_fire
#print axioms MonotoneDNF.expectation_poolClause_reduced_fire
#print axioms MonotoneDNF.reducedPoolEval_eq_true_iff
#print axioms MonotoneDNF.one_sub_reducedPoolEval
#print axioms MonotoneDNF.expectation_reducedPool_noFire
#print axioms MonotoneDNF.expectation_reducedPool_fire_eq_profile
#print axioms MonotoneDNF.expectation_reducedPool_trigger_eq_originalProfile
#print axioms MonotoneDNF.overlap_fixedTrigger_designMean_two
#print axioms MonotoneDNF.randomPoolProfile_mean_two
#print axioms MonotoneDNF.overlap_conditionedDesignMean_two
#print axioms MonotoneDNF.overlap_conditionedDesignMean_two_ne_randomPoolMean
#print axioms MonotoneDNF.reducedPool_self_allFalse_designMean_two
#print axioms MonotoneDNF.reducedPool_self_allFalse_designMean_ne_originalProfile
#print axioms MonotoneDNF.overlap_fixedTrigger_designMean_ne_separate_product

#print axioms MonotoneDNF.one_le_partVAnchorCopyTarget_quadratic
#print axioms MonotoneDNF.partVAnchorCopyCount_quadratic_pos
#print axioms MonotoneDNF.eventually_one_le_partVAnchorCopyTarget_quadratic
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_quadratic

#print axioms MonotoneDNF.biasedFiringProbability_triggeredBody_of_disjoint
#print axioms MonotoneDNF.embeddedCopyConstituentFiringSum_eq
#print axioms MonotoneDNF.embeddedCopyFamily_firingProbability_bounds
#print axioms MonotoneDNF.abs_realizedWeightedSum_sourceMixtureValue_sub_bracket_le
#print axioms MonotoneDNF.exists_common_threshold_eventually_sourceMixture_design_jets
#print axioms MonotoneDNF.tendsto_sourceMixtureGate_probability_and_rejection
#print axioms MonotoneDNF.exists_common_threshold_eventually_sourceMixture_design_jets_and_bracket
#print axioms MonotoneDNF.exists_actualSourceMixture_design_jets_and_bracket
#print axioms MonotoneDNF.sourceMixtureGate_firingProbability_near_bracket
#print axioms MonotoneDNF.sourceMixtureGate_designJet_and_firingProbability_near_bracket

#print axioms MonotoneDNF.biasedWeight_cubeAppend
#print axioms MonotoneDNF.biasedExpectation_firstBlock
#print axioms MonotoneDNF.biasedResponse_firstBlock
#print axioms MonotoneDNF.disjoint_embedFirstTerm_embedLastTerm
#print axioms MonotoneDNF.poolEval_separatedPoolDesign
#print axioms MonotoneDNF.biasedResponse_separatedPoolDesign
#print axioms MonotoneDNF.separatedSource_hpool
#print axioms MonotoneDNF.separatedCopyU_smallIntersections
#print axioms MonotoneDNF.biasedFiringProbability_firstBlock
#print axioms MonotoneDNF.disjoint_embedLastTerm_iff
#print axioms MonotoneDNF.poolTerms_separatedPoolDesign
#print axioms MonotoneDNF.iteratedDeriv_biasedResponse_separatedPoolDesign
#print axioms MonotoneDNF.card_separatedTriggeredClause
#print axioms MonotoneDNF.sourceTriggerUnitCount_zero
#print axioms MonotoneDNF.copyFamilyFlattenU_unflattenCopyU
#print axioms MonotoneDNF.eventually_exists_separatedSourceCopyGeometry
#print axioms MonotoneDNF.eventually_exists_unflattenedSourceCopyGeometry
#print axioms MonotoneDNF.separatedSourceMixtureGate_designJet_and_firingProbability_near_bracket
#print axioms MonotoneDNF.exists_common_threshold_eventually_separatedSourceMixture_gate_bracket

#print axioms MonotoneDNF.abs_normalizedRadialProductCorrection_le_of_probability_le
#print axioms MonotoneDNF.abs_normalizedRadialProductCorrection_le
#print axioms MonotoneDNF.physicalRadialResidual_eq_normalizedSum_add_product
#print axioms MonotoneDNF.physicalAngularResidual_eq_normalizedDeviation_add_angle
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_sub_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_sub_normalizedSum_le
#print axioms MonotoneDNF.sourceMixtureGate_abs_normalizedRadialProductCorrection_le
#print axioms MonotoneDNF.sourceMixtureGate_abs_normalizedRadialProductCorrection_le_two
#print axioms MonotoneDNF.sourceMixtureGate_abs_physicalRadialResidual_sub_normalizedSum_le
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic
#print axioms MonotoneDNF.physicalAngularResidual_neg_of_angle_eq_neg_one
#print axioms MonotoneDNF.physicalAngularResidual_pos_of_angle_eq_one
#print axioms MonotoneDNF.tendsto_quadratic_twoSourceProductCorrectionBound
#print axioms MonotoneDNF.eventually_quadratic_twoSourceProductCorrectionBound_lt

#print axioms MonotoneDNF.walshCharacter_embedFirstTerm
#print axioms MonotoneDNF.expectation_firstBlock
#print axioms MonotoneDNF.walshCoefficient_selectedEmbedFirstBody
#print axioms MonotoneDNF.physicalBlockWalshPolynomial_scheduledEmbedFirstUnit
#print axioms MonotoneDNF.normalized_scheduledEmbedFirstUnit
#print axioms MonotoneDNF.embeddedCopyConstituentNormalizedWalshResponse_eq
#print axioms MonotoneDNF.sourceMixtureConstituentNormalizedWalshResponse_eq
#print axioms MonotoneDNF.iteratedDeriv_physicalBlockWalshPolynomial_zero
#print axioms MonotoneDNF.abs_iteratedDeriv_sourceResponseTarget_sub_le
#print axioms MonotoneDNF.abs_iteratedDeriv_sourceMixtureConstituentNormalizedWalshResponse_sub_le
#print axioms MonotoneDNF.embeddedCopyConstituentNormalizedWalshResponse_at_zero
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledCopyFamily_embedFirst
#print axioms MonotoneDNF.abs_embeddedCopyConstituentWalshSum_sub_gate_le
#print axioms MonotoneDNF.iteratedDeriv_physicalCoefficientPolynomial_zero
#print axioms MonotoneDNF.abs_physicalCoefficientDegreeSum_sub_le
#print axioms MonotoneDNF.embeddedCopyConstituentNormalizedWalshResponse_as_polynomial
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamily_sub_constituent_le
#print axioms MonotoneDNF.abs_iteratedDeriv_sourceMixtureGateNormalizedWalshResponse_sub_le

#print axioms MonotoneDNF.anchorPacketDegreeResponse_own
#print axioms MonotoneDNF.degreeSetAverage_anchorPacketDegreeResponse_own
#print axioms MonotoneDNF.degreeSetAverage_add
#print axioms MonotoneDNF.normalizedAngularDeviation_idealOwnLowerAnchorCoefficients
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic_of_estimateOne
#print axioms MonotoneDNF.physicalAngularResidual_neg_of_ownLower_estimateOne
#print axioms MonotoneDNF.physicalAngularResidual_pos_of_ownLower_estimateOne

#print axioms MonotoneDNF.iteratedDeriv_one_add_mul_pow_zero
#print axioms MonotoneDNF.iteratedDeriv_sourceResponseTriggerFactor_self_zero
#print axioms MonotoneDNF.tendsto_iteratedDeriv_sourceResponseTriggerFactor_self
#print axioms MonotoneDNF.tendsto_iteratedDeriv_sourceResponseTriggerFactor_of_tendsto
#print axioms MonotoneDNF.abs_realizedWeightedSum_jet_sub_exact_le
#print axioms MonotoneDNF.abs_realizedWeightedSum_jet_sub_exact_le_of_bound
#print axioms MonotoneDNF.tendsto_realizedWeightedSum_of_invCapacity
#print axioms MonotoneDNF.tendsto_realizedWeightedSum_jet_of_invCapacity
#print axioms MonotoneDNF.tendsto_iteratedDeriv_mul_of_jet_tendsto
#print axioms MonotoneDNF.tendsto_iteratedDeriv_trigger_mul_realizedWeightedSum
#print axioms MonotoneDNF.sum_mixtureCopyWeight_mul_sourceMixtureIdealResponseValue
#print axioms MonotoneDNF.tendsto_iteratedDeriv_trigger_mul_realizedSourceMixtureIdeal
#print axioms MonotoneDNF.sourceUnitIndexEquiv
#print axioms MonotoneDNF.sourceAnchoredUnitIndexEquiv
#print axioms MonotoneDNF.mixedSourceAnchor_generic
#print axioms MonotoneDNF.mixedSourceAnchor_anchored
#print axioms MonotoneDNF.mixedSourceBody_anchored
#print axioms MonotoneDNF.card_complement_embedLastBoundedAnchor
#print axioms MonotoneDNF.expectation_secondBlock
#print axioms MonotoneDNF.realWalshCoefficient_embedLast_triggeredWalshCharacter
#print axioms MonotoneDNF.separatedExpectedTriggeredWalshCharacterD_eq
#print axioms MonotoneDNF.scaledSeparatedExpectedTriggeredWalshCharacterD_self
#print axioms MonotoneDNF.scaledSeparatedExpectedTriggeredWalshCharacterD_eq_choose_ratio
#print axioms MonotoneDNF.separatedAnchorPacketDegreeResponse_eq
#print axioms MonotoneDNF.separatedSourceTrigger_smallIntersections
#print axioms MonotoneDNF.card_mixedTriggeredClause
#print axioms MonotoneDNF.eventually_exists_mixedSeparatedSourceGeometry
#print axioms MonotoneDNF.walshCoefficient_embedLast_triggeredBodyTerms
#print axioms MonotoneDNF.abs_separatedSourcePrefixStatistic_sub_ideal_lt
#print axioms MonotoneDNF.separatedSource_or_and_walsh_errors
#print axioms MonotoneDNF.canonicalMixedSourceBody_anchored
#print axioms MonotoneDNF.biasedFiringProbability_embedFirstBody
#print axioms MonotoneDNF.disjoint_mixedAppendedSourceBody_generic
#print axioms MonotoneDNF.biasedFiringProbability_mixedAppendedSourceBody_generic
#print axioms MonotoneDNF.mixedAppendedSourceDnf
#print axioms MonotoneDNF.mixedAppendedSourceDnf_or_and_walsh_errors
#print axioms MonotoneDNF.firstWalshSupport_append
#print axioms MonotoneDNF.lastWalshSupport_append
#print axioms MonotoneDNF.append_first_lastWalshSupport
#print axioms MonotoneDNF.card_appendWalshSupport
#print axioms MonotoneDNF.walshCharacter_appendWalshSupport
#print axioms MonotoneDNF.walshCoefficient_selectedEmbedFirstBody_append
#print axioms MonotoneDNF.fullWalshPolynomial_eq_biasedResponse
#print axioms MonotoneDNF.fullWalshPolynomial_selectedEmbedFirstBody
#print axioms MonotoneDNF.fullWalshPolynomial_scheduledEmbedFirstUnit
#print axioms MonotoneDNF.walshCoefficient_scheduledEmbedFirstUnit_append
#print axioms MonotoneDNF.normalized_fullWalshPolynomial_scheduledEmbedFirstUnit
#print axioms MonotoneDNF.selector_zero
#print axioms MonotoneDNF.selector_capacity
#print axioms MonotoneDNF.walshCoefficient_selector_zero_of_nonempty
#print axioms MonotoneDNF.walshCoefficient_selector_capacity_of_nonempty
#print axioms MonotoneDNF.biasedResponse_selector_zero
#print axioms MonotoneDNF.walshCoefficient_scheduledEmbedFirstUnit_append_of_nonempty
#print axioms MonotoneDNF.walshCoefficient_selectedEmbedFirstBody_fullSupport
#print axioms MonotoneDNF.embeddedCopyConstituentFullWalshSum_append
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledCopyFamily_full
#print axioms MonotoneDNF.abs_embeddedCopyConstituentFullWalshSum_sub_gate_le
#print axioms MonotoneDNF.embeddedCopyConstituentFullWalshResponse_as_polynomial
#print axioms MonotoneDNF.embeddedCopyConstituentFullWalshResponse_eq
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le
#print axioms MonotoneDNF.fullWalshPolynomial_at_zero
#print axioms MonotoneDNF.embeddedCopyConstituentFullWalshResponse_at_zero

#print axioms MonotoneDNF.nonempty_nativePaddedAvoidingTriggerSubset
#print axioms MonotoneDNF.nativePaddedExpectedTriggeredWalshCharacterD_eq
#print axioms MonotoneDNF.scaledNativePaddedExpectedTriggeredWalshCharacterD_eq_choose_ratio
#print axioms MonotoneDNF.scaledNativePaddedExpectedTriggeredWalshCharacterD_self
#print axioms MonotoneDNF.scaledNativePaddedExpectedTriggeredWalshCharacterD_lastTest
#print axioms MonotoneDNF.nativePaddedAvoiding_inclusion_probability
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_eq
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_sub_separated
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_zeroPadding
#print axioms MonotoneDNF.nativePaddedAvoiding_large_intersection_le
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_own
#print axioms MonotoneDNF.nativeFirstBlockTrigger
#print axioms MonotoneDNF.nativeFirstBlockTrigger_not_disjoint_pool
#print axioms MonotoneDNF.nativeTwoCoordinateResponse
#print axioms MonotoneDNF.separatedTwoCoordinateResponse
#print axioms MonotoneDNF.card_nativePaddedSourceTrigger
#print axioms MonotoneDNF.nativeMixedAppendedSourceDnf_pushforward
#print axioms MonotoneDNF.correctedNativePaddedAnchorPacketDegreeResponse_eq_separated
#print axioms MonotoneDNF.nativePaddedPacketAmplitudeCorrection_own
#print axioms MonotoneDNF.embedLastAvoidingTriggerOfSet
#print axioms MonotoneDNF.nativeLastBlockPart_embedLastAvoidingTriggerOfSet
#print axioms MonotoneDNF.embedLast_nativeLastBlockPart
#print axioms MonotoneDNF.lastBlockNativeAvoidingEquiv
#print axioms MonotoneDNF.expectation_lastBlockNativeAvoiding
#print axioms MonotoneDNF.card_avoidingTriggerSubset_fin
#print axioms MonotoneDNF.probability_nativeLastBlockCondition
#print axioms MonotoneDNF.expectation_lastBlockNative_triggeredWalshCharacter
#print axioms MonotoneDNF.probability_nativeLastBlockCondition_pos

#print axioms MonotoneDNF.walshCoefficient_completedPrefixPartialGate_append
#print axioms MonotoneDNF.walshCoefficient_completedPrefixPartialGate_append_of_nonempty
#print axioms MonotoneDNF.walshCoefficient_completedPrefixPartialGate_fullSupport
#print axioms MonotoneDNF.dnfEval_scheduledList_firstBlock_eq_completedPrefixPartialGate
#print axioms MonotoneDNF.walshCoefficient_scheduledList_firstBlock_append_of_nonempty
#print axioms MonotoneDNF.abs_privateActualSum_sub_ideal_lt_of_sourceGood
#print axioms MonotoneDNF.abs_walsh_privateSourceGate_sub_ideal_le_of_sourceGood
#print axioms MonotoneDNF.expectedSeparatedTriggeredWalshStatistic_embedLast
#print axioms MonotoneDNF.mixedAppendedFullIdealCoefficient_eq_generic_add_anchored
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_sub_fullIdeal_le_of_centered
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_fullIdeal_le_of_sourceGood
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_ownLower_le_of_sourceGood
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_of_centered
#print axioms MonotoneDNF.abs_expectedSeparatedTriggeredWalshStatistic_le
#print axioms MonotoneDNF.abs_mixedAppendedGenericIdealCoefficient_le
#print axioms MonotoneDNF.triggeredAnchorProfile_pos_add_neg
#print axioms MonotoneDNF.sixteen_mul_triggeredAnchorProfile_pos_sub_neg
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_faceBudget

#print axioms MonotoneDNF.dnfTermCount_mixedAppendedSourceDnf
#print axioms MonotoneDNF.dnfTermCount_mixedAppendedSourceDnf_eq_split
#print axioms MonotoneDNF.dnfTermCount_mixedAppendedSourceDnf_canonical_le
#print axioms MonotoneDNF.tendsto_jointTriggered_probability_of_le_pow
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_firingProbability
#print axioms MonotoneDNF.eventually_mixedAppendedSource_firing_pos_of_nonempty
#print axioms MonotoneDNF.eventually_mixedAppendedSource_firing_pos_of_generic_nonempty
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_natMul_contactDefect
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_biasedFiringRatio
#print axioms MonotoneDNF.factorialTupleErrorBound_two
#print axioms MonotoneDNF.dnfTermCount_layoutDnf_mixedAppendedSourceDnf
#print axioms MonotoneDNF.targetTrace_mixedAppendedSource
#print axioms MonotoneDNF.mixedAppendedSource_overlap_le_orderTwo
#print axioms MonotoneDNF.boundedCovariance_mixedAppendedSource_sqrt_orderTwo
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_gate
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_alpha
#print axioms MonotoneDNF.zero_le_mixedAppendedSourceRareGateData_overlapError
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_termCount
#print axioms MonotoneDNF.tendsto_mixedAppendedSourceData_overlapError_of_orderTwo
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_stats_of_orderTwo

#print axioms MonotoneDNF.tendsto_of_abs_sub_le_of_tendsto_zero
#print axioms MonotoneDNF.exists_calibratedSourceResponseDiagonal
#print axioms MonotoneDNF.tendsto_copyWeight_of_invCapacity
#print axioms MonotoneDNF.tendsto_realizedWeightedSum_jet_of_invCapacity_of_jet_tendsto
#print axioms MonotoneDNF.tendsto_iteratedDeriv_normalized_trigger_mul_realizedWeightedSum
#print axioms MonotoneDNF.tendsto_iteratedDeriv_normalized_realizedSourceMixture
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentNormalizedWalshResponse
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateNormalizedWalshResponse
#print axioms MonotoneDNF.tendsto_inv_copyCapacity_sourceCopyCount
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invSourceCopyCount_mul_sourceMixtureGateNormalizedWalshResponse
#print axioms MonotoneDNF.physicalCoefficientPolynomial_physicalOnlyCoefficientLift
#print axioms MonotoneDNF.embeddedCopyConstituentFullWalshSum_append_empty
#print axioms MonotoneDNF.abs_embeddedCopyConstituentFullWalshSum_append_le_of_nonempty
#print axioms MonotoneDNF.abs_embeddedCopyConstituentFullWalshSum_sub_physicalOnlyLift_le
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le
#print axioms MonotoneDNF.tendsto_iteratedDeriv_inv_mul_of_error
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentFullWalshResponse
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse
#print axioms MonotoneDNF.eventually_separatedPhysicalDimension_le_pow_four
#print axioms MonotoneDNF.eventually_separatedPhysicalChoose_le
#print axioms MonotoneDNF.invSourceCopyCount_mul_selectorPartialCopyJetBudget_eq
#print axioms MonotoneDNF.eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
#print axioms MonotoneDNF.triggeredORError_le_sq_mul_geom
#print axioms MonotoneDNF.eventually_invSourceCopyCount_mul_sourceORJetBudget_le
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_sourceORJetBudget
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_of_budgets
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal

#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledOptionalCopyFamily_full
#print axioms MonotoneDNF.abs_embeddedCopyConstituentFullWalshSum_sub_gate_le_all_weights
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_all_weights
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse_all_weights
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_of_budgets_all_weights
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_all_weights

#print axioms MonotoneDNF.exists_calibratedSourceResponseDiagonal_allPoolJets
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_allJets
#print axioms MonotoneDNF.eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le_of_three_mul
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget_of_three_mul
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_allBudgetJets
#print axioms MonotoneDNF.rareBlockCount_mul_le_one
#print axioms MonotoneDNF.tendsto_one_add_pow_sub_one_of_mul_zero
#print axioms MonotoneDNF.tendsto_choose_mul_orderTwo_contactError
#print axioms MonotoneDNF.choose_mul_orderTwo_bad_le
#print axioms MonotoneDNF.tendsto_orderTwoBadMajorant
#print axioms MonotoneDNF.tendsto_choose_mul_orderTwo_badError
#print axioms MonotoneDNF.tendsto_choose_mul_factorialTupleErrorBound_two_succ
#print axioms MonotoneDNF.tendsto_orderTwoOverlapMajorant_of_cubic
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_dimensionCube_mul_firing
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_orderTwoOverlapMajorant
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_stats_of_orderTwo_of_mul_zero
#print axioms MonotoneDNF.tendsto_mixedSourceDimension_mul_geom
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_orderTwoOverlapMajorant_geom
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_stats_of_orderTwo_geom

#print axioms MonotoneDNF.emptyAvoidingTriggerEquivUniform
#print axioms MonotoneDNF.triggeredWalshStatistic_lastTrigger_firstBody_lastTest
#print axioms MonotoneDNF.expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody
#print axioms MonotoneDNF.expectedSeparatedTriggeredWalshStatistic_firstBody_lastTest
#print axioms MonotoneDNF.mixedAppendedGenericIdealCoefficient_embedLast_eq
#print axioms MonotoneDNF.mixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
#print axioms MonotoneDNF.normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
#print axioms MonotoneDNF.normalizedAngularDeviation_mixedAppendedGenericIdealCoefficient_embedLast
#print axioms MonotoneDNF.normalizedAngularDeviation_add_coefficients
#print axioms MonotoneDNF.normalizedAngularDeviation_sub_coefficients
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_le_of_fiber
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_mixedAppendedSourceDnf_sub_ownLower_le_of_centered
#print axioms MonotoneDNF.anchorProfile_permuteCube
#print axioms MonotoneDNF.triggeredAnchorProfile_permuteCube
#print axioms MonotoneDNF.realWalshCoefficient_permuteTerm_symm
#print axioms MonotoneDNF.avoidingTriggerSubsetPermute
#print axioms MonotoneDNF.expectedTriggeredAnchorProfileD_permute
#print axioms MonotoneDNF.realWalshCoefficient_triggeredAnchorProfile_eq_sum_bodies
#print axioms MonotoneDNF.expectedTriggeredAnchorProfileD_eq_sum_body_means
#print axioms MonotoneDNF.anchorProfileDegreeFiberResponse_permute
#print axioms MonotoneDNF.anchorProfileDegreeFiberResponse_eq_of_card_eq
#print axioms MonotoneDNF.normalizedAngularDeviation_anchorProfileDegreeFiberResponse_zero
#print axioms MonotoneDNF.expectation_pi_coordinate_prod
#print axioms MonotoneDNF.probability_pi_coordinate_prod
#print axioms MonotoneDNF.probability_nativePaddedJointCondition
#print axioms MonotoneDNF.probability_nativePaddedJointCondition_pos
#print axioms MonotoneDNF.expectation_nativePaddedJoint_triggeredWalshCharacter
#print axioms MonotoneDNF.exists_nativeMixedAppendedSourceGeometry
#print axioms MonotoneDNF.nativePaddedPrefixBudget_le_exp
#print axioms MonotoneDNF.nativePaddedPrefixBudget_le_two_div
#print axioms MonotoneDNF.lowDegreeWalshTestCard_quartic_le
#print axioms MonotoneDNF.nativePaddedPairBudget_le
#print axioms MonotoneDNF.eventually_nativePaddedJointBudget_lt_one
#print axioms MonotoneDNF.eventually_nativeCalibratedSourceJointBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_nativeCalibratedMixedSourceGeometry
#print axioms MonotoneDNF.nativePaddedPrefixTolerance
#print axioms MonotoneDNF.nativePaddedPrefixBudget
#print axioms MonotoneDNF.nativePaddedPairBudget
#print axioms MonotoneDNF.nativePaddedJointBudget
#print axioms MonotoneDNF.NativeMixedAppendedSourceGoodAt
#print axioms MonotoneDNF.iteratedDeriv_physicalCoefficientPolynomial_eq
#print axioms MonotoneDNF.abs_iteratedDeriv_physicalCoefficientPolynomial_sub_le
#print axioms MonotoneDNF.physicalCoefficientJetTailBudget_zero
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_at
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le_at
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_normalized_le_at
#print axioms MonotoneDNF.fullResponseCorrectionTailBudget_zero
#print axioms MonotoneDNF.iteratedDeriv_subsetGeneratingSum
#print axioms MonotoneDNF.iteratedDeriv_one_add_mul_pow
#print axioms MonotoneDNF.physicalCoefficientJetTailBudget_eq_closed
#print axioms MonotoneDNF.physicalCoefficientJetTailBudget_eq_zero_mul
#print axioms MonotoneDNF.physicalCoefficientTailFactor_invFourth_le_exp_two
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_selectorPartialCopyJetTailBudget
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_sourceORJetTailBudget
#print axioms MonotoneDNF.abs_iteratedDeriv_invCopyCount_mul_embeddedCopyFamilyFull_sub_normalized_le_at
#print axioms MonotoneDNF.exists_calibratedFullSourceResponse_invFourth_ORSUMCorrection

#print axioms MonotoneDNF.widthExp_eq_sourceC_add_ten
#print axioms MonotoneDNF.eventually_two_rpow_le_rareBlockCount
#print axioms MonotoneDNF.eventually_polynomial_mul_two_rpow_le_two_rpow
#print axioms MonotoneDNF.eventually_rareGate_resource_of_exponential_local_bound
#print axioms MonotoneDNF.sum_repeatedSourceMixtureBodies_length_eq
#print axioms MonotoneDNF.physicalPoolR_cast_le_two_mul
#print axioms MonotoneDNF.sum_repeatedSourceMixtureBodies_length_le
#print axioms MonotoneDNF.eventually_mixedAppendedSource_firingProbability_le
#print axioms MonotoneDNF.sourceC_nonneg
#print axioms MonotoneDNF.one_le_widthExp
#print axioms MonotoneDNF.sourceResourceLambda_lt_one
#print axioms MonotoneDNF.sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_local_bound
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_resource
#print axioms MonotoneDNF.eventually_ceil_mul_sq_add_sq_le
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_resource
#print axioms MonotoneDNF.paddedCSQWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.paddedTermWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.add_rpow_le_rpow_add_one_of_le_of_two_pow
#print axioms MonotoneDNF.eventually_two_pow_le_paddedAmbientDimension
#print axioms MonotoneDNF.paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.varyingContactPadded_termCount_subpolynomial
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource
#print axioms MonotoneDNF.repeatedSourceMixtureBodies
#print axioms MonotoneDNF.sourceResourceLambda
#print axioms MonotoneDNF.mixedAppendedPhysicalPoolRareGateData
#print axioms MonotoneDNF.varyingContactThreshold
#print axioms MonotoneDNF.varyingContactPaddedWidth
#print axioms MonotoneDNF.paddedAmbientPowerWidthThreshold

#print axioms MonotoneDNF.card_angularControl
#print axioms MonotoneDNF.card_physicalControl
#print axioms MonotoneDNF.card_physicalControl_le_two_mul
#print axioms MonotoneDNF.pow_half_le_partVAnchorGamma_quadratic
#print axioms MonotoneDNF.abs_gridPoint_sub_le
#print axioms MonotoneDNF.abs_degreeSetAverage_sub_le_of_pointwise
#print axioms MonotoneDNF.abs_degreeSetAverage_physicalAngularDials_sub_le
#print axioms MonotoneDNF.two_div_partVControlGridSteps_le_angularError
#print axioms MonotoneDNF.partV_angular_grid_edge_bound
#print axioms MonotoneDNF.physicalResidualCoordinateEdgeBound_partV_le
#print axioms MonotoneDNF.zero_le_physicalResidualGridError_partV
#print axioms MonotoneDNF.physicalResidualGridError_partV_le
#print axioms MonotoneDNF.tendsto_partVGridMajorant
#print axioms MonotoneDNF.tendsto_physicalResidualGridError_partV
#print axioms MonotoneDNF.partVAnchorCopyTarget_le_capacity
#print axioms MonotoneDNF.partVAnchorGamma_le_residualScale
#print axioms MonotoneDNF.tendsto_partVResidualScale
#print axioms MonotoneDNF.tendsto_partVAnchorGamma
#print axioms MonotoneDNF.tendsto_partVRadialContactAmplification
#print axioms MonotoneDNF.tendsto_partVAngularContactError
#print axioms MonotoneDNF.tendsto_partVHigherContactError
#print axioms MonotoneDNF.eventually_partVAngularContactError_le
#print axioms MonotoneDNF.eventually_partVHigherContactError_le
#print axioms MonotoneDNF.one_quarter_le_minCylinderBias_of_rare
#print axioms MonotoneDNF.partVContactAllowance_le
#print axioms MonotoneDNF.probability_decidable_irrel
#print axioms MonotoneDNF.scheduledGate_bodyWordUnit_eq_scheduledListDnf
#print axioms MonotoneDNF.probability_scheduledListDnf_ne_le
#print axioms MonotoneDNF.probability_realizedCopyFamilyDnf_ne_le
#print axioms MonotoneDNF.probability_bodyWordUnit_embedFirst_triggered_le
#print axioms MonotoneDNF.probability_embeddedCopyFamilyDnf_ne_le

#print axioms MonotoneDNF.lastBlockPerm
#print axioms MonotoneDNF.nativeGenericUnitMean_lastTest_eq_of_card_eq
#print axioms MonotoneDNF.nativeMixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
#print axioms MonotoneDNF.normalizedAngularDeviation_nativeMixedAppendedGenericIdealCoefficient_embedLast
#print axioms MonotoneDNF.nativeMixedAppendedFullIdealCoefficient_eq_generic_add_anchored
#print axioms MonotoneDNF.abs_nativeActualSum_sub_nativeFullIdeal_lt_of_good
#print axioms MonotoneDNF.abs_walsh_nativeMixedAppendedSourceDnf_sub_nativeFullIdeal_le_of_good
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_nativeMixedAppendedSourceDnf_sub_ownLower_le_of_good
#print axioms MonotoneDNF.eventually_exists_nativeCalibratedMixedSourceGeometry_hcenter
#print axioms MonotoneDNF.calibratedMixedSourceFamily
#print axioms MonotoneDNF.eventually_calibratedMixedSourceFamily_resource
#print axioms MonotoneDNF.calibratedMixedSource_varyingContactPadded_termCount_subpolynomial
#print axioms MonotoneDNF.eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource
#print axioms MonotoneDNF.eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_calibratedMixedSource_jointResource
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_calibratedMixedSource_jointResource
#print axioms MonotoneDNF.not_scheduleActive_zero
#print axioms MonotoneDNF.scheduleActive_full_weight
#print axioms MonotoneDNF.not_scheduleActive_zero_weight
#print axioms MonotoneDNF.scheduleActive_of_later_unit
#print axioms MonotoneDNF.dnfEval_auditTwoListTemplates_first
#print axioms MonotoneDNF.dnfEval_auditTwoListTemplates_second
#print axioms MonotoneDNF.auditIndependent_secondWord_true
#print axioms MonotoneDNF.auditIndependent_firstWord_false
#print axioms MonotoneDNF.not_exists_global_tick_auditTwoListFamily
#print axioms MonotoneDNF.not_exists_real_tick_auditTwoListFamily
#print axioms MonotoneDNF.zero_le_partVResidualScale
#print axioms MonotoneDNF.zero_le_partVGridMajorant
#print axioms MonotoneDNF.eventually_residualScale_pow_mul_gridMajorant_le
#print axioms MonotoneDNF.partVAngularContactErrorAt_le
#print axioms MonotoneDNF.partVRadialContactErrorAt_le
#print axioms MonotoneDNF.eventually_partVAngularContactError_geometric_le
#print axioms MonotoneDNF.eventually_partVHigherContactError_geometric_le
#print axioms MonotoneDNF.partVGeometricContactAllowance_le

#print axioms MonotoneDNF.RareGateData.widthShift
#print axioms MonotoneDNF.RareGateData.widthShift_m
#print axioms MonotoneDNF.RareGateData.widthShift_terms
#print axioms MonotoneDNF.RareGateData.widthShift_alpha
#print axioms MonotoneDNF.RareGateData.widthShift_overlapError
#print axioms MonotoneDNF.RareGateData.widthShift_gate
#print axioms MonotoneDNF.RareGateData.widthShift_firingProbability
#print axioms MonotoneDNF.RareGateData.widthShift_blocks
#print axioms MonotoneDNF.RareGateData.widthShift_dimension
#print axioms MonotoneDNF.RareGateData.widthShift_termCount
#print axioms MonotoneDNF.RareGateData.TailReady
#print axioms MonotoneDNF.RareGateData.TailStats
#print axioms MonotoneDNF.RareGateData.TailStats.ofStats
#print axioms MonotoneDNF.RareGateData.TailStats.eventually_tailReady
#print axioms MonotoneDNF.RareGateData.tailThreshold
#print axioms MonotoneDNF.RareGateData.tailReindex
#print axioms MonotoneDNF.RareGateData.TailStats.tailReady
#print axioms MonotoneDNF.RareGateData.TailStats.stats_tailReindex
#print axioms MonotoneDNF.RareGateData.TailStats.of_stats_widthShift
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_tailStats_of_orderTwo
#print axioms MonotoneDNF.exists_widthShift_mixedAppendedSourceRareGateData_stats_of_orderTwo
#print axioms MonotoneDNF.tailReindexedFamily
#print axioms MonotoneDNF.tailReindexedFamily_stats
#print axioms MonotoneDNF.eventually_tailReindex_resource
#print axioms MonotoneDNF.eventually_tailReindex_covariance
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource

#print axioms MonotoneDNF.fintypeCard_exactDegreeAnchor
#print axioms MonotoneDNF.fintypeCard_sourceAnchorPacketSpec
#print axioms MonotoneDNF.sourceAnchorPacketSpecEquiv
#print axioms MonotoneDNF.sourceAnchorPacketSpecAnchor
#print axioms MonotoneDNF.canonicalSourceAnchor
#print axioms MonotoneDNF.card_canonicalSourceAnchor
#print axioms MonotoneDNF.canonicalSourceAnchor_degree_mem
#print axioms MonotoneDNF.exists_packet_for_anchor_copy
#print axioms MonotoneDNF.concreteMixedAppendedBody
#print axioms MonotoneDNF.eventually_exists_concreteNativeCalibratedSourceGeometry
#print axioms MonotoneDNF.exists_allSign_concreteNativeCalibratedSourceAssembly

#print axioms MonotoneDNF.nativeAcceptanceRatio_le_pow
#print axioms MonotoneDNF.nativeAcceptanceRatio_le_half_pow
#print axioms MonotoneDNF.nativeJointAcceptance_le_half_pow
#print axioms MonotoneDNF.probability_nativePaddedJointCondition_eq_nativeJointAcceptance
#print axioms MonotoneDNF.nativeMixedSourceJointAcceptance_le_half_pow
#print axioms MonotoneDNF.tendsto_nativeJointAcceptance_zero
#print axioms MonotoneDNF.tendsto_nativeMixedSourceJointAcceptance_zero
#print axioms MonotoneDNF.conditionedNativeTwoCoordinateResponse
#print axioms MonotoneDNF.nativeResponse_ne_conditionedResponse_twoCoordinate
#print axioms MonotoneDNF.nativeResponse_ne_literalConditionedResponse_twoCoordinate
#print axioms MonotoneDNF.conditionedNativeExpectedTriggeredWalshStatisticD
#print axioms MonotoneDNF.expectation_pi_conditionedNativeTriggeredWalshStatistic
#print axioms MonotoneDNF.exists_conditionedGlobalAvoidingPhysicalWalshEmbedding
#print axioms MonotoneDNF.conditionedNativeSourceSeed
#print axioms MonotoneDNF.nativePaddedSourceTrigger_conditionedSeed
#print axioms MonotoneDNF.exists_conditionedNativeMixedAppendedSourceGeometry
#print axioms MonotoneDNF.nativeMixedAppendedSourceDnf_conditionedSeed
#print axioms MonotoneDNF.biasedFiringProbability_conditionedNativeMixedBody_generic
#print axioms MonotoneDNF.conditionedNativeExpectedTriggeredWalshStatisticD_embedLast
#print axioms MonotoneDNF.eventually_nativePaddedCalibratedPrefixBudget_lt
#print axioms MonotoneDNF.eventually_sourceAvoidingPairBudget_comp_lt
#print axioms MonotoneDNF.eventually_conditionedNativeCalibratedSourceBudget_lt_one
#print axioms MonotoneDNF.ConditionedNativeMixedSourceGoodAt
#print axioms MonotoneDNF.eventually_exists_conditionedNativeCalibratedMixedSourceGeometry

#print axioms MonotoneDNF.choose_mul_power_bad_le
#print axioms MonotoneDNF.choose_mul_power_contact_le
#print axioms MonotoneDNF.choose_mul_factorialTupleErrorBound_power_le
#print axioms MonotoneDNF.powerOverlapMajorant_le_envelope
#print axioms MonotoneDNF.mixedAppendedSource_overlap_le_power
#print axioms MonotoneDNF.mixedAppendedSource_firing_lower_of_empty_body
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_firing_lower
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_generic_nonempty
#print axioms MonotoneDNF.tendsto_rareBlockCount_of_eventually
#print axioms MonotoneDNF.tendsto_rareBlockCount_mul_of_eventually
#print axioms MonotoneDNF.eventually_width_add_two_le_rareBlockCount_of_eventually
#print axioms MonotoneDNF.tendsto_power_tail_normalized
#print axioms MonotoneDNF.tendsto_power_contact_normalized
#print axioms MonotoneDNF.tendsto_power_bad_normalized
#print axioms MonotoneDNF.tendsto_powerOverlapEnvelope_normalized
#print axioms MonotoneDNF.eventually_mixedAppendedSource_overlap_le_powerEnvelope
#print axioms MonotoneDNF.eventually_mixedAppendedSource_sqrt_overlap_le
#print axioms MonotoneDNF.eventually_ceil_mul_sq_add_sq_le_cube
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_sqrt_overlap_le

#print axioms MonotoneDNF.card_sourceAnchorPacketIndex
#print axioms MonotoneDNF.anchorPacketDegreeResponse_sourceAnchorIntensity
#print axioms MonotoneDNF.expectedTriggeredAnchorProfileD_weighted_pm
#print axioms MonotoneDNF.enumeratedAllSignIdealCoefficients_eq_sum_packets
#print axioms MonotoneDNF.enumeratedAnchorSignCoefficients_eq_ownLower
#print axioms MonotoneDNF.normalizedAngularDeviation_enumeratedAllSign_sub_ownLower
#print axioms MonotoneDNF.mixedAppendedWeightedAnchoredIdealCoefficient_eq_sum_packets
#print axioms MonotoneDNF.mixedAppendedAllSignIdealCoefficient_eq_enumerated
#print axioms MonotoneDNF.normalizedAngularDeviation_mixedAppendedAllSign_sub_ownLower
#print axioms MonotoneDNF.abs_sum_expectedAvoiding_anchorPacketBody_le
#print axioms MonotoneDNF.abs_mixedAppendedScheduledAllSign_sub_unrounded_le
#print axioms MonotoneDNF.allSignCopyRoundingMajorant_le
#print axioms MonotoneDNF.abs_mixedAppendedScheduledAllSign_sub_unrounded_le_rawBound
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_le
#print axioms MonotoneDNF.two_allSignRawRoundingBound_div_gamma_le_majorant
#print axioms MonotoneDNF.tendsto_allSignNormalizedRoundingMajorant
#print axioms MonotoneDNF.eventually_two_allSignRawRoundingBound_div_gamma_lt_eighth
#print axioms MonotoneDNF.eventually_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_lt_eighth
#print axioms MonotoneDNF.scheduledAvoidingPacketListIdeal_eq_tick
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_mixedSource_sub_scheduledOwnLower_le

#print axioms MonotoneDNF.abs_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_le
#print axioms MonotoneDNF.two_allSignRawRoundingBound_div_partVCubicGamma_le_majorant
#print axioms MonotoneDNF.tendsto_allSignCubicNormalizedRoundingMajorant
#print axioms MonotoneDNF.eventually_two_allSignRawRoundingBound_div_partVCubicGamma_lt_eighth
#print axioms MonotoneDNF.eventually_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_lt_eighth
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_mixedSource_sub_partVCubicOwnLower_le
#print axioms MonotoneDNF.partVCubicSelectorBits
#print axioms MonotoneDNF.partVCubicControlGridSteps
#print axioms MonotoneDNF.partVCubicTriggeredWordError
#print axioms MonotoneDNF.partVCubicAngularGridError
#print axioms MonotoneDNF.partVCubicSelectorBits_eq
#print axioms MonotoneDNF.partVCubicControlGridSteps_pos
#print axioms MonotoneDNF.partVCubicTriggeredWordError_pos
#print axioms MonotoneDNF.partVCubicAngularGridError_pos
#print axioms MonotoneDNF.partVCubicTriggeredWordError_eq_mul
#print axioms MonotoneDNF.partVCubicGridMajorant
#print axioms MonotoneDNF.partVCubicAngularContactErrorAt
#print axioms MonotoneDNF.partVCubicRadialContactErrorAt
#print axioms MonotoneDNF.partVCubicContactAllowance
#print axioms MonotoneDNF.allSignCubicNormalizedRoundingMajorant
#print axioms MonotoneDNF.zero_le_partVCubicResidualScale
#print axioms MonotoneDNF.zero_le_partVCubicGridMajorant
#print axioms MonotoneDNF.two_div_partVCubicControlGridSteps_le_angularError
#print axioms MonotoneDNF.partVCubic_angular_grid_edge_bound
#print axioms MonotoneDNF.partVCubicTriggeredWordError_div_gamma_le
#print axioms MonotoneDNF.partVCubicTriggeredWordError_div_scale_le
#print axioms MonotoneDNF.physicalResidualCoordinateEdgeBound_partVCubic_le
#print axioms MonotoneDNF.zero_le_physicalResidualGridError_partVCubic
#print axioms MonotoneDNF.physicalResidualGridError_partVCubic_le
#print axioms MonotoneDNF.eventually_residualScale_pow_mul_cubicGridMajorant_le
#print axioms MonotoneDNF.partVCubicAngularContactErrorAt_le
#print axioms MonotoneDNF.partVCubicRadialContactErrorAt_le
#print axioms MonotoneDNF.eventually_partVCubicAngularContactError_le
#print axioms MonotoneDNF.eventually_partVCubicHigherContactError_le
#print axioms MonotoneDNF.partVCubicContactAllowance_le
#print axioms MonotoneDNF.eventually_productContact_of_partVCubic_residual_bounds

#print axioms MonotoneDNF.unscheduledCanonicalMixedSourceSum_eq_actual
#print axioms MonotoneDNF.lowerAnchorPacketResponse_pointAngle_self
#print axioms MonotoneDNF.enumeratedAllSignIdealCoefficients_pointAngle_sub_zero
#print axioms MonotoneDNF.mixedAppendedAllSignIdealCoefficient_pointAngle_sub_zero
#print axioms MonotoneDNF.not_unscheduled_hcenter_at_zero_and_pointAngle
#print axioms MonotoneDNF.eventually_not_unscheduled_hcenter_at_zero_and_pointAngle_partV
#print axioms MonotoneDNF.eventually_not_unscheduledHcenter_of_strictFaceError_partV
#print axioms MonotoneDNF.mixedAppendedPhysicalPoolRareGateData_tailStats_of_contact
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_sqrt_overlap_le_of_contact
#print axioms MonotoneDNF.eventually_two_rpow_le_rareBlockCount_of_eventually_pos
#print axioms MonotoneDNF.eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_resource_of_tailStats
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_resource_of_tailStats
#print axioms MonotoneDNF.calibratedMixedSourceFamily_tailStats_of_contact
#print axioms MonotoneDNF.eventually_calibratedMixedSourceFamily_resource_of_tailStats
#print axioms MonotoneDNF.eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_calibratedMixedSource_tailReindexed_of_contact
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_calibratedMixedSource_tailReindexed_of_contact
#print axioms MonotoneDNF.eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource_tailReindexed_of_contact
#print axioms MonotoneDNF.eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource_tailReindexed_of_contact
#print axioms MonotoneDNF.exists_realizedCopyFamily_productContact_of_face_signs
#print axioms MonotoneDNF.exists_independentScheduledFamily_productContact_of_face_signs
#print axioms MonotoneDNF.nativeAcceptanceRatio_pos
#print axioms MonotoneDNF.nativeJointAcceptance_pos
#print axioms MonotoneDNF.nativeJointAcceptance_le_one
#print axioms MonotoneDNF.integral_geometricMeasure_trials
#print axioms MonotoneDNF.two_pow_le_nativeJointAcceptance_inv
#print axioms MonotoneDNF.exists_nativeJointAcceptance_two_pow_le_geometric_meanTrials
#print axioms MonotoneDNF.eventually_mul_natCast_pow_lt_two_pow
#print axioms MonotoneDNF.polynomial_eval_natCast_isLittleO_two_pow
#print axioms MonotoneDNF.eventually_polynomial_eval_lt_two_pow
#print axioms MonotoneDNF.eventually_mul_pow_lt_nativeMixedSourceJointAcceptance_inv
#print axioms MonotoneDNF.eventually_polynomial_eval_lt_nativeMixedSourceJointAcceptance_inv
#print axioms MonotoneDNF.eventually_exists_nativeMixedSource_polynomial_lt_geometric_meanTrials
#print axioms MonotoneDNF.not_eventually_nativeMixedSourceJointAcceptance_inv_le_mul_pow
#print axioms MonotoneDNF.not_eventually_nativeMixedSourceJointAcceptance_inv_le_polynomial

#print axioms MonotoneDNF.sum_oppositeDialPair_eq_zero
#print axioms MonotoneDNF.degreeSetAverage_oppositeDialPair
#print axioms MonotoneDNF.physicalAngularResidual_oppositeDialPair
#print axioms MonotoneDNF.privateAnchoredIndependentWeight_oppositeDialPair
#print axioms MonotoneDNF.not_privateAnchoredIndependentGate_strict_opposite_faces
#print axioms MonotoneDNF.exists_two_selector_opposite_dial_pair
#print axioms MonotoneDNF.not_privateAnchoredIndependentGate_strict_two_singleton_selector_faces

#print axioms MonotoneDNF.expectation_scheduledPacketConstituentCoefficient
#print axioms MonotoneDNF.expectation_realWalshCoefficient_scheduledPacket
#print axioms MonotoneDNF.expectation_scheduledPacketPrefixConstituent
#print axioms MonotoneDNF.expectation_scheduledPacketConstituent_centered
#print axioms MonotoneDNF.sum_completeAvoidingTriggerEnumeration
#print axioms MonotoneDNF.sum_completeAvoidingTriggerEnumeration_permute
#print axioms MonotoneDNF.completeAvoidingPacketTriggers_fullSchedule
#print axioms MonotoneDNF.no_singleAvoidingTrigger_exact_allTests_pureTriggerBody
#print axioms MonotoneDNF.no_singleAvoidingCopy_exact_fullSchedule_pureTriggerBody
#print axioms MonotoneDNF.realWalshCoefficient_scheduledPacket_eq_constituentCoefficient

#print axioms MonotoneDNF.scheduleUnitFraction_nonneg
#print axioms MonotoneDNF.scheduleUnitFraction_le_one
#print axioms MonotoneDNF.abs_scheduleUnitFraction_mul_triggeredWalshStatistic_le
#print axioms MonotoneDNF.sum_scheduledPacketFlat
#print axioms MonotoneDNF.expectation_scheduleUnitFraction_mul_triggeredWalshStatistic
#print axioms MonotoneDNF.centeredPrefixSum_scheduledPacket_final
#print axioms MonotoneDNF.IndependentScheduledPacketListGoodAt
#print axioms MonotoneDNF.exists_independentScheduledPacketList_centered
#print axioms MonotoneDNF.eventually_exists_independentScheduledPacketList_centered_quadratic

#print axioms MonotoneDNF.uniformSizedDegreeFiberEquiv
#print axioms MonotoneDNF.card_uniformSizedDegreeFiber
#print axioms MonotoneDNF.probability_uniformSized_inter_card
#print axioms MonotoneDNF.probability_avoidingTrigger_inter_card
#print axioms MonotoneDNF.probability_nativePaddedDegreeFiber
#print axioms MonotoneDNF.probability_nativePaddedDegreeFiber_zero
#print axioms MonotoneDNF.nativeDegreeFiberMass_pos
#print axioms MonotoneDNF.sum_nativeDegreeFiberMass
#print axioms MonotoneDNF.sum_probability_nativePaddedDegreeFiber
#print axioms MonotoneDNF.nativeDegreeFiberMass_nonneg

#print axioms MonotoneDNF.jointTriggeredRareGateData
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_firing_le
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_firing
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_firing_pos
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_dimensionCube_mul_firing
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_natMul_contactDefect
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_dimension_mul_geom
#print axioms MonotoneDNF.zero_le_jointTriggeredRareGateData_overlapError
#print axioms MonotoneDNF.jointTriggeredRareGateData_overlap_le_orderTwo
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_overlapError_of_orderTwo
#print axioms MonotoneDNF.jointTriggeredRareGateData_tailStats_of_orderTwo
#print axioms MonotoneDNF.jointTriggeredRareGateData_overlap_le_power
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_overlap_le_powerEnvelope
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_sqrt_overlap_le
#print axioms MonotoneDNF.independentScheduledCopyCount
#print axioms MonotoneDNF.independentScheduledCopyEquiv
#print axioms MonotoneDNF.independentScheduledJointTrigger
#print axioms MonotoneDNF.independentScheduledJointBody
#print axioms MonotoneDNF.dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval
#print axioms MonotoneDNF.dnfTermCount_independentScheduledFamilyDnf_eq_jointTriggeredDnf
#print axioms MonotoneDNF.exists_independentScheduled_weightFamily_of_eventually_exists_contact
#print axioms MonotoneDNF.independentScheduledJointRareGateData
#print axioms MonotoneDNF.independentScheduledJointRareGateData_gate
#print axioms MonotoneDNF.independentScheduledJointRareGateData_alpha
#print axioms MonotoneDNF.independentScheduledJointRareGateData_terms_length
#print axioms MonotoneDNF.exists_independentScheduledJointRareGateData_weightFamily_of_contact
#print axioms MonotoneDNF.independentScheduledJointRareGateData_tailStats_of_orderTwo
#print axioms MonotoneDNF.eventually_independentScheduledJointRareGateData_resource
#print axioms MonotoneDNF.independentScheduledJointRareGateData_tailStats_of_contact
#print axioms MonotoneDNF.eventually_independentScheduledJointRareGateData_sqrt_overlap_le_of_contact
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_independentScheduled_tailReindexed_of_contact
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_independentScheduled_tailReindexed_of_contact

#print axioms MonotoneDNF.higherSignPatternWeight_nonneg
#print axioms MonotoneDNF.higherSignPatternWeight_le_one
#print axioms MonotoneDNF.sum_higherSignPatternWeight
#print axioms MonotoneDNF.sum_higherSignPatternWeight_mul_signedBit
#print axioms MonotoneDNF.sum_higherSignPatternWeight_mul_higherCoefficients
#print axioms MonotoneDNF.sum_higherSignPatternWeight_mul_signedHigherResponse
#print axioms MonotoneDNF.card_fullSourceGenericUnitIndex
#print axioms MonotoneDNF.fullAnchorUnitEquiv
#print axioms MonotoneDNF.card_fullAnchorUnitIndex
#print axioms MonotoneDNF.card_fullSourceUnitIndex
#print axioms MonotoneDNF.fullSourceUnitEquivFin
#print axioms MonotoneDNF.fullSourceUnitBody
#print axioms MonotoneDNF.fullIndependentScheduledSourceDnf
#print axioms MonotoneDNF.realWalshCoefficient_fullSourceScheduledList
#print axioms MonotoneDNF.exists_conditionedFullSourceEmbedding
#print axioms MonotoneDNF.exists_conditionedFullIndependentScheduledSourceDnf
#print axioms MonotoneDNF.fullSourceListWeight_mem_unit
#print axioms MonotoneDNF.fullSourceListTick_le_capacity
#print axioms MonotoneDNF.fullSourceListBody_copy_independent
#print axioms MonotoneDNF.fullSourceListIdeal_eq_tick
#print axioms MonotoneDNF.fullSourceListIdeal_anchor_eq_independent
#print axioms MonotoneDNF.sum_fullSourceListIdeal_anchor_eq_independentAllSign
#print axioms MonotoneDNF.fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign
#print axioms MonotoneDNF.conditionedNativeExpectedTriggeredWalshStatisticD_empty_firstBody_lastTest
#print axioms MonotoneDNF.fullSourceListIdeal_generic_eq_tick
#print axioms MonotoneDNF.fullSourceListUnit_injective
#print axioms MonotoneDNF.abs_walsh_fullSourceScheduledListConstituentSum_sub_gate_le
#print axioms MonotoneDNF.exists_allPatternPositiveMixtures_eventuallyCommonDesign
#print axioms MonotoneDNF.sum_fullSourceListIdeal_generic_eq_roundedWeighted
#print axioms MonotoneDNF.fullIndependentScheduledSourceIdeal_embedLast_eq_roundedWeighted
#print axioms MonotoneDNF.IndependentPacketUnit
#print axioms MonotoneDNF.independentPacketUnitEquiv
#print axioms MonotoneDNF.independentPacketFlatTrigger
#print axioms MonotoneDNF.independentPacketFlatBody
#print axioms MonotoneDNF.independentPacketFamilyDnf
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_independentPacketFamily
#print axioms MonotoneDNF.abs_walsh_independentPacketFamily_sub_sum_ideal_le
#print axioms MonotoneDNF.IndependentAllSignListIndex
#print axioms MonotoneDNF.independentAllSignListCopies
#print axioms MonotoneDNF.IndependentAllSignUnitCount
#print axioms MonotoneDNF.IndependentAllSignFlatUnit
#print axioms MonotoneDNF.independentAllSignListAnchor
#print axioms MonotoneDNF.independentAllSignListTick
#print axioms MonotoneDNF.independentAllSignListBody
#print axioms MonotoneDNF.allSignIndependentPacketFamilyDnf
#print axioms MonotoneDNF.sum_independentAllSignListIdeal_eq
#print axioms MonotoneDNF.abs_walsh_allSignIndependentPacketFamily_sub_ideal_le
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_independentAllSign_sub_ownLower_le
#print axioms MonotoneDNF.independentAllSignFlatUnit_card_eq_sourceAnchored
#print axioms MonotoneDNF.independentAllSignFlatUnit_card_eq_sourceTrigger_zero
#print axioms MonotoneDNF.tendsto_two_independentAllSignOrError_div_gamma
#print axioms MonotoneDNF.tendsto_two_independentAllSignError_add_or_div_gamma
#print axioms MonotoneDNF.eventually_normalizedAngularDeviation_independentAllSign_lt_eighth
#print axioms MonotoneDNF.eventually_normalizedAngularDeviation_allSignIndependentPacketFamily_lt_eighth
#print axioms MonotoneDNF.walshCoefficient_scheduledPacketUnitTerms_append
#print axioms MonotoneDNF.realWalshCoefficient_scheduledPacketConstituentSum_append
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_independentPacketFamily_append
#print axioms MonotoneDNF.abs_independentPacketFullConstituentSum_sub_gate_le
#print axioms MonotoneDNF.scheduledAvoidingPacketListFullIdeal
#print axioms MonotoneDNF.abs_walsh_independentPacketFamily_sub_sum_fullIdeal_le
#print axioms MonotoneDNF.independentScheduledAllSignAvoidingFullIdeal
#print axioms MonotoneDNF.abs_walsh_allSignIndependentPacketFamily_sub_fullIdeal_le
#print axioms MonotoneDNF.independentPacketCopyTemplate
#print axioms MonotoneDNF.dnfEval_independentPacketFamily_eq_independentScheduledFamily

#print axioms MonotoneDNF.independentScheduledFamilyRawTermCount
#print axioms MonotoneDNF.dnfTermCount_independentScheduledFamilyDnf
#print axioms MonotoneDNF.dnfTermCount_independentScheduledFamilyDnf_le
#print axioms MonotoneDNF.sourceAnchorFiberCount
#print axioms MonotoneDNF.fintypeCard_sourceAnchorFiberIndex
#print axioms MonotoneDNF.independentScheduledSourceListCount
#print axioms MonotoneDNF.independentScheduledSourceListIndexEquiv
#print axioms MonotoneDNF.independentScheduledSourceCopies
#print axioms MonotoneDNF.independentScheduledSourceAnchoredFlatPacket
#print axioms MonotoneDNF.sourceAnchorFiberCopyEquiv
#print axioms MonotoneDNF.independentScheduledSourceTemplates
#print axioms MonotoneDNF.independentScheduledSourceWeight
#print axioms MonotoneDNF.independentScheduledSourceDnf
#print axioms MonotoneDNF.independentScheduledSourceCopies_equiv_symm_generic
#print axioms MonotoneDNF.independentScheduledSourceCopies_equiv_symm_anchored
#print axioms MonotoneDNF.fintypePhysicalOrDnf
#print axioms MonotoneDNF.dnfEval_fintypePhysicalOrDnf_eq_true_iff
#print axioms MonotoneDNF.dnfTermCount_fintypePhysicalOrDnf
#print axioms MonotoneDNF.fintypeIndependentScheduledFamilyDnf
#print axioms MonotoneDNF.fintypeIndependentScheduledFamilyRawTermCount
#print axioms MonotoneDNF.dnfEval_fintypeIndependentScheduledFamilyDnf_eq_true_iff
#print axioms MonotoneDNF.dnfTermCount_fintypeIndependentScheduledFamilyDnf_le
#print axioms MonotoneDNF.directIndependentScheduledSourceCopies
#print axioms MonotoneDNF.directIndependentScheduledSourceTemplates
#print axioms MonotoneDNF.directIndependentScheduledSourceWeight
#print axioms MonotoneDNF.directIndependentScheduledSourceDnf
#print axioms MonotoneDNF.directIndependentScheduledSourceTemplates_generic_length
#print axioms MonotoneDNF.directIndependentScheduledSourceTemplates_anchored_length
#print axioms MonotoneDNF.sum_genericSource_copy_body_length
#print axioms MonotoneDNF.sum_fiber_sign_copy_eq_packet
#print axioms MonotoneDNF.sum_packet_sign_constituent_eq_anchoredUnits
#print axioms MonotoneDNF.directIndependentScheduledSourceRawTermCount_eq_unscheduled
#print axioms MonotoneDNF.dnfTermCount_directIndependentScheduledSourceDnf_le
#print axioms MonotoneDNF.directScheduledSourceTrigger
#print axioms MonotoneDNF.exists_directScheduledSourceTrigger_of_template_fires
#print axioms MonotoneDNF.probability_directScheduledSourceTrigger
#print axioms MonotoneDNF.probability_directIndependentScheduledSource_firing_le
#print axioms MonotoneDNF.eventually_directIndependentScheduledSource_firing_le
#print axioms MonotoneDNF.scheduled_source_local_nat_cost_le
#print axioms MonotoneDNF.scheduled_source_cubic_local_real_envelope
#print axioms MonotoneDNF.directIndependentScheduledSourceRareGateData
#print axioms MonotoneDNF.directIndependentScheduledSourceRareGateData_gate
#print axioms MonotoneDNF.eventually_directIndependentScheduledPhysicalPool_local_bound
#print axioms MonotoneDNF.eventually_directIndependentScheduledPhysicalPool_resource_of_tailStats
#print axioms MonotoneDNF.eventually_directIndependentScheduledPhysicalPool_tailReindex_resource_of_tailStats
#print axioms MonotoneDNF.eventually_directIndependentScheduledCalibratedPhysicalPool_resource_of_tailStats
#print axioms MonotoneDNF.eventually_directIndependentScheduledCalibratedPhysicalPool_tailReindex_resource_of_tailStats
#print axioms MonotoneDNF.independentScheduledFamilyRareGateData
#print axioms MonotoneDNF.independentScheduledFamilyRareGateData_gate
#print axioms MonotoneDNF.zero_le_independentScheduledFamilyRareGateData_overlapError
#print axioms MonotoneDNF.eventually_independentScheduledFamily_resource_of_tailStats

#print axioms MonotoneDNF.listOfFn_finProdFinEquiv_symm
#print axioms MonotoneDNF.listFlatMap_flatten
#print axioms MonotoneDNF.scheduledPacketFlatDnf_eq_scheduledList
#print axioms MonotoneDNF.fullSourceCopyTemplate
#print axioms MonotoneDNF.fullSourceScheduledListDnf_eq_scheduledList
#print axioms MonotoneDNF.fullSourceScheduledListCount
#print axioms MonotoneDNF.fintypeCard_fullSourceScheduledListIndex
#print axioms MonotoneDNF.fullSourceFinListCopies
#print axioms MonotoneDNF.fullSourceFinListWeight
#print axioms MonotoneDNF.fullSourceFinCopyTemplate
#print axioms MonotoneDNF.fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf
#print axioms MonotoneDNF.dnfEval_fullIndependentScheduledSourceDnf_eq_independentScheduledFamily
#print axioms MonotoneDNF.fullSourceCopyTemplate_length
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf
#print axioms MonotoneDNF.fullSourceCopyTemplate_generic_length
#print axioms MonotoneDNF.fullSourceCopyTemplate_anchor_length
#print axioms MonotoneDNF.fullSourceRawTermCount
#print axioms MonotoneDNF.fullSourceGenericRawTermCount
#print axioms MonotoneDNF.fullSourceAnchorRawTermCount
#print axioms MonotoneDNF.fullSourceRawTermCount_eq_generic_add_anchor
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf_eq_copyTemplates
#print axioms MonotoneDNF.independentScheduledFamilyRawTermCount_fullSource_eq
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf_le_raw
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_terms
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_gate
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_alpha
#print axioms MonotoneDNF.fullIndependentScheduledSourceFiringProbability
#print axioms MonotoneDNF.fullIndependentScheduledSourceOverlapError
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_overlapError
#print axioms MonotoneDNF.card_fullScheduledListIndex
#print axioms MonotoneDNF.fullSourceUnitCount_eq_sourceTriggerUnitCount
#print axioms MonotoneDNF.eventually_fullSourceUnitCount_le
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf_le
#print axioms MonotoneDNF.fullIndependentScheduledSourceRawTermCount_eq
#print axioms MonotoneDNF.sum_fullGenericListCount_le
#print axioms MonotoneDNF.fullSourceGenericPoolSum_cast_le
#print axioms MonotoneDNF.fullSourceAnchorRawTermCount_le
#print axioms MonotoneDNF.eventually_fullIndependentScheduledSource_raw_local_bound
#print axioms MonotoneDNF.eventually_fullIndependentScheduledSource_local_bound

#print axioms MonotoneDNF.fullSourceListBody_generic_pure
#print axioms MonotoneDNF.fullSourceListBody_generic_pure_nonempty
#print axioms MonotoneDNF.dnfEval_fullIndependentScheduledSourceDnf_of_unit
#print axioms MonotoneDNF.dnfEval_fullIndependentScheduledSourceDnf_of_pure_trigger
#print axioms MonotoneDNF.probability_fullIndependentScheduledSource_firing_lower_of_pure_copy
#print axioms MonotoneDNF.exists_higherSignPatternWeight_average_le
#print axioms MonotoneDNF.twoPow_le_fullSourceListTick_generic_pure_of_weight
#print axioms MonotoneDNF.exists_pure_copy_full_tick_of_large
#print axioms MonotoneDNF.eventually_exists_pure_copy_full_tick
#print axioms MonotoneDNF.selectorTerms_zero_ne_nil
#print axioms MonotoneDNF.selectedTemplateTerms_ne_nil_of_ne_nil
#print axioms MonotoneDNF.fullSource_pure_scheduledPacketActiveBody_ne_nil
#print axioms MonotoneDNF.eventually_fullSourceUnitBody_nonempty
#print axioms MonotoneDNF.eventually_fullIndependentScheduledSource_firing_lower
#print axioms MonotoneDNF.eventually_fullSource_scheduledPacketActiveBody_nonempty
#print axioms MonotoneDNF.eventually_fullIndependentScheduledPhysicalPool_body_nonempty_and_firing_lower
#print axioms MonotoneDNF.conditionedScheduledPacketListActual
#print axioms MonotoneDNF.conditionedScheduledPacketListFullIdeal
#print axioms MonotoneDNF.expectation_conditionedPacketObservable
#print axioms MonotoneDNF.conditionedPacketActual_sub_ideal_eq_centered
#print axioms MonotoneDNF.exists_conditionedScheduledPacketFamily_fullCentered
#print axioms MonotoneDNF.fullSourceUnitToConditionedFlat_injective
#print axioms MonotoneDNF.exists_conditionedFullSource_listFullCentered
#print axioms MonotoneDNF.realWalshCoefficient_fullSourceScheduledList_append
#print axioms MonotoneDNF.conditionedFullSourceListIdeal_empty
#print axioms MonotoneDNF.abs_sum_conditionedScheduledPacketActual_sub_ideal_le_card_mul

#print axioms MonotoneDNF.nativeScheduledPacketListActual
#print axioms MonotoneDNF.nativeScheduledPacketListFullIdeal
#print axioms MonotoneDNF.nativeScheduledPacketListActual_eq_fiber
#print axioms MonotoneDNF.nativeScheduledPacketListFullIdeal_eq_fiber
#print axioms MonotoneDNF.abs_nativePacketObservable_le
#print axioms MonotoneDNF.expectation_nativePacketObservable
#print axioms MonotoneDNF.nativePacketActual_sub_ideal_eq_centered
#print axioms MonotoneDNF.exists_nativeScheduledPacketFamily_fullCentered
#print axioms MonotoneDNF.fullSourceUnitToNativeFlat_injective
#print axioms MonotoneDNF.fullSourceNativeTriggersOfFlat
#print axioms MonotoneDNF.fullSourceListTrigger_nativeFlat
#print axioms MonotoneDNF.exists_nativeFullSource_listFullCentered
#print axioms MonotoneDNF.nativeScheduledPacketListFullIdeal_sub_conditioned
#print axioms MonotoneDNF.nativeExpected_pureTriggerBody_embedLast
#print axioms MonotoneDNF.conditionedNativeExpected_pureTriggerBody_embedLast
#print axioms MonotoneDNF.nativeOneListPureTriggerIdeal_twoCoordinate
#print axioms MonotoneDNF.conditionedOneListPureTriggerIdeal_twoCoordinate
#print axioms MonotoneDNF.nativeOneListPureTriggerIdeal_sub_conditioned_twoCoordinate
#print axioms MonotoneDNF.nativeOneListPureTriggerIdeal_ne_conditioned_twoCoordinate

#print axioms MonotoneDNF.DependentScheduledPacketUnit
#print axioms MonotoneDNF.dependentScheduledPacketUnitEquiv
#print axioms MonotoneDNF.dependentScheduledPacketFlatTrigger
#print axioms MonotoneDNF.dependentScheduledPacketFlatBody
#print axioms MonotoneDNF.dependentScheduledPacketFamilyDnf
#print axioms MonotoneDNF.dependentScheduledPacketCopyTemplate
#print axioms MonotoneDNF.dnfEval_dependentScheduledPacketFamily_eq_independentScheduledFamily
#print axioms MonotoneDNF.sum_dependentScheduledPacket_flat
#print axioms MonotoneDNF.dnfTermCount_dependentScheduledPacketFamily_eq_independentScheduledFamily
#print axioms MonotoneDNF.fullSourceUnitScheduledList
#print axioms MonotoneDNF.fullSourceUnitScheduledList_listUnit
#print axioms MonotoneDNF.FullSourceFinListConstituents
#print axioms MonotoneDNF.FullSourceFlatPacketUnit
#print axioms MonotoneDNF.fullSourceFlatPacketUnit_count
#print axioms MonotoneDNF.fullSourceFlatTrigger
#print axioms MonotoneDNF.fullSourceFlatActiveBody
#print axioms MonotoneDNF.jointTriggeredEval_fullSourceFlat_eq_source
#print axioms MonotoneDNF.dnfTermCount_fullSourceFlat_eq_source
#print axioms MonotoneDNF.fullSourceFlatTrigger_card
#print axioms MonotoneDNF.fullSourceFlatActiveBody_at_packet
#print axioms MonotoneDNF.fullIndependentScheduledFlatRareGateData
#print axioms MonotoneDNF.fullIndependentScheduledFlatRareGateData_terms_length
#print axioms MonotoneDNF.fullIndependentScheduledFlatRareGateData_gate
#print axioms MonotoneDNF.fullIndependentScheduledFlatRareGateData_alpha
#print axioms MonotoneDNF.fullIndependentScheduledFlatRareGateData_overlapError
#print axioms MonotoneDNF.eventually_fullSourceFlatPacketUnit_le
#print axioms MonotoneDNF.eventually_fullSourceFlatTrigger_card
#print axioms MonotoneDNF.eventually_fullSourceFlatActiveBody_nonempty
#print axioms MonotoneDNF.eventually_fullIndependentScheduledFlatRareGateData_firing_lower
#print axioms MonotoneDNF.eventually_fullIndependentScheduledFlatRareGateData_local_bound
#print axioms MonotoneDNF.fullIndependentScheduledFlatRareGateData_tailStats_of_contact
#print axioms MonotoneDNF.eventually_fullIndependentScheduledFlatRareGateData_sqrt_overlap_le_of_contact
#print axioms MonotoneDNF.eventually_fullIndependentScheduledFlatRareGateData_resource
#print axioms MonotoneDNF.eventually_calibratedFullFlat_dimension_le_four
#print axioms MonotoneDNF.eventually_calibratedFullFlat_contactOrder_le_dimension
#print axioms MonotoneDNF.fullIndependentScheduledCalibratedFlat_assembly_of_contact

#print axioms MonotoneDNF.fullConditionedListConcentrationBudget
#print axioms MonotoneDNF.fullConditionedListPairBudget
#print axioms MonotoneDNF.fullConditionedListRealizationBudget
#print axioms MonotoneDNF.pow_le_partVAnchorCopyTarget_quadratic
#print axioms MonotoneDNF.pow_le_partVAnchorCopyCount_quadratic_eventually
#print axioms MonotoneDNF.card_fullConditionedSourceFlatUnit
#print axioms MonotoneDNF.fullSourceListDimensions_le_unitCount
#print axioms MonotoneDNF.fullConditionedListConcentrationBudget_le
#print axioms MonotoneDNF.fullConditionedListPairBudget_le
#print axioms MonotoneDNF.partVAnchorCopyCount_eq_sourceAnchorCopies_quadratic
#print axioms MonotoneDNF.fullSourceListDimensions_pos_quadratic
#print axioms MonotoneDNF.sourceAnchorFiberCount_quadratic_le
#print axioms MonotoneDNF.eventually_card_fullScheduledListIndex_quadratic_le
#print axioms MonotoneDNF.eventually_fullConditionedListPairBudget_lt
#print axioms MonotoneDNF.two_mul_mul_exp_neg_le_half
#print axioms MonotoneDNF.fullSupportTestCost_le_two_pow
#print axioms MonotoneDNF.log_fullSupportTestCost_le
#print axioms MonotoneDNF.calibratedAnchorConcentrationExponent_eq
#print axioms MonotoneDNF.pow_le_calibratedAnchorConcentrationExponent
#print axioms MonotoneDNF.eventually_normalizedAnchorConcentrationExponent
#print axioms MonotoneDNF.eventually_fullConditionedListConcentrationBudget_le_half
#print axioms MonotoneDNF.eventually_fullConditionedListRealizationBudget_lt_one
#print axioms MonotoneDNF.card_mul_calibratedAnchorTolerance
#print axioms MonotoneDNF.normalized_card_mul_calibratedAnchorTolerance
#print axioms MonotoneDNF.normalized_abs_card_mul_calibratedAnchorTolerance
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_fullSupport_normalized

#print axioms MonotoneDNF.fullNativeListPairBudget
#print axioms MonotoneDNF.fullNativeListRealizationBudget
#print axioms MonotoneDNF.card_fullNativeSourceFlatUnit
#print axioms MonotoneDNF.fullNativeListPairBudget_le
#print axioms MonotoneDNF.eventually_fullNativeListPairBudget_lt
#print axioms MonotoneDNF.eventually_fullNativeListRealizationBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_fullSupport_normalized

#print axioms MonotoneDNF.nativeGenericNormalizedResponse
#print axioms MonotoneDNF.expectation_nativeTriggeredBiasedResponse_eq
#print axioms MonotoneDNF.nativeGenericNormalizedResponse_eq
#print axioms MonotoneDNF.nativeAvoidingEmptyUnitMean_eq_oneCountProfile
#print axioms MonotoneDNF.nativeGenericFirstBodyUnitMean_eq_oneCountProfile
#print axioms MonotoneDNF.nativeGenericNormalizedResponse_zero
#print axioms MonotoneDNF.nativeFullSourceGenericUnitMean_eq_oneCountProfile
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_eq_polynomial
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedSingletonPoolResponse_eq_linear
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedSingletonPoolResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedSingletonPoolResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_jet_ne_conditioned
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeFirstBodyLastTest_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.singletonPoolFairMass_one
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedFirstBodyLastTest_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedLogTwoRate_pos
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedLogTwoResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedLogTwoResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedSingletonRateResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedSingletonRateResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_jet_ne_calibratedPoolResponse
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_jet_ne_sourceCalibratedPoolResponse
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeOneListGenericPoolIdeal_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedOneListGenericPoolIdeal_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeOneListGenericPoolIdeal_sub_conditioned_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeOneListGenericPoolIdeal_ne_conditioned_twoCoordinate

#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_dependentScheduledPacketFamily_append
#print axioms MonotoneDNF.abs_walsh_dependentScheduledPacketFamily_sub_sum_conditionedIdeal_le
#print axioms MonotoneDNF.fullSourceUnitToConditionedFlat_listUnit
#print axioms MonotoneDNF.fullSourceListUnit_dependent_injective
#print axioms MonotoneDNF.fullSourceFlatTrigger_pair_inter_of_source
#print axioms MonotoneDNF.abs_walsh_fullIndependentScheduledSource_sub_conditionedIdeal_le
#print axioms MonotoneDNF.fullSourceListIdeal_anchor_eq_independent_of_anchorNonempty
#print axioms MonotoneDNF.fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign_of_anchors
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_fullSourceConditionedIdeal_sub_ownLower_le
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_conditionedFullSource_sub_ownLower_le
#print axioms MonotoneDNF.tendsto_two_fullSourceOrError_div_partVGamma
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_fullSupport_normalized_varying
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_strictAngularEstimate_eighth
#print axioms MonotoneDNF.privateFiberAngularResidual
#print axioms MonotoneDNF.abs_privateFiberAngularResidual_sub_angle_lt_half_of_deviation
#print axioms MonotoneDNF.privateFiberAngularResidual_neg_of_deviation
#print axioms MonotoneDNF.privateFiberAngularResidual_pos_of_deviation
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_strictPrivateFaceSigns

#print axioms MonotoneDNF.privateToTwo
#print axioms MonotoneDNF.privateConjunctionCoeff
#print axioms MonotoneDNF.splitSingletonAngle
#print axioms MonotoneDNF.degreeSetAverage_one_eq_expectation_singleton_of
#print axioms MonotoneDNF.privateConjunctionCoeff_eq
#print axioms MonotoneDNF.private_data_match_full_data
#print axioms MonotoneDNF.degreeSetAverage_privateConjunctionCoeff_one
#print axioms MonotoneDNF.splitSingletonAngle_zero
#print axioms MonotoneDNF.splitSingletonAngle_one
#print axioms MonotoneDNF.degreeSetAverage_splitSingletonAngle_one
#print axioms MonotoneDNF.privateConjunctionResidual
#print axioms MonotoneDNF.fullConjunctionResidual_splitAngle
#print axioms MonotoneDNF.private_negative_full_not_negative
#print axioms MonotoneDNF.private_positive_full_not_positive
#print axioms MonotoneDNF.fullConjunctionTwo_nondegenerate
#print axioms MonotoneDNF.full_face_error_has_unit_size

#print axioms MonotoneDNF.abs_expectedAvoidingTriggeredWalshStatistic_le
#print axioms MonotoneDNF.scheduledAvoidingPacketListFullIdeal_eq_partial_of_nonemptySelector
#print axioms MonotoneDNF.scheduledAvoidingPacketListFullIdeal_eq_zero_of_no_partial
#print axioms MonotoneDNF.abs_scheduledAvoidingPacketListFullIdeal_le_of_nonemptySelector
#print axioms MonotoneDNF.fullIndependentScheduledSourceNativeIdeal
#print axioms MonotoneDNF.fullSourceListConstituents_le_sixteen_mul
#print axioms MonotoneDNF.abs_fullIndependentScheduledSourceNativeIdeal_le_of_nonemptySelector
#print axioms MonotoneDNF.abs_walsh_dependentScheduledPacketFamily_sub_sum_nativeIdeal_le
#print axioms MonotoneDNF.abs_walsh_fullIndependentScheduledSource_sub_nativeIdeal_le
#print axioms MonotoneDNF.abs_walsh_fullIndependentScheduledSource_of_selectorNonempty_le
#print axioms MonotoneDNF.selectorSupportedRadialCoefficientSum
#print axioms MonotoneDNF.abs_selectorSupportedRadialCoefficientSum_le
#print axioms MonotoneDNF.eventually_radialCalibratedAnchorConcentrationExponent
#print axioms MonotoneDNF.eventually_fullConditionedListConcentrationBudget_radial_le_half
#print axioms MonotoneDNF.eventually_fullNativeListRealizationBudget_radial_lt_one
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_fullSupport_radialCalibrated
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_selectorSupportedRadial_bound
#print axioms MonotoneDNF.nativeSelectorCenteringMajorant
#print axioms MonotoneDNF.nativeSelectorORMajorant
#print axioms MonotoneDNF.nativeSelectorPartialMajorant
#print axioms MonotoneDNF.nativeSelectorRadialMajorant
#print axioms MonotoneDNF.eventually_fullCubeRadialFactor_le
#print axioms MonotoneDNF.nativeSelectorRadialSimpleMajorant
#print axioms MonotoneDNF.tendsto_nativeSelectorRadialSimpleMajorant
#print axioms MonotoneDNF.eventually_nativeSelectorCenteringMajorant_le
#print axioms MonotoneDNF.eventually_nativeSelectorORMajorant_le
#print axioms MonotoneDNF.eventually_nativeSelectorPartialMajorant_le_one_div
#print axioms MonotoneDNF.zero_le_nativeSelectorCenteringMajorant
#print axioms MonotoneDNF.zero_le_nativeSelectorORMajorant
#print axioms MonotoneDNF.zero_le_nativeSelectorPartialMajorant
#print axioms MonotoneDNF.zero_le_nativeSelectorRadialMajorant
#print axioms MonotoneDNF.eventually_nativeSelectorRadialMajorant_le_simple
#print axioms MonotoneDNF.tendsto_nativeSelectorRadialMajorant
#print axioms MonotoneDNF.nativeSelectorRadialMajorant_eq
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_selectorSupportedRadial_lt

#print axioms MonotoneDNF.nativePoolAveragedBiasedResponse
#print axioms MonotoneDNF.nativePoolAveragedBiasedResponse_eq
#print axioms MonotoneDNF.eval_nativePoolAveragedResponsePolynomial
#print axioms MonotoneDNF.iteratedDeriv_nativePoolAveragedBiasedResponse_zero
#print axioms MonotoneDNF.expectation_oneCount_eq_choose_sum
#print axioms MonotoneDNF.nativeTilted_oneCount_expectation_eq_shift
#print axioms MonotoneDNF.iteratedDeriv_nativePoolAveragedBiasedResponse_zero_eq_shift
#print axioms MonotoneDNF.roundedOneCount_nativeResidualStandardizedCount
#print axioms MonotoneDNF.nativeResidualExtendedProfile_apply
#print axioms MonotoneDNF.tendstoUniformlyOn_comp_affine
#print axioms MonotoneDNF.tendsto_physicalNativeScale
#print axioms MonotoneDNF.tendstoUniformlyOn_physicalNativePoolProfile
#print axioms MonotoneDNF.eventually_physicalNativeResponseKernel_majorant
#print axioms MonotoneDNF.tendsto_physicalNativePool_shiftedMoment
#print axioms MonotoneDNF.iteratedDeriv_integral_shiftedGaussianTiltKernel_zero
#print axioms MonotoneDNF.nativeCalibratedPoolResponse_apply_effectiveRate
#print axioms MonotoneDNF.iteratedDeriv_nativeCalibratedPoolResponse_zero
#print axioms MonotoneDNF.tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero
#print axioms MonotoneDNF.tendsto_nativePoolEffectiveRate
#print axioms MonotoneDNF.tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero_effectiveRate
#print axioms MonotoneDNF.contDiff_integral_gaussianTiltKernel
#print axioms MonotoneDNF.tendsto_iteratedDeriv_gaussianPoolResponse_at_nativeShift
#print axioms MonotoneDNF.tendsto_iteratedDeriv_nativeCalibratedPoolResponse_nat
#print axioms MonotoneDNF.exists_nat_threshold_forall_native_eventually_close_to_fullIdeal


==> anc/MonotoneDNF/BernsteinMomentFinitization.lean <==
module

public import Mathlib

@[expose] public section

/-!
# Constructive Bernstein moment and approximation layer

This file packages the real-valued Bernstein approximation as an explicit
polynomial and proves a quantitative uniform error estimate for Lipschitz
functions on `[0,1]`.  It is intended as a finitization tool for later
bounded-interval positive moment constructions.  No positivity of an input
measure is assumed; positivity statements below refer only to the explicitly
constructed Bernstein weights and polynomial evaluations.
-/

noncomputable section

open scoped BigOperators unitInterval Topology Uniformity

open bernstein

namespace MonotoneDNF

/-- The first moment of the Bernstein weights is the evaluation point. -/
theorem bernstein_mean {n : ℕ} (hn : n ≠ 0) (x : I) :
    (∑ k : Fin (n + 1), (bernstein.z k : ℝ) * bernstein n k x) = (x : ℝ) := by
  have h := bernsteinPolynomial.sum_smul ℝ n
  convert! congr(Polynomial.aeval (x : ℝ) $h / n) using 1
  · simp only [bernstein.z, bernstein_apply, nsmul_eq_mul, bernsteinPolynomial,
      Finset.sum_range, map_sum, Polynomial.coe_aeval_eq_eval, Polynomial.eval_mul,
      Polynomial.eval_natCast, Polynomial.eval_pow, Polynomial.eval_sub,
      Polynomial.eval_one, Polynomial.eval_X]
    field_simp
    rw [← Finset.sum_div]
    field
  · simp
    field

/-- The exact second raw moment of the Bernstein weights. -/
theorem bernstein_second_moment {n : ℕ} (hn : n ≠ 0) (x : I) :
    (∑ k : Fin (n + 1), (bernstein.z k : ℝ) ^ 2 * bernstein n k x) =
      (x : ℝ) ^ 2 + (x : ℝ) * (1 - x) / n := by
  have hp := bernstein.probability n x
  have hm := bernstein_mean hn x
  have hv := bernstein.variance hn x
  have hexpand :
      (∑ k : Fin (n + 1), ((x : ℝ) - bernstein.z k) ^ 2 * bernstein n k x) =
        (x : ℝ) ^ 2 * (∑ k : Fin (n + 1), bernstein n k x) -
          2 * (x : ℝ) * (∑ k : Fin (n + 1),
            (bernstein.z k : ℝ) * bernstein n k x) +
            ∑ k : Fin (n + 1), (bernstein.z k : ℝ) ^ 2 * bernstein n k x := by
    rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_sub_distrib,
      ← Finset.sum_add_distrib]
    apply Finset.sum_congr rfl
    intro k hk
    ring
  rw [hp, hm] at hexpand
  nlinarith

/-- The centered second moment is bounded uniformly by `1 / (4*n)`. -/
theorem bernstein_variance_le_one_div_four_mul {n : ℕ} (hn : n ≠ 0) (x : I) :
    (∑ k : Fin (n + 1), ((x : ℝ) - bernstein.z k) ^ 2 * bernstein n k x) ≤
      1 / (4 * (n : ℝ)) := by
  rw [bernstein.variance hn]
  have hx : (x : ℝ) * (1 - x) ≤ 1 / 4 := by
    nlinarith [sq_nonneg ((x : ℝ) - 1 / 2)]
  have hn0 : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero hn
  calc
    (x : ℝ) * (1 - x) / n ≤ (1 / 4 : ℝ) / n := by gcongr
    _ = 1 / (4 * (n : ℝ)) := by ring

/-- The elementary comparison used to turn a second moment into a first
absolute-moment estimate. -/
theorem abs_le_add_sq_div (u δ : ℝ) (hδ : 0 < δ) :
    |u| ≤ δ + u ^ 2 / δ := by
  rw [show δ + u ^ 2 / δ = (δ ^ 2 + u ^ 2) / δ by field_simp]
  rw [le_div_iff₀ hδ]
  nlinarith [sq_nonneg (|u| - δ), sq_abs u]

/-- The Bernstein error is the signed finite average of the sample errors. -/
theorem bernsteinApproximation_sub_eq_sum (n : ℕ) (f : C(I, ℝ)) (x : I) :
    bernsteinApproximation n f x - f x =
      ∑ k : Fin (n + 1), bernstein n k x * (f (bernstein.z k) - f x) := by
  rw [bernsteinApproximation.apply]
  simp only [smul_eq_mul]
  calc
    (∑ k : Fin (n + 1), bernstein n k x * f (bernstein.z k)) - f x =
        (∑ k : Fin (n + 1), bernstein n k x * f (bernstein.z k)) -
          (∑ k : Fin (n + 1), bernstein n k x) * f x := by
      rw [bernstein.probability, one_mul]
    _ = ∑ k : Fin (n + 1),
        (bernstein n k x * f (bernstein.z k) - bernstein n k x * f x) := by
      rw [Finset.sum_mul, Finset.sum_sub_distrib]
    _ = ∑ k : Fin (n + 1), bernstein n k x * (f (bernstein.z k) - f x) := by
      apply Finset.sum_congr rfl
      intro k hk
      ring

/-- A quantitative Bernstein error estimate with a free positive scale `δ`.
The second term is the exact centered second moment divided by `δ`. -/
theorem abs_bernsteinApproximation_sub_le {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) (x : I)
    {δ : ℝ} (hδ : 0 < δ) :
    |bernsteinApproximation n f x - f x| ≤
      (L : ℝ) * (δ + ((x : ℝ) * (1 - x) / n) / δ) := by
  have hnR : (n : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hn
  rw [bernsteinApproximation_sub_eq_sum]
  calc
    |∑ k : Fin (n + 1), bernstein n k x * (f (bernstein.z k) - f x)| ≤
        ∑ k : Fin (n + 1), |bernstein n k x * (f (bernstein.z k) - f x)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ k : Fin (n + 1), bernstein n k x * |f (bernstein.z k) - f x| := by
      apply Finset.sum_congr rfl
      intro k hk
      rw [abs_mul, abs_of_nonneg bernstein_nonneg]
    _ ≤ ∑ k : Fin (n + 1), bernstein n k x *
        ((L : ℝ) * (δ + ((x : ℝ) - bernstein.z k) ^ 2 / δ)) := by
      apply Finset.sum_le_sum
      intro k hk
      gcongr
      calc
        |f (bernstein.z k) - f x| ≤ (L : ℝ) * |(bernstein.z k : ℝ) - x| := by
          simpa [Subtype.dist_eq, Real.dist_eq] using hf.dist_le_mul (bernstein.z k) x
        _ ≤ (L : ℝ) * (δ + ((x : ℝ) - bernstein.z k) ^ 2 / δ) := by
          gcongr
          simpa only [show ((x : ℝ) - bernstein.z k) ^ 2 =
            ((bernstein.z k : ℝ) - x) ^ 2 by ring] using
            abs_le_add_sq_div ((bernstein.z k : ℝ) - x) δ hδ
    _ = (L : ℝ) * δ * (∑ k : Fin (n + 1), bernstein n k x) +
        (L : ℝ) / δ * (∑ k : Fin (n + 1),
          ((x : ℝ) - bernstein.z k) ^ 2 * bernstein n k x) := by
      rw [Finset.mul_sum, Finset.mul_sum, ← Finset.sum_add_distrib]
      apply Finset.sum_congr rfl
      intro k hk
      ring
    _ = (L : ℝ) * (δ + ((x : ℝ) * (1 - x) / n) / δ) := by
      rw [bernstein.probability, bernstein.variance hn]
      field_simp

/-- The scale estimate with the uniform variance bound `x*(1-x) ≤ 1/4`. -/
theorem abs_bernsteinApproximation_sub_le_uniform {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) (x : I)
    {δ : ℝ} (hδ : 0 < δ) :
    |bernsteinApproximation n f x - f x| ≤
      (L : ℝ) * (δ + 1 / (4 * (n : ℝ) * δ)) := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero hn
  calc
    |bernsteinApproximation n f x - f x| ≤
        (L : ℝ) * (δ + ((x : ℝ) * (1 - x) / n) / δ) :=
      abs_bernsteinApproximation_sub_le hf hn x hδ
    _ ≤ (L : ℝ) * (δ + ((1 / 4 : ℝ) / n) / δ) := by
      gcongr
      nlinarith [sq_nonneg ((x : ℝ) - 1 / 2)]
    _ = (L : ℝ) * (δ + 1 / (4 * (n : ℝ) * δ)) := by ring

/-- Explicit `O(n^(-1/2))` Bernstein approximation for a Lipschitz function.
The constant is one, with no dependence on `x`. -/
theorem abs_bernsteinApproximation_sub_le_sqrt {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) (x : I) :
    |bernsteinApproximation n f x - f x| ≤ (L : ℝ) / Real.sqrt n := by
  have hnR : (0 : ℝ) < n := by exact_mod_cast Nat.pos_of_ne_zero hn
  have hs : 0 < Real.sqrt (n : ℝ) := Real.sqrt_pos.2 hnR
  have hs2 : Real.sqrt (n : ℝ) ^ 2 = (n : ℝ) := Real.sq_sqrt hnR.le
  have hδ : 0 < 1 / (2 * Real.sqrt (n : ℝ)) := by positivity
  have hconst :
      1 / (2 * Real.sqrt (n : ℝ)) +
          1 / (4 * (n : ℝ) * (1 / (2 * Real.sqrt (n : ℝ)))) =
        1 / Real.sqrt (n : ℝ) := by
    rw [show (n : ℝ) = Real.sqrt (n : ℝ) ^ 2 from hs2.symm]
    simp only [Real.sqrt_sq hs.le]
    field_simp
    norm_num
  calc
    |bernsteinApproximation n f x - f x| ≤
        (L : ℝ) * (1 / (2 * Real.sqrt (n : ℝ)) +
          1 / (4 * (n : ℝ) * (1 / (2 * Real.sqrt (n : ℝ))))) :=
      abs_bernsteinApproximation_sub_le_uniform hf hn x hδ
    _ = (L : ℝ) * (1 / Real.sqrt (n : ℝ)) := by rw [hconst]
    _ = (L : ℝ) / Real.sqrt (n : ℝ) := by ring

/-- The coordinate function on the unit interval. -/
def unitIntervalCoordinate : C(I, ℝ) where
  toFun := Subtype.val
  continuous_toFun := continuous_subtype_val

/-- The square of the coordinate function. -/
def unitIntervalCoordinateSq : C(I, ℝ) :=
  unitIntervalCoordinate * unitIntervalCoordinate

@[simp] theorem unitIntervalCoordinate_apply (x : I) :
    unitIntervalCoordinate x = (x : ℝ) := rfl

@[simp] theorem unitIntervalCoordinateSq_apply (x : I) :
    unitIntervalCoordinateSq x = (x : ℝ) ^ 2 := by
  simp [unitIntervalCoordinateSq, pow_two]

/-- The explicit real polynomial underlying a scalar Bernstein approximation. -/
noncomputable def bernsteinApproxPolynomial (n : ℕ) (f : C(I, ℝ)) : Polynomial ℝ :=
  ∑ k : Fin (n + 1), Polynomial.C (f (bernstein.z k)) * bernsteinPolynomial ℝ n k

/-- Evaluation of the explicit polynomial agrees with Mathlib's continuous-map
Bernstein approximation. -/
@[simp] theorem eval_bernsteinApproxPolynomial (n : ℕ) (f : C(I, ℝ)) (x : I) :
    (bernsteinApproxPolynomial n f).eval (x : ℝ) = bernsteinApproximation n f x := by
  simp [bernsteinApproxPolynomial, Polynomial.eval_finsetSum,
    bernsteinApproximation.apply, bernstein_apply,
    bernsteinPolynomial, smul_eq_mul, mul_comm]

/-- The constructed approximant has degree at most `n`. -/
theorem natDegree_bernsteinApproxPolynomial_le (n : ℕ) (f : C(I, ℝ)) :
    (bernsteinApproxPolynomial n f).natDegree ≤ n := by
  rw [bernsteinApproxPolynomial]
  apply (Polynomial.natDegree_sum_le _ _).trans
  rw [Finset.fold_max_le]
  constructor
  · exact Nat.zero_le n
  · intro k hk
    simp only [Function.comp_apply]
    calc
      (Polynomial.C (f (bernstein.z k)) * bernsteinPolynomial ℝ n k).natDegree ≤
          (bernsteinPolynomial ℝ n k).natDegree := Polynomial.natDegree_C_mul_le _ _
      _ ≤ (k : ℕ) + (n - (k : ℕ)) := by
        rw [bernsteinPolynomial]
        apply (Polynomial.natDegree_mul_le).trans
        apply add_le_add
        · apply (Polynomial.natDegree_mul_le).trans
          simp
        · apply (Polynomial.natDegree_pow_le).trans
          have hdeg : ((1 : Polynomial ℝ) - Polynomial.X).natDegree ≤ 1 := by
            simpa using Polynomial.natDegree_sub_le (1 : Polynomial ℝ) Polynomial.X
          exact (Nat.mul_le_mul_left _ hdeg).trans (by simp)
      _ = n := Nat.add_sub_of_le k.is_le

/-- Bernstein approximation preserves pointwise nonnegativity on `[0,1]`. -/
theorem bernsteinApproximation_nonneg (n : ℕ) (f : C(I, ℝ))
    (hf : ∀ x, 0 ≤ f x) (x : I) : 0 ≤ bernsteinApproximation n f x := by
  rw [bernsteinApproximation.apply]
  simp only [smul_eq_mul]
  exact Finset.sum_nonneg fun k _ => mul_nonneg bernstein_nonneg (hf _)

/-- Evaluation of the explicit approximating polynomial is nonnegative whenever
the input function is nonnegative on the unit interval. -/
theorem bernsteinApproxPolynomial_eval_nonneg (n : ℕ) (f : C(I, ℝ))
    (hf : ∀ x, 0 ≤ f x) (x : I) :
    0 ≤ (bernsteinApproxPolynomial n f).eval (x : ℝ) := by
  rw [eval_bernsteinApproxPolynomial]
  exact bernsteinApproximation_nonneg n f hf x

/-- The explicit polynomial has the same square-root error bound. -/
theorem abs_eval_bernsteinApproxPolynomial_sub_le_sqrt {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) (x : I) :
    |(bernsteinApproxPolynomial n f).eval (x : ℝ) - f x| ≤
      (L : ℝ) / Real.sqrt n := by
  rw [eval_bernsteinApproxPolynomial]
  exact abs_bernsteinApproximation_sub_le_sqrt hf hn x

/-- The Bernstein approximation preserves both endpoints. -/
@[simp] theorem eval_bernsteinApproxPolynomial_zero (n : ℕ) (f : C(I, ℝ)) :
    (bernsteinApproxPolynomial n f).eval 0 = f 0 := by
  simpa using (eval_bernsteinApproxPolynomial n f (0 : I))

@[simp] theorem eval_bernsteinApproxPolynomial_one {n : ℕ} (hn : n ≠ 0)
    (f : C(I, ℝ)) : (bernsteinApproxPolynomial n f).eval 1 = f 1 := by
  have h := eval_bernsteinApproxPolynomial n f (1 : I)
  rw [bernsteinApproximation.apply_one hn] at h
  exact h

/-- Polynomial approximation of an arbitrary continuous function, obtained by
combining Mathlib's uniform Bernstein convergence with the explicit polynomial
representation above. -/
theorem exists_bernsteinApproxPolynomial_error_lt (f : C(I, ℝ)) {ε : ℝ}
    (hε : 0 < ε) :
    ∃ n : ℕ, ∀ x : I, |(bernsteinApproxPolynomial n f).eval (x : ℝ) - f x| < ε := by
  have h := bernsteinApproximation_uniform f
  rw [Metric.tendsto_atTop] at h
  obtain ⟨N, hN⟩ := h ε hε
  have hnorm : ‖bernsteinApproximation N f - f‖ < ε := by
    simpa [dist_eq_norm] using hN N le_rfl
  use N
  intro x
  calc
    |(bernsteinApproxPolynomial N f).eval (x : ℝ) - f x| =
        ‖(bernsteinApproximation N f - f) x‖ := by
      simp [Real.norm_eq_abs]
    _ ≤ ‖bernsteinApproximation N f - f‖ := ContinuousMap.norm_coe_le_norm _ _
    _ < ε := hnorm

/-- Constants are reproduced exactly. -/
theorem bernsteinApproximation_const (n : ℕ) (c : ℝ) (x : I) :
    bernsteinApproximation n (ContinuousMap.const I c) x = c := by
  rw [bernsteinApproximation.apply]
  simp only [ContinuousMap.const_apply, smul_eq_mul]
  rw [← Finset.sum_mul, bernstein.probability, one_mul]

/-- The coordinate function is reproduced exactly for every positive degree. -/
theorem bernsteinApproximation_coordinate {n : ℕ} (hn : n ≠ 0) (x : I) :
    bernsteinApproximation n unitIntervalCoordinate x = (x : ℝ) := by
  rw [bernsteinApproximation.apply]
  simpa only [smul_eq_mul, unitIntervalCoordinate_apply, mul_comm] using bernstein_mean hn x

/-- The exact Bernstein approximation of the squared coordinate. -/
theorem bernsteinApproximation_coordinateSq {n : ℕ} (hn : n ≠ 0) (x : I) :
    bernsteinApproximation n unitIntervalCoordinateSq x =
      (x : ℝ) ^ 2 + (x : ℝ) * (1 - x) / n := by
  rw [bernsteinApproximation.apply]
  simpa only [smul_eq_mul, unitIntervalCoordinateSq_apply, mul_comm] using
    bernstein_second_moment hn x

/-- A proved lower bound for the explicit polynomial evaluation, inherited from
the Lipschitz error estimate. -/
theorem sub_error_le_eval_bernsteinApproxPolynomial {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) (x : I) (m : ℝ)
    (hm : ∀ y, m ≤ f y) :
    m - (L : ℝ) / Real.sqrt n ≤ (bernsteinApproxPolynomial n f).eval (x : ℝ) := by
  have h := abs_eval_bernsteinApproxPolynomial_sub_le_sqrt hf hn x
  have h' := (abs_sub_le_iff.mp h).2
  have hm' := hm x
  linarith

/-- Strict positivity on the whole interval follows from an explicit positive
margin larger than the proved approximation error. -/
theorem bernsteinApproxPolynomial_eval_pos {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) {m : ℝ}
    (hm : ∀ y, m ≤ f y) (hgap : (L : ℝ) / Real.sqrt n < m) (x : I) :
    0 < (bernsteinApproxPolynomial n f).eval (x : ℝ) := by
  have h := sub_error_le_eval_bernsteinApproxPolynomial hf hn x m hm
  linarith

/-- Uniform norm form of the explicit Lipschitz estimate. -/
theorem bernsteinApproximation_norm_sub_le_sqrt {f : C(I, ℝ)} {L : NNReal}
    (hf : LipschitzWith L f) {n : ℕ} (hn : n ≠ 0) :
    ‖bernsteinApproximation n f - f‖ ≤ (L : ℝ) / Real.sqrt n := by
  have hnonneg : 0 ≤ (L : ℝ) / Real.sqrt n := by positivity
  apply (ContinuousMap.norm_le (bernsteinApproximation n f - f) hnonneg).2
  intro x
  change ‖bernsteinApproximation n f x - f x‖ ≤ (L : ℝ) / Real.sqrt n
  simpa [Real.norm_eq_abs] using abs_bernsteinApproximation_sub_le_sqrt hf hn x

end MonotoneDNF

#print axioms MonotoneDNF.bernstein_second_moment
#print axioms MonotoneDNF.natDegree_bernsteinApproxPolynomial_le
#print axioms MonotoneDNF.abs_bernsteinApproximation_sub_le_sqrt
#print axioms MonotoneDNF.bernsteinApproximation_norm_sub_le_sqrt
#print axioms MonotoneDNF.exists_bernsteinApproxPolynomial_error_lt
#print axioms MonotoneDNF.bernsteinApproxPolynomial_eval_pos


==> anc/MonotoneDNF/BiasedProduct.lean <==
module

public import MonotoneDNF.VacancyProbability

@[expose] public section

/-!
# Independent biased bits on a finite Boolean cube

The weight of an input is the usual product weight.  All probabilities are
written as explicit finite weighted sums, so normalization and thinning need no
external probability axioms.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- Product weight of a cube point with independent `Bernoulli α` bits. -/
noncomputable def biasedWeight {n : ℕ} (α : ℝ) (x : BooleanCube n) : ℝ :=
  ∏ i, if x i = true then α else 1 - α

lemma biasedWeight_nonneg {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (x : BooleanCube n) : 0 ≤ biasedWeight α x := by
  apply Finset.prod_nonneg
  intro i _
  cases x i <;> simp [h0, sub_nonneg.2 h1]

/-- Probability of an event under the biased product law. -/
noncomputable def biasedProbability {n : ℕ} (α : ℝ) (event : BooleanCube n → Prop)
    [DecidablePred event] : ℝ :=
  ∑ x, biasedWeight α x * (if event x then 1 else 0)

/-- Firing probability under independent `Bernoulli α` bits. -/
noncomputable def biasedFiringProbability {n : ℕ} (α : ℝ)
    (gate : BooleanCube n → Bool) : ℝ :=
  ∑ x, biasedWeight α x * bit (gate x)

lemma biasedFiringProbability_eq {n : ℕ} (α : ℝ) (gate : BooleanCube n → Bool) :
    biasedFiringProbability α gate = biasedProbability α (fun x => gate x = true) := by
  unfold biasedFiringProbability biasedProbability
  apply Finset.sum_congr rfl
  intro x _
  cases h : gate x <;> simp [h]

lemma biasedProbability_nonneg {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (event : BooleanCube n → Prop) [DecidablePred event] : 0 ≤ biasedProbability α event := by
  apply Finset.sum_nonneg
  intro x _
  exact mul_nonneg (biasedWeight_nonneg h0 h1 x) (by split <;> norm_num)

/-- The biased product weights sum to one. -/
theorem sum_biasedWeight {n : ℕ} (α : ℝ) : (∑ x : BooleanCube n, biasedWeight α x) = 1 := by
  classical
  have h := Finset.prod_univ_sum (R := ℝ)
    (fun _i : Fin n => (Finset.univ : Finset Bool))
    (fun _i b => if b = true then α else 1 - α)
  simp only [Fintype.piFinset_univ, Finset.sum_const, Finset.card_univ,
    Fintype.card_bool, Nat.cast_ofNat, Finset.mem_univ, if_true, Bool.cond_true,
    Bool.cond_false, Finset.univ_eq_attach] at h
  change (∑ x : BooleanCube n, ∏ i, if x i = true then α else 1 - α) = 1
  simpa using h.symm

/-- Total biased mass is one whenever the weights are nonnegative. -/
theorem biasedProbability_univ {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1) :
    biasedProbability α (fun _ : BooleanCube n => True) = 1 := by
  unfold biasedProbability
  simpa using sum_biasedWeight (n := n) α

/-- At bias `1/2`, the product law is the uniform law. -/
theorem biasedProbability_half {n : ℕ} (event : BooleanCube n → Prop)
    [DecidablePred event] :
    biasedProbability (1 / 2) event = probability event := by
  classical
  have heach : ∀ x : BooleanCube n, biasedWeight (1 / 2) x = (1 / 2) ^ n := by
    intro x
    unfold biasedWeight
    calc
      _ = ∏ _i : Fin n, (1 / 2 : ℝ) := by
        apply Finset.prod_congr rfl
        intro i _
        cases x i <;> norm_num
      _ = _ := by simp
  unfold biasedProbability
  simp_rw [heach, ← Finset.mul_sum]
  rw [probability_eq_card_filter, card_booleanCube, Finset.sum_boole]
  rw [one_div, inv_pow]
  simp [div_eq_mul_inv, Nat.cast_pow, mul_comm]

/-- Uniform firing probability is biased firing at `1/2`. -/
theorem biasedFiringProbability_half {n : ℕ} (gate : BooleanCube n → Bool) :
    biasedFiringProbability (1 / 2) gate = probability (fun x => gate x = true) := by
  rw [biasedFiringProbability_eq, biasedProbability_half]

/-- A gate restricted to a fixed first coordinate. -/
def consGate {n : ℕ} (gate : BooleanCube (n + 1) → Bool) (b : Bool) :
    BooleanCube n → Bool :=
  fun y => gate (Fin.cons b y)

lemma consGate_monotone {n : ℕ} {gate : BooleanCube (n + 1) → Bool}
    (hgate : MonotoneBoolean gate) (b : Bool) : MonotoneBoolean (consGate gate b) := by
  intro x y hxy hx
  exact hgate _ _ (fun i => Fin.cases (fun h => h) (fun j => hxy j) i) hx

lemma biasedWeight_cons {n : ℕ} (α : ℝ) (b : Bool) (y : BooleanCube n) :
    biasedWeight α (Fin.cons b y) =
      (if b = true then α else 1 - α) * biasedWeight α y := by
  unfold biasedWeight
  rw [Fin.prod_univ_succ]
  rfl

/-- Split biased firing probability into first-coordinate zero and one. -/
theorem biasedFiringProbability_cons {n : ℕ} (α : ℝ)
    (gate : BooleanCube (n + 1) → Bool) :
    biasedFiringProbability α gate =
      (1 - α) * biasedFiringProbability α (consGate gate false) +
      α * biasedFiringProbability α (consGate gate true) := by
  classical
  unfold biasedFiringProbability
  calc
    (∑ x : BooleanCube (n + 1), biasedWeight α x * bit (gate x)) =
        ∑ z : Bool × BooleanCube n,
          biasedWeight α (Fin.cons z.1 z.2) * bit (gate (Fin.cons z.1 z.2)) := by
      symm
      apply Fintype.sum_equiv (Fin.consEquiv (fun _ => Bool))
      intro z
      rfl
    _ = ∑ b : Bool, ∑ y : BooleanCube n,
          biasedWeight α (Fin.cons b y) * bit (gate (Fin.cons b y)) :=
      Fintype.sum_prod_type _
    _ = _ := by
      simp only [biasedWeight_cons]
      rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
      simp only [Finset.sum_insert, Finset.mem_singleton, Bool.false_eq_true,
        not_false_eq_true, Finset.sum_singleton, Bool.cond_false, Bool.cond_true]
      rw [Finset.mul_sum, Finset.mul_sum]
      congr 1
      · apply Finset.sum_congr rfl
        intro y _
        simp [consGate]
        ring
      · apply Finset.sum_congr rfl
        intro y _
        simp [consGate]
        ring

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators

lemma biasedFiringProbability_nonneg {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (gate : BooleanCube n → Bool) : 0 ≤ biasedFiringProbability α gate := by
  rw [biasedFiringProbability_eq]
  exact biasedProbability_nonneg h0 h1 _

lemma biasedFiringProbability_le_of_gate_le {n : ℕ} {α : ℝ}
    (h0 : 0 ≤ α) (h1 : α ≤ 1) {g₀ g₁ : BooleanCube n → Bool}
    (h : ∀ x, g₀ x = true → g₁ x = true) :
    biasedFiringProbability α g₀ ≤ biasedFiringProbability α g₁ := by
  unfold biasedFiringProbability
  apply Finset.sum_le_sum
  intro x _
  apply mul_le_mul_of_nonneg_left _ (biasedWeight_nonneg h0 h1 x)
  exact bit_le_bit_of_imp (h x)

/-- Biased firing probability is increasing in the bias parameter for a monotone gate. -/
theorem biasedFiringProbability_mono {n : ℕ} {α β : ℝ}
    (h0 : 0 ≤ α) (hab : α ≤ β) (h1 : β ≤ 1)
    (gate : BooleanCube n → Bool) (hgate : MonotoneBoolean gate) :
    biasedFiringProbability α gate ≤ biasedFiringProbability β gate := by
  have ha1 : α ≤ 1 := le_trans hab h1
  have hb0 : 0 ≤ β := le_trans h0 hab
  induction n with
  | zero => simp [biasedFiringProbability, biasedWeight]
  | succ n ih =>
      have ih0 := ih (consGate gate false) (consGate_monotone hgate false)
      have ih1 := ih (consGate gate true) (consGate_monotone hgate true)
      have hpoint : biasedFiringProbability β (consGate gate false) ≤
          biasedFiringProbability β (consGate gate true) := by
        apply biasedFiringProbability_le_of_gate_le hb0 h1
        intro y hy
        apply hgate _ _ _ hy
        intro i
        refine Fin.cases ?_ (fun j => ?_) i
        · intro h
          simp at h
        · intro hj
          exact hj
      have hmix : biasedFiringProbability α gate ≤
          (1 - α) * biasedFiringProbability β (consGate gate false) +
          α * biasedFiringProbability β (consGate gate true) := by
        rw [biasedFiringProbability_cons]
        apply add_le_add
        · apply mul_le_mul_of_nonneg_left ih0
          exact sub_nonneg.2 ha1
        · exact mul_le_mul_of_nonneg_left ih1 h0
      have hshift : (1 - α) * biasedFiringProbability β (consGate gate false) +
          α * biasedFiringProbability β (consGate gate true) ≤
          biasedFiringProbability β gate := by
        rw [biasedFiringProbability_cons]
        nlinarith [mul_nonneg (sub_nonneg.2 hab) (sub_nonneg.2 hpoint)]
      exact le_trans hmix hshift

/-- **Thinning upper bound:** biased firing is at most uniform firing when `α ≤ 1/2`. -/
theorem biasedFiringProbability_le_uniform {n : ℕ} {α : ℝ}
    (h0 : 0 ≤ α) (hα : α ≤ 1 / 2) {gate : BooleanCube n → Bool}
    (hgate : MonotoneBoolean gate) :
    biasedFiringProbability α gate ≤ probability (fun x => gate x = true) := by
  rw [← biasedFiringProbability_half]
  exact biasedFiringProbability_mono h0 hα (by norm_num) gate hgate

lemma biasedWeight_half {n : ℕ} (x : BooleanCube n) : biasedWeight (1 / 2) x = (1 / 2) ^ n := by
  unfold biasedWeight
  calc
    _ = ∏ _i : Fin n, (1 / 2 : ℝ) := by
      apply Finset.prod_congr rfl
      intro i _
      cases x i <;> norm_num
    _ = _ := by simp

lemma biasedWeight_lower {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (hα : α ≤ 1 / 2)
    (x : BooleanCube n) : α ^ n ≤ biasedWeight α x := by
  unfold biasedWeight
  calc
    α ^ n = ∏ _i : Fin n, α := by simp
    _ ≤ _ := by
      apply Finset.prod_le_prod (fun i _ => h0)
      intro i _
      cases x i <;> simp <;> nlinarith

/-- **Thinning lower bound:** biased firing is at least `(2α)^m` times uniform firing. -/
theorem uniform_mul_two_bias_pow_le_biasedFiringProbability {n : ℕ} {α : ℝ}
    (h0 : 0 ≤ α) (hα : α ≤ 1 / 2) (gate : BooleanCube n → Bool) :
    (2 * α) ^ n * probability (fun x => gate x = true) ≤
      biasedFiringProbability α gate := by
  rw [← biasedFiringProbability_half]
  unfold biasedFiringProbability
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro x _
  simp_rw [biasedWeight_half]
  have hw := biasedWeight_lower (x := x) h0 hα
  have hb : 0 ≤ bit (gate x) := bit_nonneg _
  have hprod : (2 * α) ^ n * (1 / 2) ^ n ≤ biasedWeight α x := by
    calc
      (2 * α) ^ n * (1 / 2) ^ n = ((2 * α) * (1 / 2)) ^ n := (mul_pow _ _ _).symm
      _ = α ^ n := by ring_nf
      _ ≤ biasedWeight α x := hw
  calc
    (2 * α) ^ n * ((1 / 2) ^ n * bit (gate x)) =
        ((2 * α) ^ n * (1 / 2) ^ n) * bit (gate x) := by ring
    _ ≤ biasedWeight α x * bit (gate x) :=
      mul_le_mul_of_nonneg_right hprod hb

end MonotoneDNF

namespace MonotoneDNF

/-- The two finite bounds for `p_α / p` used in Part II. -/
theorem biasedFiringProbability_div_uniform_bounds {n : ℕ} {α : ℝ}
    {gate : BooleanCube n → Bool} (h0 : 0 ≤ α) (hα : α ≤ 1 / 2)
    (hgate : MonotoneBoolean gate) (hp : 0 < probability (fun x => gate x = true)) :
    (2 * α) ^ n ≤ biasedFiringProbability α gate / probability (fun x => gate x = true) ∧
      biasedFiringProbability α gate / probability (fun x => gate x = true) ≤ 1 := by
  constructor
  · apply (le_div_iff₀ hp).2
    exact uniform_mul_two_bias_pow_le_biasedFiringProbability h0 hα gate
  · apply (div_le_iff₀ hp).2
    simpa using biasedFiringProbability_le_uniform h0 hα hgate

end MonotoneDNF


==> anc/MonotoneDNF/BiasedProductFactorization.lean <==
module

public import MonotoneDNF.ConditionalBonferroni

@[expose] public section

/-!
# General factorization for the finite biased product law

The repository already proves cylinder masses and a block-version of product
factorization.  This candidate supplies the coordinate version for arbitrary
real observables, its one-coordinate marginal, and the first-coordinate
recursion.  All sums use `biasedWeight`; no abstract product measure is used.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The two existing finite weighted sums are biased expectations. -/
lemma biasedProbability_eq_biasedExpectation {n : ℕ} (α : ℝ)
    (event : BooleanCube n → Prop) [DecidablePred event] :
    biasedProbability α event =
      biasedExpectation α (fun x => if event x then 1 else 0) := rfl

lemma biasedFiringProbability_eq_biasedExpectation {n : ℕ} (α : ℝ)
    (gate : BooleanCube n → Bool) :
    biasedFiringProbability α gate =
      biasedExpectation α (fun x => bit (gate x)) := rfl

@[simp] lemma biasedExpectation_const {n : ℕ} (α : ℝ) (c : ℝ) :
    biasedExpectation α (fun _ : BooleanCube n => c) = c := by
  unfold biasedExpectation
  rw [← Finset.sum_mul, sum_biasedWeight, one_mul]

@[simp] lemma biasedExpectation_zero {n : ℕ} (α : ℝ) :
    biasedExpectation α (fun _ : BooleanCube n => 0) = 0 := by
  exact biasedExpectation_const (n := n) α 0

lemma biasedExpectation_mul_const {n : ℕ} (α : ℝ) (f : BooleanCube n → ℝ)
    (c : ℝ) :
    biasedExpectation α (fun x => f x * c) = biasedExpectation α f * c := by
  unfold biasedExpectation
  rw [Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro x _
  ring

lemma biasedExpectation_neg {n : ℕ} (α : ℝ) (f : BooleanCube n → ℝ) :
    biasedExpectation α (fun x => -f x) = -biasedExpectation α f := by
  simpa using biasedExpectation_const_mul α (-1) f

/-- Independence in its general finite coordinate-separable form. -/
theorem biasedExpectation_prod_coordinates {n : ℕ} (α : ℝ)
    (f : Fin n → Bool → ℝ) :
    biasedExpectation α (fun x => ∏ i, f i (x i)) =
      ∏ i, ((1 - α) * f i false + α * f i true) := by
  classical
  unfold biasedExpectation biasedWeight
  calc
    (∑ x : BooleanCube n,
        (∏ i, if x i = true then α else 1 - α) * ∏ i, f i (x i)) =
        ∑ x : BooleanCube n,
          ∏ i, ((if x i = true then α else 1 - α) * f i (x i)) := by
      apply Finset.sum_congr rfl
      intro x _
      rw [Finset.prod_mul_distrib]
    _ = ∏ i, ∑ b : Bool, (if b = true then α else 1 - α) * f i b := by
      have h := Finset.prod_univ_sum (R := ℝ)
        (fun _i : Fin n => (Finset.univ : Finset Bool))
        (fun i b => (if b = true then α else 1 - α) * f i b)
      simp only [Fintype.piFinset_univ] at h
      exact h.symm
    _ = _ := by
      apply Finset.prod_congr rfl
      intro i _
      rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
      simp

/-- Factorization on an arbitrary finite set of coordinates, with all other
coordinates untouched. -/
theorem biasedExpectation_prod_on_coordinates {n : ℕ} (α : ℝ)
    (S : Finset (Fin n)) (f : Fin n → Bool → ℝ) :
    biasedExpectation α (fun x => ∏ i ∈ S, f i (x i)) =
      ∏ i ∈ S, ((1 - α) * f i false + α * f i true) := by
  classical
  let F : Fin n → Bool → ℝ := fun i b => if i ∈ S then f i b else 1
  calc
    biasedExpectation α (fun x => ∏ i ∈ S, f i (x i)) =
        biasedExpectation α (fun x => ∏ i, F i (x i)) := by
      congr 1
      funext x
      simp [F]
    _ = ∏ i, ((1 - α) * F i false + α * F i true) :=
      biasedExpectation_prod_coordinates α F
    _ = ∏ i, (if i ∈ S then
        ((1 - α) * f i false + α * f i true) else 1) := by
      apply Finset.prod_congr rfl
      intro i _
      by_cases hi : i ∈ S <;> simp [F, hi]
    _ = _ := Finset.prod_ite_mem_eq S _

/-- Every one-coordinate marginal is Bernoulli with the stipulated bias. -/
theorem biasedExpectation_coordinate {n : ℕ} (α : ℝ) (i : Fin n)
    (f : Bool → ℝ) :
    biasedExpectation α (fun x => f (x i)) = (1 - α) * f false + α * f true := by
  let F : Fin n → Bool → ℝ := fun j b => if j = i then f b else 1
  have hprod : ∀ x : BooleanCube n, (∏ j, F j (x j)) = f (x i) := by
    intro x
    rw [show f (x i) = F i (x i) by simp [F]]
    apply Finset.prod_eq_single i
    · intro j _ hji
      change (if j = i then f (x j) else 1) = 1
      exact if_neg hji
    · intro hi
      exact (hi (Finset.mem_univ i)).elim
  have hone : ∀ j : Fin n, j ≠ i →
      (1 - α) * F j false + α * F j true = 1 := by
    intro j hji
    simp [F, hji]
  calc
    biasedExpectation α (fun x => f (x i)) =
        biasedExpectation α (fun x => ∏ j, F j (x j)) := by
      congr 1
      funext x
      exact (hprod x).symm
    _ = ∏ j, ((1 - α) * F j false + α * F j true) :=
      biasedExpectation_prod_coordinates α F
    _ = (1 - α) * F i false + α * F i true := by
      apply Finset.prod_eq_single i
      · intro j _ hji
        exact hone j hji
      · simp
    _ = (1 - α) * f false + α * f true := by simp [F]

/-- The one-bit signed mean is exactly `2 * α - 1`, for every real `α`. -/
theorem biasedExpectation_signedBit_coordinate {n : ℕ} (α : ℝ) (i : Fin n) :
    biasedExpectation α (fun x => signedBit (x i)) = 2 * α - 1 := by
  rw [biasedExpectation_coordinate]
  norm_num
  ring

/-- The mean of a product of signed bits is the corresponding power of the
one-bit signed mean.  In particular the empty product gives degree zero. -/
theorem biasedExpectation_prod_signedBit {n : ℕ} (α : ℝ) (S : Finset (Fin n)) :
    biasedExpectation α (fun x => ∏ i ∈ S, signedBit (x i)) =
      (2 * α - 1) ^ S.card := by
  rw [biasedExpectation_prod_on_coordinates]
  calc
    (∏ i ∈ S, ((1 - α) * signedBit false + α * signedBit true)) =
        ∏ _i ∈ S, (2 * α - 1) := by
      apply Finset.prod_congr rfl
      intro i _
      norm_num
      ring
    _ = _ := by simp

/-- Split a general biased expectation into the two restrictions of the first
coordinate. -/
theorem biasedExpectation_cons {n : ℕ} (α : ℝ)
    (f : BooleanCube (n + 1) → ℝ) :
    biasedExpectation α f =
      (1 - α) * biasedExpectation α (fun y => f (Fin.cons false y)) +
        α * biasedExpectation α (fun y => f (Fin.cons true y)) := by
  classical
  unfold biasedExpectation
  calc
    (∑ x : BooleanCube (n + 1), biasedWeight α x * f x) =
        ∑ z : Bool × BooleanCube n,
          biasedWeight α (Fin.cons z.1 z.2) * f (Fin.cons z.1 z.2) := by
      symm
      apply Fintype.sum_equiv (Fin.consEquiv (fun _ => Bool))
      intro z
      rfl
    _ = ∑ b : Bool, ∑ y : BooleanCube n,
          biasedWeight α (Fin.cons b y) * f (Fin.cons b y) :=
      Fintype.sum_prod_type _
    _ = _ := by
      simp only [biasedWeight_cons]
      rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
      simp only [Finset.sum_insert, Finset.mem_singleton, Bool.false_eq_true,
        not_false_eq_true, Finset.sum_singleton, if_false, if_true]
      rw [Finset.mul_sum, Finset.mul_sum]
      congr 1 <;> apply Finset.sum_congr rfl <;> intro y _ <;> ring

@[simp] theorem biasedWeight_zero_bias_allFalse {n : ℕ} :
    biasedWeight 0 (fun _ : Fin n => false) = 1 := by
  simp [biasedWeight]

@[simp] theorem biasedWeight_one_bias_allTrue {n : ℕ} :
    biasedWeight 1 (fun _ : Fin n => true) = 1 := by
  simp [biasedWeight]

/-- At bias zero the product law is the point mass at the all-false input. -/
@[simp] theorem biasedExpectation_zero_bias {n : ℕ} (f : BooleanCube n → ℝ) :
    biasedExpectation 0 f = f (fun _ => false) := by
  classical
  let x₀ : BooleanCube n := fun _ => false
  unfold biasedExpectation
  calc
    (∑ x, biasedWeight 0 x * f x) = biasedWeight 0 x₀ * f x₀ := by
      apply Finset.sum_eq_single x₀
      · intro x _ hx
        obtain ⟨i, hi⟩ := Function.ne_iff.mp hx
        have hxi : x i = true := by
          cases hval : x i with
          | false => exact (hi (by simp [x₀, hval])).elim
          | true => rfl
        have hw : biasedWeight 0 x = 0 := by
          unfold biasedWeight
          apply Finset.prod_eq_zero (Finset.mem_univ i)
          simp [hxi]
        rw [hw, zero_mul]
      · simp
    _ = f (fun _ => false) := by simp [x₀]

@[simp] theorem biasedFiringProbability_zero_bias {n : ℕ}
    (gate : BooleanCube n → Bool) :
    biasedFiringProbability 0 gate = bit (gate (fun _ => false)) := by
  rw [biasedFiringProbability_eq_biasedExpectation, biasedExpectation_zero_bias]

/-- At bias one the product law is the point mass at the all-true input. -/
@[simp] theorem biasedExpectation_one_bias {n : ℕ} (f : BooleanCube n → ℝ) :
    biasedExpectation 1 f = f (fun _ => true) := by
  classical
  let x₁ : BooleanCube n := fun _ => true
  unfold biasedExpectation
  calc
    (∑ x, biasedWeight 1 x * f x) = biasedWeight 1 x₁ * f x₁ := by
      apply Finset.sum_eq_single x₁
      · intro x _ hx
        obtain ⟨i, hi⟩ := Function.ne_iff.mp hx
        have hxi : x i = false := by
          cases hval : x i with
          | false => rfl
          | true => exact (hi (by simp [x₁, hval])).elim
        have hw : biasedWeight 1 x = 0 := by
          unfold biasedWeight
          apply Finset.prod_eq_zero (Finset.mem_univ i)
          simp [hxi]
        rw [hw, zero_mul]
      · simp
    _ = f (fun _ => true) := by simp [x₁]

@[simp] theorem biasedFiringProbability_one_bias {n : ℕ}
    (gate : BooleanCube n → Bool) :
    biasedFiringProbability 1 gate = bit (gate (fun _ => true)) := by
  rw [biasedFiringProbability_eq_biasedExpectation, biasedExpectation_one_bias]

#print axioms biasedExpectation_prod_coordinates
#print axioms biasedExpectation_prod_on_coordinates
#print axioms biasedExpectation_coordinate
#print axioms biasedExpectation_signedBit_coordinate
#print axioms biasedExpectation_prod_signedBit
#print axioms biasedExpectation_cons
#print axioms biasedExpectation_zero_bias
#print axioms biasedFiringProbability_zero_bias
#print axioms biasedExpectation_one_bias
#print axioms biasedFiringProbability_one_bias

end MonotoneDNF


==> anc/MonotoneDNF/BiasedSupport.lean <==
module

public import MonotoneDNF.PhysicalTemplates
public import MonotoneDNF.GoodProductContact

@[expose] public section

/-!
# Independence for observables on disjoint coordinates

This is a finite-sum proof for the repository's explicit biased product law.
It is used for physical templates on disjoint coordinate sets; no abstract
independence predicate or probabilistic axiom is introduced.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- A real cube observable depends only on the coordinates in `S`. -/
def DependsOn {n : ℕ} (S : Finset (Fin n)) (f : BooleanCube n → ℝ) : Prop :=
  ∀ x y, (∀ i ∈ S, x i = y i) → f x = f y

/-- Biased expectation on an arbitrary finite coordinate type. -/
noncomputable def biasedExpectationAny {ι : Type*} [Fintype ι] [DecidableEq ι] (α : ℝ)
    (f : (ι → Bool) → ℝ) : ℝ :=
  ∑ x, biasedWeightAny α x * f x


/-- Total biased weight, with the same decidable-equality parameter as
`biasedExpectationAny`. -/
theorem sum_biasedWeightAny_canonical {ι : Type*} [Fintype ι] [DecidableEq ι]
    (α : ℝ) : (∑ x : ι → Bool, biasedWeightAny α x) = 1 := by
  have h := Finset.prod_univ_sum (R := ℝ)
    (fun _i : ι => (Finset.univ : Finset Bool))
    (fun _i b => if b = true then α else 1 - α)
  simp only [Fintype.piFinset_univ] at h
  change (∑ x : ι → Bool, ∏ i, if x i = true then α else 1 - α) = 1
  simpa [biasedWeightAny] using h.symm

/-- Exact split of a biased expectation into coordinates in `S` and outside. -/
theorem biasedExpectation_split {n : ℕ} (S : Finset (Fin n)) (α : ℝ)
    (f : BooleanCube n → ℝ) :
    biasedExpectation α f =
      ∑ u : S → Bool, ∑ v : {i : Fin n // i ∉ S} → Bool,
        (biasedWeightAny α u * biasedWeightAny α v) *
          f (cubeSplitEquiv S (u, v)) := by
  classical
  unfold biasedExpectation
  calc
    (∑ x, biasedWeight α x * f x) =
        ∑ z : (S → Bool) × ({i : Fin n // i ∉ S} → Bool),
          biasedWeight α (cubeSplitEquiv S z) * f (cubeSplitEquiv S z) := by
      symm
      apply Fintype.sum_equiv (cubeSplitEquiv S)
      intro z
      rfl
    _ = _ := by
      rw [Fintype.sum_prod_type]
      apply Finset.sum_congr rfl
      intro u hu
      apply Finset.sum_congr rfl
      intro v hv
      rw [biasedWeight_cubeSplit]

/-- Reassigning coordinates outside `S` does not affect a function supported
on `S`. -/
theorem dependsOn_cubeSplit_left {n : ℕ} {S : Finset (Fin n)} {f : BooleanCube n → ℝ}
    (hf : DependsOn S f) (u : S → Bool)
    (v₁ v₂ : {i : Fin n // i ∉ S} → Bool) :
    f (cubeSplitEquiv S (u, v₁)) = f (cubeSplitEquiv S (u, v₂)) := by
  apply hf
  intro i hi
  exact cubeSplit_apply_mem S u v₁ hi |>.trans (cubeSplit_apply_mem S u v₂ hi).symm

/-- Reassigning coordinates in `S` does not affect a function supported on `Sᶜ`. -/
theorem dependsOn_cubeSplit_right {n : ℕ} {S : Finset (Fin n)} {f : BooleanCube n → ℝ}
    (hf : DependsOn Sᶜ f) (u₁ u₂ : S → Bool)
    (v : {i : Fin n // i ∉ S} → Bool) :
    f (cubeSplitEquiv S (u₁, v)) = f (cubeSplitEquiv S (u₂, v)) := by
  apply hf
  intro i hi
  have hiN : i ∉ S := Finset.mem_compl.1 hi
  exact cubeSplit_apply_not_mem S u₁ v hiN |>.trans
    (cubeSplit_apply_not_mem S u₂ v hiN).symm

/-- Marginalize a function of the coordinates in `S` by assigning false to all
other coordinates. -/
theorem biasedExpectation_eq_marginal_of_dependsOn {n : ℕ} {S : Finset (Fin n)}
    {f : BooleanCube n → ℝ} (hf : DependsOn S f) (α : ℝ) :
    biasedExpectation α f = biasedExpectationAny α
      (fun u : S → Bool => f (cubeSplitEquiv S (u, fun _ => false))) := by
  rw [biasedExpectation_split S]
  unfold biasedExpectationAny
  simp_rw [dependsOn_cubeSplit_left hf (v₂ := fun _ => false)]
  have hmul (u : S → Bool) (v : {i : Fin n // i ∉ S} → Bool) :
      (biasedWeightAny α u * biasedWeightAny α v) *
          f (cubeSplitEquiv S (u, fun _ => false)) =
        (biasedWeightAny α u * f (cubeSplitEquiv S (u, fun _ => false))) *
          biasedWeightAny α v := by ring
  simp_rw [hmul, ← Finset.mul_sum, sum_biasedWeightAny_canonical, mul_one]

/-- The corresponding marginal formula for a function of the complement. -/
theorem biasedExpectation_eq_complementMarginal_of_dependsOn {n : ℕ}
    {S : Finset (Fin n)} {f : BooleanCube n → ℝ} (hf : DependsOn Sᶜ f) (α : ℝ) :
    biasedExpectation α f = biasedExpectationAny α
      (fun v : {i : Fin n // i ∉ S} → Bool =>
        f (cubeSplitEquiv S ((fun _ => false), v))) := by
  rw [biasedExpectation_split S]
  unfold biasedExpectationAny
  simp_rw [dependsOn_cubeSplit_right hf (u₂ := fun _ => false)]
  rw [Finset.sum_comm]
  have hmul (u : S → Bool) (v : {i : Fin n // i ∉ S} → Bool) :
      (biasedWeightAny α u * biasedWeightAny α v) *
          f (cubeSplitEquiv S ((fun _ => false), v)) =
        biasedWeightAny α u *
          (biasedWeightAny α v * f (cubeSplitEquiv S ((fun _ => false), v))) := by ring
  simp_rw [hmul, ← Finset.sum_mul, sum_biasedWeightAny_canonical, one_mul]

/-- Product expectations factor for functions supported on complementary
coordinate sets. -/
theorem biasedExpectation_mul_of_dependsOn_compl {n : ℕ} {S : Finset (Fin n)}
    (α : ℝ) {f g : BooleanCube n → ℝ} (hf : DependsOn S f) (hg : DependsOn Sᶜ g) :
    biasedExpectation α (fun x => f x * g x) =
      biasedExpectation α f * biasedExpectation α g := by
  rw [biasedExpectation_eq_marginal_of_dependsOn hf,
    biasedExpectation_eq_complementMarginal_of_dependsOn hg]
  rw [biasedExpectation_split S]
  simp_rw [dependsOn_cubeSplit_left hf (v₂ := fun _ => false),
    dependsOn_cubeSplit_right hg (u₂ := fun _ => false)]
  unfold biasedExpectationAny
  rw [Finset.sum_mul_sum]
  simp only [mul_assoc, mul_comm, mul_left_comm]

@[simp] theorem bit_and_eq_mul (a b : Bool) : bit (a && b) = bit a * bit b := by
  cases a <;> cases b <;> simp

/-- A trigger depends only on its coordinates. -/
theorem bit_trigger_dependsOn {n : ℕ} (W : Finset (Fin n)) :
    DependsOn W (fun x => bit (conjunction W x)) := by
  intro x y hxy
  have heq : conjunction W x = true ↔ conjunction W y = true := by
    rw [conjunction_eq_true_iff, conjunction_eq_true_iff]
    constructor <;> intro h i hi
    · rw [← hxy i hi]
      exact h i hi
    · rw [hxy i hi]
      exact h i hi
  cases hx : conjunction W x <;> cases hy : conjunction W y <;> simp_all

/-- A pool uses only the union of its clause coordinates. -/
theorem bit_pool_dependsOn_compl {n R v : ℕ} {W : Finset (Fin n)}
    (design : PoolDesign n R v) (hdisjoint : ∀ r, Disjoint W (design r).1) :
    DependsOn Wᶜ (fun x => bit (poolEval design x)) := by
  intro x y hxy
  have hclause : ∀ r, conjunction (design r).1 x = true ↔
      conjunction (design r).1 y = true := by
    intro r
    rw [conjunction_eq_true_iff, conjunction_eq_true_iff]
    have hd : ∀ i ∈ (design r).1, i ∉ W := by
      intro i hi hiW
      exact (Finset.disjoint_left.1 (hdisjoint r)) hiW hi
    constructor <;> intro h i hi
    · rw [← hxy i (Finset.mem_compl.2 (hd i hi))]
      exact h i hi
    · rw [hxy i (Finset.mem_compl.2 (hd i hi))]
      exact h i hi
  have heq : poolEval design x = true ↔ poolEval design y = true := by
    rw [poolEval_eq_true_iff, poolEval_eq_true_iff]
    constructor
    · rintro ⟨r, hr⟩
      exact ⟨r, (hclause r).1 hr⟩
    · rintro ⟨r, hr⟩
      exact ⟨r, (hclause r).2 hr⟩
  cases hx : poolEval design x <;> cases hy : poolEval design y <;> simp_all

end MonotoneDNF


==> anc/MonotoneDNF/Bit.lean <==
module

public import MonotoneDNF.FiniteProbability

@[expose] public section

/-! Real-valued `0`/`1` coercion for Boolean values. -/
namespace MonotoneDNF

/-- A Boolean value as a real number in `{0,1}`. -/
def bit (b : Bool) : ℝ := if b then 1 else 0

@[simp] lemma bit_false : bit false = 0 := rfl
@[simp] lemma bit_true : bit true = 1 := rfl

lemma bit_nonneg (b : Bool) : 0 ≤ bit b := by cases b <;> norm_num
lemma bit_le_one (b : Bool) : bit b ≤ 1 := by cases b <;> norm_num

end MonotoneDNF

namespace MonotoneDNF

/-- Uniform correlation of two real-valued functions on a finite type. -/
noncomputable def correlation {X : Type*} [Fintype X] [Nonempty X]
    (f φ : X → ℝ) : ℝ :=
  expectation (fun x => f x * φ x)

end MonotoneDNF


==> anc/MonotoneDNF/BlockSingletonCorrelation.lean <==
module

public import MonotoneDNF.UniformEquivPreimage
public import MonotoneDNF.BlockTuples
public import MonotoneDNF.UnbiasedFourier

@[expose] public section

/-!
# Exact singleton correlations of a shuffled vacancy target

For a fixed layout and a fixed ambient coordinate, every other block must
reject before that coordinate can affect the vacancy.  Independence of
blocks therefore multiplies the original singleton coefficient by the
`(B-1)`-st power of the original rejection probability.

The lemma is a literal finite-product calculation.  No `ProductContact`,
truncation, or asymptotic estimate is used.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- The vacancy indicator equals the product of individual rejection bits. -/
theorem bit_layoutVacancy_eq_product_rejection
    {B n : ℕ} (gate : BooleanCube n → Bool)
    (π : Layout B n) (x : BooleanCube (B * n)) :
    bit (layoutVacancy gate π x) =
      ∏ b : Fin B, bit (!(gate (blockInput π x b))) := by
  by_cases hv : layoutVacancy gate π x = true
  · have hreject := (layoutVacancy_eq_true_iff gate π x).mp hv
    rw [show bit (layoutVacancy gate π x) = (1 : ℝ) by rw [hv]; rfl]
    symm
    apply Finset.prod_eq_one
    intro b _
    rw [hreject b]
    rfl
  · have hbad : ∃ b : Fin B, gate (blockInput π x b) = true := by
      by_contra hn
      push Not at hn
      have hall : ∀ b, gate (blockInput π x b) = false := by
        intro b
        cases h : gate (blockInput π x b) <;> simp_all
      exact hv ((layoutVacancy_eq_true_iff gate π x).2 hall)
    obtain ⟨b, hb⟩ := hbad
    have hzero : (∏ c : Fin B, bit (!(gate (blockInput π x c)))) = 0 := by
      apply Finset.prod_eq_zero (Finset.mem_univ b)
      rw [hb]
      rfl
    have hbit : bit (layoutVacancy gate π x) = 0 := by
      cases h : layoutVacancy gate π x <;> simp_all
    rw [hbit, hzero]

/-- One factor in a finite product may be multiplied by a scalar. -/
theorem product_mul_one_coordinate
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (a : ι) (f : ι → ℝ) (z : ℝ) :
    (∏ i : ι, if i = a then f i * z else f i) =
      (∏ i : ι, f i) * z := by
  have hleft : (∏ i : ι, if i = a then f i * z else f i) =
      (f a * z) * (∏ i ∈ Finset.univ.erase a, f i) := by
    calc
      (∏ i : ι, if i = a then f i * z else f i) =
          (if a = a then f a * z else f a) *
            (∏ i ∈ Finset.univ.erase a,
              if i = a then f i * z else f i) :=
            (Finset.mul_prod_erase Finset.univ _ (Finset.mem_univ a)).symm
      _ = (f a * z) * (∏ i ∈ Finset.univ.erase a, f i) := by
        simp only [ite_true]
        congr 1
        apply Finset.prod_congr rfl
        intro i hi
        have hne : i ≠ a := (Finset.mem_erase.mp hi).1
        simp [hne]
  have hright : (∏ i : ι, f i) =
      f a * (∏ i ∈ Finset.univ.erase a, f i) :=
    (Finset.mul_prod_erase Finset.univ f (Finset.mem_univ a)).symm
  rw [hleft, hright]
  ring

/-- The uncentred rejection-bit singleton correlation is the negative
Boolean-gate singleton Walsh coefficient. -/
theorem rejection_bit_singleton_correlation
    {n : ℕ} (gate : BooleanCube n → Bool) (j : Fin n) :
    expectation (fun y => bit (!(gate y)) * signedBit (y j)) =
      -walshCoefficient gate {j} := by
  have hχ : expectation (walshCharacter ({j} : Finset (Fin n))) = 0 :=
    expectation_walshCharacter_eq_zero {j} (by simp)
  calc
    expectation (fun y => bit (!(gate y)) * signedBit (y j)) =
        expectation (walshCharacter ({j} : Finset (Fin n))) -
          walshCoefficient gate {j} := by
      unfold walshCoefficient
      rw [← expectation_sub]
      congr 1
      funext y
      rw [walshCharacter_singleton]
      cases gate y <;> simp [bit, signedBit]
    _ = -walshCoefficient gate {j} := by rw [hχ]; ring

/-- Every layout's single-coordinate correlation has the promised exact
block-product value. -/
theorem fixed_layout_vacancy_singleton_correlation
    {B n : ℕ} (gate : BooleanCube n → Bool)
    (π : Layout B n) (a : Fin B) (j : Fin n) :
    correlation
      (fun x => bit (layoutVacancy gate π x))
      (fun x => signedBit (x (π (a, j)))) =
    -(rejectionProbability gate ^ (B - 1)) *
      walshCoefficient gate {j} := by
  let f : Fin B → BooleanCube n → ℝ := fun b y =>
    if b = a then bit (!(gate y)) * signedBit (y j) else bit (!(gate y))
  have hproduct (x : BooleanCube (B * n)) :
      bit (layoutVacancy gate π x) * signedBit (x (π (a, j))) =
        ∏ b : Fin B, f b (blockInput π x b) := by
    rw [bit_layoutVacancy_eq_product_rejection]
    let h : Fin B → ℝ := fun b => bit (!(gate (blockInput π x b)))
    calc
      (∏ b : Fin B, h b) * signedBit (x (π (a, j))) =
          (∏ b : Fin B, h b) * signedBit ((blockInput π x a) j) := rfl
      _ = ∏ b : Fin B,
          if b = a then h b * signedBit ((blockInput π x a) j) else h b :=
            (product_mul_one_coordinate a h _).symm
      _ = ∏ b : Fin B, f b (blockInput π x b) := by
        apply Finset.prod_congr rfl
        intro b _
        by_cases hb : b = a
        · subst b
          simp [f, h]
        · simp [f, h, hb]
  have hreject : expectation (fun y => bit (!(gate y))) =
      rejectionProbability gate := by
    unfold rejectionProbability probability
    congr 1
    funext y
    cases h : gate y <;> simp [h, bit]
  have hfactor : (∏ b : Fin B, expectation (f b)) =
      expectation (fun y => bit (!(gate y)) * signedBit (y j)) *
        rejectionProbability gate ^ (B - 1) := by
    calc
      (∏ b : Fin B, expectation (f b)) =
          expectation (f a) *
            (∏ b ∈ Finset.univ.erase a, expectation (f b)) :=
              (Finset.mul_prod_erase Finset.univ _ (Finset.mem_univ a)).symm
      _ = expectation (fun y => bit (!(gate y)) * signedBit (y j)) *
          (∏ _b ∈ Finset.univ.erase a, rejectionProbability gate) := by
        congr 1
        · simp [f]
        · apply Finset.prod_congr rfl
          intro b hb
          have hne : b ≠ a := (Finset.mem_erase.mp hb).1
          simpa [f, hne] using hreject
      _ = expectation (fun y => bit (!(gate y)) * signedBit (y j)) *
          rejectionProbability gate ^ (B - 1) := by
        simp
  calc
    correlation (fun x => bit (layoutVacancy gate π x))
        (fun x => signedBit (x (π (a, j)))) =
        expectation (fun x => ∏ b : Fin B, f b (blockInput π x b)) := by
          unfold correlation
          congr 1
          funext x
          exact hproduct x
    _ = ∏ b : Fin B, expectation (f b) := expectation_layout_block_product π f
    _ = expectation (fun y => bit (!(gate y)) * signedBit (y j)) *
          rejectionProbability gate ^ (B - 1) := hfactor
    _ = -(rejectionProbability gate ^ (B - 1)) *
          walshCoefficient gate {j} := by
      rw [rejection_bit_singleton_correlation]
      ring

#print axioms MonotoneDNF.fixed_layout_vacancy_singleton_correlation

end MonotoneDNF


==> anc/MonotoneDNF/BlockTuples.lean <==
module

public import MonotoneDNF.AsymptoticRatio

@[expose] public section

/-!
# Block-tuple probabilities and conditional domination
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

open scoped BigOperators

/-- Expectation of a product of separate block statistics factorizes. -/
theorem expectation_layout_block_product {B m : ℕ} (π : Layout B m)
    (f : Fin B → BooleanCube m → ℝ) :
    expectation (fun x => ∏ b, f b (blockInput π x b)) =
      ∏ b, expectation (f b) := by
  classical
  have hc : Fintype.card (BooleanCube (B * m)) = (Fintype.card (BooleanCube m)) ^ B := by
    rw [card_booleanCube, card_booleanCube]
    calc
      2 ^ (B * m) = 2 ^ (m * B) := by rw [Nat.mul_comm]
      _ = (2 ^ m) ^ B := pow_mul _ _ _
  have hsum : (∑ x : BooleanCube (B * m), ∏ b, f b (blockInput π x b)) =
      ∏ b, ∑ u, f b u := by
    calc
      _ = ∑ y : Fin B → BooleanCube m, ∏ b, f b (y b) := by
        apply Fintype.sum_equiv (cubeBlockEquiv π)
        intro x
        rfl
      _ = _ := by
        symm
        simpa using Finset.prod_univ_sum (R := ℝ)
          (fun _b : Fin B => (Finset.univ : Finset (BooleanCube m))) f
  unfold expectation
  rw [hc, hsum]
  simp [Finset.prod_div_distrib]

/-- The event that every new block in `I` fires. -/
def tupleFires {B m : ℕ} (gate : BooleanCube m → Bool) (π : Layout B m)
    (I : Finset (Fin B)) (x : BooleanCube (B * m)) : Prop :=
  ∀ b ∈ I, gate (blockInput π x b) = true

/-- Unconditioned probability of a block tuple firing is `p ^ |I|`. -/
theorem tupleFires_probability {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (I : Finset (Fin B)) :
    probability (tupleFires gate π I) = probability (fun x => gate x = true) ^ I.card := by
  classical
  let f : Fin B → BooleanCube m → ℝ := fun b x =>
    if b ∈ I then bit (gate x) else 1
  have hindicator : probability (tupleFires gate π I) =
      expectation (fun x => ∏ b, f b (blockInput π x b)) := by
    unfold probability tupleFires
    congr 1
    funext x
    by_cases h : ∀ b ∈ I, gate (blockInput π x b) = true
    · rw [if_pos h]
      symm
      apply Finset.prod_eq_one
      intro b _
      by_cases hbI : b ∈ I
      · simp [f, hbI, h b hbI]
      · simp [f, hbI]
    · rw [if_neg h]
      push Not at h
      obtain ⟨b, hbI, hb⟩ := h
      symm
      apply Finset.prod_eq_zero (Finset.mem_univ b)
      simp [f, hbI, hb]
  rw [hindicator, expectation_layout_block_product]
  have hf : ∀ b, expectation (f b) =
      if b ∈ I then probability (fun x => gate x = true) else 1 := by
    intro b
    by_cases hb : b ∈ I
    · simp only [f, hb, if_true]
      unfold probability
      apply congrArg expectation
      funext x
      cases hg : gate x <;> simp [hg]
    · simp [f, hb, expectation_const]
  simp_rw [hf]
  simp [Finset.prod_ite]

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

/-- Conditional probability under a decidable conditioning event. -/
noncomputable def conditionalProbability {α : Type*} [Fintype α] [Nonempty α]
    (condition event : α → Prop) : ℝ :=
  probability (fun a => condition a ∧ event a) / probability condition

lemma conditionalProbability_le {α : Type*} [Fintype α] [Nonempty α]
    (condition event : α → Prop) :
    conditionalProbability condition event ≤ probability event / probability condition := by
  unfold conditionalProbability
  apply div_le_div_of_nonneg_right _ (probability_nonneg condition)
  unfold probability
  apply expectation_mono
  intro a
  by_cases hc : condition a
  · simp [hc]
  · simp only [hc, false_and, if_false]
    split <;> norm_num

/-- **All-tuple domination**: conditional on old vacancy, every new block tuple
has firing probability at most `p ^ |I| / rejectionProbability ^ B`. -/
theorem conditional_tupleFires_le {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) (I : Finset (Fin B)) :
    conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleFires gate π' I) ≤ probability (fun x => gate x = true) ^ I.card /
        rejectionProbability gate ^ B := by
  calc
    conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) ≤
      probability (tupleFires gate π' I) /
        probability (fun x => layoutVacancy gate π x = true) :=
      (by
        convert conditionalProbability_le
          (fun x => layoutVacancy gate π x = true) (tupleFires gate π' I) using 1 <;> congr)
    _ = _ := by rw [tupleFires_probability, layoutVacancy_probability]

/-- Coordinates occupied by the new blocks in a tuple. -/
def newTupleCoordinates {B m : ℕ} (π' : Layout B m) (I : Finset (Fin B)) :
    Finset (Fin (B * m)) :=
  (I ×ˢ Finset.univ).image π'

/-- Coordinates belonging to one old block. -/
def oldBlockCoordinates {B m : ℕ} (π : Layout B m) (b : Fin B) :
    Finset (Fin (B * m)) :=
  Finset.univ.image (fun j => π (b, j))

/-- A tuple is good when it sees at most `t` coordinates in each old block. -/
def GoodTuple {B m : ℕ} (t : ℕ) (π π' : Layout B m) (I : Finset (Fin B)) : Prop :=
  ∀ b, ((newTupleCoordinates π' I) ∩ (oldBlockCoordinates π b)).card ≤ t

/-- A tuple is bad when some old block contributes at least `t+1` coordinates. -/
def BadTuple {B m : ℕ} (t : ℕ) (π π' : Layout B m) (I : Finset (Fin B)) : Prop :=
  ∃ b, t + 1 ≤ ((newTupleCoordinates π' I) ∩ (oldBlockCoordinates π b)).card

lemma good_or_badTuple {B m : ℕ} (t : ℕ) (π π' : Layout B m) (I : Finset (Fin B)) :
    GoodTuple t π π' I ∨ BadTuple t π π' I := by
  by_cases h : GoodTuple t π π' I
  · exact Or.inl h
  · right
    unfold GoodTuple at h
    push Not at h
    obtain ⟨b, hb⟩ := h
    exact ⟨b, Nat.lt_iff_add_one_le.mp hb⟩

lemma not_goodTuple_of_badTuple {B m : ℕ} {t : ℕ} {π π' : Layout B m} {I : Finset (Fin B)}
    (h : BadTuple t π π' I) : ¬ GoodTuple t π π' I := by
  obtain ⟨b, hb⟩ := h
  intro hg
  have := hg b
  omega

end MonotoneDNF


==> anc/MonotoneDNF/Bonferroni.lean <==
module

public import MonotoneDNF.FactorialMomentBounds

@[expose] public section

/-!
# Inclusion–exclusion and Bonferroni truncation

The cutoff `J` includes degrees `0, ..., J`.  Thus an even `J` gives
an upper bound for the probability that no event fires, and an odd `J`
gives a lower bound.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Elementary inclusion–exclusion expansion of a product. -/
theorem prod_one_sub_eq_alternating {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) :
    (∏ i, (1 - e i x)) =
      ∑ t ∈ (Finset.univ : Finset ι).powerset,
        (-1) ^ t.card * ∏ i ∈ t, e i x := by
  calc
    (∏ i, (1 - e i x)) = ∏ i, ((-e i x) + 1) := by
      apply Finset.prod_congr rfl
      intro i _
      ring
    _ = ∑ t ∈ (Finset.univ : Finset ι).powerset,
        (∏ i ∈ t, -e i x) * ∏ i ∈ (Finset.univ : Finset ι) \ t, (1 : ℝ) :=
      Finset.prod_add _ _ _
    _ = _ := by
      apply Finset.sum_congr rfl
      intro t _
      rw [Finset.prod_neg, Finset.prod_const_one, mul_one]

/-- The `j`th elementary symmetric sum of event weights. -/
noncomputable def factorialMoment {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) (j : ℕ) : ℝ :=
  ∑ t ∈ (Finset.univ : Finset ι).powersetCard j, ∏ i ∈ t, e i x

/-- Alternating inclusion–exclusion partial sum through degree `J`. -/
noncomputable def bonferroniPartial {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) (J : ℕ) : ℝ :=
  ∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j * factorialMoment e x j

/-- The full product is the full alternating factorial-moment sum. -/
theorem noEvents_eq_full_alternating_moments {ι X : Type*} [Fintype ι]
    [DecidableEq ι] (e : ι → X → ℝ) (x : X) :
    (∏ i, (1 - e i x)) = ∑ j ∈ Finset.range (Fintype.card ι + 1),
      (-1 : ℝ) ^ j * factorialMoment e x j := by
  rw [prod_one_sub_eq_alternating, Finset.sum_powerset]
  simp only [factorialMoment, Finset.card_univ]
  apply Finset.sum_congr rfl
  intro j _
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro t ht
  rw [(Finset.mem_powersetCard.1 ht).2]

/-- Truncation followed by the complementary tail, before taking expectations. -/
theorem full_alternating_moments_eq_partial_add_tail {ι X : Type*} [Fintype ι]
    [DecidableEq ι] (e : ι → X → ℝ) (x : X) {J : ℕ} (hJ : J ≤ Fintype.card ι) :
    (∑ j ∈ Finset.range (Fintype.card ι + 1),
      (-1 : ℝ) ^ j * factorialMoment e x j) =
    bonferroniPartial e x J + ∑ j ∈ Finset.Ico (J + 1) (Fintype.card ι + 1),
      (-1 : ℝ) ^ j * factorialMoment e x j := by
  rw [bonferroniPartial]
  exact (Finset.sum_range_add_sum_Ico
    (fun j => (-1 : ℝ) ^ j * factorialMoment e x j) (Nat.succ_le_succ hJ)).symm

/-- Coordinates where an event weight is one. -/
noncomputable def firingCoordinates {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) : Finset ι :=
  Finset.univ.filter (fun i => e i x = 1)

lemma prod_event_eq_one_of_subset {ι X : Type*} [Fintype ι] [DecidableEq ι]
    {e : ι → X → ℝ} {x : X} {t : Finset ι}
    (ht : t ⊆ firingCoordinates e x) :
    (∏ i ∈ t, e i x) = 1 := by
  apply Finset.prod_eq_one
  intro i hi
  exact (Finset.mem_filter.1 (ht hi)).2

lemma prod_event_eq_zero_of_not_subset {ι X : Type*} [Fintype ι] [DecidableEq ι]
    {e : ι → X → ℝ} {x : X} {t : Finset ι}
    (he : ∀ i, e i x = 0 ∨ e i x = 1) (ht : ¬ t ⊆ firingCoordinates e x) :
    (∏ i ∈ t, e i x) = 0 := by
  simp only [Finset.subset_iff, not_forall, Classical.not_imp] at ht
  obtain ⟨i, hi, hif⟩ := ht
  have hi0 : e i x = 0 := (he i).resolve_right fun hi1 =>
    hif (Finset.mem_filter.2 ⟨Finset.mem_univ _, hi1⟩)
  exact Finset.prod_eq_zero hi hi0

/-- For zero/one event weights the `j`th moment is a binomial coefficient
in the number of firing events. -/
theorem factorialMoment_eq_choose {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) (he : ∀ i, e i x = 0 ∨ e i x = 1) (j : ℕ) :
    factorialMoment e x j = ((firingCoordinates e x).card.choose j : ℝ) := by
  unfold factorialMoment
  calc
    (∑ t ∈ (Finset.univ : Finset ι).powersetCard j, ∏ i ∈ t, e i x) =
        ∑ t ∈ (firingCoordinates e x).powersetCard j, ∏ i ∈ t, e i x := by
      symm
      apply Finset.sum_subset (Finset.powersetCard_mono (Finset.filter_subset _ _))
      intro t ht hts
      have htns : ¬ t ⊆ firingCoordinates e x := by
        intro hsub
        exact hts (Finset.mem_powersetCard.2 ⟨hsub,
          (Finset.mem_powersetCard.1 ht).2⟩)
      exact prod_event_eq_zero_of_not_subset he htns
    _ = ∑ _t ∈ (firingCoordinates e x).powersetCard j, (1 : ℝ) := by
      apply Finset.sum_congr rfl
      intro t ht
      exact prod_event_eq_one_of_subset (Finset.mem_powersetCard.1 ht).1
    _ = ((firingCoordinates e x).card.choose j : ℝ) := by simp

/-- Product probability that no event fires for zero/one event weights. -/
theorem prod_one_sub_event_eq {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) (he : ∀ i, e i x = 0 ∨ e i x = 1) :
    (∏ i, (1 - e i x)) = if (firingCoordinates e x).card = 0 then 1 else 0 := by
  by_cases hr : (firingCoordinates e x).card = 0
  · rw [if_pos hr]
    have hA : firingCoordinates e x = ∅ := Finset.card_eq_zero.1 hr
    apply Finset.prod_eq_one
    intro i _
    have hi : i ∉ firingCoordinates e x := by simp [hA]
    have hi0 : e i x = 0 := (he i).resolve_right fun hi1 =>
      hi (Finset.mem_filter.2 ⟨Finset.mem_univ _, hi1⟩)
    rw [hi0]
    ring
  · rw [if_neg hr]
    obtain ⟨i, hi⟩ := Finset.card_pos.1 (Nat.pos_of_ne_zero hr)
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    have hi1 : e i x = 1 := (Finset.mem_filter.1 hi).2
    rw [hi1]
    ring

/-- Alternating binomial partial sum, including cutoffs beyond `r`. -/
lemma alternating_choose_partial_sum {r J : ℕ} (hr : 0 < r) :
    (∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j * (r.choose j : ℝ)) =
      (-1 : ℝ) ^ J * ((r - 1).choose J : ℝ) := by
  by_cases hJr : J < r
  · have h := Int.alternating_sum_range_choose_eq_choose (n := r - 1) (m := J)
    have hr1 : r - 1 + 1 = r := Nat.sub_add_cancel hr
    rw [hr1] at h
    exact_mod_cast h
  · have hrJ : r ≤ J := Nat.le_of_not_gt hJr
    have hsub : Finset.range (r + 1) ⊆ Finset.range (J + 1) :=
      Finset.range_mono (Nat.succ_le_succ hrJ)
    have hzero : ∀ j ∈ Finset.range (J + 1), j ∉ Finset.range (r + 1) →
        (-1 : ℝ) ^ j * (r.choose j : ℝ) = 0 := by
      intro j hj hjr
      rw [Finset.mem_range] at hj
      rw [Finset.mem_range] at hjr
      have hrj : r < j := by omega
      rw [Nat.choose_eq_zero_of_lt hrj]
      simp
    calc
      (∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j * (r.choose j : ℝ)) =
          ∑ j ∈ Finset.range (r + 1), (-1 : ℝ) ^ j * (r.choose j : ℝ) :=
        (Finset.sum_subset hsub hzero).symm
      _ = 0 := by
        exact_mod_cast Int.alternating_sum_range_choose_of_ne (n := r) (Nat.ne_of_gt hr)
      _ = (-1 : ℝ) ^ J * ((r - 1).choose J : ℝ) := by
        rw [Nat.choose_eq_zero_of_lt (by omega : r - 1 < J)]
        simp

/-- Closed form of a zero/one Bonferroni partial sum. -/
theorem bonferroniPartial_eq {ι X : Type*} [Fintype ι] [DecidableEq ι]
    (e : ι → X → ℝ) (x : X) (he : ∀ i, e i x = 0 ∨ e i x = 1) (J : ℕ) :
    bonferroniPartial e x J =
      if (firingCoordinates e x).card = 0 then 1 else
        (-1 : ℝ) ^ J * (((firingCoordinates e x).card - 1).choose J : ℝ) := by
  unfold bonferroniPartial
  simp_rw [factorialMoment_eq_choose e x he]
  by_cases hr : (firingCoordinates e x).card = 0
  · rw [if_pos hr, hr]
    calc
      (∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j * (Nat.choose 0 j : ℝ)) =
          ∑ j ∈ Finset.range 1, (-1 : ℝ) ^ j * (Nat.choose 0 j : ℝ) := by
        symm
        apply Finset.sum_subset
          (Finset.range_mono (Nat.succ_le_succ (Nat.zero_le J)))
        intro j hj hjn
        rw [Finset.mem_range] at hjn
        have hjpos : 0 < j := Nat.pos_of_ne_zero (by
          intro hj0
          subst j
          simp at hjn)
        rw [Nat.choose_eq_zero_of_lt hjpos]
        simp
      _ = 1 := by simp
  · rw [if_neg hr]
    exact alternating_choose_partial_sum (Nat.pos_of_ne_zero hr)

/-- Even cutoffs give upper bounds and odd cutoffs lower bounds, in one inequality. -/
theorem zero_le_signed_bonferroni_remainder {ι X : Type*} [Fintype ι]
    [DecidableEq ι] (e : ι → X → ℝ) (x : X)
    (he : ∀ i, e i x = 0 ∨ e i x = 1) (J : ℕ) :
    0 ≤ (-1 : ℝ) ^ J * (bonferroniPartial e x J - ∏ i, (1 - e i x)) := by
  rw [bonferroniPartial_eq e x he, prod_one_sub_event_eq e x he]
  by_cases hr : (firingCoordinates e x).card = 0
  · simp [hr]
  · simp only [hr, if_false, sub_zero, ← mul_assoc, ← pow_add]
    have hsq : (-1 : ℝ) ^ (J + J) = 1 := by
      rw [← two_mul, pow_mul]
      norm_num
    rw [hsq, one_mul]
    exact Nat.cast_nonneg _

/-- Even final degree: the partial sum is an upper bound. -/
theorem noEvents_le_bonferroniPartial_of_even {ι X : Type*} [Fintype ι]
    [DecidableEq ι] (e : ι → X → ℝ) (x : X)
    (he : ∀ i, e i x = 0 ∨ e i x = 1) {J : ℕ} (hJ : Even J) :
    (∏ i, (1 - e i x)) ≤ bonferroniPartial e x J := by
  have h := zero_le_signed_bonferroni_remainder e x he J
  rw [hJ.neg_one_pow] at h
  simpa using h

/-- Odd final degree: the partial sum is a lower bound. -/
theorem bonferroniPartial_le_noEvents_of_odd {ι X : Type*} [Fintype ι]
    [DecidableEq ι] (e : ι → X → ℝ) (x : X)
    (he : ∀ i, e i x = 0 ∨ e i x = 1) {J : ℕ} (hJ : Odd J) :
    bonferroniPartial e x J ≤ ∏ i, (1 - e i x) := by
  have h := zero_le_signed_bonferroni_remainder e x he J
  rw [hJ.neg_one_pow] at h
  simp only [neg_one_mul] at h
  linarith

/-- The truncation error is at most the next factorial moment. -/
theorem abs_noEvents_sub_bonferroniPartial_le {ι X : Type*} [Fintype ι]
    [DecidableEq ι] (e : ι → X → ℝ) (x : X)
    (he : ∀ i, e i x = 0 ∨ e i x = 1) (J : ℕ) :
    |(∏ i, (1 - e i x)) - bonferroniPartial e x J| ≤ factorialMoment e x (J + 1) := by
  rw [prod_one_sub_event_eq e x he, bonferroniPartial_eq e x he,
    factorialMoment_eq_choose e x he]
  by_cases hr : (firingCoordinates e x).card = 0
  · simp [hr]
  · simp only [hr, if_false, zero_sub, abs_neg]
    let r := (firingCoordinates e x).card
    have hrpos : 0 < r := Nat.pos_of_ne_zero hr
    have habs : |(-1 : ℝ) ^ J * ((r - 1).choose J : ℝ)| = ((r - 1).choose J : ℝ) := by
      rw [abs_mul, show |(-1 : ℝ) ^ J| = 1 by simp, one_mul,
        abs_of_nonneg (Nat.cast_nonneg ((r - 1).choose J) : (0 : ℝ) ≤ ((r - 1).choose J : ℝ))]
    rw [habs]
    have hnat : (r - 1).choose J ≤ r.choose (J + 1) := by
      rw [Nat.choose_succ_right r J hrpos]
      exact Nat.le_add_right _ _
    exact_mod_cast hnat

/-- Useful choice of ideal factorial-moment tail when `B * p ≤ 1`. -/
theorem idealFactorialMoment_le_inv_factorial {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π' : Layout B m) (j : ℕ)
    (hp : 0 ≤ biasedFiringProbability α gate)
    (hBp : (B : ℝ) * biasedFiringProbability α gate ≤ 1) :
    idealFactorialMoment α gate π' j ≤ 1 / (j.factorial : ℝ) := by
  unfold idealFactorialMoment
  calc
    (B.choose j : ℝ) * biasedFiringProbability α gate ^ j ≤
        ((B : ℝ) ^ j / (j.factorial : ℝ)) * biasedFiringProbability α gate ^ j :=
      mul_le_mul_of_nonneg_right (Nat.choose_le_pow_div j B) (pow_nonneg hp _)
    _ = ((B : ℝ) * biasedFiringProbability α gate) ^ j / (j.factorial : ℝ) := by
      rw [mul_pow]
      ring
    _ ≤ 1 / (j.factorial : ℝ) := by
      apply div_le_div_of_nonneg_right _ (by positivity : (0 : ℝ) ≤ j.factorial)
      exact pow_le_one₀ (mul_nonneg (Nat.cast_nonneg _) hp) hBp

end MonotoneDNF


==> anc/MonotoneDNF/BooleanCube.lean <==
module

public import MonotoneDNF.Bit

@[expose] public section

/-!
# Boolean cubes, monotone DNFs, and Walsh characters

Finite Boolean cubes are represented by `Fin n → Bool`.  A displayed monotone
DNF is a list of finite sets of positive coordinates; its displayed term count
is the list length, matching the convention of the paper.
-/

namespace MonotoneDNF

open scoped BigOperators

abbrev BooleanCube (n : ℕ) := Fin n → Bool

/-- `0`/`1` bits converted to the signs `-1`/`1`. -/
def signedBit (b : Bool) : ℝ := 2 * bit b - 1

@[simp] lemma signedBit_false : signedBit false = -1 := by norm_num [signedBit]
@[simp] lemma signedBit_true : signedBit true = 1 := by norm_num [signedBit]

/-- A positive conjunction of the coordinates in `term`. -/
def conjunction {n : ℕ} (term : Finset (Fin n)) (x : BooleanCube n) : Bool :=
  decide (∀ i ∈ term, x i = true)

lemma conjunction_eq_true_iff {n : ℕ} (term : Finset (Fin n)) (x : BooleanCube n) :
    conjunction term x = true ↔ ∀ i ∈ term, x i = true := by
  simp [conjunction]

/-- Evaluate a displayed monotone DNF. -/
def dnfEval {n : ℕ} (terms : List (Finset (Fin n))) (x : BooleanCube n) : Bool :=
  terms.any (fun term => conjunction term x)

/-- The number of displayed terms (before any possible simplification). -/
def dnfTermCount {n : ℕ} (terms : List (Finset (Fin n))) : ℕ := terms.length

/-- Monotonicity using the pointwise order induced by `false < true`. -/
def MonotoneBoolean {n : ℕ} (gate : BooleanCube n → Bool) : Prop :=
  ∀ x y : BooleanCube n, (∀ i, x i = true → y i = true) → gate x = true → gate y = true

lemma conjunction_monotone {n : ℕ} (term : Finset (Fin n)) :
    MonotoneBoolean (conjunction term) := by
  intro x y hxy hx
  rw [conjunction_eq_true_iff] at hx ⊢
  exact fun i hi => hxy i (hx i hi)

/-- Every displayed positive DNF is monotone. -/
theorem dnfEval_monotone {n : ℕ} (terms : List (Finset (Fin n))) :
    MonotoneBoolean (dnfEval terms) := by
  intro x y hxy hx
  rw [dnfEval, List.any_eq_true] at hx ⊢
  obtain ⟨term, hterm, hx⟩ := hx
  exact ⟨term, hterm, conjunction_monotone term x y hxy hx⟩

/-- Flip one input coordinate. -/
def flipBit {n : ℕ} (x : BooleanCube n) (i : Fin n) : BooleanCube n :=
  Function.update x i (!(x i))

lemma flipBit_self {n : ℕ} (x : BooleanCube n) (i : Fin n) : flipBit x i i = !(x i) := by
  simp [flipBit]

lemma flipBit_of_ne {n : ℕ} (x : BooleanCube n) {i j : Fin n} (h : j ≠ i) :
    flipBit x i j = x j := by
  simp [flipBit, Function.update_of_ne h]

/-- Flipping a coordinate twice restores the original input. -/
theorem flipBit_flipBit {n : ℕ} (x : BooleanCube n) (i : Fin n) :
    flipBit (flipBit x i) i = x := by
  funext j
  by_cases h : j = i
  · subst j
    simp [flipBit]
  · simp [flipBit_of_ne, h]

/-- Walsh character indexed by a finite set of coordinates. -/
noncomputable def walshCharacter {n : ℕ} (S : Finset (Fin n)) : BooleanCube n → ℝ :=
  fun x => ∏ i ∈ S, signedBit (x i)

@[simp] lemma walshCharacter_empty {n : ℕ} :
    walshCharacter (∅ : Finset (Fin n)) = fun _ => 1 := by
  funext x
  simp [walshCharacter]

lemma abs_walshCharacter {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) :
    |walshCharacter S x| = 1 := by
  unfold walshCharacter
  rw [Finset.abs_prod]
  apply Finset.prod_eq_one
  intro i _
  cases x i <;> norm_num

/-- Flipping a coordinate belonging to `S` negates `χ_S`. -/
theorem walshCharacter_flipBit {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n)
    {i : Fin n} (hi : i ∈ S) :
    walshCharacter S (flipBit x i) = -walshCharacter S x := by
  unfold walshCharacter
  rw [← Finset.mul_prod_erase S (fun j => signedBit (x j)) hi]
  have hrest : (∏ j ∈ S.erase i, signedBit (flipBit x i j)) =
      ∏ j ∈ S.erase i, signedBit (x j) := by
    apply Finset.prod_congr rfl
    intro j hj
    have hne : j ≠ i := (Finset.mem_erase.1 hj).1
    rw [flipBit_of_ne x hne]
  rw [← Finset.mul_prod_erase S (fun j => signedBit (flipBit x i j)) hi, hrest]
  simp only [flipBit_self]
  cases x i <;> norm_num

/-- Uniform average of an odd function under an involution. -/
theorem expectation_eq_zero_of_involutive_neg {α : Type*} [Fintype α] [Nonempty α]
    (τ : α → α) (hτ : Function.Involutive τ) (f : α → ℝ)
    (hf : ∀ a, f (τ a) = -f a) : expectation f = 0 := by
  let e : Equiv.Perm α := hτ.toPerm
  have hsum : (∑ a, f a) = -(∑ a, f a) := by
    calc
      (∑ a, f a) = ∑ a, f (e a) := (Equiv.sum_comp e f).symm
      _ = ∑ a, -f a := by
        apply Finset.sum_congr rfl
        intro a _
        exact hf a
      _ = -(∑ a, f a) := by simp
  have hzero : (∑ a, f a) = 0 := by linarith
  simp [expectation, hzero]

/-- Nonempty Walsh characters have mean zero under the uniform cube distribution. -/
theorem expectation_walshCharacter_eq_zero {n : ℕ} (S : Finset (Fin n)) (hS : S.Nonempty) :
    expectation (walshCharacter S) = 0 := by
  obtain ⟨i, hi⟩ := hS
  apply expectation_eq_zero_of_involutive_neg (fun x => flipBit x i)
  · intro x
    exact flipBit_flipBit x i
  · intro x
    exact walshCharacter_flipBit S x hi

/-- A Walsh coefficient of a Boolean gate. -/
noncomputable def walshCoefficient {n : ℕ} (gate : BooleanCube n → Bool)
    (S : Finset (Fin n)) : ℝ :=
  expectation (fun x => bit (gate x) * walshCharacter S x)

@[simp] lemma walshCoefficient_empty {n : ℕ} (gate : BooleanCube n → Bool) :
    walshCoefficient gate ∅ = expectation (fun x => bit (gate x)) := by
  simp [walshCoefficient]

/-- Uniform expectation conditional on a decidable event. -/
noncomputable def conditionalExpectation {α : Type*} [Fintype α] [Nonempty α]
    (event : α → Prop) [DecidablePred event] (f : α → ℝ) : ℝ :=
  expectation (fun a => if event a then f a else 0) / probability event

/-- Probability that a Boolean gate rejects. -/
noncomputable def rejectionProbability {n : ℕ} (gate : BooleanCube n → Bool) : ℝ :=
  probability (fun x => gate x = false)

/-- Conditional expectation under the gate's rejection law. -/
noncomputable def rejectionExpectation {n : ℕ} (gate : BooleanCube n → Bool)
    (f : BooleanCube n → ℝ) : ℝ :=
  conditionalExpectation (fun x => gate x = false) f

/-- The exact conditional-Walsh identity used in Part III, Step 1:
for nonempty `S`, `E[χ_S | gate = 0] = -ĝ(S) / rejectionProbability`. -/
theorem rejectionExpectation_walshCharacter {n : ℕ} (gate : BooleanCube n → Bool)
    (S : Finset (Fin n)) (hS : S.Nonempty) :
    rejectionExpectation gate (walshCharacter S) =
      -walshCoefficient gate S / rejectionProbability gate := by
  have hnum : expectation (fun x => if gate x = false then walshCharacter S x else 0) =
      -walshCoefficient gate S := by
    calc
      expectation (fun x => if gate x = false then walshCharacter S x else 0) =
          expectation (walshCharacter S) - walshCoefficient gate S := by
        unfold walshCoefficient
        rw [← expectation_sub]
        congr 1
        funext x
        cases gate x <;> simp
      _ = -walshCoefficient gate S := by
        rw [expectation_walshCharacter_eq_zero S hS, zero_sub]
  unfold rejectionExpectation conditionalExpectation rejectionProbability
  rw [hnum]

end MonotoneDNF

namespace MonotoneDNF

lemma expectation_comp_of_involutive {α : Type*} [Fintype α] [Nonempty α]
    (τ : α → α) (hτ : Function.Involutive τ) (f : α → ℝ) :
    expectation (fun a => f (τ a)) = expectation f := by
  unfold expectation
  have hsum : (∑ a, f (τ a)) = ∑ a, f a := by
    simpa [Function.Involutive.toPerm] using Equiv.sum_comp hτ.toPerm f
  rw [hsum]

lemma bit_le_bit_of_imp {a b : Bool} (h : a = true → b = true) : bit a ≤ bit b := by
  cases a <;> cases b <;> simp_all

/-- For a monotone Boolean gate, every singleton Walsh coefficient is nonnegative.
This is the sign fact used to prove `α ≤ 1/2` in Part V. -/
theorem walshCoefficient_singleton_nonneg {n : ℕ} {gate : BooleanCube n → Bool}
    (hgate : MonotoneBoolean gate) (i : Fin n) :
    0 ≤ walshCoefficient gate {i} := by
  let F : BooleanCube n → ℝ := fun x => bit (gate x) * signedBit (x i)
  have hnonneg : ∀ x, 0 ≤ F x + F (flipBit x i) := by
    intro x
    cases hxi : x i
    · have hxy : ∀ j, x j = true → flipBit x i j = true := by
        intro j hj
        by_cases hji : j = i
        · subst j
          simp [hxi] at hj
        · rw [flipBit_of_ne x hji]
          exact hj
      have hm := bit_le_bit_of_imp (hgate x (flipBit x i) hxy)
      simp [F, hxi, flipBit_self]
      exact hm
    · have hyx : ∀ j, flipBit x i j = true → x j = true := by
        intro j hj
        by_cases hji : j = i
        · subst j
          simp [flipBit_self, hxi] at hj
        · rw [flipBit_of_ne x hji] at hj
          exact hj
      have hm := bit_le_bit_of_imp (hgate (flipBit x i) x hyx)
      simp [F, hxi, flipBit_self]
      exact hm
  have havg := expectation_nonneg (α := BooleanCube n) (f := fun x => F x + F (flipBit x i)) hnonneg
  rw [expectation_add, expectation_comp_of_involutive (fun x => flipBit x i)
    (fun x => flipBit_flipBit x i)] at havg
  have hF : 0 ≤ expectation F := by linarith
  simpa [F, walshCoefficient, walshCharacter] using hF

end MonotoneDNF


==> anc/MonotoneDNF/CSQSimulation.lean <==
module

public import MonotoneDNF.EmpiricalSQTransfer

@[expose] public section

/-!
# Packing the empirical SQ simulation as an ordinary Part-I CSQ learner

The only nontrivial adapter is reconstruction of the SQ reply list from the
CSQ reply list.  Samples are part of the learner seed, so the final hypothesis
can recover every simulated reply without access to individual labeled examples.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 800000

variable {X : Type*} [Fintype X] [Nonempty X]

/-- Reconstruct an SQ transcript from a CSQ answer list and the public samples. -/
noncomputable def recoveredSQTranscript {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (answers : List ℝ) : ℕ → List ℝ
  | 0 => []
  | k + 1 =>
    if hk : k < Q then
      let previous := recoveredSQTranscript learner samples answers k
      let j : Fin Q := ⟨k, hk⟩
      previous ++ [empiricalMean (labelFree (learner.query j previous)) (samples j) +
        answers.getD k 0]
    else recoveredSQTranscript learner samples answers k

/-- An SQ learner and its unlabeled samples packaged as an ordinary CSQ learner. -/
noncomputable def toCSQLearner {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) : CSQLearner X Q where
  query j answers := labelCorrelational
    (learner.query j (recoveredSQTranscript learner samples answers j.val))
  tolerance j answers :=
    learner.tolerance j (recoveredSQTranscript learner samples answers j.val) / 2
  output answers := learner.output (recoveredSQTranscript learner samples answers Q)
  query_bounded j history x := by
    apply abs_labelCorrelational_le
    intro y label _
    exact learner.query_bounded j _ y label

lemma transcript_length {X : Type*} {Q : ℕ} (learner : CSQLearner X Q)
    (answer : ℝ → (X → ℝ) → ℝ) :
    ∀ k : ℕ, k ≤ Q → (transcript learner answer k).length = k := by
  intro k
  induction k with
  | zero => intro _; rfl
  | succ k ih =>
      intro hk
      have hklt : k < Q := Nat.lt_of_lt_of_le (Nat.lt_succ_self k) hk
      simp only [transcript, hklt, dif_pos, List.length_append, List.length_cons,
        List.length_nil]
      rw [ih (Nat.le_of_lt hklt)]

lemma recoveredSQTranscript_append {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (answers tail : List ℝ) :
    ∀ n : ℕ, n ≤ answers.length →
      recoveredSQTranscript learner samples (answers ++ tail) n =
        recoveredSQTranscript learner samples answers n := by
  intro n
  induction n with
  | zero => intro _; rfl
  | succ n ih =>
      intro hn
      have hn' : n ≤ answers.length := Nat.le_trans (Nat.le_succ n) hn
      by_cases hnq : n < Q
      · simp only [recoveredSQTranscript, hnq, dif_pos]
        rw [ih hn']
        congr 2
        rw [List.getD_append answers tail 0 n
          (Nat.lt_of_lt_of_le (Nat.lt_succ_self n) hn)]
      · simpa [recoveredSQTranscript, hnq] using ih hn'

/-- Reconstructing the replies of the packaged learner gives exactly the
already-analyzed empirical SQ transcript. -/
lemma recoveredSQTranscript_toCSQLearner {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ) :
    ∀ k : ℕ, k ≤ Q →
      recoveredSQTranscript learner samples
        (transcript (toCSQLearner learner samples) csq k) k =
      simulatedTranscript learner samples csq k := by
  intro k
  induction k with
  | zero => intro _; rfl
  | succ k ih =>
      intro hk
      have hklt : k < Q := Nat.lt_of_lt_of_le (Nat.lt_succ_self k) hk
      let previous := transcript (toCSQLearner learner samples) csq k
      have hlen : previous.length = k := transcript_length _ _ _ (Nat.le_of_lt hklt)
      have hprev := ih (Nat.le_of_lt hklt)
      simp only [transcript, hklt, dif_pos]
      simp only [recoveredSQTranscript, hklt, dif_pos]
      rw [recoveredSQTranscript_append learner samples previous _ k (le_of_eq hlen.symm)]
      rw [hprev]
      simp only [simulatedTranscript, sqTranscript, hklt, dif_pos]
      congr 2
      simp only [simulatedAnswer]
      rw [show transcript (toCSQLearner learner samples) csq k = previous from rfl]
      rw [List.getD_append_right previous _ 0 k (le_of_eq hlen)]
      simp [hlen]
      change csq (learner.tolerance ⟨k, hklt⟩
        (recoveredSQTranscript learner samples previous k) / 2)
        (labelCorrelational (learner.query ⟨k, hklt⟩
          (recoveredSQTranscript learner samples previous k))) = _
      rw [show previous = transcript (toCSQLearner learner samples) csq k from rfl, hprev]
      rfl

/-- The exact CSQ answer rule used by Part I's actual run. -/
noncomputable def referenceCSQAnswer {Θ : Type*} [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) (θ : Θ) : ℝ → (X → ℝ) → ℝ := fun σ φ =>
  if |referenceCorrelation target φ - signedCorrelation (target θ) φ| ≤ σ then
    referenceCorrelation target φ
  else signedCorrelation (target θ) φ

lemma referenceCSQAnswer_legal {Θ : Type*} [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) (θ : Θ) {σ : ℝ} (hσ : 0 < σ) (φ : X → ℝ) :
    |referenceCSQAnswer target θ σ φ - signedCorrelation (target θ) φ| ≤ σ := by
  unfold referenceCSQAnswer
  split
  · assumption
  · simpa using hσ.le

lemma actualTranscript_toCSQLearner {Θ : Type*} [Fintype Θ] [Nonempty Θ]
    {Q : ℕ} (target : Θ → X → Bool) (θ : Θ) (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (k : ℕ) :
    actualTranscript target θ (toCSQLearner learner samples) k =
      transcript (toCSQLearner learner samples) (referenceCSQAnswer target θ) k := rfl

lemma recoveredSQTranscript_actualTranscript {Θ : Type*} [Fintype Θ] [Nonempty Θ]
    {Q : ℕ} (target : Θ → X → Bool) (θ : Θ) (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (k : ℕ) (hk : k ≤ Q) :
    recoveredSQTranscript learner samples (actualTranscript target θ
      (toCSQLearner learner samples) k) k =
      simulatedTranscript learner samples (referenceCSQAnswer target θ) k := by
  rw [actualTranscript_toCSQLearner]
  exact recoveredSQTranscript_toCSQLearner learner samples _ k hk

/-- The packaged CSQ run has the same hypothesis and success as the empirical
SQ run, against the actual Part-I reference/fallback oracle. -/
lemma actualSuccess_toCSQLearner_iff {Θ : Type*} [Fintype Θ] [Nonempty Θ]
    {Q : ℕ} (target : Θ → X → Bool) (θ : Θ) (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (ε : ℝ) :
    ActualSuccess target θ (toCSQLearner learner samples) ε ↔
      SimulatedSuccess learner (referenceCSQAnswer target θ) (target θ) ε samples := by
  unfold ActualSuccess SimulatedSuccess
  change classificationError (learner.output
    (recoveredSQTranscript learner samples
      (actualTranscript target θ (toCSQLearner learner samples) Q) Q)) (target θ) ≤ ε ↔ _
  rw [recoveredSQTranscript_actualTranscript target θ learner samples Q (le_refl Q)]


lemma learnerSuccessProbability_toCSQLearner {Θ Seed : Type*}
    [Fintype Θ] [Nonempty Θ] [Fintype Seed] [Nonempty Seed]
    {Q N : ℕ} (target : Θ → X → Bool) (learner : Seed → SQLearner X Q)
    (θ : Θ) (ε : ℝ) :
    learnerSuccessProbability target
      (fun z : Seed × SampleArray X N Q => toCSQLearner (learner z.1) z.2) θ ε =
    expectation (fun seed => probability
      (SimulatedSuccess (N := N) (learner seed) (referenceCSQAnswer target θ) (target θ) ε)) := by
  unfold learnerSuccessProbability probability
  rw [expectation_product]
  simp_rw [actualSuccess_toCSQLearner_iff]

/-- The complete finite Part-I/Part-VII reduction.  A uniform promise for the
original bounded-SQ learner is passed through the always-legal comparison run;
the right side contains the actual reference-transcript covariance terms and a
separate empirical failure budget. -/
theorem boundedSQ_reference_bound_with_empiricalSampling
    {Θ Seed : Type*} [Fintype Θ] [Nonempty Θ] [Fintype Seed] [Nonempty Seed]
    {Q : ℕ} (hQ : 0 < Q) (target : Θ → X → Bool) (learner : Seed → SQLearner X Q)
    {κ τ ε ρ δsamp : ℝ} (hκ : BoundedCovariance target κ)
    (hτ : 0 < τ) (hδ : 0 < δsamp) (hε : ε < targetTrace target)
    (htol : ∀ seed j history, τ ≤ (learner seed).tolerance j history)
    (hSQ : ∀ θ, ρ ≤ expectation (fun seed => probability
      (ComparisonSuccess (N := empiricalSampleCount Q τ δsamp)
        (learner seed) (referenceCSQAnswer target θ) (target θ) ε))) :
    ρ ≤ 16 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 + δsamp := by
  let N := empiricalSampleCount Q τ δsamp
  let packed : Seed × SampleArray X N Q → CSQLearner X Q := fun z =>
    toCSQLearner (learner z.1) z.2
  have htolRef : ∀ seed j, τ / 2 ≤ referenceTolerance target (packed seed) j := by
    intro seed j
    unfold referenceTolerance
    have ht := htol seed.1 j
      (recoveredSQTranscript (learner seed.1) seed.2
        (referenceTranscript target (packed seed) j.val) j.val)
    change τ / 2 ≤ (learner seed.1).tolerance j _ / 2
    linarith
  have hmain := expectation_learnerSuccessProbability_le target packed hκ
    (show 0 < τ / 2 by positivity) htolRef hε
  have hpacked (θ : Θ) : learnerSuccessProbability target packed θ ε =
      expectation (fun seed => probability
        (SimulatedSuccess (N := N) (learner seed) (referenceCSQAnswer target θ) (target θ) ε)) :=
    learnerSuccessProbability_toCSQLearner target learner θ ε
  have hlower : ρ - δsamp ≤ expectation (fun θ => expectation (fun seed => probability
      (SimulatedSuccess (N := N) (learner seed) (referenceCSQAnswer target θ) (target θ) ε))) := by
    calc
      ρ - δsamp = expectation (fun _ : Θ => ρ - δsamp) := (expectation_const _).symm
      _ ≤ _ := by
        apply expectation_mono
        intro θ
        exact sq_simulation_success_with_guide_samples_seeded hQ learner
          (referenceCSQAnswer target θ) (target θ) hτ hδ
          (fun σ φ hσ => referenceCSQAnswer_legal target θ hσ φ) htol (hSQ θ)
  simp_rw [hpacked] at hmain
  have hexp : (4 : ℝ) * (Q : ℝ) * κ / (τ / 2) ^ 2 = 16 * (Q : ℝ) * κ / τ ^ 2 := by
    field_simp
    ring
  rw [hexp] at hmain
  linarith

/-- Defeat form of the same reduction: strict smallness of the displayed
covariance-plus-sampling bound contradicts the uniform SQ success promise. -/
theorem not_uniform_boundedSQ_success_of_empirical_bound
    {Θ Seed : Type*} [Fintype Θ] [Nonempty Θ] [Fintype Seed] [Nonempty Seed]
    {Q : ℕ} (hQ : 0 < Q) (target : Θ → X → Bool) (learner : Seed → SQLearner X Q)
    {κ τ ε ρ δsamp : ℝ} (hκ : BoundedCovariance target κ)
    (hτ : 0 < τ) (hδ : 0 < δsamp) (hε : ε < targetTrace target)
    (htol : ∀ seed j history, τ ≤ (learner seed).tolerance j history)
    (hsmall : 16 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 + δsamp < ρ)
    (hSQ : ∀ θ, ρ ≤ expectation (fun seed => probability
      (ComparisonSuccess (N := empiricalSampleCount Q τ δsamp)
        (learner seed) (referenceCSQAnswer target θ) (target θ) ε))) : False := by
  have h := boundedSQ_reference_bound_with_empiricalSampling hQ target learner hκ hτ hδ hε htol hSQ
  linarith


/-- A raw SQ answer family sees only the query index, requested tolerance and
public test, never the hidden label. -/
abbrev RawSQAnswerFamily (X : Type*) (Q : ℕ) := Fin Q → ℝ → (X → ℝ → ℝ) → ℝ

/-- Pointwise exact SQ expectation of a test. -/
noncomputable def exactTestExpectation (test : X → ℝ → ℝ) (target : X → Bool) : ℝ :=
  expectation (fun x => test x (2 * bit (target x) - 1))

def RawSQOracleLegal (target : X → Bool) {Q : ℕ}
    (answer : RawSQAnswerFamily X Q) : Prop :=
  ∀ j σ test, 0 < σ → |answer j σ test - exactTestExpectation test target| ≤ σ

/-- Success against an arbitrary raw SQ answer family. -/
noncomputable def RawSQSuccess {Q : ℕ} (learner : SQLearner X Q)
    (answer : RawSQAnswerFamily X Q) (target : X → Bool) (ε : ℝ) : Prop :=
  classificationError (learner.output (sqTranscript learner (fun j history =>
    answer j (learner.tolerance j history) (learner.query j history)) Q)) target ≤ ε

/-- Raw version of the empirical answer, using query `j`'s fresh block. -/
noncomputable def rawSimulatedOracle {Q N : ℕ} (samples : SampleArray X N Q)
    (csq : ℝ → (X → ℝ) → ℝ) : RawSQAnswerFamily X Q := fun j σ test =>
  empiricalMean (labelFree test) (samples j) + csq (σ / 2) (labelCorrelational test)

/-- Raw version of the always-legal fallback answer. -/
noncomputable def rawComparisonOracle {Q N : ℕ} (samples : SampleArray X N Q)
    (csq : ℝ → (X → ℝ) → ℝ) (target : X → Bool) : RawSQAnswerFamily X Q := fun j σ test =>
  if |rawSimulatedOracle samples csq j σ test - exactTestExpectation test target| ≤ σ then
    rawSimulatedOracle samples csq j σ test
  else exactTestExpectation test target

lemma rawComparisonOracle_legal {Q N : ℕ} (samples : SampleArray X N Q)
    (csq : ℝ → (X → ℝ) → ℝ) (target : X → Bool) :
    RawSQOracleLegal target (rawComparisonOracle samples csq target) := by
  intro j σ test hσ
  unfold rawComparisonOracle
  split
  · assumption
  · simpa using hσ.le

lemma rawSQSuccess_rawComparisonOracle_iff {Q N : ℕ} (learner : SQLearner X Q)
    (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) (ε : ℝ) :
    RawSQSuccess learner (rawComparisonOracle samples csq target) target ε ↔
      ComparisonSuccess learner csq target ε samples := by
  rfl

/-- A guarantee against every always-legal raw SQ oracle specializes to the
comparison oracle and averages over its independent unlabeled samples. -/
lemma comparisonSuccess_probability_of_rawOraclePromise
    {Θ Seed : Type*} [Fintype Θ] [Nonempty Θ] [Fintype Seed] [Nonempty Seed]
    {Q N : ℕ} (target : Θ → X → Bool) (learner : Seed → SQLearner X Q)
    {ε ρ : ℝ}
    (hpromise : ∀ θ answer, RawSQOracleLegal (target θ) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner seed) answer (target θ) ε
        then (1 : ℝ) else 0)) (θ : Θ) :
    ρ ≤ expectation (fun seed => probability
      (ComparisonSuccess (N := N) (learner seed) (referenceCSQAnswer target θ) (target θ) ε)) := by
  have hpoint (samples : SampleArray X N Q) : ρ ≤ expectation (fun seed =>
      if ComparisonSuccess (learner seed) (referenceCSQAnswer target θ) (target θ) ε samples
      then (1 : ℝ) else 0) := by
    have h := hpromise θ (rawComparisonOracle samples (referenceCSQAnswer target θ) (target θ))
      (rawComparisonOracle_legal samples _ _)
    simpa only [rawSQSuccess_rawComparisonOracle_iff] using h
  have havg : ρ ≤ expectation (fun samples : SampleArray X N Q => expectation (fun seed =>
      if ComparisonSuccess (learner seed) (referenceCSQAnswer target θ) (target θ) ε samples
      then (1 : ℝ) else 0)) := by
    calc
      ρ = expectation (fun _ : SampleArray X N Q => ρ) := (expectation_const _).symm
      _ ≤ _ := expectation_mono hpoint
  rw [expectation_expectation_swap] at havg
  exact havg

/-- The finite empirical reference bound under the ordinary guarantee against
all always-legal raw bounded-SQ oracles. -/
theorem boundedSQ_reference_bound_of_rawOraclePromise
    {Θ Seed : Type*} [Fintype Θ] [Nonempty Θ] [Fintype Seed] [Nonempty Seed]
    {Q : ℕ} (hQ : 0 < Q) (target : Θ → X → Bool) (learner : Seed → SQLearner X Q)
    {κ τ ε ρ δsamp : ℝ} (hκ : BoundedCovariance target κ)
    (hτ : 0 < τ) (hδ : 0 < δsamp) (hε : ε < targetTrace target)
    (htol : ∀ seed j history, τ ≤ (learner seed).tolerance j history)
    (hpromise : ∀ θ answer, RawSQOracleLegal (target θ) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner seed) answer (target θ) ε
        then (1 : ℝ) else 0)) :
    ρ ≤ 16 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 + δsamp := by
  apply boundedSQ_reference_bound_with_empiricalSampling hQ target learner hκ hτ hδ hε htol
  intro θ
  exact comparisonSuccess_probability_of_rawOraclePromise target learner hpromise θ


/-- Query-cost consequence with the empirical loss kept explicit. -/
theorem boundedSQ_query_cost_ge_of_rawOraclePromise
    {Θ Seed : Type*} [Fintype Θ] [Nonempty Θ] [Fintype Seed] [Nonempty Seed]
    {Q : ℕ} (hQ : 0 < Q) (target : Θ → X → Bool) (learner : Seed → SQLearner X Q)
    {κ τ ε ρ δsamp : ℝ} (hκ : BoundedCovariance target κ)
    (hκ0 : 0 < κ) (hτ : 0 < τ) (hδ : 0 < δsamp) (hε : ε < targetTrace target)
    (htol : ∀ seed j history, τ ≤ (learner seed).tolerance j history)
    (hblind : κ / (targetTrace target - ε) ^ 2 ≤ (ρ - δsamp) / 2)
    (hpromise : ∀ θ answer, RawSQOracleLegal (target θ) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner seed) answer (target θ) ε
        then (1 : ℝ) else 0)) :
    (ρ - δsamp) / (32 * κ) ≤ (Q : ℝ) / τ ^ 2 := by
  have hbound := boundedSQ_reference_bound_of_rawOraclePromise
    hQ target learner hκ hτ hδ hε htol hpromise
  have hτ2 : 0 < τ ^ 2 := sq_pos_of_pos hτ
  have hmain : (ρ - δsamp) / 2 ≤ 16 * (Q : ℝ) * κ / τ ^ 2 := by linarith
  have hprod : (ρ - δsamp) * τ ^ 2 ≤ 32 * (Q : ℝ) * κ := by
    have hm := (le_div_iff₀ hτ2).1 hmain
    nlinarith
  apply (div_le_iff₀ (show 0 < 32 * κ by positivity)).2
  rw [show (Q : ℝ) / τ ^ 2 * (32 * κ) = (32 * (Q : ℝ) * κ) / τ ^ 2 by ring]
  apply (le_div_iff₀ hτ2).2
  convert hprod using 1 <;> ring

end MonotoneDNF


==> anc/MonotoneDNF/CalibratedMixedSourceContactAssembly.lean <==
module

public import MonotoneDNF.RareGateTailResource

@[expose] public section

/-!
# One-contact input for the calibrated mixed-source terminal assembly

The contact premise below is an actual eventual `ProductContact` statement on
`calibratedMixedSourceFamily`, at order `max t 2` and with error `2^(-w²)`.
All downstream statistical, resource and covariance conclusions refer to that
same family.  Contact itself is not constructed in this module.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section CalibratedFamily

variable {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
variable (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
variable (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (design : ∀ (t w : ℕ) (i : Fin (N t)),
  PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
    (physicalPoolR (sourceC t) ((mix t).rate i) w)
    (physicalPoolV (sourceC t) w))

local notation "G" => calibratedMixedSourceFamily mix η C A U design

/-- Actual `TailStats` for every source order from one genuine general-order
contact hypothesis.  At `t ≥ 2` this is contact of order `t`; at the two small
orders the extra order-two requirement is exactly what the tail assembly
needs. -/
theorem calibratedMixedSourceFamily_tailStats_of_contact
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact ((G t).gate w) (max t 2) ((G t).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2))) :
    ∀ t, RareGateData.TailStats (G t) := by
  intro t
  exact mixedAppendedPhysicalPoolRareGateData_tailStats_of_contact
    (mix t) (η t) (C t) (A t) (U t) (design t) (hη t) (hC t) (hcontact t)

/-- The active-resource estimate on exactly the same unshifted family, using
only its honest tail statistics. -/
theorem eventually_calibratedMixedSourceFamily_resource_of_tailStats
    (S : ∀ t, RareGateData.TailStats (G t))
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t) {t : ℕ} (_ht : 0 < t) :
    ∀ᶠ w : ℕ in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
  exact eventually_calibratedMixedPhysicalPool_resource_of_tailStats
    (mix t) (η t) (C t) (A t) (U t) (design t) (S t) (hη t) (hC t)

/-- General-order power covariance on exactly the same unshifted family. -/
theorem eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact ((G t).gate w) (max t 2) ((G t).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2)))
    {t : ℕ} {a : ℝ} (ht : 0 < t) (ha0 : 0 < a) (ha : a < (t : ℝ) / 2) :
    ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
      ((G t).blocks w : ℝ) ^ (-a) := by
  exact eventually_calibratedMixedPhysicalPool_sqrt_overlap_le_of_contact
    (mix t) (η t) (C t) (A t) (U t) (design t) ht ha0 ha (hη t) (hC t)
    (hcontact t)

end CalibratedFamily

end MonotoneDNF

#print axioms MonotoneDNF.calibratedMixedSourceFamily_tailStats_of_contact
#print axioms MonotoneDNF.eventually_calibratedMixedSourceFamily_resource_of_tailStats
#print axioms MonotoneDNF.eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact


==> anc/MonotoneDNF/CalibratedMixedSourceContactTerminal.lean <==
module

public import MonotoneDNF.CalibratedMixedSourceContactAssembly

@[expose] public section

/-!
# Calibrated mixed-source terminal learners, conditional only on contact

The final theorems here have no separate `Stats`, resource, or covariance
premise.  Those are proved from the actual source family and the displayed
`hcontact`.  The premise remains an honest eventual `ProductContact` assertion
at order `max t 2`, with error `2^(-w²)`; no gate construction is claimed.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section Terminal

variable {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
variable (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
variable (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (design : ∀ (t w : ℕ) (i : Fin (N t)),
  PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
    (physicalPoolR (sourceC t) ((mix t).rate i) w)
    (physicalPoolV (sourceC t) w))

local notation "G" => calibratedMixedSourceFamily mix η C A U design
local notation "TG" => tailReindexedFamily G

/-- True joint-(dimension + actual canonical term count) CSQ obstruction on
the canonically tail-reindexed calibrated mixed-source diagonal. -/
theorem no_jointPolynomial_csq_learner_on_calibratedMixedSource_tailReindexed_of_contact.{u}
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact ((G t).gate w) (max t 2) ((G t).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2)))
    {E δ : ℝ} (hE : 0 ≤ E) (hδ : 0 < δ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (learner j seed) q)
    (hpromise : ∀ j, δ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E) :
    False := by
  let S : ∀ t, RareGateData.TailStats (G t) :=
    calibratedMixedSourceFamily_tailStats_of_contact mix η C A U design hη hC hcontact
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    exact eventually_calibratedMixedSourceFamily_resource_of_tailStats
      mix η C A U design S hη hC ht
  have hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    exact eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact
      mix η C A U design hη hC hcontact ht ha0 ha
  exact no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource.{u}
    G S hE hδ hresource hcov learner τ hτ htol hpromise hQ hinvtol

/-- True joint-resource raw bounded-SQ obstruction on the identical actual
source and canonical tail reindexing used by the CSQ theorem. -/
theorem no_jointPolynomial_boundedSQ_learner_on_calibratedMixedSource_tailReindexed_of_contact.{u}
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact ((G t).gate w) (max t 2) ((G t).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2)))
    {E δ : ℝ} (hE : 0 ≤ E) (hδ : 0 < δ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) π) answer →
      δ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) π) (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E) :
    False := by
  let S : ∀ t, RareGateData.TailStats (G t) :=
    calibratedMixedSourceFamily_tailStats_of_contact mix η C A U design hη hC hcontact
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    exact eventually_calibratedMixedSourceFamily_resource_of_tailStats
      mix η C A U design S hη hC ht
  have hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    exact eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact
      mix η C A U design hη hC hcontact ht ha0 ha
  exact no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource.{u}
    G S hE hδ hresource hcov learner hQ0 τ hτ htol hpromise hQpoly hinvtol

end Terminal

end MonotoneDNF

#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_calibratedMixedSource_tailReindexed_of_contact
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_calibratedMixedSource_tailReindexed_of_contact


==> anc/MonotoneDNF/CalibratedMixedSourceEventualExclusion.lean <==
module

public import MonotoneDNF.CalibratedMixedSourceContactAssembly

@[expose] public section

/-!
# Eventual polynomial exclusion from actual-source contact

These are the eventual forms of the terminal CSQ/raw-SQ contradictions.  The
widths and contact orders are the same learner-independent diagonal used by
`RareGateTailReindex`; no finite initial segment is repaired by changing the
learner or its resource bounds.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section EventualExclusion

variable {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
variable (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
variable (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (design : ∀ (t w : ℕ) (i : Fin (N t)),
  PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
    (physicalPoolR (sourceC t) ((mix t).rate i) w)
    (physicalPoolV (sourceC t) w))

local notation "G" => calibratedMixedSourceFamily mix η C A U design
local notation "TG" => tailReindexedFamily G

/-- Eventually, no fixed joint power of `n+s` can bound both a CSQ learner's
query count and inverse tolerance on the actual tail-reindexed source
diagonal. -/
theorem eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource_tailReindexed_of_contact.{u}
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact ((G t).gate w) (max t 2) ((G t).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2)))
    {E δ : ℝ} (hE : 0 ≤ E) (hδ : 0 < δ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (learner j seed) q)
    (hpromise : ∀ j, δ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (learner j) π (1 / 100))) :
    ∀ᶠ j in atTop, ¬ (
      ((Q j : ℝ) ≤
        ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) +
          (TG (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E) ∧
      ((τ j)⁻¹ ≤
        ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) +
          (TG (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E)) := by
  let S : ∀ t, RareGateData.TailStats (G t) :=
    calibratedMixedSourceFamily_tailStats_of_contact mix η C A U design hη hC hcontact
  let ST : ∀ t, (TG t).Stats := tailReindexedFamily_stats G S
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    exact eventually_calibratedMixedSourceFamily_resource_of_tailStats
      mix η C A U design S hη hC ht
  have hresourceT : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((TG t).dimension w + (TG t).termCount w : ℕ) : ℝ) ≤
        ((TG t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (G t) (hresource ht)
  have hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    exact eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact
      mix η C A U design hη hC hcontact ht ha0 ha
  have hcovT : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((TG t).overlapError w) ≤
        ((TG t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    unfold tailReindexedFamily
    exact eventually_tailReindex_covariance (G t) (hcov ht ha0 ha)
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hterms : ∀ᶠ j in atTop,
      ((TG (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial TG ST δ hresourceT (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually (eventually_natCostGap_quarter K),
    htT.eventually eventually_widthExp_lt_paddingExponent,
    htT.eventually_ge_atTop K, hterms] with j hgap hwidth hKj htermj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedCSQReady.{u} (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) δ w :=
    eventually_paddedCSQReady_of_exponent_gap
      (TG (diagonalContactOrder j)) (ST (diagonalContactOrder j))
      ht (Nat.cast_nonneg K) hδ ha hgap hwidth (hresourceT ht) (hcovT ht ha ha')
  have hthreshold : paddedCSQWidthThreshold.{u} (TG (diagonalContactOrder j)) δ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} TG δ j :=
    paddedCSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} TG δ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (TG (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} TG δ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (TG (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (TG (diagonalContactOrder j)) (ST (diagonalContactOrder j)) ht N hwidth
        (hresourceT ht)
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} TG δ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((TG (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((TG (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} TG δ j))) hyx hE hEN h2
  intro hbounds
  have hQreal := hbounds.1
  have hinvreal := hbounds.2
  push_cast at hQreal hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using
      hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hτ j) (htol j) (hpromise j) hQdim hinvdim

/-- The corresponding eventual joint-resource exclusion for raw bounded SQ,
on exactly the same actual source diagonal. -/
theorem eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource_tailReindexed_of_contact.{u}
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact ((G t).gate w) (max t 2) ((G t).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2)))
    {E δ : ℝ} (hE : 0 ≤ E) (hδ : 0 < δ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) π) answer →
      δ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) π) (1 / 100) then (1 : ℝ) else 0)) :
    ∀ᶠ j in atTop, ¬ (
      ((Q j : ℝ) ≤
        ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) +
          (TG (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E) ∧
      ((τ j)⁻¹ ≤
        ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) +
          (TG (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E)) := by
  let S : ∀ t, RareGateData.TailStats (G t) :=
    calibratedMixedSourceFamily_tailStats_of_contact mix η C A U design hη hC hcontact
  let ST : ∀ t, (TG t).Stats := tailReindexedFamily_stats G S
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    exact eventually_calibratedMixedSourceFamily_resource_of_tailStats
      mix η C A U design S hη hC ht
  have hresourceT : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((TG t).dimension w + (TG t).termCount w : ℕ) : ℝ) ≤
        ((TG t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (G t) (hresource ht)
  have hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    exact eventually_calibratedMixedSourceFamily_sqrt_overlap_le_of_contact
      mix η C A U design hη hC hcontact ht ha0 ha
  have hcovT : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((TG t).overlapError w) ≤
        ((TG t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    unfold tailReindexedFamily
    exact eventually_tailReindex_covariance (G t) (hcov ht ha0 ha)
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hterms : ∀ᶠ j in atTop,
      ((TG (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial TG ST δ hresourceT (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually (eventually_natCostGap_quarter K),
    htT.eventually eventually_widthExp_lt_paddingExponent,
    htT.eventually_ge_atTop K, hterms] with j hgap hwidth hKj htermj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedBoundedSQReady.{u} (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) δ w :=
    eventually_paddedBoundedSQReady_of_exponent_gap
      (TG (diagonalContactOrder j)) (ST (diagonalContactOrder j))
      ht (Nat.cast_nonneg K) hδ ha hgap hwidth (hresourceT ht) (hcovT ht ha ha')
  have hthreshold : paddedBoundedSQWidthThreshold.{u} (TG (diagonalContactOrder j)) δ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} TG δ j :=
    paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} TG δ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (TG (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} TG δ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (TG (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (TG (diagonalContactOrder j)) (ST (diagonalContactOrder j)) ht N hwidth
        (hresourceT ht)
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} TG δ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((TG (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((TG (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} TG δ j))) hyx hE hEN h2
  intro hbounds
  have hQreal := hbounds.1
  have hinvreal := hbounds.2
  push_cast at hQreal hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using
      hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hQ0 j) (hτ j) (htol j) (hpromise j) hQdim hinvdim

end EventualExclusion

end MonotoneDNF

#print axioms MonotoneDNF.eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource_tailReindexed_of_contact
#print axioms MonotoneDNF.eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource_tailReindexed_of_contact


==> anc/MonotoneDNF/CalibratedMixedSourceTerminalIntegration.lean <==
module

public import MonotoneDNF.MixedSourcePowerRate
public import MonotoneDNF.RareGateTailReindex
public import MonotoneDNF.MixedSourceTerminal

@[expose] public section

/-!
# Terminal integration of the actual calibrated mixed-source family

This private module starts with genuine eventual product contact at order
`max t 2` and quadratic geometric error on the actual physical-pool DNF.  The
extra lower-order strength at `t < 2` is needed by the existing order-two
`TailStats` assembly.  At `t ≥ 2`, the premise is exactly order-`t` contact.

No contact, face, or independent-schedule construction is asserted here.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Tail statistics of the actual calibrated physical-pool family from genuine
contact.  The contact error is strengthened from `2^(-w²)` to `2^(-w)` only
for consumption by the existing order-two cutoff theorem. -/
theorem mixedAppendedPhysicalPoolRareGateData_tailStats_of_contact
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).gate w) (max t 2)
        ((mixedAppendedPhysicalPoolRareGateData mix ρ
          (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2))) :
    RareGateData.TailStats (mixedAppendedPhysicalPoolRareGateData mix ρ
      (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design) := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let P := fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w)
  let B := fun w => canonicalAnchorPacketBodies t (A w)
  have hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ 3 := by
    exact eventually_ceil_mul_sq_add_sq_le_cube hC
  have hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ [] := by
    exact eventually_mixedAppendedPhysicalPool_generic_nonempty mix M design
  change RareGateData.TailStats (mixedAppendedSourceRareGateData
    (N + 1) t ρ M A U P B)
  apply mixedAppendedSourceRareGateData_tailStats_of_orderTwo
    (N + 1) t ρ M A U P B hρ hMle hP
  filter_upwards [hcontact] with w hc
  have hc2 : ProductContact ((mixedAppendedSourceRareGateData
      (N + 1) t ρ M A U P B).gate w) 2
      ((mixedAppendedSourceRareGateData (N + 1) t ρ M A U P B).alpha w)
      ((1 / 2 : ℝ) ^ (w ^ 2)) := by
    exact hc.mono_order (Nat.le_max_right t 2)
  apply hc2.mono_xi
  apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
  nlinarith [Nat.zero_le w]

/-- Power covariance of the same actual calibrated physical-pool family from
the same quadratic-error contact premise. -/
theorem eventually_calibratedMixedPhysicalPool_sqrt_overlap_le_of_contact
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    {a : ℝ} (ht : 0 < t) (ha0 : 0 < a) (ha : a < (t : ℝ) / 2)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).gate w) (max t 2)
        ((mixedAppendedPhysicalPoolRareGateData mix ρ
          (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).alpha w)
        ((1 / 2 : ℝ) ^ (w ^ 2))) :
    ∀ᶠ w in atTop, Real.sqrt ((mixedAppendedPhysicalPoolRareGateData mix ρ
      (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).overlapError w) ≤
      ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).blocks w : ℝ) ^ (-a) := by
  apply eventually_calibratedMixedPhysicalPool_sqrt_overlap_le
    mix ρ C A U design (fun w => (1 / 2 : ℝ) ^ (w ^ 2))
    ht ha0 ha hρ hC (fun w => by positivity) (Eventually.of_forall fun w => le_rfl)
  filter_upwards [hcontact] with w hc
  exact hc.mono_order (Nat.le_max_left t 2)

end MonotoneDNF

#print axioms MonotoneDNF.mixedAppendedPhysicalPoolRareGateData_tailStats_of_contact
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_sqrt_overlap_le_of_contact



==> anc/MonotoneDNF/CalibratedSourceResponseAllJets.lean <==
module

public import MonotoneDNF.ComposedCalibratedFullSourceResponse

@[expose] public section

/-!
# One calibrated diagonal for the complete finite source jet

The public calibrated full-response theorem is formulated one derivative order
at a time. Its underlying construction does not depend on that order. This
file exposes the stronger simultaneous statement: the same actual separated
pool designs, source triggers and scheduled ticks serve every order `k ≤ t`.
The fixed-`t`, separated-geometry, strictly non-full-weight and zero-jet scope
is unchanged.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- A countable diagonal version of the calibrated source construction.  The
same `C`, `W`, physical pool designs and fixed-`t` separated trigger families
approximate every finite pool-response derivative, with no order cutoff. -/
theorem exists_calibratedSourceResponseDiagonal_allPoolJets
    {N t : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c) :
    ∃ C W : ℕ → ℕ, Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
      (∀ n, C n ≤ W n) ∧
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        (∀ (i : Fin N) (r : ℕ), Tendsto (fun n =>
          iteratedDeriv r (biasedResponse (W n : ℝ) (poolEval (design n i))) 0) atTop
          (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0))) ∧
        (∀ n ℓ p, (U n ℓ p).card = W n) ∧
        (∀ n a b, a ≠ b →
          4 * ((copyFamilyFlattenU (m := (W n) ^ 2) (L := 0) (U n) a) ∩
            (copyFamilyFlattenU (m := (W n) ^ 2) (L := 0) (U n) b)).card < W n) := by
  let η : ∀ n : ℕ, Fin (n + 1) → ℝ := fun n _ => 1 / ((n : ℝ) + 1)
  have hη (n : ℕ) (k : Fin (n + 1)) : 0 < η n k := by
    dsimp [η]
    positivity
  have hbridge (n : ℕ) :=
    exists_common_threshold_eventually_sourceMixture_design_jets (t := n) mix hc (hη n)
  choose C0 hC0 using hbridge
  let C : ℕ → ℕ := fun n => max n (C0 n)
  have hC0C (n : ℕ) : C0 n ≤ C n := le_max_right _ _
  have hcal (n : ℕ) := hC0 n (C n) (hC0C n)
  have hgood (n : ℕ) : ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (w : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
      ∃ U : Fin (N + 1) → Fin (sourceCopyCount t w) → Finset (Fin (w ^ 2)),
        (∀ (i : Fin N) (k : Fin (n + 1)),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
            iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η n k) ∧
        (∀ ℓ p, (U ℓ p).card = w) ∧
        (∀ a b, a ≠ b →
          4 * ((copyFamilyFlattenU (m := w ^ 2) (L := 0) U a) ∩
            (copyFamilyFlattenU (m := w ^ 2) (L := 0) U b)).card < w) := by
    filter_upwards [hcal n, eventually_exists_unflattenedSourceCopyGeometry N t]
      with w hdesign hU
    obtain ⟨design, hjet⟩ := hdesign
    obtain ⟨U, hcard, hinter⟩ := hU
    exact ⟨design, U, hjet, hcard, hinter⟩
  have hthreshold (n : ℕ) := eventually_atTop.1 (hgood n)
  choose W0 hW0 using hthreshold
  let W : ℕ → ℕ := fun n => Nat.rec (max (W0 0) (C 0))
    (fun n prev => max (max (W0 (n + 1)) (C (n + 1)))
      (max (n + 1) (prev + 1))) n
  have hWsucc (n : ℕ) : W (n + 1) =
      max (max (W0 (n + 1)) (C (n + 1))) (max (n + 1) (W n + 1)) := rfl
  have hW0W (n : ℕ) : W0 n ≤ W n := by
    cases n with
    | zero => exact le_max_left _ _
    | succ n =>
        rw [hWsucc]
        exact (le_max_left _ _).trans (le_max_left _ _)
  have hCW (n : ℕ) : C n ≤ W n := by
    cases n with
    | zero => exact le_max_right _ _
    | succ n =>
        rw [hWsucc]
        exact (le_max_right _ _).trans (le_max_left _ _)
  have hnW (n : ℕ) : n ≤ W n := by
    cases n with
    | zero => exact Nat.zero_le _
    | succ n =>
        rw [hWsucc]
        exact (le_max_left (n + 1) (W n + 1)).trans (le_max_right _ _)
  have hWstep (n : ℕ) : W n < W (n + 1) := by
    rw [hWsucc]
    have h₁ : W n + 1 ≤ max (n + 1) (W n + 1) := le_max_right _ _
    have h₂ : max (n + 1) (W n + 1) ≤
        max (max (W0 (n + 1)) (C (n + 1))) (max (n + 1) (W n + 1)) :=
      le_max_right _ _
    omega
  have hWstrict : StrictMono W := strictMono_nat_of_lt_succ hWstep
  have hWtop : Tendsto W atTop atTop := hWstrict.tendsto_atTop
  have hCtop : Tendsto C atTop atTop :=
    tendsto_atTop_mono (fun n => le_max_left n (C0 n)) tendsto_id
  have hselected (n : ℕ) := hW0 n (W n) (hW0W n)
  choose design U hjet hcard hinter using hselected
  refine ⟨C, W, hCtop, hWtop, hWstrict, hCW, design, U, ?_, hcard, hinter⟩
  have hε : Tendsto (fun n : ℕ => 1 / ((n : ℝ) + 1)) atTop (𝓝 0) := by
    simpa only [Nat.cast_add, Nat.cast_one] using
      (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ))
  intro i r
  let A : ℕ → ℝ := fun n =>
    iteratedDeriv r (biasedResponse (Nat.cast (R := ℝ) (W n)) (poolEval (design n i))) 0
  let a : ℝ := iteratedDeriv r (poolResponse c (mix.rate i)) 0
  change Tendsto A atTop (𝓝 a)
  have hbound : ∀ᶠ n : ℕ in atTop, |A n - a| ≤ 1 / ((n : ℝ) + 1) := by
    filter_upwards [eventually_ge_atTop r] with n hn
    let kr : Fin (n + 1) := ⟨r, Nat.lt_succ_of_le hn⟩
    simpa [A, a, η, kr] using (hjet n i kr).le
  have habs : Tendsto (fun n : ℕ => |A n - a|) atTop (𝓝 0) := by
    exact squeeze_zero' (Filter.Eventually.of_forall (fun n => abs_nonneg (A n - a)))
      hbound hε
  have hdiff : Tendsto (fun n : ℕ => A n - a) atTop (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero]
    simpa only [Real.norm_eq_abs] using habs
  simpa using hdiff.add (tendsto_const_nhds (x := a))

/-- One actual calibrated physical/selector diagonal has every source response
jet through order `t`, simultaneously. In particular no choice of `C`, `W`,
pool design, trigger family or tick depends on the jet coordinate. -/
theorem exists_calibratedFullSourceResponseDiagonal_allJets
    {N t L : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hnonfull : ∀ ℓ, mixtureCopyWeight mix ℓ < 1) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
          ∃ j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)),
            (∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
              (mixtureCopyWeight mix ℓ) / 2 ^ L) ∧
            ∀ k : ℕ, k ≤ t →
              Tendsto (fun n : ℕ => iteratedDeriv k (fun z =>
                (sourceCopyCount t (W n) : ℝ)⁻¹ *
                  embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                    (separatedCopyU
                      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                    (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                      (design n i)))
                    (mixtureCopyWeight mix) (W n) (W n : ℝ) z) 0) atTop
                (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  obtain ⟨C0, W0, hC0, hW0, hWs0, hCW0, design0, U0, hjet0, hcard0, hinter0⟩ :=
    exists_calibratedSourceResponseDiagonal (t := t) mix hc
  let C : ℕ → ℕ := fun n => C0 (n + 1)
  let W : ℕ → ℕ := fun n => W0 (n + 1)
  let design : ∀ n i, PoolDesign
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)) :=
    fun n => design0 (n + 1)
  let U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
      Finset (Fin ((W n) ^ 2)) := fun n => U0 (n + 1)
  have hC : Tendsto C atTop atTop := by
    exact hC0.comp (tendsto_add_atTop_nat 1)
  have hW : Tendsto W atTop atTop := by
    exact hW0.comp (tendsto_add_atTop_nat 1)
  have hWs : StrictMono W := by
    intro a b hab
    exact hWs0 (Nat.add_lt_add_right hab 1)
  have hWpos (n : ℕ) : 0 < W n := by
    have hlt : W0 0 < W0 (n + 1) := hWs0 (Nat.succ_pos n)
    exact Nat.zero_lt_of_lt hlt
  have hCW (n : ℕ) : C n ≤ W n := hCW0 (n + 1)
  have hK (n : ℕ) : 0 < sourceCopyCount t (W n) := Nat.pow_pos (hWpos n)
  let j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) := fun n ℓ =>
    schedulePartialIndexOfWeight (L := L) (hK n)
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hj : ∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
      (mixtureCopyWeight mix ℓ) / 2 ^ L := by
    intro n ℓ
    exact schedulePartialIndexOfWeight_val (L := L) (hK n)
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hinv : Tendsto (fun n => (copyCapacity (sourceCopyCount t (W n)) L)⁻¹)
      atTop (𝓝 0) := by
    exact (tendsto_inv_copyCapacity_sourceCopyCount t L).comp hW
  have hcard : ∀ n ℓ p, (separatedCopyU
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) ℓ p).card = W n := by
    intro n ℓ p
    simpa only [card_separatedCopyU, U] using hcard0 (n + 1) ℓ p
  have hinter : ∀ n a b, a ≠ b →
      4 * ((copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) a) ∩
        (copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) b)).card <
        W n := by
    intro n a b hab
    exact separatedCopyU_smallIntersections (U n) _ rfl (hinter0 (n + 1)) a b hab
  have hpool : ∀ n i p r, Disjoint
      (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) i.succ p)
      (((separatedPoolDesign ((W n) ^ 2) (design n i)) r).1) := by
    intro n i p r
    exact separatedSource_hpool (design n) (U n) i p r
  refine ⟨C, W, design, U, hC, hW, hWs, hCW, j, hj, ?_⟩
  intro k hk
  have hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun n =>
      iteratedDeriv r (biasedResponse (W n : ℝ)
        (poolEval (separatedPoolDesign ((W n) ^ 2) (design n i)))) 0) atTop
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)) := by
    intro i r hr
    have h := (hjet0 i r (hr.trans hk)).comp (tendsto_add_atTop_nat 1)
    simpa only [Function.comp_def, iteratedDeriv_biasedResponse_separatedPoolDesign,
      W, design] using h
  have hkexp : 4 * k + 1 ≤ sourceCopyExponent t := by
    unfold sourceCopyExponent
    omega
  have hmix := tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
    N t L k C W hCW hW hkexp
  have hOr := tendsto_invSourceCopyCount_mul_sourceORJetBudget N t L k C W hCW hW
  exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse
    (K := fun n => sourceCopyCount t (W n)) (L := fun _ : ℕ => L)
    (Filter.Eventually.of_forall hK) W hW hinv mix hone hmass _ _ j c k
    hjet (Filter.Eventually.of_forall hcard) (Filter.Eventually.of_forall hinter)
    (Filter.Eventually.of_forall hj) (Filter.Eventually.of_forall hpool) hmix hOr

/-- The sharp exponent hypothesis for the existing selector majorant.  After
its inverse-width exponent `sourceCopyExponent t + k` is compared with
`4 * k + 1`, the arithmetic side condition is exactly
`3 * k + 1 ≤ sourceCopyExponent t`, not the stronger public wrapper condition. -/
theorem eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le_of_three_mul
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) (hk : 3 * k + 1 ≤ sourceCopyExponent t) :
    ∀ᶠ n in atTop,
      (sourceCopyCount t (W n) : ℝ)⁻¹ *
        selectorPartialCopyJetBudget (N + 1)
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k (W n : ℝ) ≤
        ((k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)) * (W n : ℝ)⁻¹ := by
  filter_upwards [eventually_separatedPhysicalChoose_le C W hCW hW L k,
    hW.eventually_ge_atTop 1] with n hchoose hn
  have hw : 0 < W n := by omega
  have hwR : (1 : ℝ) ≤ W n := by exact_mod_cast hn
  have hw0 : (0 : ℝ) ≤ (W n : ℝ)⁻¹ := inv_nonneg.mpr (Nat.cast_nonneg _)
  have hinv1 : (W n : ℝ)⁻¹ ≤ 1 :=
    (inv_le_one₀ (show (0 : ℝ) < W n by positivity)).2 hwR
  let A : ℝ := (k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)
  rw [invSourceCopyCount_mul_selectorPartialCopyJetBudget_eq N t L k (W n)
    (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) hw]
  let w : ℝ := W n
  let e : ℕ := sourceCopyExponent t + k
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have he : 4 * k + 1 ≤ e := by dsimp [e]; omega
  have hpow : (w⁻¹) ^ e ≤ (w⁻¹) ^ (4 * k + 1) := by
    exact pow_le_pow_of_le_one hw0 hinv1 he
  calc
    (k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ) *
        ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℝ) *
        ((W n : ℝ)⁻¹) ^ (sourceCopyExponent t + k) =
        A * ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℝ) *
          (w⁻¹) ^ e := by rfl
    _ ≤ A * ((w : ℝ) ^ (4 * k) * (w⁻¹) ^ (4 * k + 1)) := by
      rw [mul_assoc]
      exact mul_le_mul_of_nonneg_left
        (mul_le_mul hchoose hpow (pow_nonneg hw0 _)
          (pow_nonneg (Nat.cast_nonneg _) _)) hA
    _ = A * w⁻¹ := by
      have hwne : w ≠ 0 := by positivity
      have hc : (w : ℝ) ^ (4 * k) * (w⁻¹) ^ (4 * k) = 1 := by
        rw [← mul_pow, mul_inv_cancel₀ hwne, one_pow]
      rw [pow_add]
      calc
        A * (w ^ (4 * k) * (w⁻¹ ^ (4 * k) * w⁻¹ ^ 1)) =
            (A * (w ^ (4 * k) * (w⁻¹) ^ (4 * k))) * w⁻¹ := by ring
        _ = A * w⁻¹ := by rw [hc]; ring
    _ = ((k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)) *
        (W n : ℝ)⁻¹ := rfl

/-- Vanishing of the normalized selector budget over the complete range
supported by its present finite proof. -/
theorem tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget_of_three_mul
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) (hk : 3 * k + 1 ≤ sourceCopyExponent t) :
    Tendsto (fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
      selectorPartialCopyJetBudget (N + 1)
        (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k
        (W n : ℝ)) atTop (𝓝 0) := by
  let A : ℝ := (k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)
  have hmaj : Tendsto (fun n : ℕ => A * (W n : ℝ)⁻¹) atTop (𝓝 0) := by
    have hi : Tendsto (fun n : ℕ => (W n : ℝ)⁻¹) atTop (𝓝 0) :=
      tendsto_inv_atTop_nhds_zero_nat.comp hW
    simpa using hi.const_mul A
  apply squeeze_zero' (Filter.Eventually.of_forall (fun n => by
    unfold selectorPartialCopyJetBudget
    positivity))
  · exact eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le_of_three_mul
      N t L k C W hCW hW hk
  · exact hmaj

/-- The all-order pool calibration gives a single full physical/selector OR
diagonal for every derivative order compatible with the exact normalized
selector budget.  Since `sourceCopyExponent t = 100 * (t + 2)`, this includes
many orders above `t`; it is still not an assertion about every order. -/
theorem exists_calibratedFullSourceResponseDiagonal_allBudgetJets
    {N t L : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hnonfull : ∀ ℓ, mixtureCopyWeight mix ℓ < 1) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
          ∃ j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)),
            (∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
              (mixtureCopyWeight mix ℓ) / 2 ^ L) ∧
            ∀ k : ℕ, 3 * k + 1 ≤ sourceCopyExponent t →
              Tendsto (fun n : ℕ => iteratedDeriv k (fun z =>
                (sourceCopyCount t (W n) : ℝ)⁻¹ *
                  embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                    (separatedCopyU
                      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                    (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                      (design n i)))
                    (mixtureCopyWeight mix) (W n) (W n : ℝ) z) 0) atTop
                (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  obtain ⟨C0, W0, hC0, hW0, hWs0, hCW0, design0, U0, hjet0, hcard0, hinter0⟩ :=
    exists_calibratedSourceResponseDiagonal_allPoolJets (t := t) mix hc
  let C : ℕ → ℕ := fun n => C0 (n + 1)
  let W : ℕ → ℕ := fun n => W0 (n + 1)
  let design : ∀ n i, PoolDesign
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)) :=
    fun n => design0 (n + 1)
  let U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
      Finset (Fin ((W n) ^ 2)) := fun n => U0 (n + 1)
  have hC : Tendsto C atTop atTop := by
    exact hC0.comp (tendsto_add_atTop_nat 1)
  have hW : Tendsto W atTop atTop := by
    exact hW0.comp (tendsto_add_atTop_nat 1)
  have hWs : StrictMono W := by
    intro a b hab
    exact hWs0 (Nat.add_lt_add_right hab 1)
  have hWpos (n : ℕ) : 0 < W n := by
    have hlt : W0 0 < W0 (n + 1) := hWs0 (Nat.succ_pos n)
    exact Nat.zero_lt_of_lt hlt
  have hCW (n : ℕ) : C n ≤ W n := hCW0 (n + 1)
  have hK (n : ℕ) : 0 < sourceCopyCount t (W n) := Nat.pow_pos (hWpos n)
  let j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) := fun n ℓ =>
    schedulePartialIndexOfWeight (L := L) (hK n)
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hj : ∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
      (mixtureCopyWeight mix ℓ) / 2 ^ L := by
    intro n ℓ
    exact schedulePartialIndexOfWeight_val (L := L) (hK n)
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hinv : Tendsto (fun n => (copyCapacity (sourceCopyCount t (W n)) L)⁻¹)
      atTop (𝓝 0) := by
    exact (tendsto_inv_copyCapacity_sourceCopyCount t L).comp hW
  have hcard : ∀ n ℓ p, (separatedCopyU
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) ℓ p).card = W n := by
    intro n ℓ p
    simpa only [card_separatedCopyU, U] using hcard0 (n + 1) ℓ p
  have hinter : ∀ n a b, a ≠ b →
      4 * ((copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) a) ∩
        (copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) b)).card <
        W n := by
    intro n a b hab
    exact separatedCopyU_smallIntersections (U n) _ rfl (hinter0 (n + 1)) a b hab
  have hpool : ∀ n i p r, Disjoint
      (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) i.succ p)
      (((separatedPoolDesign ((W n) ^ 2) (design n i)) r).1) := by
    intro n i p r
    exact separatedSource_hpool (design n) (U n) i p r
  refine ⟨C, W, design, U, hC, hW, hWs, hCW, j, hj, ?_⟩
  intro k hkexp
  have hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun n =>
      iteratedDeriv r (biasedResponse (W n : ℝ)
        (poolEval (separatedPoolDesign ((W n) ^ 2) (design n i)))) 0) atTop
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)) := by
    intro i r _hr
    have h := (hjet0 i r).comp (tendsto_add_atTop_nat 1)
    simpa only [Function.comp_def, iteratedDeriv_biasedResponse_separatedPoolDesign,
      W, design] using h
  have hmix := tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget_of_three_mul
    N t L k C W hCW hW hkexp
  have hOr := tendsto_invSourceCopyCount_mul_sourceORJetBudget N t L k C W hCW hW
  exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse
    (K := fun n => sourceCopyCount t (W n)) (L := fun _ : ℕ => L)
    (Filter.Eventually.of_forall hK) W hW hinv mix hone hmass _ _ j c k
    hjet (Filter.Eventually.of_forall hcard) (Filter.Eventually.of_forall hinter)
    (Filter.Eventually.of_forall hj) (Filter.Eventually.of_forall hpool) hmix hOr

end MonotoneDNF

#print axioms MonotoneDNF.exists_calibratedSourceResponseDiagonal_allPoolJets
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_allJets
#print axioms MonotoneDNF.eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le_of_three_mul
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget_of_three_mul
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_allBudgetJets


==> anc/MonotoneDNF/CalibratedSourceResponseDiagonal.lean <==
module

public import MonotoneDNF.PhysicalSeparatedSourceGeometry

@[expose] public section

/-!
# A C-first/w-second calibrated diagonal for actual source responses

For every finite source mixture, the public fixed-`C` calibration and the public
source-trigger geometry are applied on one strictly increasing sequence of
widths.  The calibration parameter tends to infinity and tolerances tend to
zero.  The conclusion supplies actual designs and triggers with convergent
finite pool jets.

This is a diagonal subsequence construction, not a claim that every choice of
pools works.  It does not include the scheduled-source response composition,
selector-supported error, OR budget or `RareGateData.Stats`.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- Elementary convergence from an explicit absolute-error majorant. -/
theorem tendsto_of_abs_sub_le_of_tendsto_zero
    {α : Type*} {l : Filter α} {A E : α → ℝ} {a : ℝ}
    (hE : Tendsto E l (𝓝 0)) (hbound : ∀ q, |A q - a| ≤ E q) :
    Tendsto A l (𝓝 a) := by
  have habs : Tendsto (fun q => |A q - a|) l (𝓝 0) := by
    exact squeeze_zero' (Filter.Eventually.of_forall (fun q => abs_nonneg _))
      (Filter.Eventually.of_forall hbound) hE
  have hdiff : Tendsto (fun q => A q - a) l (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero]
    simpa only [Real.norm_eq_abs] using habs
  simpa using hdiff.add (tendsto_const_nhds (x := a))

/-- **Actual calibrated source diagonal.**  The public C-first/w-second
fixed-design theorem is evaluated at a decays-to-zero tolerance.  The same
selected widths are fed into the public source-copy geometry theorem. -/
theorem exists_calibratedSourceResponseDiagonal
    {N t : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c) :
    ∃ C W : ℕ → ℕ, Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
      (∀ n, C n ≤ W n) ∧
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        (∀ (i : Fin N) (r : ℕ), r ≤ t → Tendsto (fun n =>
          iteratedDeriv r (biasedResponse (W n : ℝ) (poolEval (design n i))) 0) atTop
          (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0))) ∧
        (∀ n ℓ p, (U n ℓ p).card = W n) ∧
        (∀ n a b, a ≠ b →
          4 * ((copyFamilyFlattenU (m := (W n) ^ 2) (L := 0) (U n) a) ∩
            (copyFamilyFlattenU (m := (W n) ^ 2) (L := 0) (U n) b)).card < W n) := by
  let η : ℕ → Fin (t + 1) → ℝ := fun n _ => 1 / ((n : ℝ) + 1)
  have hη (n : ℕ) (k : Fin (t + 1)) : 0 < η n k := by
    dsimp [η]
    positivity
  have hbridge (n : ℕ) :=
    exists_common_threshold_eventually_sourceMixture_design_jets mix hc (hη n)
  choose C0 hC0 using hbridge
  let C : ℕ → ℕ := fun n => max n (C0 n)
  have hC0C (n : ℕ) : C0 n ≤ C n := le_max_right _ _
  have hcal (n : ℕ) := hC0 n (C n) (hC0C n)
  have hgood (n : ℕ) : ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (w : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
      ∃ U : Fin (N + 1) → Fin (sourceCopyCount t w) → Finset (Fin (w ^ 2)),
        (∀ (i : Fin N) (k : Fin (t + 1)),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
            iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η n k) ∧
        (∀ ℓ p, (U ℓ p).card = w) ∧
        (∀ a b, a ≠ b →
          4 * ((copyFamilyFlattenU (m := w ^ 2) (L := 0) U a) ∩
            (copyFamilyFlattenU (m := w ^ 2) (L := 0) U b)).card < w) := by
    filter_upwards [hcal n, eventually_exists_unflattenedSourceCopyGeometry N t]
      with w hdesign hU
    obtain ⟨design, hjet⟩ := hdesign
    obtain ⟨U, hcard, hinter⟩ := hU
    exact ⟨design, U, hjet, hcard, hinter⟩
  have hthreshold (n : ℕ) := eventually_atTop.1 (hgood n)
  choose W0 hW0 using hthreshold
  let W : ℕ → ℕ := fun n => Nat.rec (max (W0 0) (C 0))
    (fun n prev => max (max (W0 (n + 1)) (C (n + 1)))
      (max (n + 1) (prev + 1))) n
  have hWsucc (n : ℕ) : W (n + 1) =
      max (max (W0 (n + 1)) (C (n + 1))) (max (n + 1) (W n + 1)) := rfl
  have hW0W (n : ℕ) : W0 n ≤ W n := by
    cases n with
    | zero => exact le_max_left _ _
    | succ n =>
        rw [hWsucc]
        exact (le_max_left _ _).trans (le_max_left _ _)
  have hCW (n : ℕ) : C n ≤ W n := by
    cases n with
    | zero => exact le_max_right _ _
    | succ n =>
        rw [hWsucc]
        exact (le_max_right _ _).trans (le_max_left _ _)
  have hnW (n : ℕ) : n ≤ W n := by
    cases n with
    | zero => exact Nat.zero_le _
    | succ n =>
        rw [hWsucc]
        exact (le_max_left (n + 1) (W n + 1)).trans (le_max_right _ _)
  have hWstep (n : ℕ) : W n < W (n + 1) := by
    rw [hWsucc]
    have h₁ : W n + 1 ≤ max (n + 1) (W n + 1) := le_max_right _ _
    have h₂ : max (n + 1) (W n + 1) ≤
        max (max (W0 (n + 1)) (C (n + 1))) (max (n + 1) (W n + 1)) :=
      le_max_right _ _
    omega
  have hWstrict : StrictMono W := strictMono_nat_of_lt_succ hWstep
  have hCtop : Tendsto C atTop atTop :=
    tendsto_atTop_mono (fun n => le_max_left n (C0 n)) tendsto_id
  have hWtop : Tendsto W atTop atTop := hWstrict.tendsto_atTop
  have hselected (n : ℕ) := hW0 n (W n) (hW0W n)
  choose design U hjet hcard hinter using hselected
  refine ⟨C, W, hCtop, hWtop, hWstrict, hCW, design, U, ?_, hcard, hinter⟩
  have hε : Tendsto (fun n : ℕ => 1 / ((n : ℝ) + 1)) atTop (𝓝 0) := by
    simpa only [Nat.cast_add, Nat.cast_one] using
      (tendsto_one_div_add_atTop_nhds_zero_nat (𝕜 := ℝ))
  intro i r hr
  apply tendsto_of_abs_sub_le_of_tendsto_zero hε
  intro n
  let kr : Fin (t + 1) := ⟨r, Nat.lt_succ_of_le hr⟩
  simpa [η, kr] using (hjet n i kr).le

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_of_abs_sub_le_of_tendsto_zero
#print axioms MonotoneDNF.exists_calibratedSourceResponseDiagonal


==> anc/MonotoneDNF/CenteredAnchorBaseline.lean <==
module

public import MonotoneDNF.CenteredGenericIdeal
public import MonotoneDNF.PhysicalTriggerEquivariance

@[expose] public section

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Coordinate permutations preserve the real anchor profile when the anchor
and input are permuted together. -/
@[simp] theorem anchorProfile_permuteCube {n : ℕ} (t : ℕ) (σz : ℤ)
    (π : Equiv.Perm (Fin n)) (S : Finset (Fin n)) (x : BooleanCube n) :
    anchorProfile t σz (permuteTerm π S) (permuteCube π x) = anchorProfile t σz S x := by
  unfold anchorProfile
  rw [walshCharacter_permuteTerm]
  congr 2
  simp [permuteTerm, permuteCube, Finset.sum_map]

@[simp] theorem triggeredAnchorProfile_permuteCube {n : ℕ} (t : ℕ) (σz : ℤ)
    (π : Equiv.Perm (Fin n)) (S U : Finset (Fin n)) (x : BooleanCube n) :
    triggeredAnchorProfile t σz (permuteTerm π S) (permuteTerm π U) (permuteCube π x) =
      triggeredAnchorProfile t σz S U x := by
  unfold triggeredAnchorProfile
  rw [conjunction_permuteTerm, anchorProfile_permuteCube]

/-- Symm-input form of profile equivariance. -/
theorem triggeredAnchorProfile_permuteTerm_symm {n : ℕ} (t : ℕ) (σz : ℤ)
    (π : Equiv.Perm (Fin n)) (S U : Finset (Fin n)) (x : BooleanCube n) :
    triggeredAnchorProfile t σz (permuteTerm π S) (permuteTerm π U) x =
      triggeredAnchorProfile t σz S U (permuteCube π.symm x) := by
  have hx : permuteCube π (permuteCube π.symm x) = x := by
    funext i
    simp [permuteCube]
  have h := triggeredAnchorProfile_permuteCube t σz π S U (permuteCube π.symm x)
  rw [hx] at h
  exact h

/-- Walsh coefficients of a jointly permuted real observable are unchanged. -/
theorem realWalshCoefficient_permuteTerm_symm {n : ℕ}
    (π : Equiv.Perm (Fin n)) (f : BooleanCube n → ℝ) (T : Finset (Fin n)) :
    realWalshCoefficient (fun x => f (permuteCube π.symm x)) (permuteTerm π T) =
      realWalshCoefficient f T := by
  unfold realWalshCoefficient
  let g : BooleanCube n → ℝ := fun x => f x * walshCharacter T x
  calc
    expectation (fun x => f (permuteCube π.symm x) * walshCharacter (permuteTerm π T) x) =
        expectation (fun x => g ((permuteCubeEquiv π).symm x)) := by
      apply congrArg expectation
      funext x
      simp only [g, permuteCubeEquiv_symm_apply]
      rw [walshCharacter_permuteTerm_symm]
    _ = expectation g := expectation_comp_equiv (permuteCubeEquiv π).symm g
    _ = realWalshCoefficient f T := rfl

/-- Permuting an anchor also permutes its avoiding-trigger design space. -/
def avoidingTriggerSubsetPermute {n : ℕ} (π : Equiv.Perm (Fin n))
    (S : Finset (Fin n)) (w : ℕ) :
    AvoidingTriggerSubset S w ≃ AvoidingTriggerSubset (permuteTerm π S) w where
  toFun U := ⟨permuteTerm π U.1, by
    have hU := avoidingTriggerSubset_spec U
    apply Finset.mem_powersetCard.mpr
    refine ⟨?_, (card_permuteTerm π U.1).trans hU.2⟩
    intro x hx
    rw [Finset.mem_compl]
    intro hxS
    obtain ⟨y, hy, rfl⟩ := Finset.mem_map.mp hx
    obtain ⟨z, hz, hzy⟩ := Finset.mem_map.mp hxS
    have hEq : z = y := π.injective hzy
    subst z
    exact (Finset.mem_compl.mp (hU.1 hy)) hz⟩
  invFun U := ⟨permuteTerm π.symm U.1, by
    have hU := avoidingTriggerSubset_spec U
    apply Finset.mem_powersetCard.mpr
    refine ⟨?_, (card_permuteTerm π.symm U.1).trans hU.2⟩
    intro x hx
    rw [Finset.mem_compl]
    intro hxS
    obtain ⟨y, hy, rfl⟩ := Finset.mem_map.mp hx
    have hyU : y ∈ U.1 := hy
    have hyS : y ∈ permuteTerm π S := by
      apply Finset.mem_map.mpr
      refine ⟨π.symm y, ?_, by simp⟩
      simpa using hxS
    exact (Finset.mem_compl.mp (hU.1 hyU)) hyS⟩
  left_inv U := by
    apply Subtype.ext
    simp [permuteTerm, Finset.map_map]
  right_inv U := by
    apply Subtype.ext
    simp [permuteTerm, Finset.map_map]

@[simp] theorem avoidingTriggerSubsetPermute_apply_val {n : ℕ}
    (π : Equiv.Perm (Fin n)) (S : Finset (Fin n)) (w : ℕ)
    (U : AvoidingTriggerSubset S w) :
    (avoidingTriggerSubsetPermute π S w U).1 = permuteTerm π U.1 := rfl

/-- Totalized avoiding-design mean of the real triggered anchor profile. -/
noncomputable def expectedTriggeredAnchorProfileD {n : ℕ}
    (t : ℕ) (σz : ℤ) (S : Finset (Fin n)) (w : ℕ) (T : Finset (Fin n)) : ℝ :=
  if h : Nonempty (AvoidingTriggerSubset S w) then
    letI : Nonempty (AvoidingTriggerSubset S w) := h
    expectation (fun U : AvoidingTriggerSubset S w =>
      realWalshCoefficient (triggeredAnchorProfile t σz S U.1) T)
  else 0

lemma expectedTriggeredAnchorProfileD_eq {n : ℕ}
    (t : ℕ) (σz : ℤ) (S : Finset (Fin n)) (w : ℕ)
    (hΩ : Nonempty (AvoidingTriggerSubset S w)) (T : Finset (Fin n)) :
    expectedTriggeredAnchorProfileD t σz S w T =
      letI : Nonempty (AvoidingTriggerSubset S w) := hΩ
      expectation (fun U : AvoidingTriggerSubset S w =>
        realWalshCoefficient (triggeredAnchorProfile t σz S U.1) T) := by
  simp [expectedTriggeredAnchorProfileD, hΩ]

/-- Exact coordinate equivariance of the totalized avoiding-design mean. -/
theorem expectedTriggeredAnchorProfileD_permute {n : ℕ}
    (t : ℕ) (σz : ℤ) (π : Equiv.Perm (Fin n)) (S T : Finset (Fin n)) {w : ℕ}
    (hΩ : Nonempty (AvoidingTriggerSubset S w)) :
    expectedTriggeredAnchorProfileD t σz (permuteTerm π S) w (permuteTerm π T) =
      expectedTriggeredAnchorProfileD t σz S w T := by
  let e := avoidingTriggerSubsetPermute π S w
  have hΩp : Nonempty (AvoidingTriggerSubset (permuteTerm π S) w) :=
    ⟨e (Classical.choice hΩ)⟩
  rw [expectedTriggeredAnchorProfileD_eq t σz _ w hΩp,
    expectedTriggeredAnchorProfileD_eq t σz _ w hΩ]
  rw [← expectation_comp_equiv_of_equiv e
    (fun V : AvoidingTriggerSubset (permuteTerm π S) w =>
      realWalshCoefficient (triggeredAnchorProfile t σz (permuteTerm π S) V.1)
        (permuteTerm π T))]
  apply congrArg expectation
  funext U
  change realWalshCoefficient (triggeredAnchorProfile t σz (permuteTerm π S)
    (permuteTerm π U.1)) (permuteTerm π T) = _
  have hfun : triggeredAnchorProfile t σz (permuteTerm π S) (permuteTerm π U.1) =
      (fun x => triggeredAnchorProfile t σz S U.1 (permuteCube π.symm x)) := by
    funext x
    exact triggeredAnchorProfile_permuteTerm_symm t σz π S U.1 x
  rw [hfun]
  exact realWalshCoefficient_permuteTerm_symm π _ T

/-- The real triggered profile is exactly the normalized sum of its actual
Boolean superlevel-body Walsh statistics. -/
theorem realWalshCoefficient_triggeredAnchorProfile_eq_sum_bodies {n : ℕ}
    {t : ℕ} (ht : 0 < t) {σz : ℤ} (hσ : σz = 1 ∨ σz = -1)
    (S U : Finset (Fin n)) (hS : S.card ≤ t) (T : Finset (Fin n)) :
    realWalshCoefficient (triggeredAnchorProfile t σz S U) T =
      (1 / (16 * (t : ℝ))) *
        ∑ r ∈ Finset.Icc 1 (16 * t),
          triggeredWalshStatistic U (anchorSuperlevelBody t hσ S r) T := by
  calc
    realWalshCoefficient (triggeredAnchorProfile t σz S U) T =
        realWalshCoefficient (fun x => ∑ r ∈ Finset.Icc 1 (16 * t),
          (1 / (16 * (t : ℝ))) *
            bit (dnfEval (triggeredBodyTerms U (anchorSuperlevelBody t hσ S r)) x)) T := by
      apply congrArg (fun f : BooleanCube n → ℝ => realWalshCoefficient f T)
      funext x
      rw [triggeredAnchorProfile_eq_sum_superlevelBodies ht hσ S U hS x, Finset.mul_sum]
    _ = ∑ r ∈ Finset.Icc 1 (16 * t), (1 / (16 * (t : ℝ))) *
          realWalshCoefficient (fun x =>
            bit (dnfEval (triggeredBodyTerms U (anchorSuperlevelBody t hσ S r)) x)) T :=
      realWalshCoefficient_sum_const_mul _ _ _ _
    _ = _ := by rw [← Finset.mul_sum]; rfl

/-- Consequently the totalized real-profile mean is exactly the mean of the
actual displayed superlevel bodies. -/
theorem expectedTriggeredAnchorProfileD_eq_sum_body_means {n : ℕ}
    {t : ℕ} (ht : 0 < t) {σz : ℤ} (hσ : σz = 1 ∨ σz = -1)
    (S : Finset (Fin n)) (hS : S.card ≤ t) {w : ℕ}
    (hΩ : Nonempty (AvoidingTriggerSubset S w)) (T : Finset (Fin n)) :
    expectedTriggeredAnchorProfileD t σz S w T =
      (1 / (16 * (t : ℝ))) * ∑ r ∈ Finset.Icc 1 (16 * t),
        expectedAvoidingTriggeredWalshStatistic S w
          (anchorSuperlevelBody t hσ S r) T := by
  rw [expectedTriggeredAnchorProfileD_eq t σz S w hΩ]
  simp_rw [realWalshCoefficient_triggeredAnchorProfile_eq_sum_bodies ht hσ _ _ hS]
  rw [expectation_const_mul, expectation_sum_constituent_finset]
  rfl

/-- One anchored degree fiber, indexed by all `ℓ`-subsets. -/
abbrev AnchorDegreeFiber (n ℓ : ℕ) :=
  {S : Finset (Fin n) // S ∈ (Finset.univ : Finset (Fin n)).powersetCard ℓ}

/-- Coordinate permutations act on every complete anchor degree fiber. -/
def anchorDegreeFiberPermute {n : ℕ} (π : Equiv.Perm (Fin n)) (ℓ : ℕ) :
    AnchorDegreeFiber n ℓ ≃ AnchorDegreeFiber n ℓ where
  toFun S := ⟨permuteTerm π S.1, by
    apply Finset.mem_powersetCard.mpr
    exact ⟨Finset.subset_univ _, (card_permuteTerm π S.1).trans
      (Finset.mem_powersetCard.mp S.2).2⟩⟩
  invFun S := ⟨permuteTerm π.symm S.1, by
    apply Finset.mem_powersetCard.mpr
    exact ⟨Finset.subset_univ _, (card_permuteTerm π.symm S.1).trans
      (Finset.mem_powersetCard.mp S.2).2⟩⟩
  left_inv S := by
    apply Subtype.ext
    simp [permuteTerm, Finset.map_map]
  right_inv S := by
    apply Subtype.ext
    simp [permuteTerm, Finset.map_map]

/-- Total real contribution of one sign profile over the complete anchor
family of a fixed degree. -/
noncomputable def anchorProfileDegreeFiberResponse {n : ℕ}
    (t : ℕ) (σz : ℤ) (ℓ w : ℕ) (T : Finset (Fin n)) : ℝ :=
  ∑ S : AnchorDegreeFiber n ℓ, expectedTriggeredAnchorProfileD t σz S.1 w T

/-- Complete-fiber responses are invariant under joint coordinate
permutations whenever `w+ℓ ≤ n`. -/
theorem anchorProfileDegreeFiberResponse_permute {n : ℕ}
    (t : ℕ) (σz : ℤ) {ℓ w : ℕ} (hwm : w + ℓ ≤ n)
    (π : Equiv.Perm (Fin n)) (T : Finset (Fin n)) :
    anchorProfileDegreeFiberResponse t σz ℓ w (permuteTerm π T) =
      anchorProfileDegreeFiberResponse t σz ℓ w T := by
  let e := anchorDegreeFiberPermute π ℓ
  unfold anchorProfileDegreeFiberResponse
  calc
    (∑ S : AnchorDegreeFiber n ℓ,
        expectedTriggeredAnchorProfileD t σz S.1 w (permuteTerm π T)) =
      ∑ S : AnchorDegreeFiber n ℓ,
        expectedTriggeredAnchorProfileD t σz (e S).1 w (permuteTerm π T) := by
          symm
          exact Equiv.sum_comp e (fun S : AnchorDegreeFiber n ℓ =>
            expectedTriggeredAnchorProfileD t σz S.1 w (permuteTerm π T))
    _ = _ := by
      apply Finset.sum_congr rfl
      intro S _hS
      apply expectedTriggeredAnchorProfileD_permute
      apply nonempty_avoidingTriggerSubset_of_card_le
      have hcard : S.1ᶜ.card = n - ℓ := card_compl_of_mem_powersetCard_univ S.2
      omega

/-- Every complete anchor-profile response depends only on the degree of the
Walsh test. -/
theorem anchorProfileDegreeFiberResponse_eq_of_card_eq {n : ℕ}
    (t : ℕ) (σz : ℤ) {ℓ w : ℕ} (hwm : w + ℓ ≤ n)
    {T Q : Finset (Fin n)} (hcard : T.card = Q.card) :
    anchorProfileDegreeFiberResponse t σz ℓ w T =
      anchorProfileDegreeFiberResponse t σz ℓ w Q := by
  obtain ⟨π, hπ⟩ := Equiv.Perm.exists_map_finset_eq T Q hcard
  rw [← show permuteTerm π T = Q from hπ]
  exact (anchorProfileDegreeFiberResponse_permute t σz hwm π T).symm

/-- The complete all-sign zero-sign baseline has zero centered angular
contribution.  This does not say that an individual anchor's baseline is
zero, nor that the raw (uncentered) anchor sum equals the sign-only ideal. -/
theorem normalizedAngularDeviation_anchorProfileDegreeFiberResponse_zero
    {n : ℕ} (t : ℕ) {ℓ w : ℕ} (hwm : w + ℓ ≤ n)
    (gamma : ℕ → ℝ) (T : Finset (Fin n)) :
    normalizedAngularDeviation (anchorProfileDegreeFiberResponse t 0 ℓ w) gamma T = 0 := by
  apply normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
  intro Q hQ
  exact anchorProfileDegreeFiberResponse_eq_of_card_eq t 0 hwm hQ

#print axioms MonotoneDNF.anchorProfile_permuteCube
#print axioms MonotoneDNF.triggeredAnchorProfile_permuteCube
#print axioms MonotoneDNF.realWalshCoefficient_permuteTerm_symm
#print axioms MonotoneDNF.avoidingTriggerSubsetPermute
#print axioms MonotoneDNF.expectedTriggeredAnchorProfileD_permute
#print axioms MonotoneDNF.realWalshCoefficient_triggeredAnchorProfile_eq_sum_bodies
#print axioms MonotoneDNF.expectedTriggeredAnchorProfileD_eq_sum_body_means
#print axioms MonotoneDNF.anchorProfileDegreeFiberResponse_permute
#print axioms MonotoneDNF.anchorProfileDegreeFiberResponse_eq_of_card_eq
#print axioms MonotoneDNF.normalizedAngularDeviation_anchorProfileDegreeFiberResponse_zero

end MonotoneDNF


==> anc/MonotoneDNF/CenteredGenericIdeal.lean <==
module

public import MonotoneDNF.GlobalEstimateOneBridge

@[expose] public section

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Uniform `w`-subsets avoiding the empty anchor are just uniform
`w`-subsets of the whole cube. -/
def emptyAvoidingTriggerEquivUniform (n w : ℕ) :
    AvoidingTriggerSubset (∅ : Finset (Fin n)) w ≃ UniformTriggerSubset n w where
  toFun U := ⟨U.1, Finset.mem_powersetCard.mpr
    ⟨Finset.subset_univ _, (avoidingTriggerSubset_spec U).2⟩⟩
  invFun U := ⟨U.1, Finset.mem_powersetCard.mpr
    ⟨by simp, (Finset.mem_powersetCard.mp U.2).2⟩⟩
  left_inv U := rfl
  right_inv U := rfl

/-- On a last-block test, a first-block body and a last-block trigger factor
exactly.  The body's degree-zero coefficient is its fair firing mass. -/
theorem triggeredWalshStatistic_lastTrigger_firstBody_lastTest
    (M n : ℕ) (U T : Finset (Fin n)) (body : List (Finset (Fin M))) :
    triggeredWalshStatistic (embedLastTerm M n U) (embedFirstBody M n body)
        (embedLastTerm M n T) =
      walshCoefficient (dnfEval body) ∅ * walshCoefficient (conjunction U) T := by
  let f : BooleanCube M → ℝ := fun y => bit (dnfEval body y)
  let g : BooleanCube n → ℝ := fun z =>
    bit (conjunction U z) * walshCharacter T z
  let F : BooleanCube (M + n) → ℝ := fun x =>
    bit (dnfEval (triggeredBodyTerms (embedLastTerm M n U)
      (embedFirstBody M n body)) x) * walshCharacter (embedLastTerm M n T) x
  calc
    triggeredWalshStatistic (embedLastTerm M n U) (embedFirstBody M n body)
        (embedLastTerm M n T) = expectation F := rfl
    _ = expectation (fun p : BooleanCube M × BooleanCube n =>
        F (cubeAppendEquiv M n p)) := expectation_equiv (cubeAppendEquiv M n) F
    _ = expectation (fun p : BooleanCube M × BooleanCube n => f p.1 * g p.2) := by
      congr 1
      funext p
      rcases p with ⟨y, z⟩
      simp only [F, f, g, dnfEval_triggeredBodyTerms, dnfEval_embedFirstBody,
        conjunction_embedLastTerm, walshCharacter_embedLastTerm_of_mixedGeometry,
        firstBlock_cubeAppendEquiv, secondBlock_cubeAppendEquiv, bit_and_eq_mul]
      ring
    _ = expectation f * expectation g := expectation_prod_type f g
    _ = _ := by simp [f, g, walshCoefficient]

/-- The private-block mean of a pure trigger avoiding the empty anchor has
exactly the public hypergeometric value. -/
theorem expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody
    {n w : ℕ} [Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin n)) w)]
    (T : Finset (Fin n)) :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin n)) w
        (pureTriggerBody n) T = pureTriggerUnitMean n w T := by
  let e := emptyAvoidingTriggerEquivUniform n w
  let _ : Nonempty (UniformTriggerSubset n w) := e.symm.nonempty
  calc
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin n)) w
        (pureTriggerBody n) T =
        expectation (fun U : AvoidingTriggerSubset (∅ : Finset (Fin n)) w =>
          triggeredWalshStatistic (e U).1 (pureTriggerBody n) T) := rfl
    _ = expectation (fun U : UniformTriggerSubset n w =>
          triggeredWalshStatistic U.1 (pureTriggerBody n) T) := by
      exact expectation_comp_equiv_of_equiv e
        (fun U : UniformTriggerSubset n w =>
          triggeredWalshStatistic U.1 (pureTriggerBody n) T)
    _ = expectedTriggeredWalshStatistic (w := w) (pureTriggerBody n) T := rfl
    _ = pureTriggerUnitMean n w T := expectedTriggeredWalshStatistic_pureTriggerBody T

/-- Exact arbitrary-pool generic-unit mean on the private (last) block.  No
empty-pool or native-padded-complement law is used. -/
theorem expectedSeparatedTriggeredWalshStatistic_firstBody_lastTest
    {M n w : ℕ} (hw : w ≤ n) (body : List (Finset (Fin M)))
    (T : Finset (Fin n)) :
    expectedSeparatedTriggeredWalshStatistic (M := M) (∅ : Finset (Fin n)) w
        (embedFirstBody M n body) (embedLastTerm M n T) =
      walshCoefficient (dnfEval body) ∅ * pureTriggerUnitMean n w T := by
  have hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin n)) w) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    simpa using hw
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin n)) w) := hΩ
  unfold expectedSeparatedTriggeredWalshStatistic
  simp_rw [triggeredWalshStatistic_lastTrigger_firstBody_lastTest]
  rw [expectation_const_mul]
  congr 1
  rw [← expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody
    (n := n) (w := w) T]
  unfold expectedAvoidingTriggeredWalshStatistic
  apply congrArg expectation
  funext U
  rw [triggeredWalshStatistic_pureTriggerBody, walshCoefficient_conjunction,
    (avoidingTriggerSubset_spec U).2]

/-- Every generic unit has exactly the same pure-trigger factor, while its
arbitrary fixed pool contributes only its fair mass. -/
theorem mixedAppendedGenericIdealCoefficient_embedLast_eq
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : w ≤ w ^ 2) (T : Finset (Fin (w ^ 2))) :
    mixedAppendedGenericIdealCoefficient R t w ρ M A P B
        (embedLastTerm M (w ^ 2) T) =
      (∑ g, walshCoefficient (dnfEval (P g)) ∅) * pureTriggerUnitMean (w ^ 2) w T := by
  unfold mixedAppendedGenericIdealCoefficient
  simp_rw [mixedSourceAnchor_generic, mixedAppendedSourceBody_generic,
    emptyBoundedAnchorAt]
  simp_rw [expectedSeparatedTriggeredWalshStatistic_firstBody_lastTest hw]
  rw [Finset.sum_mul]

/-- The full arbitrary-pool generic ideal depends only on the cardinality of
a private-block test. -/
theorem mixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : w ≤ w ^ 2) {T Q : Finset (Fin (w ^ 2))} (hcard : T.card = Q.card) :
    mixedAppendedGenericIdealCoefficient R t w ρ M A P B
        (embedLastTerm M (w ^ 2) T) =
      mixedAppendedGenericIdealCoefficient R t w ρ M A P B
        (embedLastTerm M (w ^ 2) Q) := by
  rw [mixedAppendedGenericIdealCoefficient_embedLast_eq R t w ρ M A P B hw,
    mixedAppendedGenericIdealCoefficient_embedLast_eq R t w ρ M A P B hw]
  unfold pureTriggerUnitMean
  rw [hcard]

/-- A coefficient function constant on each degree fiber has zero normalized
angular deviation. -/
theorem normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
    {n : ℕ} (f : Finset (Fin n) → ℝ) (gamma : ℕ → ℝ)
    (T : Finset (Fin n))
    (hf : ∀ Q : Finset (Fin n), Q.card = T.card → f Q = f T) :
    normalizedAngularDeviation f gamma T = 0 := by
  have hr : T.card ≤ n := by simpa using Finset.card_le_univ T
  have hden : (n.choose T.card : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_ne_zero hr)
  have hsum : (∑ Q : Finset (Fin n) with Q.card = T.card, f Q) =
      ∑ _Q : Finset (Fin n) with _Q.card = T.card, f T := by
    apply Finset.sum_congr rfl
    intro Q hQ
    exact hf Q (Finset.mem_filter.mp hQ).2
  have havg : degreeSetAverage f T.card = f T := by
    unfold degreeSetAverage
    rw [hsum, Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]
    field_simp
  unfold normalizedAngularDeviation
  rw [havg, sub_self, zero_div]

/-- Consequently the generic ideal has zero centered angular deviation on
every private-block degree fiber.  Its potentially large radial contribution
is retained there, rather than incorrectly bounded as an angular error. -/
theorem normalizedAngularDeviation_mixedAppendedGenericIdealCoefficient_embedLast
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : w ≤ w ^ 2) (gamma : ℕ → ℝ) (T : Finset (Fin (w ^ 2))) :
    normalizedAngularDeviation
      (fun Q : Finset (Fin (w ^ 2)) =>
        mixedAppendedGenericIdealCoefficient R t w ρ M A P B
          (embedLastTerm M (w ^ 2) Q)) gamma T = 0 := by
  apply normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
  intro Q hQ
  exact mixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
    R t w ρ M A P B hw hQ

/-- Normalized angular deviation is additive. -/
theorem normalizedAngularDeviation_add_coefficients {n : ℕ}
    (f g : Finset (Fin n) → ℝ) (gamma : ℕ → ℝ) (T : Finset (Fin n)) :
    normalizedAngularDeviation (fun Q => f Q + g Q) gamma T =
      normalizedAngularDeviation f gamma T + normalizedAngularDeviation g gamma T := by
  unfold normalizedAngularDeviation
  rw [degreeSetAverage_add]
  ring

/-- Normalized angular deviation is compatible with subtraction. -/
theorem normalizedAngularDeviation_sub_coefficients {n : ℕ}
    (f g : Finset (Fin n) → ℝ) (gamma : ℕ → ℝ) (T : Finset (Fin n)) :
    normalizedAngularDeviation (fun Q => f Q - g Q) gamma T =
      normalizedAngularDeviation f gamma T - normalizedAngularDeviation g gamma T := by
  have hdeg : degreeSetAverage (fun Q => f Q - g Q) T.card =
      degreeSetAverage f T.card - degreeSetAverage g T.card := by
    unfold degreeSetAverage
    rw [Finset.sum_sub_distrib]
    ring
  unfold normalizedAngularDeviation
  rw [hdeg]
  ring

/-- Estimate-1 transport for an arbitrary coefficient function on one degree
fiber.  This is the coefficient-function form needed after projecting the
appended gate to its private block. -/
theorem abs_normalizedAngularDeviation_le_of_fiber {n r : ℕ}
    (b : Finset (Fin n) → ℝ) (gamma : ℕ → ℝ) {E : ℝ}
    (hr : r ≤ n) (hgamma : gamma r ≠ 0)
    (herror : ∀ Q : Finset (Fin n), Q.card = r → |b Q| ≤ E)
    {T : Finset (Fin n)} (hT : T.card = r) :
    |normalizedAngularDeviation b gamma T| ≤ 2 * E / |gamma r| := by
  have havg : |degreeSetAverage b r| ≤ E :=
    abs_degreeSetAverage_le_of_forall b hr herror
  have hrewrite : normalizedAngularDeviation b gamma T =
      (b T - degreeSetAverage b r) / gamma r := by
    unfold normalizedAngularDeviation
    rw [hT]
  rw [hrewrite, abs_div]
  apply (div_le_div_iff_of_pos_right (abs_pos.mpr hgamma)).2
  calc
    |b T - degreeSetAverage b r| ≤ |b T| + |degreeSetAverage b r| := abs_sub _ _
    _ ≤ E + E := add_le_add (herror T hT) havg
    _ = 2 * E := by ring

/-- **Arbitrary-pool centered global Estimate 1 for the actual mixed source
DNF.**  On private-block tests, the potentially large generic ideal cancels
exactly after degree centering.  The remaining terms are the transported
centering/OR error and the centered all-sign anchor calibration defect.  The
latter is not asserted small, and no raw-support or native-trigger claim is
made. -/
theorem abs_normalizedAngularDeviation_mixedAppendedSourceDnf_sub_ownLower_le_of_centered
    (R t w r : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger (mixedSourceAnchor R t w ρ A) U i ∩
        privateSourceTrigger (mixedSourceAnchor R t w ρ A) U j).card < w)
    (hw : w ≤ w ^ 2) {ε : ℝ}
    (hcenter : ∀ Q : Finset (Fin (w ^ 2)), Q.card = r →
      |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (mixedAppendedSourceBody R t w ρ M P B i) (embedLastTerm M (w ^ 2) Q)) -
        mixedAppendedFullIdealCoefficient R t w ρ M A P B
          (embedLastTerm M (w ^ 2) Q)| ≤ ε)
    (gamma : ℕ → ℝ) (hgamma : gamma r ≠ 0)
    (dial : ℕ → Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
        (fun Q : Finset (Fin (w ^ 2)) =>
          walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B))
            (embedLastTerm M (w ^ 2) Q)) gamma T -
      normalizedAngularDeviation
        (idealOwnLowerAnchorCoefficients t w r gamma dial angle) gamma T| ≤
      2 * (ε + ((Finset.univ : Finset
        (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) / |gamma r| +
      |normalizedAngularDeviation
        (fun Q : Finset (Fin (w ^ 2)) =>
          mixedAppendedAnchoredIdealCoefficient R t w ρ M A P B
            (embedLastTerm M (w ^ 2) Q)) gamma T -
        normalizedAngularDeviation
          (idealOwnLowerAnchorCoefficients t w r gamma dial angle) gamma T| := by
  let gate := fun Q : Finset (Fin (w ^ 2)) =>
    walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B))
      (embedLastTerm M (w ^ 2) Q)
  let full := fun Q : Finset (Fin (w ^ 2)) =>
    mixedAppendedFullIdealCoefficient R t w ρ M A P B (embedLastTerm M (w ^ 2) Q)
  let G := fun Q : Finset (Fin (w ^ 2)) =>
    mixedAppendedGenericIdealCoefficient R t w ρ M A P B (embedLastTerm M (w ^ 2) Q)
  let H := fun Q : Finset (Fin (w ^ 2)) =>
    mixedAppendedAnchoredIdealCoefficient R t w ρ M A P B (embedLastTerm M (w ^ 2) Q)
  let F := idealOwnLowerAnchorCoefficients t w r gamma dial angle
  let E := ε + ((Finset.univ : Finset
    (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)
  have hFull (Q : Finset (Fin (w ^ 2))) : full Q = G Q + H Q :=
    mixedAppendedFullIdealCoefficient_eq_generic_add_anchored R t w ρ M A P B _
  have hGzero : normalizedAngularDeviation G gamma T = 0 :=
    normalizedAngularDeviation_mixedAppendedGenericIdealCoefficient_embedLast
      R t w ρ M A P B hw gamma T
  have hEstimate (Q : Finset (Fin (w ^ 2))) (hQ : Q.card = r) :
      |gate Q - full Q| ≤ E := by
    exact abs_walsh_mixedAppendedSourceDnf_sub_fullIdeal_le_of_centered
      R t w ρ M A U P B hinter (embedLastTerm M (w ^ 2) Q) (hcenter Q hQ)
  have hr : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hError : |normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T| ≤
      2 * E / |gamma r| :=
    abs_normalizedAngularDeviation_le_of_fiber (fun Q => gate Q - full Q)
      gamma hr hgamma hEstimate hT
  have hFullAdd : normalizedAngularDeviation full gamma T =
      normalizedAngularDeviation G gamma T + normalizedAngularDeviation H gamma T := by
    rw [show full = (fun Q => G Q + H Q) from funext hFull]
    exact normalizedAngularDeviation_add_coefficients G H gamma T
  have hdecomp : normalizedAngularDeviation gate gamma T -
      normalizedAngularDeviation F gamma T =
      normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T +
        (normalizedAngularDeviation H gamma T - normalizedAngularDeviation F gamma T) := by
    rw [normalizedAngularDeviation_sub_coefficients, hFullAdd, hGzero]
    ring
  change |normalizedAngularDeviation gate gamma T -
    normalizedAngularDeviation F gamma T| ≤ _
  rw [hdecomp]
  exact (abs_add_le _ _).trans (add_le_add hError (le_refl _))

#print axioms MonotoneDNF.emptyAvoidingTriggerEquivUniform
#print axioms MonotoneDNF.triggeredWalshStatistic_lastTrigger_firstBody_lastTest
#print axioms MonotoneDNF.expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody
#print axioms MonotoneDNF.expectedSeparatedTriggeredWalshStatistic_firstBody_lastTest
#print axioms MonotoneDNF.mixedAppendedGenericIdealCoefficient_embedLast_eq
#print axioms MonotoneDNF.mixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
#print axioms MonotoneDNF.normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
#print axioms MonotoneDNF.normalizedAngularDeviation_mixedAppendedGenericIdealCoefficient_embedLast
#print axioms MonotoneDNF.normalizedAngularDeviation_add_coefficients
#print axioms MonotoneDNF.normalizedAngularDeviation_sub_coefficients
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_le_of_fiber
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_mixedAppendedSourceDnf_sub_ownLower_le_of_centered

end MonotoneDNF


==> anc/MonotoneDNF/CompleteTriggerCharacterAveraging.lean <==
module

public import MonotoneDNF.IndependentScheduledPacketGate
public import MonotoneDNF.CenteredGenericIdeal

@[expose] public section

/-!
# Complete finite averaging for independently scheduled packet lists

The complete independent product average preserves every displayed body term,
copy capacity, constituent and selector tick.  A separate deterministic
construction enumerates the avoiding design inside `Q` copy blocks and is
exact at full schedule for copy-independent bodies.  A two-coordinate example
shows why the expectation itself is not a fixed-seed `hcenter` theorem.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

abbrev IndependentPacketSeed {n K D : ℕ} (S : Finset (Fin n)) (w : ℕ) :=
  (Fin K × Fin D) → AvoidingTriggerSubset S w

def independentPacketSeedTriggers {n K D : ℕ} {S : Finset (Fin n)} {w : ℕ}
    (u : IndependentPacketSeed S w (K := K) (D := D)) :
    Fin K → Fin D → Finset (Fin n) :=
  fun c e => (u (c, e)).1

noncomputable def scheduledPacketConstituentCoefficient {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) : ℝ :=
  ∑ c : Fin K, scheduleUnitFraction L J c *
    ∑ e : Fin D, triggeredWalshStatistic (U c e) (body c e) T

theorem realWalshCoefficient_scheduledPacket_eq_constituentCoefficient
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (scheduledPacketUnitTerms (L := L) U body J a))
        Finset.univ) (embedFirstTerm n L T) =
      scheduledPacketConstituentCoefficient (L := L) U body J T := by
  exact realWalshCoefficient_scheduledPacketConstituentSum U body J T

/-- Complete independent averaging gives the public avoiding scheduled ideal
for arbitrary `K`, `D`, bodies and selector tick. -/
theorem expectation_scheduledPacketConstituentCoefficient
    {n L K D w : ℕ} (S : Finset (Fin n))
    [Nonempty (AvoidingTriggerSubset S w)]
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) :
    expectation (fun u : IndependentPacketSeed S w (K := K) (D := D) =>
      scheduledPacketConstituentCoefficient (L := L)
        (independentPacketSeedTriggers u) body J T) =
      scheduledAvoidingPacketListIdeal S w L J body T := by
  classical
  unfold scheduledPacketConstituentCoefficient scheduledAvoidingPacketListIdeal
  rw [expectation_sum]
  apply Finset.sum_congr rfl
  intro c _hc
  rw [expectation_const_mul]
  congr 1
  rw [expectation_sum]
  apply Finset.sum_congr rfl
  intro e _he
  change expectation (fun u : IndependentPacketSeed S w (K := K) (D := D) =>
    triggeredWalshStatistic (u (c, e)).1 (body c e) T) = _
  exact expectation_pi_triggeredWalshStatistic
    (fun _ : Fin K × Fin D => S) (c, e) (body c e) T

/-- Direct physical-Walsh form of the complete-product average. -/
theorem expectation_realWalshCoefficient_scheduledPacket
    {n L K D w : ℕ} (S : Finset (Fin n))
    [Nonempty (AvoidingTriggerSubset S w)]
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) :
    expectation (fun u : IndependentPacketSeed S w (K := K) (D := D) =>
      realWalshCoefficient
        (constituentSum
          (fun a => dnfEval (scheduledPacketUnitTerms (L := L)
            (independentPacketSeedTriggers u) body J a)) Finset.univ)
        (embedFirstTerm n L T)) =
      scheduledAvoidingPacketListIdeal S w L J body T := by
  simp_rw [realWalshCoefficient_scheduledPacket_eq_constituentCoefficient]
  exact expectation_scheduledPacketConstituentCoefficient S body J T

/-- Every independently chosen complete-prefix mask has exact mean as well.
The mask is on copies; no flattened common trigger or renamed dependency is
introduced. -/
theorem expectation_scheduledPacketPrefixConstituent
    {n L K D w : ℕ} (S : Finset (Fin n))
    [Nonempty (AvoidingTriggerSubset S w)]
    (P : Finset (Fin K))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) :
    expectation (fun u : IndependentPacketSeed S w (K := K) (D := D) =>
      ∑ c ∈ P, scheduleUnitFraction L J c *
        ∑ e : Fin D, triggeredWalshStatistic
          (independentPacketSeedTriggers u c e) (body c e) T) =
      ∑ c ∈ P, scheduleUnitFraction L J c *
        ∑ e : Fin D, expectedAvoidingTriggeredWalshStatistic S w (body c e) T := by
  classical
  rw [expectation_sum_constituent_finset]
  apply Finset.sum_congr rfl
  intro c _hc
  rw [expectation_const_mul]
  congr 1
  rw [expectation_sum]
  apply Finset.sum_congr rfl
  intro e _he
  change expectation (fun u : IndependentPacketSeed S w (K := K) (D := D) =>
    triggeredWalshStatistic (u (c, e)).1 (body c e) T) = _
  exact expectation_pi_triggeredWalshStatistic
    (fun _ : Fin K × Fin D => S) (c, e) (body c e) T

theorem expectation_scheduledPacketConstituent_centered
    {n L K D w : ℕ} (S : Finset (Fin n))
    [Nonempty (AvoidingTriggerSubset S w)]
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) :
    expectation (fun u : IndependentPacketSeed S w (K := K) (D := D) =>
      scheduledPacketConstituentCoefficient (L := L)
        (independentPacketSeedTriggers u) body J T -
      scheduledAvoidingPacketListIdeal S w L J body T) = 0 := by
  rw [expectation_sub, expectation_scheduledPacketConstituentCoefficient,
    expectation_const, sub_self]

noncomputable def completeAvoidingTriggerEnumeration {n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)] :
    Fin (Fintype.card (AvoidingTriggerSubset S w)) → AvoidingTriggerSubset S w :=
  (Fintype.equivFin (AvoidingTriggerSubset S w)).symm

/-- Each of the `Q` copy blocks enumerates the whole avoiding design.  The
constituents may use independent permutations of that design; they are not
identified with one common trigger. -/
noncomputable def completeAvoidingPacketTriggers {n D : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (Q : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)]
    (turn : Fin D → Equiv.Perm (AvoidingTriggerSubset S w)) :
    Fin (Q * Fintype.card (AvoidingTriggerSubset S w)) → Fin D → Finset (Fin n) :=
  fun c e =>
    (turn e (completeAvoidingTriggerEnumeration S w
      (finProdFinEquiv.symm c).2)).1

theorem sum_completeAvoidingTriggerEnumeration
    {n w : ℕ} {S : Finset (Fin n)} [Nonempty (AvoidingTriggerSubset S w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    (∑ c : Fin (Fintype.card (AvoidingTriggerSubset S w)),
      triggeredWalshStatistic (completeAvoidingTriggerEnumeration S w c).1 body T) =
      (Fintype.card (AvoidingTriggerSubset S w) : ℝ) *
        expectedAvoidingTriggeredWalshStatistic S w body T := by
  let e := Fintype.equivFin (AvoidingTriggerSubset S w)
  let f : AvoidingTriggerSubset S w → ℝ := fun U =>
    triggeredWalshStatistic U.1 body T
  change (∑ c : Fin (Fintype.card (AvoidingTriggerSubset S w)),
    f (e.symm c)) = _
  rw [Equiv.sum_comp e.symm f]
  unfold expectedAvoidingTriggeredWalshStatistic expectation
  have hcard : (Fintype.card (AvoidingTriggerSubset S w) : ℝ) ≠ 0 := by
    exact_mod_cast (Fintype.card_ne_zero : Fintype.card (AvoidingTriggerSubset S w) ≠ 0)
  field_simp
  rfl

/-- Any constituent-specific permutation of a complete enumeration has the
same exact design sum, so separate constituents need not share trigger choices. -/
theorem sum_completeAvoidingTriggerEnumeration_permute
    {n w : ℕ} {S : Finset (Fin n)} [Nonempty (AvoidingTriggerSubset S w)]
    (turn : Equiv.Perm (AvoidingTriggerSubset S w))
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    (∑ c : Fin (Fintype.card (AvoidingTriggerSubset S w)),
      triggeredWalshStatistic
        (turn (completeAvoidingTriggerEnumeration S w c)).1 body T) =
      (Fintype.card (AvoidingTriggerSubset S w) : ℝ) *
        expectedAvoidingTriggeredWalshStatistic S w body T := by
  let e := Fintype.equivFin (AvoidingTriggerSubset S w)
  let f : AvoidingTriggerSubset S w → ℝ := fun U =>
    triggeredWalshStatistic U.1 body T
  change (∑ c : Fin (Fintype.card (AvoidingTriggerSubset S w)),
    f (turn (e.symm c))) = _
  rw [Equiv.sum_comp e.symm (fun U => f (turn U))]
  rw [Equiv.sum_comp turn f]
  unfold expectedAvoidingTriggeredWalshStatistic expectation
  have hcard : (Fintype.card (AvoidingTriggerSubset S w) : ℝ) ≠ 0 := by
    exact_mod_cast (Fintype.card_ne_zero : Fintype.card (AvoidingTriggerSubset S w) ≠ 0)
  field_simp
  rfl

/-- At full schedule, `Q` complete design blocks give a fixed-seed exact
realization for copy-independent bodies, retaining all `D` constituents.
This is a SUM/constituent identity only: complete enumeration does not supply
small pairwise trigger intersections or an OR gate/contact theorem. -/
theorem completeAvoidingPacketTriggers_fullSchedule
    {n L D w : ℕ} (S : Finset (Fin n)) (Q : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)]
    (turn : Fin D → Equiv.Perm (AvoidingTriggerSubset S w))
    (body : Fin D → List (Finset (Fin n))) (T : Finset (Fin n)) :
    scheduledPacketConstituentCoefficient (L := L)
      (completeAvoidingPacketTriggers S w Q turn)
      (fun _c e => body e) (2 ^ L * (Q * Fintype.card (AvoidingTriggerSubset S w))) T =
    scheduledAvoidingPacketListIdeal
      (K := Q * Fintype.card (AvoidingTriggerSubset S w)) S w L
      (2 ^ L * (Q * Fintype.card (AvoidingTriggerSubset S w)))
      (fun _c e => body e) T := by
  classical
  let N := Fintype.card (AvoidingTriggerSubset S w)
  have hq : 0 < 2 ^ L := pow_pos (by omega) L
  have hf (c : Fin (Q * Fintype.card (AvoidingTriggerSubset S w))) :
      scheduleUnitFraction L
        (2 ^ L * (Q * Fintype.card (AvoidingTriggerSubset S w))) c = 1 := by
    have hdiv : 2 ^ L * (Q * Fintype.card (AvoidingTriggerSubset S w)) / 2 ^ L =
        Q * Fintype.card (AvoidingTriggerSubset S w) := by
      rw [Nat.mul_comm (2 ^ L), Nat.mul_div_left _ hq]
    simp only [scheduleUnitFraction, hdiv, c.isLt, ↓reduceIte]
  unfold scheduledPacketConstituentCoefficient scheduledAvoidingPacketListIdeal
  simp only [hf, one_mul]
  change (∑ c : Fin (Q * N), ∑ e : Fin D,
    triggeredWalshStatistic
      (completeAvoidingPacketTriggers S w Q turn c e) (body e) T) = _
  rw [Finset.sum_comm]
  have henum (e : Fin D) : (∑ c : Fin (Q * N),
      triggeredWalshStatistic
        (completeAvoidingPacketTriggers S w Q turn c e) (body e) T) =
      (Q : ℝ) * (N : ℝ) * expectedAvoidingTriggeredWalshStatistic S w (body e) T := by
    let eQ : Fin Q × Fin N ≃ Fin (Q * N) := finProdFinEquiv
    let f : Fin Q × Fin N → ℝ := fun c =>
      triggeredWalshStatistic
        (turn e (completeAvoidingTriggerEnumeration S w c.2)).1 (body e) T
    change (∑ c : Fin (Q * N), f (eQ.symm c)) = _
    rw [Equiv.sum_comp eQ.symm f]
    rw [Fintype.sum_prod_type]
    have hqsum (q : Fin Q) : (∑ c : Fin N, f (q, c)) =
        (N : ℝ) * expectedAvoidingTriggeredWalshStatistic S w (body e) T := by
      exact sum_completeAvoidingTriggerEnumeration_permute (turn e) (body e) T
    simp_rw [hqsum]
    simp [N, nsmul_eq_mul]
    ring
  simp_rw [henum]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro e _he
  simp only [N, Nat.cast_mul]

/-- No one avoiding trigger is exactly centered for all Walsh tests of the
pure-trigger body on two coordinates and width one. -/
theorem no_singleAvoidingTrigger_exact_allTests_pureTriggerBody :
    ¬ ∃ U : AvoidingTriggerSubset (∅ : Finset (Fin 2)) 1,
      ∀ T : Finset (Fin 2),
        triggeredWalshStatistic U.1 (pureTriggerBody 2) T =
          expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin 2)) 1
            (pureTriggerBody 2) T := by
  classical
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 2)) 1) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    simp
  rintro ⟨U, hU⟩
  have hcard : U.1.card = 1 := (avoidingTriggerSubset_spec U).2
  obtain ⟨a, ha⟩ := Finset.card_eq_one.mp hcard
  have hmean : expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin 2)) 1
      (pureTriggerBody 2) {a} = 1 / 4 := by
    rw [expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody]
    norm_num [pureTriggerUnitMean]
  have hactual : triggeredWalshStatistic U.1 (pureTriggerBody 2) {a} = 1 / 2 := by
    rw [triggeredWalshStatistic_pureTriggerBody, ha]
    simp
  have h := hU {a}
  rw [hactual, hmean] at h
  norm_num at h

/-- The same counterexample is stated directly for a one-copy, one-constituent
full selector schedule and the exact public scheduled ideal. -/
theorem no_singleAvoidingCopy_exact_fullSchedule_pureTriggerBody :
    ¬ ∃ U : AvoidingTriggerSubset (∅ : Finset (Fin 2)) 1,
      ∀ T : Finset (Fin 2),
        scheduledPacketConstituentCoefficient (L := 0)
          (fun _ : Fin 1 => fun _ : Fin 1 => U.1)
          (fun _ _ => pureTriggerBody 2) 1 T =
        scheduledAvoidingPacketListIdeal (K := 1) (D := 1)
          (∅ : Finset (Fin 2)) 1 0 1
          (fun _ _ => pureTriggerBody 2) T := by
  rintro ⟨U, hU⟩
  apply no_singleAvoidingTrigger_exact_allTests_pureTriggerBody
  refine ⟨U, fun T => ?_⟩
  simpa [scheduledPacketConstituentCoefficient, scheduledAvoidingPacketListIdeal,
    scheduleUnitFraction] using hU T

#print axioms MonotoneDNF.expectation_scheduledPacketConstituentCoefficient
#print axioms MonotoneDNF.expectation_realWalshCoefficient_scheduledPacket
#print axioms MonotoneDNF.expectation_scheduledPacketPrefixConstituent
#print axioms MonotoneDNF.expectation_scheduledPacketConstituent_centered
#print axioms MonotoneDNF.sum_completeAvoidingTriggerEnumeration
#print axioms MonotoneDNF.sum_completeAvoidingTriggerEnumeration_permute
#print axioms MonotoneDNF.completeAvoidingPacketTriggers_fullSchedule
#print axioms MonotoneDNF.no_singleAvoidingTrigger_exact_allTests_pureTriggerBody
#print axioms MonotoneDNF.no_singleAvoidingCopy_exact_fullSchedule_pureTriggerBody

end MonotoneDNF


==> anc/MonotoneDNF/ComposedCalibratedFullSourceResponse.lean <==
module

public import MonotoneDNF.CalibratedSourceResponseDiagonal
public import MonotoneDNF.SourceResponseBudgetLimits

@[expose] public section

/-!
# Composed calibrated diagonal response scope

The public C-first/w-second calibrated diagonal is reindexed to positive widths.
The separated pool designs and separated source triggers are then used in the
actual full physical/selector source OR response theorem.  Strictly non-full
list weights give canonical exact partial tick indices.

The companion budget module discharges the two normalized asymptotic budgets
on the constructed slow-C diagonal.  This is a strictly increasing diagonal,
not a universal all-width design sequence; no `Stats`, learner or native
padded-complement avoiding law is claimed.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- The actual calibrated source diagonal, with the full global response limit
available exactly when its two normalized finite budgets vanish. -/
theorem exists_calibratedFullSourceResponseDiagonal_of_budgets
    {N t L k : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hnonfull : ∀ ℓ, mixtureCopyWeight mix ℓ < 1) (hk : k ≤ t) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
        ((Tendsto (fun n : ℕ => (sourceCopyCount t (W n) : ℝ)⁻¹ *
            selectorPartialCopyJetBudget (N + 1)
              (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k
              (W n : ℝ)) atTop (𝓝 0)) →
         (Tendsto (fun n : ℕ => (sourceCopyCount t (W n) : ℝ)⁻¹ *
            sourceORJetBudget (N + 1) (sourceCopyCount t (W n))
              (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
              (W n) k (W n : ℝ)) atTop (𝓝 0)) →
          ∃ j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)),
            (∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
              (mixtureCopyWeight mix ℓ) / 2 ^ L) ∧
            Tendsto (fun n : ℕ => iteratedDeriv k (fun z =>
              (sourceCopyCount t (W n) : ℝ)⁻¹ *
                embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                  (separatedCopyU
                    (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                  (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                    (design n i)))
                  (mixtureCopyWeight mix) (W n) (W n : ℝ) z) 0) atTop
              (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0))) := by
  obtain ⟨C0, W0, hC0, hW0, hWs0, hCW0, design0, U0, hjet0, hcard0, hinter0⟩ :=
    exists_calibratedSourceResponseDiagonal (t := t) mix hc
  let C : ℕ → ℕ := fun n => C0 (n + 1)
  let W : ℕ → ℕ := fun n => W0 (n + 1)
  let design : ∀ n i, PoolDesign
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)) :=
    fun n => design0 (n + 1)
  let U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
      Finset (Fin ((W n) ^ 2)) := fun n => U0 (n + 1)
  have hC : Tendsto C atTop atTop := by
    exact hC0.comp (tendsto_add_atTop_nat 1)
  have hW : Tendsto W atTop atTop := by
    exact hW0.comp (tendsto_add_atTop_nat 1)
  have hWs : StrictMono W := by
    intro a b hab
    exact hWs0 (Nat.add_lt_add_right hab 1)
  have hWpos (n : ℕ) : 0 < W n := by
    have hlt : W0 0 < W0 (n + 1) := hWs0 (Nat.succ_pos n)
    exact Nat.zero_lt_of_lt hlt
  have hCW (n : ℕ) : C n ≤ W n := hCW0 (n + 1)
  refine ⟨C, W, design, U, hC, hW, hWs, hCW, ?_⟩
  intro hmix hOr
  have hK (n : ℕ) : 0 < sourceCopyCount t (W n) := Nat.pow_pos (hWpos n)
  let j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) := fun n ℓ =>
    schedulePartialIndexOfWeight (L := L) (hK n)
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hj : ∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
      (mixtureCopyWeight mix ℓ) / 2 ^ L := by
    intro n ℓ
    exact schedulePartialIndexOfWeight_val (L := L) (hK n)
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  refine ⟨j, hj, ?_⟩
  have hinv : Tendsto (fun n => (copyCapacity (sourceCopyCount t (W n)) L)⁻¹)
      atTop (𝓝 0) := by
    exact (tendsto_inv_copyCapacity_sourceCopyCount t L).comp hW
  have hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun n =>
      iteratedDeriv r (biasedResponse (W n : ℝ)
        (poolEval (separatedPoolDesign ((W n) ^ 2) (design n i)))) 0) atTop
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)) := by
    intro i r hr
    have h := (hjet0 i r (hr.trans hk)).comp (tendsto_add_atTop_nat 1)
    simpa only [Function.comp_def, iteratedDeriv_biasedResponse_separatedPoolDesign,
      W, design] using h
  have hcard : ∀ n ℓ p, (separatedCopyU
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) ℓ p).card = W n := by
    intro n ℓ p
    simpa only [card_separatedCopyU, U] using hcard0 (n + 1) ℓ p
  have hinter : ∀ n a b, a ≠ b →
      4 * ((copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) a) ∩
        (copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) b)).card <
        W n := by
    intro n a b hab
    exact separatedCopyU_smallIntersections (U n) _ rfl (hinter0 (n + 1)) a b hab
  have hpool : ∀ n i p r, Disjoint
      (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) i.succ p)
      (((separatedPoolDesign ((W n) ^ 2) (design n i)) r).1) := by
    intro n i p r
    exact separatedSource_hpool (design n) (U n) i p r
  exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse
    (K := fun n => sourceCopyCount t (W n)) (L := fun _ : ℕ => L)
    (Filter.Eventually.of_forall hK) W hW hinv mix hone hmass _ _ j c k
    hjet (Filter.Eventually.of_forall hcard) (Filter.Eventually.of_forall hinter)
    (Filter.Eventually.of_forall hj) (Filter.Eventually.of_forall hpool) hmix hOr

/-- **Complete checked diagonal response scope.**  The slow-C construction
itself discharges both normalized response budgets.  The only scheduler
restriction is strict non-fullness, required by the public partial-index
representation used by the OR correction. -/
theorem exists_calibratedFullSourceResponseDiagonal
    {N t L k : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hnonfull : ∀ ℓ, mixtureCopyWeight mix ℓ < 1) (hk : k ≤ t) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
          ∃ j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)),
            (∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
              (mixtureCopyWeight mix ℓ) / 2 ^ L) ∧
            Tendsto (fun n : ℕ => iteratedDeriv k (fun z =>
              (sourceCopyCount t (W n) : ℝ)⁻¹ *
                embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                  (separatedCopyU
                    (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                  (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                    (design n i)))
                  (mixtureCopyWeight mix) (W n) (W n : ℝ) z) 0) atTop
              (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  obtain ⟨C, W, design, U, hC, hW, hWs, hCW, hbridge⟩ :=
    exists_calibratedFullSourceResponseDiagonal_of_budgets mix hc hone hmass hnonfull hk
  have hkexp : 4 * k + 1 ≤ sourceCopyExponent t := by
    unfold sourceCopyExponent
    omega
  have hmix := tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
    N t L k C W hCW hW hkexp
  have hOr := tendsto_invSourceCopyCount_mul_sourceORJetBudget N t L k C W hCW hW
  exact ⟨C, W, design, U, hC, hW, hWs, hCW, hbridge hmix hOr⟩

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_sourceORJetBudget
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_of_budgets
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal


==> anc/MonotoneDNF/ConcreteSourceAssembly.lean <==
module

public import MonotoneDNF.NativePaddedJoint
public import MonotoneDNF.MixedSourceResource
public import MonotoneDNF.CalibratedSourceResponseAllJets
public import MonotoneDNF.PhysicalSourceAnchorTriangularity

@[expose] public section

/-!
# A concrete calibrated native source assembly

The flat anchored-packet index is enumerated by its degree, an anchor of that
exact degree, and its copy number.  Thus the source packet count is not merely
an upper bound: it is the exact cardinality of this specification type.

The eventual realization below uses the actual bodies of a positive source
mixture on its generic lists and the canonical all-sign superlevel bodies on
its anchored lists.  Its pool designs come from one calibrated all-order
source diagonal.  No selector schedule, centered-face estimate, product
contact, `RareGateData.Stats`, or learner lower bound is asserted.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- Degrees which occur in the triangular source-anchor hierarchy. -/
abbrev SourceAnchorDegree (t : ℕ) := {ℓ : ℕ // ℓ ∈ Finset.Icc 1 t}

/-- Anchors of one prescribed cardinality on `m` coordinates. -/
abbrev ExactDegreeAnchor (m ℓ : ℕ) :=
  {S : Finset (Fin m) // S ∈ (Finset.univ : Finset (Fin m)).powersetCard ℓ}

/-- One anchored packet before its two signs and `16*t` trigger constituents.
The final finite index is the copy number within its degree/anchor fiber. -/
noncomputable abbrev SourceAnchorPacketSpec (t w m : ℕ) (ρ : ℕ → ℝ) :=
  Σ ℓ : SourceAnchorDegree t,
    ExactDegreeAnchor m ℓ.1 × Fin (sourceAnchorCopies t w m ρ ℓ.1)

lemma fintypeCard_exactDegreeAnchor (m ℓ : ℕ) :
    Fintype.card (ExactDegreeAnchor m ℓ) = m.choose ℓ := by
  classical
  have heq : (Finset.univ.filter fun S : Finset (Fin m) =>
      S ∈ (Finset.univ : Finset (Fin m)).powersetCard ℓ) =
      (Finset.univ : Finset (Fin m)).powersetCard ℓ := by
    ext S
    simp
  exact (Fintype.card_subtype _).trans
    ((congrArg Finset.card heq).trans
      ((Finset.card_powersetCard ℓ (Finset.univ : Finset (Fin m))).trans
        (by simp)))

/-- The specification cardinality is definitionally the public packet count,
including every integer-floor copy multiplicity. -/
lemma fintypeCard_sourceAnchorPacketSpec (t w m : ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (SourceAnchorPacketSpec t w m ρ) =
      sourceAnchorPacketCount t w m ρ := by
  classical
  unfold SourceAnchorPacketSpec sourceAnchorPacketCount
  rw [Fintype.card_sigma]
  rw [← Finset.sum_subtype (Finset.Icc 1 t)
    (fun ℓ => by rfl)
    (fun ℓ => Fintype.card
      (ExactDegreeAnchor m ℓ × Fin (sourceAnchorCopies t w m ρ ℓ)))]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  simp

/-- Canonical flat-index/specification equivalence.  In particular, every
degree/anchor/copy triple occurs exactly once. -/
noncomputable def sourceAnchorPacketSpecEquiv (t w m : ℕ) (ρ : ℕ → ℝ) :
    Fin (sourceAnchorPacketCount t w m ρ) ≃ SourceAnchorPacketSpec t w m ρ :=
  (Fintype.equivFinOfCardEq (fintypeCard_sourceAnchorPacketSpec t w m ρ)).symm

/-- The genuine bounded anchor represented by a packet specification. -/
def sourceAnchorPacketSpecAnchor {t w m : ℕ} {ρ : ℕ → ℝ}
    (q : SourceAnchorPacketSpec t w m ρ) : BoundedAnchor t m :=
  ⟨q.2.1.1, by
    have hq := q.1.2
    have hcard := (Finset.mem_powersetCard.mp q.2.1.2).2
    rw [Finset.mem_Icc] at hq
    omega⟩

/-- Canonical triangular source-anchor assignment, with no arbitrary map from
`Fin (sourceAnchorPacketCount ...)` left in the construction. -/
noncomputable def canonicalSourceAnchor (t w m : ℕ) (ρ : ℕ → ℝ) :
    Fin (sourceAnchorPacketCount t w m ρ) → BoundedAnchor t m :=
  fun p => sourceAnchorPacketSpecAnchor (sourceAnchorPacketSpecEquiv t w m ρ p)

@[simp] lemma card_canonicalSourceAnchor (t w m : ℕ) (ρ : ℕ → ℝ)
    (p : Fin (sourceAnchorPacketCount t w m ρ)) :
    (canonicalSourceAnchor t w m ρ p).1.card =
      (sourceAnchorPacketSpecEquiv t w m ρ p).1.1 := by
  exact (Finset.mem_powersetCard.mp
    (sourceAnchorPacketSpecEquiv t w m ρ p).2.1.2).2

lemma canonicalSourceAnchor_degree_mem (t w m : ℕ) (ρ : ℕ → ℝ)
    (p : Fin (sourceAnchorPacketCount t w m ρ)) :
    (canonicalSourceAnchor t w m ρ p).1.card ∈ Finset.Icc 1 t := by
  rw [card_canonicalSourceAnchor]
  exact (sourceAnchorPacketSpecEquiv t w m ρ p).1.2

/-- Exact fiber coverage: a prescribed degree, anchor and copy has one flat
packet index whose canonical anchor is the prescribed anchor. -/
theorem exists_packet_for_anchor_copy (t w m ℓ : ℕ) (ρ : ℕ → ℝ)
    (hℓ : ℓ ∈ Finset.Icc 1 t)
    (S : ExactDegreeAnchor m ℓ) (c : Fin (sourceAnchorCopies t w m ρ ℓ)) :
    ∃ p : Fin (sourceAnchorPacketCount t w m ρ),
      sourceAnchorPacketSpecEquiv t w m ρ p =
        ⟨⟨ℓ, hℓ⟩, S, c⟩ ∧
      (canonicalSourceAnchor t w m ρ p).1 = S.1 := by
  let q : SourceAnchorPacketSpec t w m ρ := ⟨⟨ℓ, hℓ⟩, S, c⟩
  refine ⟨(sourceAnchorPacketSpecEquiv t w m ρ).symm q, ?_, ?_⟩
  · exact Equiv.apply_symm_apply _ q
  · simp only [canonicalSourceAnchor, Equiv.apply_symm_apply]
    rfl

/-- Generic bodies are the actual repeated positive-mixture pool/pure bodies,
and anchored bodies are the canonical all-sign superlevel packets. -/
noncomputable def concreteMixedAppendedBody {N M t w : ℕ}
    (ρ : ℕ → ℝ) (mix : FinitePositiveMixture N)
    (design : ∀ i, PoolDesign M
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w)) :
    Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      List (Finset (Fin (M + w ^ 2))) :=
  mixedAppendedSourceBody (N + 1) t w ρ M
    (repeatedSourceMixtureBodies (K := sourceCopyCount t w) design)
    (canonicalAnchorPacketBodies t (canonicalSourceAnchor t w (w ^ 2) ρ))

/-- The native joint theorem accepts the actual calibrated positive-mixture
bodies and canonical triangular packet hierarchy on the same `C,W` schedule. -/
theorem eventually_exists_concreteNativeCalibratedSourceGeometry
    {N t : ℕ} (ht : 0 < t) (mix : FinitePositiveMixture N)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    (design : ∀ n i, PoolDesign
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) (W n))
      (physicalPoolV (sourceC t) (W n))) :
    ∀ᶠ n in atTop,
      let units := sourceTriggerUnitCount (N + 1) t (W n) ((W n) ^ 2)
        (partVTriangularStrength t)
      let M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)
      let Ω := (a : BoundedAnchor t ((W n) ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 (W n)
      ∃ _ : Nonempty Ω,
        letI : Nonempty Ω := inferInstance
        ∃ U : Fin units → Ω,
          NativeMixedAppendedSourceGoodAt (N + 1) t (W n)
            (partVTriangularStrength t) M
            (canonicalSourceAnchor t (W n) ((W n) ^ 2)
              (partVTriangularStrength t))
            (repeatedSourceMixtureBodies (N := N)
              (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
              (K := sourceCopyCount t (W n))
              (R := fun i => physicalPoolR (sourceC t) (mix.rate i) (W n))
              (v := fun _ => physicalPoolV (sourceC t) (W n)) (design n))
            (canonicalAnchorPacketBodies t
              (canonicalSourceAnchor t (W n) ((W n) ^ 2)
                (partVTriangularStrength t))) U := by
  have h := eventually_exists_nativeCalibratedMixedSourceGeometry
    (N + 1) t (partVTriangularStrength t)
    (fun ℓ => (partVTriangularStrength_pos ht ℓ).le)
    C W hCW hW
    (fun n => canonicalSourceAnchor t (W n) ((W n) ^ 2)
      (partVTriangularStrength t))
    (fun n => repeatedSourceMixtureBodies (N := N)
      (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (K := sourceCopyCount t (W n))
      (R := fun i => physicalPoolR (sourceC t) (mix.rate i) (W n))
      (v := fun _ => physicalPoolV (sourceC t) (W n)) (design n))
    (fun n => canonicalAnchorPacketBodies t
      (canonicalSourceAnchor t (W n) ((W n) ^ 2) (partVTriangularStrength t)))
  exact h

/-- One all-sign source law, one all-order calibrated design diagonal, and one
compatible canonical native joint realization.  The quantified `U` in the
conclusion is the actual native full-complement trigger family; it is not
identified with the separated trigger family used by older response bridges. -/
theorem exists_allSign_concreteNativeCalibratedSourceAssembly
    {t : ℕ} (ht : 2 ≤ t) (σ : HigherSignPattern t) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) < 1 / 4 ∧
      mixtureMomentJet mix t = knobbedMomentJet (sourceC t) (sourceKnobEta t) σ ∧
      MatchesJet t (mixtureResponse mix (sourceC t))
        (signedHigherResponse (sourceKnobEta t) σ) 0 ∧
      3 / 4 < mix.pureWeight ∧
      ∃ C W : ℕ → ℕ, Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧
        StrictMono W ∧ (∀ n, C n ≤ W n) ∧
        ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR (sourceC t) (mix.rate i) (W n))
          (physicalPoolV (sourceC t) (W n)),
        (∀ (i : Fin N) (r : ℕ), Tendsto (fun n =>
          iteratedDeriv r (biasedResponse (W n : ℝ) (poolEval (design n i))) 0)
            atTop (𝓝 (iteratedDeriv r (poolResponse (sourceC t) (mix.rate i)) 0))) ∧
        ∀ᶠ n in atTop,
          let units := sourceTriggerUnitCount (N + 1) t (W n) ((W n) ^ 2)
            (partVTriangularStrength t)
          let M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)
          let Ω := (a : BoundedAnchor t ((W n) ^ 2)) →
            AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 (W n)
          ∃ _ : Nonempty Ω,
            letI : Nonempty Ω := inferInstance
            ∃ U : Fin units → Ω,
              NativeMixedAppendedSourceGoodAt (N + 1) t (W n)
                (partVTriangularStrength t) M
                (canonicalSourceAnchor t (W n) ((W n) ^ 2)
                  (partVTriangularStrength t))
                (repeatedSourceMixtureBodies (N := N)
                  (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
                  (K := sourceCopyCount t (W n))
                  (R := fun i => physicalPoolR (sourceC t) (mix.rate i) (W n))
                  (v := fun _ => physicalPoolV (sourceC t) (W n)) (design n))
                (canonicalAnchorPacketBodies t
                  (canonicalSourceAnchor t (W n) ((W n) ^ 2)
                    (partVTriangularStrength t))) U := by
  obtain ⟨_hη, hall⟩ := exists_sourcePositiveMixture_all_signs_at_source ht
  obtain ⟨N, hN, mix, hone, hmass, hmom, hjet, hpure⟩ := hall σ
  obtain ⟨C, W, hC, hW, hWs, hCW, design, _oldU, hderiv, _hcard, _hinter⟩ :=
    exists_calibratedSourceResponseDiagonal_allPoolJets
      (t := t) mix (sourceC_pos ht)
  refine ⟨N, hN, mix, hone, hmass, hmom, hjet, hpure,
    C, W, hC, hW, hWs, hCW, design, hderiv, ?_⟩
  exact eventually_exists_concreteNativeCalibratedSourceGeometry
    (by omega) mix C W hCW hW design

end MonotoneDNF

#print axioms MonotoneDNF.fintypeCard_exactDegreeAnchor
#print axioms MonotoneDNF.fintypeCard_sourceAnchorPacketSpec
#print axioms MonotoneDNF.sourceAnchorPacketSpecEquiv
#print axioms MonotoneDNF.sourceAnchorPacketSpecAnchor
#print axioms MonotoneDNF.canonicalSourceAnchor
#print axioms MonotoneDNF.card_canonicalSourceAnchor
#print axioms MonotoneDNF.canonicalSourceAnchor_degree_mem
#print axioms MonotoneDNF.exists_packet_for_anchor_copy
#print axioms MonotoneDNF.concreteMixedAppendedBody
#print axioms MonotoneDNF.eventually_exists_concreteNativeCalibratedSourceGeometry
#print axioms MonotoneDNF.exists_allSign_concreteNativeCalibratedSourceAssembly


==> anc/MonotoneDNF/ConditionalBonferroni.lean <==
module

public import MonotoneDNF.Bonferroni

@[expose] public section

/-!
# Bonferroni truncation for vacancy conditional on an old vacant layout
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

lemma conditionalProbability_eq_conditionalExpectation {X : Type*} [Fintype X] [Nonempty X]
    (condition event : X → Prop) :
    conditionalProbability condition event =
      conditionalExpectation condition (fun x => if event x then 1 else 0) := by
  unfold conditionalProbability conditionalExpectation
  apply congrArg (fun z : ℝ => z / probability condition)
  unfold probability
  apply congrArg expectation
  funext x
  by_cases hc : condition x <;> by_cases he : event x <;> simp [hc, he]

lemma conditionalExpectation_const_one {X : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition]
    (hq : 0 < probability condition) :
    conditionalExpectation condition (fun _ => 1) = 1 := by
  change probability condition / probability condition = 1
  exact div_self (ne_of_gt hq)

lemma conditionalExpectation_add {X : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition] (f g : X → ℝ) :
    conditionalExpectation condition (fun x => f x + g x) =
      conditionalExpectation condition f + conditionalExpectation condition g := by
  unfold conditionalExpectation
  have hfun : (fun x => if condition x then f x + g x else 0) =
      (fun x => (if condition x then f x else 0) +
        (if condition x then g x else 0)) := by
    funext x
    by_cases hx : condition x <;> simp [hx]
  rw [hfun, expectation_add, add_div]

lemma conditionalExpectation_sub {X : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition] (f g : X → ℝ) :
    conditionalExpectation condition (fun x => f x - g x) =
      conditionalExpectation condition f - conditionalExpectation condition g := by
  unfold conditionalExpectation
  have hfun : (fun x => if condition x then f x - g x else 0) =
      (fun x => (if condition x then f x else 0) -
        (if condition x then g x else 0)) := by
    funext x
    by_cases hx : condition x <;> simp [hx]
  rw [hfun, expectation_sub, sub_div]

lemma conditionalExpectation_const_mul {X : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition] (c : ℝ) (f : X → ℝ) :
    conditionalExpectation condition (fun x => c * f x) =
      c * conditionalExpectation condition f := by
  unfold conditionalExpectation
  have hfun : (fun x => if condition x then c * f x else 0) =
      (fun x => c * (if condition x then f x else 0)) := by
    funext x
    by_cases hx : condition x <;> simp [hx]
  rw [hfun, expectation_const_mul, mul_div_assoc]

lemma conditionalExpectation_sum_finset {X ι : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition]
    (s : Finset ι) (f : ι → X → ℝ) :
    conditionalExpectation condition (fun x => ∑ j ∈ s, f j x) =
      ∑ j ∈ s, conditionalExpectation condition (f j) := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp only [Finset.sum_empty]
      unfold conditionalExpectation
      have hfun : (fun x => if condition x then (0 : ℝ) else 0) = (fun _ => 0) := by
        funext x
        simp
      rw [hfun, expectation_const, zero_div]
  | @insert a s ha ih =>
      simp_rw [Finset.sum_insert ha]
      rw [conditionalExpectation_add, ih]

lemma conditionalExpectation_mono {X : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition] {f g : X → ℝ}
    (h : ∀ x, f x ≤ g x) :
    conditionalExpectation condition f ≤ conditionalExpectation condition g := by
  unfold conditionalExpectation
  apply div_le_div_of_nonneg_right _ (probability_nonneg condition)
  apply expectation_mono
  intro x
  by_cases hx : condition x <;> simp [hx, h x]

lemma abs_conditionalExpectation_le {X : Type*} [Fintype X] [Nonempty X]
    (condition : X → Prop) [DecidablePred condition] (f : X → ℝ) :
    |conditionalExpectation condition f| ≤
      conditionalExpectation condition (fun x => |f x|) := by
  unfold conditionalExpectation
  rw [abs_div, abs_of_nonneg (probability_nonneg condition)]
  apply div_le_div_of_nonneg_right _ (probability_nonneg condition)
  calc
    |expectation (fun x => if condition x then f x else 0)| ≤
        expectation (fun x => |if condition x then f x else 0|) :=
      abs_expectation_le_expectation_abs _
    _ = expectation (fun x => if condition x then |f x| else 0) := by
      apply congrArg expectation
      funext x
      by_cases hx : condition x <;> simp [hx]

/-- Zero/one weights for firing of the blocks of one layout. -/
noncomputable def layoutFiringWeights {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) : Fin B → BooleanCube (B * m) → ℝ :=
  fun b x => bit (gate (blockInput π x b))

lemma layoutFiringWeights_eq_zero_or_one {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) (b : Fin B) :
    layoutFiringWeights gate π b x = 0 ∨ layoutFiringWeights gate π b x = 1 := by
  cases h : gate (blockInput π x b) <;> simp [layoutFiringWeights, h]

lemma prod_one_sub_layoutFiringWeights {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) :
    (∏ b, (1 - layoutFiringWeights gate π b x)) =
      if layoutVacancy gate π x = true then 1 else 0 := by
  by_cases hv : layoutVacancy gate π x = true
  · rw [if_pos hv]
    apply Finset.prod_eq_one
    intro b _
    have hb := layoutVacancy_eq_true_iff gate π x |>.1 hv b
    simp [layoutFiringWeights, hb]
  · rw [if_neg hv]
    have hf : layoutFires gate π x = true := by
      cases h : layoutFires gate π x <;> simp [layoutVacancy, h] at hv ⊢
    obtain ⟨b, hb⟩ := layoutFires_eq_true_iff gate π x |>.1 hf
    apply Finset.prod_eq_zero (Finset.mem_univ b)
    simp [layoutFiringWeights, hb]

lemma prod_layoutFiringWeights {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (I : Finset (Fin B)) (x : BooleanCube (B * m)) :
    (∏ b ∈ I, layoutFiringWeights gate π b x) =
      if tupleFires gate π I x then 1 else 0 := by
  by_cases ht : tupleFires gate π I x
  · rw [if_pos ht]
    apply Finset.prod_eq_one
    intro b hb
    simp [layoutFiringWeights, ht b hb]
  · rw [if_neg ht]
    unfold tupleFires at ht
    push Not at ht
    obtain ⟨b, hbI, hb⟩ := ht
    apply Finset.prod_eq_zero hbI
    simp [layoutFiringWeights, hb]

lemma realFactorialMoment_eq_finset {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) (j : ℕ) :
    realFactorialMoment gate π π' j =
      ∑ I ∈ (Finset.univ : Finset (Fin B)).powersetCard j,
        conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleFires gate π' I) := by
  unfold realFactorialMoment
  exact (Finset.sum_subtype
    (s := (Finset.univ : Finset (Fin B)).powersetCard j)
    (p := fun I : Finset (Fin B) => I.card = j)
    (fun _ => Finset.mem_powersetCard_univ)
    (fun I => conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleFires gate π' I))).symm

/-- The real moment is the conditional expectation of the elementary
symmetric polynomial of the block-firing indicators. -/
theorem realFactorialMoment_eq_conditionalExpectation {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m) (j : ℕ) :
    realFactorialMoment gate π π' j =
      conditionalExpectation (fun x => layoutVacancy gate π x = true)
        (fun x => factorialMoment (layoutFiringWeights gate π') x j) := by
  rw [realFactorialMoment_eq_finset]
  unfold factorialMoment
  rw [conditionalExpectation_sum_finset]
  apply Finset.sum_congr rfl
  intro I _
  rw [conditionalProbability_eq_conditionalExpectation]
  have hfun : (fun x => if tupleFires gate π' I x then (1 : ℝ) else 0) =
      (fun x => ∏ b ∈ I, layoutFiringWeights gate π' b x) := by
    funext x
    exact (prod_layoutFiringWeights gate π' I x).symm
  rw [hfun]
  congr

/-- Conditional probability that the new layout is also vacant. -/
noncomputable def conditionalVacancyProbability {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) : ℝ :=
  conditionalProbability (fun x => layoutVacancy gate π x = true)
    (fun x => layoutVacancy gate π' x = true)

lemma conditionalVacancyProbability_eq_noEvents {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m) :
    conditionalVacancyProbability gate π π' =
      conditionalExpectation (fun x => layoutVacancy gate π x = true)
        (fun x => ∏ b, (1 - layoutFiringWeights gate π' b x)) := by
  unfold conditionalVacancyProbability
  rw [conditionalProbability_eq_conditionalExpectation]
  have hfun : (fun x => if layoutVacancy gate π' x = true then (1 : ℝ) else 0) =
      (fun x => ∏ b, (1 - layoutFiringWeights gate π' b x)) := by
    funext x
    exact (prod_one_sub_layoutFiringWeights gate π' x).symm
  have h := congrArg (fun f : BooleanCube (B * m) → ℝ =>
    conditionalExpectation (fun x => layoutVacancy gate π x = true) f) hfun
  convert h using 1 <;> congr
  funext x
  by_cases hx : layoutVacancy gate π' x = true <;> simp [hx]

/-- Truncated alternating sum of the real factorial moments. -/
noncomputable def realBonferroniPartial {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) (J : ℕ) : ℝ :=
  ∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j * realFactorialMoment gate π π' j

lemma realBonferroniPartial_eq_conditionalExpectation {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m) (J : ℕ) :
    realBonferroniPartial gate π π' J =
      conditionalExpectation (fun x => layoutVacancy gate π x = true)
        (fun x => bonferroniPartial (layoutFiringWeights gate π') x J) := by
  unfold realBonferroniPartial bonferroniPartial
  rw [conditionalExpectation_sum_finset]
  apply Finset.sum_congr rfl
  intro j _
  rw [conditionalExpectation_const_mul, realFactorialMoment_eq_conditionalExpectation]

/-- Exact inclusion–exclusion expansion of conditioned vacancy. -/
theorem conditionalVacancyProbability_eq_full_alternating {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m) :
    conditionalVacancyProbability gate π π' =
      ∑ j ∈ Finset.range (B + 1), (-1 : ℝ) ^ j * realFactorialMoment gate π π' j := by
  rw [conditionalVacancyProbability_eq_noEvents]
  have hfun : (fun x => ∏ b, (1 - layoutFiringWeights gate π' b x)) =
      (fun x => ∑ j ∈ Finset.range (B + 1),
        (-1 : ℝ) ^ j * factorialMoment (layoutFiringWeights gate π') x j) := by
    funext x
    simpa using noEvents_eq_full_alternating_moments (layoutFiringWeights gate π') x
  rw [hfun, conditionalExpectation_sum_finset]
  apply Finset.sum_congr rfl
  intro j _
  rw [conditionalExpectation_const_mul, realFactorialMoment_eq_conditionalExpectation]

/-- An even real cutoff is an upper bound for conditioned vacancy. -/
theorem conditionalVacancyProbability_le_realPartial_of_even {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m)
    {J : ℕ} (hJ : Even J) :
    conditionalVacancyProbability gate π π' ≤ realBonferroniPartial gate π π' J := by
  rw [conditionalVacancyProbability_eq_noEvents, realBonferroniPartial_eq_conditionalExpectation]
  apply conditionalExpectation_mono
  intro x
  exact noEvents_le_bonferroniPartial_of_even _ _
    (layoutFiringWeights_eq_zero_or_one gate π' x) hJ

/-- An odd real cutoff is a lower bound for conditioned vacancy. -/
theorem realPartial_le_conditionalVacancyProbability_of_odd {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m)
    {J : ℕ} (hJ : Odd J) :
    realBonferroniPartial gate π π' J ≤ conditionalVacancyProbability gate π π' := by
  rw [conditionalVacancyProbability_eq_noEvents, realBonferroniPartial_eq_conditionalExpectation]
  apply conditionalExpectation_mono
  intro x
  exact bonferroniPartial_le_noEvents_of_odd _ _
    (layoutFiringWeights_eq_zero_or_one gate π' x) hJ

/-- The real cutoff error is at most the next real factorial moment. -/
theorem abs_conditionalVacancyProbability_sub_realPartial_le {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m) (J : ℕ) :
    |conditionalVacancyProbability gate π π' - realBonferroniPartial gate π π' J| ≤
      realFactorialMoment gate π π' (J + 1) := by
  rw [conditionalVacancyProbability_eq_noEvents, realBonferroniPartial_eq_conditionalExpectation,
    ← conditionalExpectation_sub]
  calc
    |conditionalExpectation (fun x => layoutVacancy gate π x = true) (fun x =>
      (∏ b, (1 - layoutFiringWeights gate π' b x)) -
        bonferroniPartial (layoutFiringWeights gate π') x J)| ≤
        conditionalExpectation (fun x => layoutVacancy gate π x = true) (fun x =>
          |(∏ b, (1 - layoutFiringWeights gate π' b x)) -
            bonferroniPartial (layoutFiringWeights gate π') x J|) :=
      abs_conditionalExpectation_le _ _
    _ ≤ conditionalExpectation (fun x => layoutVacancy gate π x = true)
        (fun x => factorialMoment (layoutFiringWeights gate π') x (J + 1)) := by
      apply conditionalExpectation_mono
      intro x
      exact abs_noEvents_sub_bonferroniPartial_le _ _
        (layoutFiringWeights_eq_zero_or_one gate π' x) J
    _ = realFactorialMoment gate π π' (J + 1) :=
      (realFactorialMoment_eq_conditionalExpectation gate π π' (J + 1)).symm

/-- Truncated alternating sum of the ideal factorial moments. -/
noncomputable def idealBonferroniPartial {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π' : Layout B m) (J : ℕ) : ℝ :=
  ∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j * idealFactorialMoment α gate π' j

/-- The ideal moment is the generic one with constant weight `p_α`. -/
lemma idealFactorialMoment_eq_constantMoment {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π' : Layout B m) (j : ℕ) :
    idealFactorialMoment α gate π' j =
      factorialMoment (fun (_ : Fin B) (_ : Unit) => biasedFiringProbability α gate) () j := by
  unfold idealFactorialMoment factorialMoment
  simp only [Finset.prod_const]
  calc
    (B.choose j : ℝ) * biasedFiringProbability α gate ^ j =
        ∑ _I ∈ (Finset.univ : Finset (Fin B)).powersetCard j,
          biasedFiringProbability α gate ^ j := by simp
    _ = ∑ I ∈ (Finset.univ : Finset (Fin B)).powersetCard j,
        biasedFiringProbability α gate ^ I.card := by
      apply Finset.sum_congr rfl
      intro I hI
      rw [(Finset.mem_powersetCard.1 hI).2]

/-- The ideal no-event probability is `(1 - p_α)^B`. -/
theorem one_sub_biasedFiringProbability_pow_eq_full_alternating {B m : ℕ}
    (α : ℝ) (gate : BooleanCube m → Bool) (π' : Layout B m) :
    (1 - biasedFiringProbability α gate) ^ B =
      ∑ j ∈ Finset.range (B + 1), (-1 : ℝ) ^ j * idealFactorialMoment α gate π' j := by
  calc
    (1 - biasedFiringProbability α gate) ^ B =
        ∏ _i : Fin B, (1 - biasedFiringProbability α gate) := by simp
    _ = ∑ j ∈ Finset.range (B + 1), (-1 : ℝ) ^ j *
        factorialMoment (fun (_ : Fin B) (_ : Unit) => biasedFiringProbability α gate) () j := by
      simpa using noEvents_eq_full_alternating_moments
        (fun (_ : Fin B) (_ : Unit) => biasedFiringProbability α gate) ()
    _ = _ := by
      apply Finset.sum_congr rfl
      intro j _
      rw [idealFactorialMoment_eq_constantMoment]

/-- Exact partial-plus-tail decomposition on the ideal side. -/
theorem one_sub_biasedFiringProbability_pow_eq_idealPartial_add_tail {B m : ℕ}
    (α : ℝ) (gate : BooleanCube m → Bool) (π' : Layout B m)
    {J : ℕ} (hJ : J ≤ B) :
    (1 - biasedFiringProbability α gate) ^ B = idealBonferroniPartial α gate π' J +
      ∑ j ∈ Finset.Ico (J + 1) (B + 1),
        (-1 : ℝ) ^ j * idealFactorialMoment α gate π' j := by
  rw [one_sub_biasedFiringProbability_pow_eq_full_alternating]
  unfold idealBonferroniPartial
  exact (Finset.sum_range_add_sum_Ico
    (fun j => (-1 : ℝ) ^ j * idealFactorialMoment α gate π' j)
    (Nat.succ_le_succ hJ)).symm

/-- Expectation of a real-valued cube function under the biased product law. -/
noncomputable def biasedExpectation {n : ℕ} (α : ℝ)
    (f : BooleanCube n → ℝ) : ℝ :=
  ∑ x, biasedWeight α x * f x

lemma biasedExpectation_add {n : ℕ} (α : ℝ) (f g : BooleanCube n → ℝ) :
    biasedExpectation α (fun x => f x + g x) =
      biasedExpectation α f + biasedExpectation α g := by
  unfold biasedExpectation
  rw [← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro x _
  ring

lemma biasedExpectation_sub {n : ℕ} (α : ℝ) (f g : BooleanCube n → ℝ) :
    biasedExpectation α (fun x => f x - g x) =
      biasedExpectation α f - biasedExpectation α g := by
  unfold biasedExpectation
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro x _
  ring

lemma biasedExpectation_const_mul {n : ℕ} (α : ℝ) (c : ℝ) (f : BooleanCube n → ℝ) :
    biasedExpectation α (fun x => c * f x) = c * biasedExpectation α f := by
  unfold biasedExpectation
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro x _
  ring

lemma biasedExpectation_sum_finset {ι : Type*} {n : ℕ} (α : ℝ)
    (s : Finset ι) (f : ι → BooleanCube n → ℝ) :
    biasedExpectation α (fun x => ∑ j ∈ s, f j x) =
      ∑ j ∈ s, biasedExpectation α (f j) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [biasedExpectation]
  | @insert a s ha ih =>
      simp_rw [Finset.sum_insert ha]
      rw [biasedExpectation_add, ih]

lemma biasedExpectation_mono {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    {f g : BooleanCube n → ℝ} (h : ∀ x, f x ≤ g x) :
    biasedExpectation α f ≤ biasedExpectation α g := by
  unfold biasedExpectation
  apply Finset.sum_le_sum
  intro x _
  exact mul_le_mul_of_nonneg_left (h x) (biasedWeight_nonneg h0 h1 x)

lemma abs_biasedExpectation_le {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (f : BooleanCube n → ℝ) :
    |biasedExpectation α f| ≤ biasedExpectation α (fun x => |f x|) := by
  calc
    |biasedExpectation α f| ≤ ∑ x, |biasedWeight α x * f x| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = biasedExpectation α (fun x => |f x|) := by
      unfold biasedExpectation
      apply Finset.sum_congr rfl
      intro x _
      rw [abs_mul, abs_of_nonneg (biasedWeight_nonneg h0 h1 x)]

lemma biasedExpectation_prod_tuple {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) (I : Finset (Fin B)) :
    biasedExpectation α (fun x => ∏ b ∈ I, layoutFiringWeights gate π b x) =
      biasedFiringProbability α gate ^ I.card := by
  calc
    biasedExpectation α (fun x => ∏ b ∈ I, layoutFiringWeights gate π b x) =
        biasedProbability α (tupleFires gate π I) := by
      unfold biasedExpectation biasedProbability
      apply Finset.sum_congr rfl
      intro x _
      change biasedWeight α x * (∏ b ∈ I, layoutFiringWeights gate π b x) = _
      rw [prod_layoutFiringWeights]
    _ = _ := biased_tupleFires_probability α gate π I

/-- The ideal moment is a moment under the actual biased product law. -/
theorem idealFactorialMoment_eq_biasedExpectation {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) (j : ℕ) :
    idealFactorialMoment α gate π j =
      biasedExpectation α (fun x => factorialMoment (layoutFiringWeights gate π) x j) := by
  unfold factorialMoment
  rw [biasedExpectation_sum_finset]
  calc
    idealFactorialMoment α gate π j =
        ∑ I ∈ (Finset.univ : Finset (Fin B)).powersetCard j,
          biasedFiringProbability α gate ^ I.card := by
      unfold idealFactorialMoment
      calc
        (B.choose j : ℝ) * biasedFiringProbability α gate ^ j =
            ∑ _I ∈ (Finset.univ : Finset (Fin B)).powersetCard j,
              biasedFiringProbability α gate ^ j := by simp
        _ = _ := by
          apply Finset.sum_congr rfl
          intro I hI
          rw [(Finset.mem_powersetCard.1 hI).2]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro I _
      exact (biasedExpectation_prod_tuple α gate π I).symm

/-- The ideal no-event law really is the biased expectation of the zero/one
no-event product. -/
theorem one_sub_biasedFiringProbability_pow_eq_biasedExpectation {B m : ℕ}
    (α : ℝ) (gate : BooleanCube m → Bool) (π : Layout B m) :
    (1 - biasedFiringProbability α gate) ^ B =
      biasedExpectation α (fun x => ∏ b, (1 - layoutFiringWeights gate π b x)) := by
  rw [one_sub_biasedFiringProbability_pow_eq_full_alternating]
  have hfun : (fun x => ∏ b, (1 - layoutFiringWeights gate π b x)) =
      (fun x => ∑ j ∈ Finset.range (B + 1),
        (-1 : ℝ) ^ j * factorialMoment (layoutFiringWeights gate π) x j) := by
    funext x
    simpa using noEvents_eq_full_alternating_moments (layoutFiringWeights gate π) x
  rw [hfun, biasedExpectation_sum_finset]
  apply Finset.sum_congr rfl
  intro j _
  rw [biasedExpectation_const_mul, idealFactorialMoment_eq_biasedExpectation]

lemma idealBonferroniPartial_eq_biasedExpectation {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) (J : ℕ) :
    idealBonferroniPartial α gate π J =
      biasedExpectation α (fun x => bonferroniPartial (layoutFiringWeights gate π) x J) := by
  unfold idealBonferroniPartial bonferroniPartial
  rw [biasedExpectation_sum_finset]
  apply Finset.sum_congr rfl
  intro j _
  rw [biasedExpectation_const_mul, idealFactorialMoment_eq_biasedExpectation]

/-- The ideal cutoff error is at most the next ideal factorial moment. -/
theorem abs_idealVacancy_sub_idealPartial_le {B m : ℕ}
    {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (gate : BooleanCube m → Bool) (π' : Layout B m) (J : ℕ) :
    |(1 - biasedFiringProbability α gate) ^ B - idealBonferroniPartial α gate π' J| ≤
      idealFactorialMoment α gate π' (J + 1) := by
  rw [one_sub_biasedFiringProbability_pow_eq_biasedExpectation,
    idealBonferroniPartial_eq_biasedExpectation, ← biasedExpectation_sub]
  calc
    |biasedExpectation α (fun x => (∏ b, (1 - layoutFiringWeights gate π' b x)) -
      bonferroniPartial (layoutFiringWeights gate π') x J)| ≤
        biasedExpectation α (fun x => |(∏ b, (1 - layoutFiringWeights gate π' b x)) -
          bonferroniPartial (layoutFiringWeights gate π') x J|) :=
      abs_biasedExpectation_le h0 h1 _
    _ ≤ biasedExpectation α
        (fun x => factorialMoment (layoutFiringWeights gate π') x (J + 1)) := by
      apply biasedExpectation_mono h0 h1
      intro x
      exact abs_noEvents_sub_bonferroniPartial_le _ _
        (layoutFiringWeights_eq_zero_or_one gate π' x) J
    _ = idealFactorialMoment α gate π' (J + 1) :=
      (idealFactorialMoment_eq_biasedExpectation α gate π' (J + 1)).symm

/-- With `B * p_α ≤ 1`, the ideal next-moment tail is at most `1 / (J+1)!`. -/
theorem ideal_bonferroniRemainder_le_inv_factorial {B m : ℕ}
    {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (gate : BooleanCube m → Bool) (π' : Layout B m) (J : ℕ)
    (hBp : (B : ℝ) * biasedFiringProbability α gate ≤ 1) :
    |(1 - biasedFiringProbability α gate) ^ B - idealBonferroniPartial α gate π' J| ≤
      1 / ((J + 1).factorial : ℝ) :=
  (abs_idealVacancy_sub_idealPartial_le h0 h1 gate π' J).trans
    (idealFactorialMoment_le_inv_factorial α gate π' (J + 1)
      (biasedFiringProbability_nonneg h0 h1 gate) hBp)

end MonotoneDNF


==> anc/MonotoneDNF/ConditionedFullSourceFaceEstimate.lean <==
module

public import MonotoneDNF.ConditionedRealizationBudget
public import MonotoneDNF.FullIndependentScheduledFlatTriggerAssembly
public import MonotoneDNF.RefinedSourceContactBudget

@[expose] public section

/-!
# Conditioned full-source angular Estimate 1

This file aggregates the actual all-pattern independently scheduled source at
constituent level.  Its ideal is the conditioned ideal used by the finite
realization theorem; no native/conditioned identification is made.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section DependentPacket

variable {ι : Type*} [Fintype ι]

/-- Exact arbitrary-support arithmetic constituent coefficients for the
constituent-exact dependent-schedule family. -/
theorem realWalshCoefficient_constituentSum_dependentScheduledPacketFamily_append
    {n L : ℕ} {K D : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin n))) (J : ι → ℕ)
    (T : Finset (Fin n)) (Q : Finset (Fin L)) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms
          (dependentScheduledPacketFlatTrigger (L := L) U a)
          (dependentScheduledPacketFlatBody (L := L) body J a))) Finset.univ)
      (appendWalshSupport T Q) =
    ∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
      triggeredWalshStatistic (U i c e) (body i c e) T *
        walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q := by
  classical
  rw [realWalshCoefficient_constituentSum]
  let e := dependentScheduledPacketUnitEquiv K D
  rw [← Equiv.sum_comp e.symm
    (fun a => walshCoefficient (dnfEval (triggeredBodyTerms
      (dependentScheduledPacketFlatTrigger (L := L) U a)
      (dependentScheduledPacketFlatBody (L := L) body J a)))
      (appendWalshSupport T Q))]
  simp only [dependentScheduledPacketFlatTrigger, dependentScheduledPacketFlatBody, e,
    Equiv.apply_symm_apply]
  rw [Fintype.sum_sigma]
  apply Finset.sum_congr rfl
  intro i _hi
  have h := realWalshCoefficient_scheduledPacketConstituentSum_append
    (L := L) (U i) (body i) (J i) T Q
  rw [realWalshCoefficient_constituentSum] at h
  rw [← h]
  apply Finset.sum_congr rfl
  intro a _ha
  rw [show dependentScheduledPacketUnitEquiv K D
      ((dependentScheduledPacketUnitEquiv K D).symm
        (⟨i, a⟩ : DependentScheduledPacketUnit K D)) = ⟨i, a⟩ from
    Equiv.apply_symm_apply _ _]
  rw [dnfEval_scheduledPacketUnitTerms]

/-- Actual dependent-schedule gate versus its exact conditioned per-list
ideals on every physical/selector support.  All cross-list OR pairs remain. -/
theorem abs_walsh_dependentScheduledPacketFamily_sub_sum_conditionedIdeal_le
    {p n L w : ℕ} {K D : ι → ℕ} (S : ι → Finset (Fin n))
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin (p + n)))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (p + n)))) (J : ι → ℕ)
    (T : Finset (Fin (p + n))) (Q : Finset (Fin L)) (ε : ι → ℝ)
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : Fin (Fintype.card (DependentScheduledPacketUnit K D)), a ≠ b →
      4 * ((dependentScheduledPacketFlatTrigger (L := L) U a ∩
        dependentScheduledPacketFlatTrigger (L := L) U b).card) < w)
    (hcenter : ∀ i,
      |(∑ c : Fin (K i), ∑ e : Fin (D i),
          triggeredWalshStatistic (U i c e) (body i c e) T *
            walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
        conditionedScheduledPacketListFullIdeal (w := w) (S i) (J i) (body i) T Q| ≤ ε i) :
    |walshCoefficient
        (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
        (appendWalshSupport T Q) -
      ∑ i, conditionedScheduledPacketListFullIdeal (w := w) (S i) (J i) (body i) T Q| ≤
    (∑ i, ε i) + triggeredORError (Fintype.card (DependentScheduledPacketUnit K D)) w := by
  classical
  have hcardFlat : ∀ a : Fin (Fintype.card (DependentScheduledPacketUnit K D)),
      (dependentScheduledPacketFlatTrigger (L := L) U a).card = w := by
    intro a
    exact (card_embedFirstTerm (p + n) L _).trans (hcard _ _ _)
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (dependentScheduledPacketFlatTrigger (L := L) U)
    (dependentScheduledPacketFlatBody (L := L) body J) hcardFlat hinter
    (appendWalshSupport T Q)
  rw [realWalshCoefficient_constituentSum_dependentScheduledPacketFamily_append
    (L := L) U body J T Q] at hOr
  have hAgg : |(∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
      ∑ i, conditionedScheduledPacketListFullIdeal (w := w) (S i) (J i) (body i) T Q| ≤
      ∑ i, ε i := by
    rw [← Finset.sum_sub_distrib]
    calc
      _ ≤ ∑ i, |(∑ c : Fin (K i), ∑ e : Fin (D i),
            triggeredWalshStatistic (U i c e) (body i c e) T *
              walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
          conditionedScheduledPacketListFullIdeal (w := w) (S i) (J i) (body i) T Q| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ _ := Finset.sum_le_sum (fun i _hi => hcenter i)
  rw [show walshCoefficient
      (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      (∑ i, conditionedScheduledPacketListFullIdeal (w := w) (S i) (J i) (body i) T Q) =
    (walshCoefficient (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      ∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) +
    ((∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
      ∑ i, conditionedScheduledPacketListFullIdeal (w := w) (S i) (J i) (body i) T Q) by ring]
  have hAO : |walshCoefficient
      (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      (∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q)| ≤
      triggeredORError (Fintype.card (DependentScheduledPacketUnit K D)) w := by
    simpa only [dependentScheduledPacketFamilyDnf, dnfEval_jointTriggeredDnf,
      triggeredORError, abs_sub_comm] using hOr
  refine (abs_add_le _ _).trans ?_
  calc
    _ ≤ triggeredORError (Fintype.card (DependentScheduledPacketUnit K D)) w +
        ∑ i, ε i := add_le_add hAO hAgg
    _ = _ := add_comm _ _

end DependentPacket

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The flat conditioned index of a list/copy/constituent unit has the
expected dependent-pair display. -/
theorem fullSourceUnitToConditionedFlat_listUnit {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ))
    (e : Fin (fullSourceListConstituents ℓ)) :
    fullSourceUnitToConditionedFlat (fullSourceListUnit ℓ c e) =
      ⟨ℓ, finProdFinEquiv (c, e)⟩ := by
  cases ℓ with
  | inl g =>
      change Fin 1 at e
      have he : e = 0 := Subsingleton.elim _ _
      subst e
      rfl
  | inr qs => rfl

/-- The source unit induced by a dependent list/copy/constituent index
retains all three coordinates injectively. -/
theorem fullSourceListUnit_dependent_injective {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ} :
    Function.Injective (fun z : Σ ℓ : FullScheduledListIndex t m N,
      Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) ×
        Fin (fullSourceListConstituents ℓ) =>
      fullSourceListUnit z.1 z.2.1 z.2.2) := by
  rintro ⟨ℓ, c, e⟩ ⟨ℓ', c', e'⟩ h
  have hc := congrArg fullSourceUnitToConditionedFlat h
  simp only [fullSourceUnitToConditionedFlat_listUnit] at hc
  have hℓ : ℓ = ℓ' := congrArg Sigma.fst hc
  subst ℓ'
  have hp : finProdFinEquiv (c, e) = finProdFinEquiv (c', e') := by
    exact eq_of_heq (Sigma.mk.inj_iff.mp hc).2
  have hce : (c, e) = (c', e') := finProdFinEquiv.injective hp
  cases hce
  rfl

/-- Small intersections of the actual full-source triggers give the required
small intersections in its dependent flat constituent enumeration. -/
theorem fullSourceFlatTrigger_pair_inter_of_source {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (hinter : ∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)
    (a b : Fin (Fintype.card (FullSourceFlatPacketUnit t w m N ρ))) (hab : a ≠ b) :
    4 * ((fullSourceFlatTrigger (L := L) V a ∩
      fullSourceFlatTrigger (L := L) V b).card) < w := by
  let e := dependentScheduledPacketUnitEquiv
    (fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (FullSourceFinListConstituents (t := t) (m := m) (N := N))
  let F : FullSourceFlatPacketUnit t w m N ρ →
      Σ ℓ : FullScheduledListIndex t m N,
        Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) ×
          Fin (fullSourceListConstituents ℓ) := fun z =>
    ⟨fullSourceListEquivFin t m N z.1, finProdFinEquiv.symm z.2⟩
  let unit : FullSourceFlatPacketUnit t w m N ρ → FullSourceUnitIndex t w m N ρ :=
    fun z => fullSourceListUnit (F z).1 (F z).2.1 (F z).2.2
  have hFu : Function.Injective (fun z => unit z) := by
    rintro ⟨i, b⟩ ⟨i', b'⟩ hz
    apply fullSourceListUnit_dependent_injective at hz
    have hi : i = i' :=
      (fullSourceListEquivFin t m N).injective (congrArg Sigma.fst hz)
    subst i'
    have hb : b = b' := finProdFinEquiv.symm.injective
      (eq_of_heq (Sigma.mk.inj_iff.mp hz).2)
    cases hb
    rfl
  have huv : unit (e a) ≠ unit (e b) := by
    intro heq
    apply hab
    apply e.injective
    apply hFu
    exact heq
  have h := hinter _ _ huv
  simp only [fullSourceFlatTrigger, dependentScheduledPacketFlatTrigger,
    scheduledPacketTrigger, fullSourceListTrigger]
  rw [← embedFirstTerm_inter, card_embedFirstTerm]
  change 4 * (V (unit (e a)) ∩ V (unit (e b))).card < w
  exact h

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Source-wide conditioned Estimate 1 on every physical-block support.  The
ideal is the original all-pattern conditioned source ideal, and the OR cost
uses every actual constituent, not one collapsed unit per copy. -/
theorem abs_walsh_fullIndependentScheduledSource_sub_conditionedIdeal_le
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin (M + m))) (ε : FullScheduledListIndex t m N → ℝ)
    (hcard : ∀ u, (V u).card = w)
    (hinter : ∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)
    (hcenter : ∀ ℓ : FullScheduledListIndex t m N,
      |(∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
          ∑ e : Fin (fullSourceListConstituents ℓ),
            triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
              (fullSourceListBody design ℓ c e) T *
            walshCoefficient (selector L
              (scheduleUnitThreshold L
                (fullSourceListTick (w := w) (ρ := ρ) (L := L)
                  mix radial angle ℓ) c)) ∅) -
        conditionedScheduledPacketListFullIdeal (w := w) (L := L)
          (K := fullSourceListCopies (w := w) (ρ := ρ) ℓ)
          (D := fullSourceListConstituents ℓ)
          (fullSourceListAnchor ℓ).1
          (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
          (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T ∅| ≤ ε ℓ) :
    |walshCoefficient
        (dnfEval (fullIndependentScheduledSourceDnf (L := L)
          design V mix radial angle)) (embedFirstTerm (M + m) L T) -
      fullIndependentScheduledSourceIdeal (w := w) (ρ := ρ) (L := L)
        design mix radial angle T| ≤
    (∑ ℓ : FullScheduledListIndex t m N, ε ℓ) +
      triggeredORError (fullSourceUnitCount t w m N ρ) w := by
  classical
  let e := fullSourceListEquivFin t m N
  have h := abs_walsh_dependentScheduledPacketFamily_sub_sum_conditionedIdeal_le
    (p := M) (n := m) (L := L) (w := w)
    (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
    (fun i => (fullSourceListAnchor (e i)).1)
    (fun i => fullSourceListTrigger V (e i))
    (fun i => fullSourceListBody design (e i))
    (fun i => fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle (e i))
    T ∅ (fun i => ε (e i))
    (fun i c ce => hcard _)
    (fun a b hab => fullSourceFlatTrigger_pair_inter_of_source (L := L) V hinter a b hab)
    (fun i => hcenter (e i))
  have hgate :
      dnfEval (dependentScheduledPacketFamilyDnf (L := L)
        (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
        (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
        (fun i => fullSourceListTrigger V (e i))
        (fun i => fullSourceListBody design (e i))
        (fun i => fullSourceListTick (w := w) (ρ := ρ) (L := L)
          mix radial angle (e i))) =
      dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) := by
    change jointTriggeredEval (fullSourceFlatTrigger (L := L) V)
      (fullSourceFlatActiveBody (L := L) design mix radial angle) = _
    exact jointTriggeredEval_fullSourceFlat_eq_source design V mix radial angle
  rw [hgate] at h
  have hIdeals : (∑ i, conditionedScheduledPacketListFullIdeal (w := w) (L := L)
      (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ) i)
      (D := FullSourceFinListConstituents i)
      (fullSourceListAnchor (e i)).1
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle (e i))
      (fullSourceListBody (w := w) (ρ := ρ) design (e i)) T ∅) =
      fullIndependentScheduledSourceIdeal (w := w) (ρ := ρ) (L := L)
        design mix radial angle T := by
    unfold fullIndependentScheduledSourceIdeal
    rw [← Equiv.sum_comp e
      (fun ℓ => fullSourceListIdeal (w := w) (ρ := ρ) (L := L)
        design mix radial angle ℓ T)]
    apply Finset.sum_congr rfl
    intro i _hi
    exact conditionedFullSourceListIdeal_empty design mix radial angle (e i) T
  rw [hIdeals] at h
  simpa only [appendWalshSupport, embedLastTerm, Finset.map_empty,
    Finset.union_empty, fullSourceFlatPacketUnit_count,
    ← Equiv.sum_comp e ε] using h

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Anchored conditioned list ideal, using nonemptiness only for the one
actual bounded anchor rather than for impossible avoiding spaces on every
possible support. -/
theorem fullSourceListIdeal_anchor_eq_independent_of_anchorNonempty
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (q : SourceAnchorFiberIndex t m) (s : Fin 2)
    [Nonempty (AvoidingTriggerSubset (sourceAnchorFiberAnchor q).1 w)]
    (T : Finset (Fin m)) :
    fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle
        (Sum.inr (q, s)) (embedLastTerm M m T) =
      scheduledAvoidingPacketListIdeal
        (K := sourceAnchorCopies t w m ρ q.1.1) (sourceAnchorFiberAnchor q).1 w L
        (scheduleTick L (sourceAnchorCopies t w m ρ q.1.1)
          (sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s))
        (fun _c e => anchorPacketBody t (sourceSign_spec s)
          (sourceAnchorFiberAnchor q).1 e) T := by
  classical
  unfold fullSourceListIdeal scheduledAvoidingPacketListIdeal
  apply Finset.sum_congr rfl
  intro c _hc
  change scheduleUnitFraction L (fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inr (q, s))) c *
      (∑ e : Fin (16 * t), conditionedNativeExpectedTriggeredWalshStatisticD
        (sourceAnchorFiberAnchor q).1 w
        (embedLastBody M m (anchorPacketBody t (sourceSign_spec s)
          (sourceAnchorFiberAnchor q).1 e)) (embedLastTerm M m T)) = _
  congr 1
  apply Finset.sum_congr rfl
  intro e _he
  exact conditionedNativeExpectedTriggeredWalshStatisticD_embedLast
    (m := M) (w := w) (sourceAnchorFiberAnchor q).1
    (anchorPacketBody t (sourceSign_spec s) (sourceAnchorFiberAnchor q).1 e) T

/-- Total conditioned ideal split under the genuine source-anchor avoidance
hypothesis.  No avoiding space is required for `S = univ` or for any other
non-anchor support. -/
theorem fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign_of_anchors
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (hΩ : ∀ a : BoundedAnchor t m, Nonempty (AvoidingTriggerSubset a.1 w))
    (T : Finset (Fin m)) :
    fullIndependentScheduledSourceIdeal (w := w) (ρ := ρ) (L := L)
        design mix radial angle (embedLastTerm M m T) =
      (∑ g : FullGenericListIndex t N,
        fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle
          (Sum.inl g) (embedLastTerm M m T)) +
      independentScheduledAllSignAvoidingIdeal t w m L ρ angle T := by
  classical
  unfold fullIndependentScheduledSourceIdeal independentScheduledAllSignAvoidingIdeal
  rw [Fintype.sum_sum_type, Fintype.sum_prod_type]
  congr 1
  apply Finset.sum_congr rfl
  intro q _hq
  apply Finset.sum_congr rfl
  intro s _hs
  let _ : Nonempty (AvoidingTriggerSubset (sourceAnchorFiberAnchor q).1 w) :=
    hΩ (sourceAnchorFiberAnchor q)
  exact fullSourceListIdeal_anchor_eq_independent_of_anchorNonempty
    design mix radial angle q s T

/-- The complete conditioned source ideal has zero generic angular
contribution after degree centering.  Its radial part is retained exactly;
only the public all-sign rounding defect remains. -/
theorem abs_normalizedAngularDeviation_fullSourceConditionedIdeal_sub_ownLower_le
    {t r w M : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hradial : ∀ i, |radial i| ≤ 1)
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (hΩ : ∀ a : BoundedAnchor t (w ^ 2), Nonempty (AvoidingTriggerSubset a.1 w))
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => fullIndependentScheduledSourceIdeal
        (w := w) (ρ := partVTriangularStrength t) (L := partVCubicSelectorBits w) design mix radial angle
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
      allSignCubicNormalizedRoundingMajorant t w := by
  classical
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  let generic : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    ∑ g : FullGenericListIndex t N,
      fullSourceListIdeal (w := w) (ρ := partVTriangularStrength t) (L := partVCubicSelectorBits w)
        design mix radial angle (Sum.inl g) (embedLastTerm M (w ^ 2) Q)
  let allsign : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    independentScheduledAllSignAvoidingIdeal t w (w ^ 2) (partVCubicSelectorBits w)
      (partVTriangularStrength t) angle Q
  let own : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q
  have hwpos : 0 < w := by omega
  have hwm : w ≤ w ^ 2 := Nat.le_self_pow (by norm_num : 2 ≠ 0) w
  have hgeneric (Q : Finset (Fin (w ^ 2))) : generic Q =
      (sourceCopyCount t w : ℝ) * pureTriggerUnitMean (w ^ 2) w Q *
        (∑ g : FullGenericListIndex t N,
          copyWeight (sourceCopyCount t w) (partVCubicSelectorBits w)
            (higherSignPatternWeight radial g.1 * mixtureCopyWeight (mix g.1) g.2) *
            walshCoefficient (dnfEval (sourceMixtureBody (design g.1) g.2)) ∅) := by
    exact sum_fullSourceListIdeal_generic_eq_roundedWeighted
      design mix hone hmass hradial ha hwm Q
  have hGenericConst : ∀ Q : Finset (Fin (w ^ 2)), Q.card = T.card →
      generic Q = generic T := by
    intro Q hQ
    rw [hgeneric Q, hgeneric T]
    unfold pureTriggerUnitMean
    rw [hQ]
  have hGenericZero : normalizedAngularDeviation generic gamma T = 0 :=
    normalizedAngularDeviation_eq_zero_of_fiberwiseConstant generic gamma T hGenericConst
  have hSplit (Q : Finset (Fin (w ^ 2))) :
      fullIndependentScheduledSourceIdeal (w := w) (ρ := partVTriangularStrength t)
        (L := partVCubicSelectorBits w) design mix radial angle
          (embedLastTerm M (w ^ 2) Q) = generic Q + allsign Q := by
    exact fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign_of_anchors
      design mix radial angle hΩ Q
  let P : Fin (sourceGenericUnitCount 0 t w) → List (Finset (Fin M)) := fun _ => []
  have hAll := abs_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_le
    hr hrt hw 0 M P angle ha hT
  have hAllSign : |normalizedAngularDeviation (fun Q => allsign Q - own Q) gamma T| ≤
      allSignCubicNormalizedRoundingMajorant t w := by
    rw [show (fun Q => allsign Q - own Q) =
      (fun Q => mixedAppendedScheduledAllSignIdealCoefficient 0 t w (partVTriangularStrength t) M
        (partVCubicSelectorBits w) P angle (embedLastTerm M (w ^ 2) Q) - own Q) by
      funext Q
      dsimp only [allsign]
      rw [independentScheduledAllSignAvoidingIdeal_eq_mixedAppended
        0 (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle ha]]
    simpa only [gamma, own] using hAll
  change |normalizedAngularDeviation
    (fun Q => fullIndependentScheduledSourceIdeal (w := w) (ρ := partVTriangularStrength t)
      (L := partVCubicSelectorBits w) design mix radial angle
        (embedLastTerm M (w ^ 2) Q) - own Q) gamma T| ≤ _
  have hdecomp : normalizedAngularDeviation
      (fun Q => fullIndependentScheduledSourceIdeal (w := w) (ρ := partVTriangularStrength t)
        (L := partVCubicSelectorBits w) design mix radial angle
          (embedLastTerm M (w ^ 2) Q) - own Q) gamma T =
      normalizedAngularDeviation generic gamma T +
        normalizedAngularDeviation (fun Q => allsign Q - own Q) gamma T := by
    simp_rw [hSplit]
    rw [show (fun Q => generic Q + allsign Q - own Q) =
      (fun Q => generic Q + (allsign Q - own Q)) by
        funext Q
        ring]
    exact normalizedAngularDeviation_add_coefficients _ _ _ _
  rw [hdecomp, hGenericZero, zero_add]
  exact hAllSign

/-- Normalized angular Estimate 1 for the actual original full-source gate.
Only the displayed genuine per-list defects enter, together with the exact
full-constituent OR correction and the evaluated selector-rounding majorant. -/
theorem abs_normalizedAngularDeviation_conditionedFullSource_sub_ownLower_le
    {t r w M : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) → Finset (Fin (M + w ^ 2)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hradial : ∀ i, |radial i| ≤ 1)
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (hΩ : ∀ a : BoundedAnchor t (w ^ 2), Nonempty (AvoidingTriggerSubset a.1 w))
    (ε : FullScheduledListIndex t (w ^ 2) N → ℝ)
    (hcard : ∀ u, (V u).card = w)
    (hinter : ∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)
    (hcenter : ∀ ℓ : FullScheduledListIndex t (w ^ 2) N,
      ∀ Q : Finset (Fin (w ^ 2)), Q.card = r →
      |(∑ c : Fin (fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ),
          ∑ e : Fin (fullSourceListConstituents ℓ),
            triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
              (fullSourceListBody design ℓ c e) (embedLastTerm M (w ^ 2) Q) *
            walshCoefficient (selector (partVCubicSelectorBits w)
              (scheduleUnitThreshold (partVCubicSelectorBits w)
                (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                  (L := partVCubicSelectorBits w) mix radial angle ℓ) c)) ∅) -
        conditionedScheduledPacketListFullIdeal (w := w) (L := partVCubicSelectorBits w)
          (K := fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ)
          (D := fullSourceListConstituents ℓ)
          (fullSourceListAnchor ℓ).1
          (fullSourceListTick (w := w) (ρ := partVTriangularStrength t) (L := partVCubicSelectorBits w)
            mix radial angle ℓ)
          (fullSourceListBody (w := w) (ρ := partVTriangularStrength t) design ℓ)
          (embedLastTerm M (w ^ 2) Q) ∅| ≤ ε ℓ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => walshCoefficient
        (dnfEval (fullIndependentScheduledSourceDnf (L := partVCubicSelectorBits w)
          design V mix radial angle))
        (embedFirstTerm (M + w ^ 2) (partVCubicSelectorBits w)
          (embedLastTerm M (w ^ 2) Q)) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
    2 * ((∑ ℓ : FullScheduledListIndex t (w ^ 2) N, ε ℓ) +
      triggeredORError (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w) /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| +
      allSignCubicNormalizedRoundingMajorant t w := by
  classical
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  let actual : Finset (Fin (w ^ 2)) → ℝ := fun Q => walshCoefficient
    (dnfEval (fullIndependentScheduledSourceDnf (L := partVCubicSelectorBits w)
      design V mix radial angle))
    (embedFirstTerm (M + w ^ 2) (partVCubicSelectorBits w)
      (embedLastTerm M (w ^ 2) Q))
  let ideal : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    fullIndependentScheduledSourceIdeal (w := w) (ρ := partVTriangularStrength t)
      (L := partVCubicSelectorBits w) design mix radial angle
        (embedLastTerm M (w ^ 2) Q)
  let own : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q
  let E := (∑ ℓ : FullScheduledListIndex t (w ^ 2) N, ε ℓ) +
    triggeredORError (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma r :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma r := (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hEstimate : ∀ Q : Finset (Fin (w ^ 2)), Q.card = r → |actual Q - ideal Q| ≤ E := by
    intro Q hQ
    exact abs_walsh_fullIndependentScheduledSource_sub_conditionedIdeal_le
      design V mix radial angle (embedLastTerm M (w ^ 2) Q) ε hcard hinter
      (fun ℓ => hcenter ℓ Q hQ)
  have hError : |normalizedAngularDeviation (fun Q => actual Q - ideal Q) gamma T| ≤
      2 * E / |gamma r| := by
    exact abs_normalizedAngularDeviation_le_of_fiber (fun Q => actual Q - ideal Q)
      gamma hrn hgpos.ne' hEstimate hT
  have hIdeal : |normalizedAngularDeviation (fun Q => ideal Q - own Q) gamma T| ≤
      allSignCubicNormalizedRoundingMajorant t w := by
    exact abs_normalizedAngularDeviation_fullSourceConditionedIdeal_sub_ownLower_le
      hr hrt hw design mix hone hmass hradial angle ha hΩ hT
  change |normalizedAngularDeviation (fun Q => actual Q - own Q) gamma T| ≤
    2 * E / |gamma r| + allSignCubicNormalizedRoundingMajorant t w
  have hdecomp : normalizedAngularDeviation (fun Q => actual Q - own Q) gamma T =
      normalizedAngularDeviation (fun Q => actual Q - ideal Q) gamma T +
        normalizedAngularDeviation (fun Q => ideal Q - own Q) gamma T := by
    rw [show (fun Q => actual Q - own Q) =
      (fun Q => (actual Q - ideal Q) + (ideal Q - own Q)) by
        funext Q
        ring]
    exact normalizedAngularDeviation_add_coefficients _ _ _ _
  rw [hdecomp]
  exact (abs_add_le _ _).trans (add_le_add hError hIdeal)

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The genuine all-pattern source OR correction, normalized by each actual
own-anchor intensity, tends to zero.  The source-unit envelope includes every
higher-sign pattern/list/copy and every anchored constituent. -/
theorem tendsto_two_fullSourceOrError_div_partVGamma
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    Tendsto (fun w : ℕ =>
      2 * triggeredORError (fullSourceUnitCount t w (w ^ 2) N ρ) w /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|)
      atTop (𝓝 0) := by
  classical
  let U : ℕ → ℕ := fun w => fullSourceUnitCount t w (w ^ 2) N ρ
  let q := sourceUnitExponent t
  have hcount : ∀ᶠ w : ℕ in atTop, U w ≤ w ^ q := by
    filter_upwards [eventually_fullSourceUnitCount_le t N ρ hρ] with w hw
    exact hw
  have hlim : Tendsto (fun w : ℕ =>
      2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2)) atTop (𝓝 0) := by
    simpa only [mul_assoc, mul_zero] using
      (tendsto_polynomial_mul_geom_floorHalf (2 * q)).const_mul 2
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim
    (Eventually.of_forall (fun w => div_nonneg
      (mul_nonneg (by norm_num) (by unfold triggeredORError; positivity))
      (abs_nonneg _))) ?_
  filter_upwards [hcount, eventually_ge_atTop (32 * t)] with w hUw hw
  have hg : (1 / 2 : ℝ) ^ w ≤
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  rw [abs_of_pos hgpos]
  apply (div_le_iff₀ hgpos).2
  change 2 * triggeredORError (U w) w ≤ _
  by_cases hUzero : U w = 0
  · rw [hUzero]
    simp only [triggeredORError, Finset.univ_eq_empty,
      Finset.offDiag_empty, Finset.card_empty, Nat.cast_zero, zero_mul, mul_zero]
    positivity
  · have hUpos : 0 < U w := Nat.pos_of_ne_zero hUzero
    have hOr := triggeredORError_le_sq_mul_geom (w := w) hUpos
    have hUR : (U w : ℝ) ≤ (w : ℝ) ^ q := by exact_mod_cast hUw
    have hUsq : (U w : ℝ) ^ 2 ≤ ((w : ℝ) ^ q) ^ 2 :=
      pow_le_pow_left₀ (by positivity) hUR 2
    calc
      2 * triggeredORError (U w) w ≤
          2 * ((U w : ℝ) ^ 2 * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2)) := by
        exact mul_le_mul_of_nonneg_left hOr (by norm_num)
      _ ≤ 2 * (((w : ℝ) ^ q) ^ 2 * (1 / 2 : ℝ) ^ w *
          (1 / 2 : ℝ) ^ (w / 2)) := by
        have h₁ := mul_le_mul_of_nonneg_right hUsq
          (show 0 ≤ (1 / 2 : ℝ) ^ w by positivity)
        have h₂ := mul_le_mul_of_nonneg_right h₁
          (show 0 ≤ (1 / 2 : ℝ) ^ (w / 2) by positivity)
        exact mul_le_mul_of_nonneg_left h₂ (by norm_num)
      _ = (2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
          (1 / 2 : ℝ) ^ w := by
        rw [← pow_mul (w : ℝ) q 2, Nat.mul_comm q 2]
        ring
      _ ≤ (2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
          partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) := by
        have hcoef : 0 ≤ 2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2) :=
          mul_nonneg
            (mul_nonneg (by norm_num) (pow_nonneg (Nat.cast_nonneg w) _))
            (pow_nonneg (by norm_num : (0 : ℝ) ≤ 1 / 2) _)
        exact mul_le_mul_of_nonneg_left hg hcoef

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Width-varying controls can be used in the normalized conditioned
realization because the evaluated finite budget is independent of those
controls.  This is the direct exact-budget form needed for dial families. -/
theorem eventually_exists_conditionedFullSource_fullSupport_normalized_varying
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)),
      PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop,
      let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
      let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
        (64 * (Λ : ℝ))
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ ℓ, ∀ T : Finset (Fin (w ^ 2 + w ^ 2)),
          ∀ Q : Finset (Fin (partVCubicSelectorBits w)),
          |(∑ c : Fin (fullSourceListCopies (w := w)
                (ρ := partVTriangularStrength t) ℓ),
              ∑ e : Fin (fullSourceListConstituents ℓ),
                triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
                  (fullSourceListBody (design w) ℓ c e) T *
                walshCoefficient (selector (partVCubicSelectorBits w)
                  (scheduleUnitThreshold (partVCubicSelectorBits w)
                    (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                      (L := partVCubicSelectorBits w) mix (radial w) (angle w) ℓ) c)) Q) -
            conditionedScheduledPacketListFullIdeal (w := w)
              (L := partVCubicSelectorBits w)
              (K := fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ)
              (D := fullSourceListConstituents ℓ)
              (fullSourceListAnchor ℓ).1
              (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                (L := partVCubicSelectorBits w) mix (radial w) (angle w) ℓ)
              (fullSourceListBody (w := w) (ρ := partVTriangularStrength t)
                (design w) ℓ) T Q| < ε) ∧
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) := by
  have hB := eventually_fullConditionedListRealizationBudget_lt_one hr hrt N hN
  filter_upwards [hB, eventually_ge_atTop
    (max (32 * t) (sourceGroundThreshold t))] with w hb hw
  dsimp only
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hground : sourceGroundThreshold t ≤ w := (Nat.le_max_right _ _).trans hw
  have hfacts := sourceGround_facts (t := t) hground
  have hwpos : 0 < w := hfacts.1
  have hwidth : w ≤ w ^ 2 - t := hfacts.2.2.1
  have hwprivate : ∀ a : BoundedAnchor t (w ^ 2), w ≤ a.1ᶜ.card := by
    intro a
    exact hwidth.trans (sub_card_le_boundedAnchor_complement a)
  have hΛposNat : 0 < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    exact_mod_cast hΛposNat
  have hγ : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw32)
  have hε : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
      (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ)) :=
    div_nonneg hγ.le (by positivity)
  have hb' :
      (∑ q : (FullScheduledListIndex t (w ^ 2) N ×
          Finset (Fin (w ^ 2 + w ^ 2))) × Finset (Fin (partVCubicSelectorBits w)),
        2 * Real.exp (-(partVAnchorGamma t w (w ^ 2) r
          (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) ^ 2 /
          (2 * ((fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) q.1.1 *
            fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : FullConditionedSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t) ×
          FullConditionedSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4)) < 1 := by
    simpa only [fullConditionedListRealizationBudget,
      fullConditionedListConcentrationBudget, fullConditionedListPairBudget] using hb
  exact exists_conditionedFullSource_listFullCentered
    (design w) mix (radial w) (angle w) (fun T => T) (fun Q => Q)
    hwpos hwprivate hε hb'

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Eventual genuine strict normalized angular Estimate 1 on the original
all-pattern independently scheduled source.  One conditioned realization at
each width meets every list/test centering requirement; its width and global
pair bounds are retained.  This is not a native-law, face/contact, or learner
claim. -/
theorem eventually_exists_conditionedFullSource_strictAngularEstimate_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)),
      PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (radial : ℕ → RadialControl t → ℝ)
    (hradial : ∀ w i, |radial w i| ≤ 1)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ)
    (ha : ∀ w S, |angle w S| ≤ 1) :
    ∀ᶠ w : ℕ in atTop,
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) ∧
        ∀ T : Finset (Fin (w ^ 2)), T.card = r →
          |normalizedAngularDeviation
            (fun Q => walshCoefficient
              (dnfEval (fullIndependentScheduledSourceDnf
                (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w)))
              (embedFirstTerm (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)
                (embedLastTerm (w ^ 2) (w ^ 2) Q)) -
              idealOwnLowerAnchorCoefficients t w r
                (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
                (fun _ => angle w) (angle w) Q)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
          (1 : ℝ) / 8 := by
  classical
  have hReal := eventually_exists_conditionedFullSource_fullSupport_normalized_varying
    hr hrt N hN design mix radial angle
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hOrLim := tendsto_two_fullSourceOrError_div_partVGamma hr hrt N
    (partVTriangularStrength t) hρ
  filter_upwards [hReal,
    hOrLim.eventually_lt_const (by norm_num : (0 : ℝ) < 1 / 32),
    (tendsto_allSignCubicNormalizedRoundingMajorant t).eventually_lt_const
      (by norm_num : (0 : ℝ) < 1 / 32),
    eventually_ge_atTop (max (32 * t) (sourceGroundThreshold t))] with w
    hV hOrSmall hRoundSmall hw
  obtain ⟨V, hcenter, hcard, hinter⟩ := hV
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hground : sourceGroundThreshold t ≤ w := (Nat.le_max_right _ _).trans hw
  have hwidth : w ≤ w ^ 2 - t := (sourceGround_facts (t := t) hground).2.2.1
  have hΩ : ∀ a : BoundedAnchor t (w ^ 2), Nonempty (AvoidingTriggerSubset a.1 w) := by
    intro a
    apply nonempty_avoidingTriggerSubset_of_card_le
    exact hwidth.trans (sub_card_le_boundedAnchor_complement a)
  let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let γ := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)
  let ε := γ / (64 * (Λ : ℝ))
  let B := triggeredORError (fullSourceUnitCount t w (w ^ 2) N
    (partVTriangularStrength t)) w
  have hΛposNat : 0 < Λ := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hγpos : 0 < γ := (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
    (pow_half_le_partVAnchorGamma_quadratic hr hrt hw32)
  refine ⟨V, hcard, hinter, ?_⟩
  intro T hT
  have hnorm := abs_normalizedAngularDeviation_conditionedFullSource_sub_ownLower_le
    hr hrt hw32 (design w) V mix hone hmass (hradial w) (angle w) (ha w) hΩ
    (fun _ : FullScheduledListIndex t (w ^ 2) N => ε) hcard hinter
    (fun ℓ Q hQ => (hcenter ℓ (embedLastTerm (w ^ 2) (w ^ 2) Q)
      (∅ : Finset (Fin (partVCubicSelectorBits w)))).le) hT
  have hnorm' :
      |normalizedAngularDeviation
        (fun Q => walshCoefficient
          (dnfEval (fullIndependentScheduledSourceDnf
            (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w)))
          (embedFirstTerm (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)
            (embedLastTerm (w ^ 2) (w ^ 2) Q)) -
          idealOwnLowerAnchorCoefficients t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (fun _ => angle w) (angle w) Q)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
      2 * ((Λ : ℝ) * ε + B) / |γ| + allSignCubicNormalizedRoundingMajorant t w := by
    simpa only [Λ, ε, γ, B, Finset.sum_const, Finset.card_univ, nsmul_eq_mul] using hnorm
  have hcardnorm : 2 * ((Λ : ℝ) * ε) / |γ| = (1 : ℝ) / 32 := by
    exact normalized_abs_card_mul_calibratedAnchorTolerance hΛposNat.ne' hγpos
  have hcalc : 2 * ((Λ : ℝ) * ε + B) / |γ| +
      allSignCubicNormalizedRoundingMajorant t w =
      (1 : ℝ) / 32 + 2 * B / |γ| + allSignCubicNormalizedRoundingMajorant t w := by
    rw [show 2 * ((Λ : ℝ) * ε + B) / |γ| =
      2 * ((Λ : ℝ) * ε) / |γ| + 2 * B / |γ| by ring, hcardnorm]
  have hOrSmall' : 2 * B / |γ| < (1 : ℝ) / 32 := hOrSmall
  have hbound := hnorm'.trans_eq hcalc
  calc
    _ ≤ (1 : ℝ) / 32 + 2 * B / |γ| + allSignCubicNormalizedRoundingMajorant t w := hbound
    _ < (1 : ℝ) / 8 := by linarith

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Angular residual of an arbitrary coefficient function on one explicitly
selected private Walsh fiber.  This formulation does not pretend that the
fiber is the whole degree fiber of an appended physical gate. -/
noncomputable def privateFiberAngularResidual {m : ℕ}
    (b : Finset (Fin m) → ℝ) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m)) : ℝ :=
  normalizedAngularDeviation b gamma T + degreeSetAverage angle T.card

/-- Strict half-margin on the private coefficient fiber, directly from the
normalized actual-minus-ownLower deviation. -/
theorem abs_privateFiberAngularResidual_sub_angle_lt_half_of_deviation
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (b : Finset (Fin (w ^ 2)) → ℝ) (angle : Finset (Fin (w ^ 2)) → ℝ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r)
    (hdev : |normalizedAngularDeviation
      (fun Q => b Q - idealOwnLowerAnchorCoefficients t w r
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        a angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
      (1 : ℝ) / 8) :
    |privateFiberAngularResidual b
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      angle T - angle T| < (1 : ℝ) / 2 := by
  let gamma : ℕ → ℝ := fun ℓ =>
    partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  let own : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    idealOwnLowerAnchorCoefficients t w r gamma a angle Q
  let err := normalizedAngularDeviation (fun Q => b Q - own Q) gamma T
  have ht : 0 < t := by omega
  have hrw : r ≤ w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + r ≤ w ^ 2 := by omega
  have hgamma : 0 < gamma r := (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
    (pow_half_le_partVAnchorGamma_quadratic hr hrt hw)
  have hideal := normalizedAngularDeviation_idealOwnLowerAnchorCoefficients
    ht hwm gamma hgamma.ne' a angle hT
  have hdecomp : normalizedAngularDeviation b gamma T =
      normalizedAngularDeviation own gamma T + err := by
    rw [show b = (fun Q => own Q + (b Q - own Q)) by
      funext Q
      dsimp only [own]
      ring]
    exact normalizedAngularDeviation_add_coefficients _ _ _ _
  have herr : |err| < (1 : ℝ) / 4 := hdev.trans (by norm_num)
  have hlower := abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_quadratic
    hr hrt hw a ha hT err (by simpa [gamma, err] using herr)
  have hrewrite : privateFiberAngularResidual b gamma angle T - angle T =
      (lowerAnchorPacketResponse t w r gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) / gamma r + err := by
    unfold privateFiberAngularResidual
    rw [hdecomp, hT]
    change normalizedAngularDeviation
      (idealOwnLowerAnchorCoefficients t w r gamma a angle) gamma T +
        degreeSetAverage angle r = _ at hideal
    linear_combination hideal
  change |privateFiberAngularResidual b gamma angle T - angle T| < (1 : ℝ) / 2
  rw [hrewrite]
  simpa [gamma, err] using hlower

/-- Negative own-dial face on the proved private coefficient fiber. -/
theorem privateFiberAngularResidual_neg_of_deviation
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (b : Finset (Fin (w ^ 2)) → ℝ) (angle : Finset (Fin (w ^ 2)) → ℝ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) (hangle : angle T = -1)
    (hdev : |normalizedAngularDeviation
      (fun Q => b Q - idealOwnLowerAnchorCoefficients t w r
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        a angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
      (1 : ℝ) / 8) :
    privateFiberAngularResidual b
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) angle T < 0 := by
  have h := abs_privateFiberAngularResidual_sub_angle_lt_half_of_deviation
    hr hrt hw a ha b angle hT hdev
  have h' := abs_lt.mp h
  rw [hangle] at h'
  linarith [h'.1, h'.2]

/-- Positive own-dial face on the proved private coefficient fiber. -/
theorem privateFiberAngularResidual_pos_of_deviation
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (b : Finset (Fin (w ^ 2)) → ℝ) (angle : Finset (Fin (w ^ 2)) → ℝ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) (hangle : angle T = 1)
    (hdev : |normalizedAngularDeviation
      (fun Q => b Q - idealOwnLowerAnchorCoefficients t w r
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        a angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
      (1 : ℝ) / 8) :
    0 < privateFiberAngularResidual b
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) angle T := by
  have h := abs_privateFiberAngularResidual_sub_angle_lt_half_of_deviation
    hr hrt hw a ha b angle hT hdev
  have h' := abs_lt.mp h
  rw [hangle] at h'
  linarith [h'.1, h'.2]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Eventual strict own/lower angular face signs for the actual full-source
coefficients on the private last-block, empty-selector Walsh fiber.  The
ambient pool and selector coordinates are unchanged: they appear only in the
fixed `embedFirst (embedLast Q)` test, not in an enlarged averaging fiber. -/
theorem eventually_exists_conditionedFullSource_strictPrivateFaceSigns
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)),
      PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (radial : ℕ → RadialControl t → ℝ)
    (hradial : ∀ w i, |radial w i| ≤ 1)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ)
    (ha : ∀ w S, |angle w S| ≤ 1) :
    ∀ᶠ w : ℕ in atTop,
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) ∧
        ∀ T : Finset (Fin (w ^ 2)), T.card = r →
          ((angle w T = -1 →
            privateFiberAngularResidual
              (fun Q => walshCoefficient
                (dnfEval (fullIndependentScheduledSourceDnf
                  (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w)))
                (embedFirstTerm (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)
                  (embedLastTerm (w ^ 2) (w ^ 2) Q)))
              (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
              (angle w) T < 0) ∧
          (angle w T = 1 →
            0 < privateFiberAngularResidual
              (fun Q => walshCoefficient
                (dnfEval (fullIndependentScheduledSourceDnf
                  (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w)))
                (embedFirstTerm (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)
                  (embedLastTerm (w ^ 2) (w ^ 2) Q)))
              (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
              (angle w) T)) := by
  classical
  have hE := eventually_exists_conditionedFullSource_strictAngularEstimate_eighth
    hr hrt N hN design mix hone hmass radial hradial angle ha
  filter_upwards [hE, eventually_ge_atTop (32 * t)] with w hV hw32
  obtain ⟨V, hcard, hinter, hdev⟩ := hV
  refine ⟨V, hcard, hinter, ?_⟩
  intro T hT
  let b : Finset (Fin (w ^ 2)) → ℝ := fun Q => walshCoefficient
    (dnfEval (fullIndependentScheduledSourceDnf
      (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w)))
    (embedFirstTerm (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)
      (embedLastTerm (w ^ 2) (w ^ 2) Q))
  constructor
  · intro hang
    exact privateFiberAngularResidual_neg_of_deviation hr hrt hw32
      (fun _ => angle w) (fun ℓ S => ha w S) b (angle w) hT hang (hdev T hT)
  · intro hang
    exact privateFiberAngularResidual_pos_of_deviation hr hrt hw32
      (fun _ => angle w) (fun ℓ S => ha w S) b (angle w) hT hang (hdev T hT)

end MonotoneDNF

#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_dependentScheduledPacketFamily_append
#print axioms MonotoneDNF.abs_walsh_dependentScheduledPacketFamily_sub_sum_conditionedIdeal_le
#print axioms MonotoneDNF.fullSourceUnitToConditionedFlat_listUnit
#print axioms MonotoneDNF.fullSourceListUnit_dependent_injective
#print axioms MonotoneDNF.fullSourceFlatTrigger_pair_inter_of_source
#print axioms MonotoneDNF.abs_walsh_fullIndependentScheduledSource_sub_conditionedIdeal_le
#print axioms MonotoneDNF.fullSourceListIdeal_anchor_eq_independent_of_anchorNonempty
#print axioms MonotoneDNF.fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign_of_anchors
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_fullSourceConditionedIdeal_sub_ownLower_le
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_conditionedFullSource_sub_ownLower_le
#print axioms MonotoneDNF.tendsto_two_fullSourceOrError_div_partVGamma
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_fullSupport_normalized_varying
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_strictAngularEstimate_eighth
#print axioms MonotoneDNF.privateFiberAngularResidual
#print axioms MonotoneDNF.abs_privateFiberAngularResidual_sub_angle_lt_half_of_deviation
#print axioms MonotoneDNF.privateFiberAngularResidual_neg_of_deviation
#print axioms MonotoneDNF.privateFiberAngularResidual_pos_of_deviation
#print axioms MonotoneDNF.eventually_exists_conditionedFullSource_strictPrivateFaceSigns


==> anc/MonotoneDNF/ConditionedFullSupportCentered.lean <==
module

public import MonotoneDNF.FullIndependentScheduledSource
public import MonotoneDNF.IndependentAllSignAggregation

@[expose] public section

/-!
# Conditioned full-support centered estimates for dependent scheduled lists

The ideals in this file use the private, zero-first-block-conditioned law from
`ConditionedNativeGlobalGeometry`.  They are deliberately not identified with
the native full-complement avoiding law used by
`scheduledAvoidingPacketListFullIdeal`.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true
set_option linter.unusedSectionVars false

variable {ι κ : Type*} [Fintype ι] [Fintype κ]

/-- Flat copy/constituent units of a dependent scheduled list family. -/
abbrev ConditionedPacketFlatUnit (K D : ι → ℕ) := Σ i, Fin (K i * D i)

/-- The copy in a flat dependent packet unit. -/
def conditionedPacketCopy {K D : ι → ℕ} (z : ConditionedPacketFlatUnit K D) :
    Fin (K z.1) := (finProdFinEquiv.symm z.2).1

/-- The displayed constituent in a flat dependent packet unit. -/
def conditionedPacketConstituent {K D : ι → ℕ}
    (z : ConditionedPacketFlatUnit K D) : Fin (D z.1) :=
  (finProdFinEquiv.symm z.2).2

/-- The units belonging to one list, displayed as a singleton sigma fiber. -/
def conditionedPacketListFiber {K D : ι → ℕ} (i : ι) :
    Finset (ConditionedPacketFlatUnit K D) :=
  ({i} : Finset ι).sigma (fun _ => Finset.univ)

@[simp] theorem card_conditionedPacketListFiber {K D : ι → ℕ} (i : ι) :
    (conditionedPacketListFiber (K := K) (D := D) i).card = K i * D i := by
  classical
  simp [conditionedPacketListFiber]

/-- Exact summation over one list fiber. -/
theorem sum_conditionedPacketListFiber {K D : ι → ℕ} (i : ι)
    (F : ConditionedPacketFlatUnit K D → ℝ) :
    (∑ z ∈ conditionedPacketListFiber (K := K) (D := D) i, F z) =
      ∑ a : Fin (K i * D i), F ⟨i, a⟩ := by
  classical
  simp [conditionedPacketListFiber, Finset.sum_sigma]

/-- Reindex one flat list by copies and constituents. -/
theorem sum_conditionedPacketFlatList {K D : ι → ℕ} (i : ι)
    (F : ConditionedPacketFlatUnit K D → ℝ) :
    (∑ a : Fin (K i * D i), F ⟨i, a⟩) =
      ∑ c : Fin (K i), ∑ e : Fin (D i), F ⟨i, finProdFinEquiv (c, e)⟩ := by
  classical
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin (K i) × Fin (D i) ≃ Fin (K i * D i))
    (fun a => F ⟨i, a⟩)]
  rw [Fintype.sum_prod_type]

/-- Actual arbitrary-support arithmetic coefficient of one conditioned list. -/
noncomputable def conditionedScheduledPacketListActual
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n))
    (U : ConditionedPacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (S a) w)
    (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) : ℝ :=
  ∑ c : Fin (K i), ∑ e : Fin (D i),
    triggeredWalshStatistic
      (embedLastTerm m n (U ⟨i, finProdFinEquiv (c, e)⟩ (anchor i)).1)
      (body i c e) T *
    walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q

/-- Its private-conditioned ideal, with the exact selector Walsh factor. -/
noncomputable def conditionedScheduledPacketListFullIdeal
    {m n L w K D : ℕ} (S : Finset (Fin n))
    (J : ℕ) (body : Fin K → Fin D → List (Finset (Fin (m + n))))
    (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) : ℝ :=
  ∑ c : Fin K, ∑ e : Fin D,
    conditionedNativeExpectedTriggeredWalshStatisticD S w (body c e) T *
      walshCoefficient (selector L (scheduleUnitThreshold L J c)) Q

/-- The list-fiber form of the actual coefficient. -/
theorem conditionedScheduledPacketListActual_eq_fiber
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n))
    (U : ConditionedPacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (S a) w)
    (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    conditionedScheduledPacketListActual anchor S U J body i T Q =
      ∑ z ∈ conditionedPacketListFiber (K := K) (D := D) i,
        triggeredWalshStatistic
          (embedLastTerm m n (U z (anchor z.1)).1)
          (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T *
        walshCoefficient
          (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q := by
  classical
  let F : ConditionedPacketFlatUnit K D → ℝ := fun z =>
    triggeredWalshStatistic
      (embedLastTerm m n (U z (anchor z.1)).1)
      (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T *
    walshCoefficient
      (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q
  calc
    conditionedScheduledPacketListActual anchor S U J body i T Q =
        ∑ c : Fin (K i), ∑ e : Fin (D i), F ⟨i, finProdFinEquiv (c, e)⟩ := by
      simp only [conditionedScheduledPacketListActual, F,
        conditionedPacketCopy, conditionedPacketConstituent, Equiv.symm_apply_apply]
    _ = ∑ a : Fin (K i * D i), F ⟨i, a⟩ :=
      (sum_conditionedPacketFlatList (K := K) (D := D) i F).symm
    _ = ∑ z ∈ conditionedPacketListFiber i, F z :=
      (sum_conditionedPacketListFiber (K := K) (D := D) i F).symm

/-- The list-fiber form of the conditioned ideal. -/
theorem conditionedScheduledPacketListFullIdeal_eq_fiber
    {m n L w : ℕ} {K D : ι → ℕ} (anchor : ι → κ)
    (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i)) (J i) (body i) T Q =
      ∑ z ∈ conditionedPacketListFiber (K := K) (D := D) i,
        conditionedNativeExpectedTriggeredWalshStatisticD (S (anchor z.1)) w
          (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T *
        walshCoefficient
          (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q := by
  classical
  let F : ConditionedPacketFlatUnit K D → ℝ := fun z =>
    conditionedNativeExpectedTriggeredWalshStatisticD (S (anchor z.1)) w
      (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T *
    walshCoefficient
      (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q
  calc
    conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i)) (J i) (body i) T Q =
        ∑ c : Fin (K i), ∑ e : Fin (D i), F ⟨i, finProdFinEquiv (c, e)⟩ := by
      simp only [conditionedScheduledPacketListFullIdeal, F,
        conditionedPacketCopy, conditionedPacketConstituent, Equiv.symm_apply_apply]
    _ = ∑ a : Fin (K i * D i), F ⟨i, a⟩ :=
      (sum_conditionedPacketFlatList (K := K) (D := D) i F).symm
    _ = ∑ z ∈ conditionedPacketListFiber i, F z :=
      (sum_conditionedPacketListFiber (K := K) (D := D) i F).symm

/-- One schedule/selector-weighted physical observable under the private law. -/
noncomputable def conditionedPacketObservable
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (z : ConditionedPacketFlatUnit K D) (T : Finset (Fin (m + n)))
    (Q : Finset (Fin L))
    (u : (a : κ) → AvoidingTriggerSubset (S a) w) : ℝ :=
  triggeredWalshStatistic (embedLastTerm m n (u (anchor z.1)).1)
      (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T *
    walshCoefficient
      (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q

/-- Schedule/selector weighting does not increase the unit-statistic bound. -/
theorem abs_conditionedPacketObservable_le
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (z : ConditionedPacketFlatUnit K D) (T : Finset (Fin (m + n)))
    (Q : Finset (Fin L))
    (u : (a : κ) → AvoidingTriggerSubset (S a) w) :
    |conditionedPacketObservable (w := w) anchor S J body z T Q u| ≤ (1 / 2 : ℝ) ^ w := by
  have hcard : (embedLastTerm m n (u (anchor z.1)).1).card = w :=
    (card_embedLastTerm m n _).trans (avoidingTriggerSubset_spec (u (anchor z.1))).2
  have htrig := abs_triggeredWalshStatistic_le
    (embedLastTerm m n (u (anchor z.1)).1)
    (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T hcard
  have hsel := abs_walshCoefficient_le_one
    (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q
  rw [conditionedPacketObservable, abs_mul]
  calc
    _ ≤ ((1 / 2 : ℝ) ^ w) * 1 :=
      mul_le_mul htrig hsel (abs_nonneg _) (by positivity)
    _ = (1 / 2 : ℝ) ^ w := mul_one _

/-- Its product-design expectation is exactly the conditioned ideal summand. -/
theorem expectation_conditionedPacketObservable
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    [∀ a, Nonempty (AvoidingTriggerSubset (S a) w)]
    (z : ConditionedPacketFlatUnit K D) (T : Finset (Fin (m + n)))
    (Q : Finset (Fin L)) :
    expectation (conditionedPacketObservable (w := w) anchor S J body z T Q) =
      conditionedNativeExpectedTriggeredWalshStatisticD (S (anchor z.1)) w
        (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T *
      walshCoefficient
        (selector L (scheduleUnitThreshold L (J z.1) (conditionedPacketCopy z))) Q := by
  unfold conditionedPacketObservable
  rw [expectation_mul_const]
  congr 1
  exact expectation_pi_conditionedNativeTriggeredWalshStatistic
    S (anchor z.1)
    (body z.1 (conditionedPacketCopy z) (conditionedPacketConstituent z)) T

/-- One centered list sum is exactly the sum of centered list observables. -/
theorem conditionedPacketActual_sub_ideal_eq_centered
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    [∀ a, Nonempty (AvoidingTriggerSubset (S a) w)]
    (U : ConditionedPacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (S a) w)
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    conditionedScheduledPacketListActual anchor S U J body i T Q -
      conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i)) (J i) (body i) T Q =
    (∑ z ∈ conditionedPacketListFiber i,
      conditionedPacketObservable (w := w) anchor S J body z T Q (U z)) -
    ∑ z ∈ conditionedPacketListFiber i,
      expectation (conditionedPacketObservable (w := w) anchor S J body z T Q) := by
  rw [conditionedScheduledPacketListActual_eq_fiber,
    conditionedScheduledPacketListFullIdeal_eq_fiber]
  congr 1
  apply Finset.sum_congr rfl
  intro z _hz
  rw [expectation_conditionedPacketObservable]

/-- A finite union-budget construction of every dependent list's full-support
centered estimate, together with all distinct-pair intersection controls.
The budget uses the actual list cardinalities and actual anchor complements. -/
theorem exists_conditionedScheduledPacketFamily_fullCentered
    {τ σ : Type*} [Fintype τ] [Fintype σ]
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (test : τ → Finset (Fin (m + n))) (selectorTest : σ → Finset (Fin L))
    (hw : 0 < w) (hwprivate : ∀ a, w ≤ (S a)ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : (ι × τ) × σ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((K q.1.1 * D q.1.1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : ConditionedPacketFlatUnit K D × ConditionedPacketFlatUnit K D,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (S (anchor p.2.1))ᶜ.card : ℝ) ^ ((w + 3) / 4)) < 1) :
    ∃ U : ConditionedPacketFlatUnit K D →
        (a : κ) → AvoidingTriggerSubset (S a) w,
      (∀ i T Q,
        |conditionedScheduledPacketListActual anchor S U J body i (test T)
            (selectorTest Q) -
          conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i))
            (J i) (body i) (test T) (selectorTest Q)| < ε) ∧
      (∀ z z' : ConditionedPacketFlatUnit K D, z ≠ z' →
        4 * ((embedLastTerm m n (U z (anchor z.1)).1) ∩
          (embedLastTerm m n (U z' (anchor z'.1)).1)).card < w) := by
  classical
  let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
  have hΩeach : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := fun a =>
    nonempty_avoidingTriggerSubset_of_card_le (S a) (hwprivate a)
  let _ : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := hΩeach
  have hΩ : Nonempty Ω := inferInstance
  let _ : Nonempty Ω := hΩ
  let Y : (τ × σ) → ConditionedPacketFlatUnit K D → Ω → ℝ :=
    fun q z u => conditionedPacketObservable (w := w)
      anchor S J body z (test q.1) (selectorTest q.2) u
  let bad₁ : ((ι × τ) × σ) →
      (ConditionedPacketFlatUnit K D → Ω) → Prop := fun q U =>
    ε ≤ |(∑ z ∈ conditionedPacketListFiber q.1.1,
        Y (q.1.2, q.2) z (U z)) -
      ∑ z ∈ conditionedPacketListFiber q.1.1,
        expectation (Y (q.1.2, q.2) z)|
  let bad₂ : (ConditionedPacketFlatUnit K D × ConditionedPacketFlatUnit K D) →
      (ConditionedPacketFlatUnit K D → Ω) → Prop := fun p U =>
    p.1 ≠ p.2 ∧
      (w + 3) / 4 ≤
        ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card
  let B : (ConditionedPacketFlatUnit K D × ConditionedPacketFlatUnit K D) → ℝ :=
    fun p => (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / (S (anchor p.2.1))ᶜ.card) ^ ((w + 3) / 4)
  have hconc : ∀ q, probability (bad₁ q) ≤
      2 * Real.exp (-ε ^ 2 /
        (2 * ((K q.1.1 * D q.1.1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2)) := by
    intro q
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (Y (q.1.2, q.2)) (by positivity : (0 : ℝ) ≤ (1 / 2 : ℝ) ^ w)
      (fun z u => abs_conditionedPacketObservable_le anchor S J body z
        (test q.1.2) (selectorTest q.2) u)
      (conditionedPacketListFiber q.1.1) hε
    simpa only [bad₁, card_conditionedPacketListFiber] using h
  have hpair : ∀ p, probability (bad₂ p) ≤ B p := by
    intro p
    by_cases hp : p.1 = p.2
    · have hzero : probability (bad₂ p) = 0 := by
        simp [bad₂, hp, probability, expectation]
      rw [hzero]
      dsimp [B]
      positivity
    · have hcond : ∀ u : Ω,
          probability (fun v : Ω =>
            (w + 3) / 4 ≤
              ((u (anchor p.1.1)).1 ∩ (v (anchor p.2.1)).1).card) ≤ B p := by
        intro u
        have hmarg := probability_pi_eval
          (Ω := fun a : κ => AvoidingTriggerSubset (S a) w) (anchor p.2.1)
          (fun V => (w + 3) / 4 ≤
            ((u (anchor p.1.1)).1 ∩ V.1).card)
        have hA : 0 < (S (anchor p.2.1))ᶜ.card := by
          have hcard := hwprivate (anchor p.2.1)
          omega
        obtain ⟨hV, hbound⟩ := probability_large_intersection_without_subset_le
          (S (anchor p.2.1))ᶜ (u (anchor p.1.1)).1 hA
          (hwprivate (anchor p.2.1))
          (avoidingTriggerSubset_spec (u (anchor p.1.1))).2
          (by omega : (w + 3) / 4 ≤ w)
        let _ : Nonempty (AvoidingTriggerSubset (S (anchor p.2.1)) w) := hV
        calc
          probability (fun v : Ω =>
              (w + 3) / 4 ≤
                ((u (anchor p.1.1)).1 ∩ (v (anchor p.2.1)).1).card) =
              probability (fun V : AvoidingTriggerSubset (S (anchor p.2.1)) w =>
                (w + 3) / 4 ≤ ((u (anchor p.1.1)).1 ∩ V.1).card) := by
            convert hmarg using 1
          _ ≤ B p := by simpa [B] using hbound
      have h := probability_jointPair_le_of_conditional
        (fun u v : Ω => (w + 3) / 4 ≤
          ((u (anchor p.1.1)).1 ∩ (v (anchor p.2.1)).1).card)
        p.1 p.2 hp (C := B p) (fun u => by
          have hu := hcond u
          convert hu using 1
          apply probability_eq_of_decidable)
      have heq : probability (bad₂ p) =
          @probability (ConditionedPacketFlatUnit K D → Ω) _
            (fun U : ConditionedPacketFlatUnit K D → Ω =>
              (w + 3) / 4 ≤
                ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card)
            (fun U => Classical.propDecidable
              ((w + 3) / 4 ≤
                ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card)) := by
        unfold probability expectation
        congr 1
        apply Finset.sum_congr rfl
        intro U _hU
        by_cases hinter : (w + 3) / 4 ≤
            ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card <;>
          simp [bad₂, hp, hinter]
      rw [heq]
      exact h
  have hconcSum : (∑ q, probability (bad₁ q)) ≤
      ∑ q : (ι × τ) × σ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((K q.1.1 * D q.1.1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2)) :=
    Finset.sum_le_sum (fun q _ => hconc q)
  have hpairSum : (∑ p, probability (bad₂ p)) ≤ ∑ p, B p :=
    Finset.sum_le_sum (fun p _ => hpair p)
  have hsum : (∑ q, probability (bad₁ q)) + (∑ p, probability (bad₂ p)) < 1 := by
    apply (add_le_add hconcSum hpairSum).trans_lt
    simpa [B] using hbudget
  obtain ⟨U, hU₁, hU₂⟩ := exists_avoiding_two_families bad₁ bad₂ hsum
  refine ⟨U, ?_, ?_⟩
  · intro i T Q
    have h : |(∑ z ∈ conditionedPacketListFiber i,
          conditionedPacketObservable (w := w) anchor S J body z (test T)
            (selectorTest Q) (U z)) -
        ∑ z ∈ conditionedPacketListFiber i,
          expectation (conditionedPacketObservable (w := w)
            anchor S J body z (test T) (selectorTest Q))| < ε := by
      simpa only [bad₁, Y] using lt_of_not_ge (hU₁ ((i, T), Q))
    rw [← conditionedPacketActual_sub_ideal_eq_centered] at h
    exact h
  · intro z z' hzz
    have hb := hU₂ (z, z')
    have hsmall : ((U z (anchor z.1)).1 ∩ (U z' (anchor z'.1)).1).card <
        (w + 3) / 4 := by
      apply Nat.lt_of_not_ge
      intro hinter
      exact hb ⟨hzz, hinter⟩
    have hprivate : 4 * ((U z (anchor z.1)).1 ∩
        (U z' (anchor z'.1)).1).card < w := by omega
    simpa only [← embedLastTerm_inter, card_embedLastTerm] using hprivate

/-- Conditioned flat units of the public all-pattern source. -/
abbrev FullConditionedSourceFlatUnit (t w m : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :=
  ConditionedPacketFlatUnit (ι := FullScheduledListIndex t m N)
    (fullSourceListCopies (w := w) (ρ := ρ))
    (fullSourceListConstituents (t := t) (m := m) (N := N))

/-- Send a public full-source unit to its dependent scheduled list fiber. -/
noncomputable def fullSourceUnitToConditionedFlat {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (u : FullSourceUnitIndex t w m N ρ) :
    FullConditionedSourceFlatUnit t w m N ρ :=
  match u with
  | Sum.inl g => ⟨Sum.inl g.1, finProdFinEquiv (g.2, (0 : Fin 1))⟩
  | Sum.inr a => ⟨Sum.inr a.1, finProdFinEquiv (a.2.1, a.2.2)⟩

/-- The public flat source unit map above is injective. -/
theorem fullSourceUnitToConditionedFlat_injective {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ} :
    Function.Injective (fullSourceUnitToConditionedFlat (t := t) (w := w) (m := m)
      (N := N) (ρ := ρ)) := by
  intro u v huv
  cases u with
  | inl g =>
      cases v with
      | inl g' =>
          rcases g with ⟨g, c⟩
          rcases g' with ⟨g', c'⟩
          have hg : g = g' := by
            have h := congrArg Sigma.fst huv
            exact Sum.inl.inj h
          subst g'
          have hc : c = c' := by
            have h := (Sigma.mk.inj_iff.mp huv).2
            have hprod : finProdFinEquiv (c, (0 : Fin 1)) =
                finProdFinEquiv (c', (0 : Fin 1)) := eq_of_heq h
            have hce := finProdFinEquiv.injective hprod
            exact congrArg Prod.fst hce
          subst c'
          rfl
      | inr a =>
          have h := congrArg Sigma.fst huv
          contradiction
  | inr a =>
      cases v with
      | inl g =>
          have h := congrArg Sigma.fst huv
          contradiction
      | inr a' =>
          rcases a with ⟨⟨q, s⟩, c, e⟩
          rcases a' with ⟨⟨q', s'⟩, c', e'⟩
          have hqs : (q, s) = (q', s') := by
            have h := congrArg Sigma.fst huv
            exact Sum.inr.inj h
          cases hqs
          have hce : (c, e) = (c', e') := by
            have h := (Sigma.mk.inj_iff.mp huv).2
            have hprod : finProdFinEquiv (c, e) = finProdFinEquiv (c', e') :=
              eq_of_heq h
            exact finProdFinEquiv.injective hprod
          cases hce
          rfl

/-- Convert one conditioned dependent-list product sample to public flat
source triggers, without padding or discarding a generic/anchored unit. -/
noncomputable def fullSourceConditionedTriggersOfFlat {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (U : FullConditionedSourceFlatUnit t w m N ρ →
      (a : BoundedAnchor t m) → AvoidingTriggerSubset a.1 w)
    (u : FullSourceUnitIndex t w m N ρ) : Finset (Fin (M + m)) :=
  embedLastTerm M m
    (U (fullSourceUnitToConditionedFlat u)
      (fullSourceListAnchor (fullSourceUnitToConditionedFlat u).1)).1

@[simp] theorem fullSourceListTrigger_conditionedFlat {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (U : FullConditionedSourceFlatUnit t w m N ρ →
      (a : BoundedAnchor t m) → AvoidingTriggerSubset a.1 w)
    (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ))
    (e : Fin (fullSourceListConstituents ℓ)) :
    fullSourceListTrigger (fullSourceConditionedTriggersOfFlat (M := M) U) ℓ c e =
      embedLastTerm M m
        (U ⟨ℓ, finProdFinEquiv (c, e)⟩ (fullSourceListAnchor ℓ)).1 := by
  cases ℓ with
  | inl g =>
      let z : Fin (fullSourceListConstituents (t := t) (m := m) (N := N)
          (Sum.inl g : FullScheduledListIndex t m N)) :=
        ⟨0, by simp [fullSourceListConstituents]⟩
      have he0 : e.1 = 0 := by
        have he := e.isLt
        change e.1 < 1 at he
        omega
      have he : e = z := Fin.ext he0
      subst e
      rfl
  | inr qs =>
      rfl

/-- Full all-pattern source specialization.  Every list, every physical test,
and every selector test is controlled on one common conditioned realization.
The only probabilistic premise is the displayed finite budget. -/
theorem exists_conditionedFullSource_listFullCentered
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    {τ σ : Type*} [Fintype τ] [Fintype σ]
    (test : τ → Finset (Fin (M + m))) (selectorTest : σ → Finset (Fin L))
    (hw : 0 < w) (hwprivate : ∀ a : BoundedAnchor t m, w ≤ a.1ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : (FullScheduledListIndex t m N × τ) × σ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((fullSourceListCopies (w := w) (ρ := ρ) q.1.1 *
            fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : FullConditionedSourceFlatUnit t w m N ρ ×
          FullConditionedSourceFlatUnit t w m N ρ,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4)) < 1) :
    ∃ V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)),
      (∀ ℓ, ∀ T Q,
        |(∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
            ∑ e : Fin (fullSourceListConstituents ℓ),
              triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
                (fullSourceListBody design ℓ c e) (test T) *
              walshCoefficient (selector L
                (scheduleUnitThreshold L
                  (fullSourceListTick (w := w) (ρ := ρ) (L := L)
                    mix radial angle ℓ) c)) (selectorTest Q)) -
          conditionedScheduledPacketListFullIdeal (w := w)
            (K := fullSourceListCopies (w := w) (ρ := ρ) ℓ)
            (D := fullSourceListConstituents ℓ)
            (fullSourceListAnchor ℓ).1
            (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
            (fullSourceListBody (w := w) (ρ := ρ) design ℓ)
            (test T) (selectorTest Q)| < ε) ∧
      (∀ u, (V u).card = w) ∧
      (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) := by
  classical
  obtain ⟨U, hcenter, hpair⟩ :=
    exists_conditionedScheduledPacketFamily_fullCentered
      (ι := FullScheduledListIndex t m N) (κ := BoundedAnchor t m)
      (K := fullSourceListCopies (w := w) (ρ := ρ))
      (D := fullSourceListConstituents)
      fullSourceListAnchor (fun a : BoundedAnchor t m => a.1)
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle)
      (fullSourceListBody design) test selectorTest hw hwprivate hε hbudget
  let V := fullSourceConditionedTriggersOfFlat (M := M) U
  refine ⟨V, ?_, ?_, ?_⟩
  · intro ℓ T Q
    have h := hcenter ℓ T Q
    dsimp only [V]
    simpa only [conditionedScheduledPacketListActual,
      fullSourceListTrigger_conditionedFlat] using h
  · intro u
    change (embedLastTerm M m
      (U (fullSourceUnitToConditionedFlat u)
        (fullSourceListAnchor (fullSourceUnitToConditionedFlat u).1)).1).card = w
    exact (card_embedLastTerm M m _).trans
      (avoidingTriggerSubset_spec
        (U (fullSourceUnitToConditionedFlat u)
          (fullSourceListAnchor (fullSourceUnitToConditionedFlat u).1))).2
  · intro u v huv
    have hflat : fullSourceUnitToConditionedFlat u ≠ fullSourceUnitToConditionedFlat v :=
      fun h => huv (fullSourceUnitToConditionedFlat_injective h)
    exact hpair _ _ hflat

/-- On the empty selector support, the exact selector Walsh coefficient is
precisely the schedule fraction; no such replacement is made on nonempty Q. -/
theorem walshCoefficient_selector_schedule_empty {L K : ℕ} (J : ℕ) (c : Fin K) :
    walshCoefficient (selector L (scheduleUnitThreshold L J c)) ∅ =
      scheduleUnitFraction L J c := by
  rw [walshCoefficient_empty]
  change probability (fun x => selector L (scheduleUnitThreshold L J c) x = true) = _
  rw [probability_selector L _ (scheduleUnitThreshold_le L c),
    one_sub_scheduleUnitThreshold_div]

/-- Empty-selector reduction of the private-conditioned full ideal. -/
theorem conditionedScheduledPacketListFullIdeal_empty
    {m n L w K D : ℕ} (S : Finset (Fin n)) (J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin (m + n))))
    (T : Finset (Fin (m + n))) :
    conditionedScheduledPacketListFullIdeal (w := w) (L := L) S J body T ∅ =
      ∑ c : Fin K, scheduleUnitFraction L J c *
        ∑ e : Fin D,
          conditionedNativeExpectedTriggeredWalshStatisticD S w (body c e) T := by
  classical
  unfold conditionedScheduledPacketListFullIdeal
  simp_rw [walshCoefficient_selector_schedule_empty]
  apply Finset.sum_congr rfl
  intro c _hc
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro e _he
  ring

/-- The exact arbitrary-support constituent coefficient of the public source
list is the left-hand side centered by the construction above. -/
theorem realWalshCoefficient_fullSourceScheduledList_append
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N)
    (T : Finset (Fin (M + m))) (Q : Finset (Fin L)) :
    realWalshCoefficient
      (constituentSum
        (fun a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ) => dnfEval
            (scheduledPacketUnitTerms (L := L) (fullSourceListTrigger V ℓ)
              (fullSourceListBody design ℓ)
              (fullSourceListTick (w := w) (ρ := ρ) (L := L)
                mix radial angle ℓ) a)) Finset.univ)
      (appendWalshSupport T Q) =
    ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      ∑ e : Fin (fullSourceListConstituents ℓ),
        triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
          (fullSourceListBody design ℓ c e) T *
        walshCoefficient (selector L
          (scheduleUnitThreshold L
            (fullSourceListTick (w := w) (ρ := ρ) (L := L)
              mix radial angle ℓ) c)) Q := by
  exact realWalshCoefficient_scheduledPacketConstituentSum_append
    (fullSourceListTrigger V ℓ) (fullSourceListBody design ℓ)
    (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) T Q

/-- The constructed full ideal at empty selector support is exactly the public
physical-block source-list ideal. -/
theorem conditionedFullSourceListIdeal_empty
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) (T : Finset (Fin (M + m))) :
    conditionedScheduledPacketListFullIdeal (w := w) (L := L)
      (K := fullSourceListCopies (w := w) (ρ := ρ) ℓ)
      (D := fullSourceListConstituents ℓ)
      (fullSourceListAnchor ℓ).1
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
      (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T ∅ =
    fullSourceListIdeal (w := w) (ρ := ρ) (L := L)
      design mix radial angle ℓ T := by
  rw [conditionedScheduledPacketListFullIdeal_empty]
  rfl

/-- Uniform per-list defects give the displayed summed full-support defect.
This estimate sums the arithmetic list coefficients, before any separate OR
correction; it does not drop cross-list pairs from an eventual gate proof. -/
theorem abs_sum_conditionedScheduledPacketActual_sub_ideal_le_card_mul
    {m n L w : ℕ} {ι κ : Type*} [Fintype ι] [Fintype κ] {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (U : ConditionedPacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (S a) w)
    (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) {ε : ℝ}
    (hcenter : ∀ i,
      |conditionedScheduledPacketListActual anchor S U J body i T Q -
        conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i))
          (J i) (body i) T Q| < ε) :
    |(∑ i, conditionedScheduledPacketListActual anchor S U J body i T Q) -
      ∑ i, conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i))
        (J i) (body i) T Q| ≤ (Fintype.card ι : ℝ) * ε := by
  classical
  rw [← Finset.sum_sub_distrib]
  calc
    _ ≤ ∑ i, |conditionedScheduledPacketListActual anchor S U J body i T Q -
        conditionedScheduledPacketListFullIdeal (w := w) (S (anchor i))
          (J i) (body i) T Q| := Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _i : ι, ε := Finset.sum_le_sum (fun i _hi => (hcenter i).le)
    _ = (Fintype.card ι : ℝ) * ε := by
      simp [nsmul_eq_mul]

end MonotoneDNF

#print axioms MonotoneDNF.conditionedScheduledPacketListActual
#print axioms MonotoneDNF.conditionedScheduledPacketListFullIdeal
#print axioms MonotoneDNF.expectation_conditionedPacketObservable
#print axioms MonotoneDNF.conditionedPacketActual_sub_ideal_eq_centered
#print axioms MonotoneDNF.exists_conditionedScheduledPacketFamily_fullCentered
#print axioms MonotoneDNF.fullSourceUnitToConditionedFlat_injective
#print axioms MonotoneDNF.exists_conditionedFullSource_listFullCentered
#print axioms MonotoneDNF.realWalshCoefficient_fullSourceScheduledList_append
#print axioms MonotoneDNF.conditionedFullSourceListIdeal_empty
#print axioms MonotoneDNF.abs_sum_conditionedScheduledPacketActual_sub_ideal_le_card_mul
#print axioms MonotoneDNF.nativeResponse_ne_literalConditionedResponse_twoCoordinate


==> anc/MonotoneDNF/ConditionedNativeGlobalGeometry.lean <==
module

public import MonotoneDNF.NativeConditionedCompatibility

@[expose] public section

/-!
# Joint global statistics on the conditioned native fiber

The public avoiding-embedding theorem treats bodies and tests on the private
cube.  Here the bodies and tests are on `m+n`, while the random avoiding
trigger is on `n` and is embedded in the last block.  The ideal is defined by
the same private law.  This is exactly the zero-first-block-conditioned
native model; no native full-complement expectation is substituted.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Ideal global triggered statistic under zero-first-block conditioning. -/
noncomputable def conditionedNativeExpectedTriggeredWalshStatisticD
    {m n : ℕ} (S : Finset (Fin n)) (w : ℕ)
    (body : List (Finset (Fin (m + n)))) (T : Finset (Fin (m + n))) : ℝ :=
  if h : Nonempty (AvoidingTriggerSubset S w) then
    letI : Nonempty (AvoidingTriggerSubset S w) := h
    expectation (fun U : AvoidingTriggerSubset S w =>
      triggeredWalshStatistic (embedLastTerm m n U.1) body T)
  else 0

/-- Push a private joint seed into the zero-first-block fiber of the native
padded design. -/
noncomputable def conditionedNativeSourceSeed {N t n w : ℕ} (M : ℕ)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w) :
    Fin N → (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w :=
  fun i a => embedLastAvoidingTrigger (M := M) a (U i a)

@[simp] theorem nativePaddedSourceTrigger_conditionedSeed {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) :
    nativePaddedSourceTrigger M anchor (conditionedNativeSourceSeed M U) i =
      embedLastTerm M n (U i (anchor i)).1 := rfl

/-- Projection of the independent conditioned seed has the displayed ideal. -/
theorem expectation_pi_conditionedNativeTriggeredWalshStatistic
    {κ : Type*} [Fintype κ] [DecidableEq κ] {m n w : ℕ}
    (S : κ → Finset (Fin n)) [∀ a, Nonempty (AvoidingTriggerSubset (S a) w)]
    (a : κ) (body : List (Finset (Fin (m + n)))) (T : Finset (Fin (m + n))) :
    expectation (fun u : (∀ a, AvoidingTriggerSubset (S a) w) =>
      triggeredWalshStatistic (embedLastTerm m n (u a).1) body T) =
    conditionedNativeExpectedTriggeredWalshStatisticD (S a) w body T := by
  unfold conditionedNativeExpectedTriggeredWalshStatisticD
  rw [dif_pos (inferInstance : Nonempty (AvoidingTriggerSubset (S a) w))]
  exact expectation_pi_eval
    (Ω := fun a : κ => AvoidingTriggerSubset (S a) w) a
    (fun U : AvoidingTriggerSubset (S a) w =>
      triggeredWalshStatistic (embedLastTerm m n U.1) body T)

/-- A joint private-law realization for arbitrary bodies and tests on the
whole padded cube.  This is a construction on the conditioned fiber, not a
probabilistic intersection with the separate native realization theorem. -/
theorem exists_conditionedGlobalAvoidingPhysicalWalshEmbedding
    {κ τ : Type*} [Fintype κ] [Fintype τ] {m n N w : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ) (hw : 0 < w)
    (hwprivate : ∀ a, w ≤ (S a)ᶜ.card)
    (body : Fin N → List (Finset (Fin (m + n))))
    (test : τ → Finset (Fin (m + n)))
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin N × Fin N,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ ((w + 3) / 4)) < 1) :
    let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      letI : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := fun a =>
        ⟨Classical.choice (inferInstance : Nonempty Ω) a⟩
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × τ,
          |(∑ i ∈ finPrefix q.1,
              triggeredWalshStatistic
                (embedLastTerm m n (U i (anchor i)).1) (body i) (test q.2)) -
            ∑ i ∈ finPrefix q.1,
              conditionedNativeExpectedTriggeredWalshStatisticD
                (S (anchor i)) w (body i) (test q.2)| < ε) ∧
        (∀ i j, i ≠ j →
          4 * ((embedLastTerm m n (U i (anchor i)).1) ∩
            (embedLastTerm m n (U j (anchor j)).1)).card < w) ∧
        (expectation (fun x : BooleanCube (m + n) =>
          |constituentSum
            (fun i => dnfEval (triggeredBodyTerms
              (embedLastTerm m n (U i (anchor i)).1) (body i))) Finset.univ x -
            bit (jointTriggeredEval
              (fun i => embedLastTerm m n (U i (anchor i)).1) body x)|) ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
        (∀ T : Finset (Fin (m + n)),
          |realWalshCoefficient
            (constituentSum
              (fun i => dnfEval (triggeredBodyTerms
                (embedLastTerm m n (U i (anchor i)).1) (body i))) Finset.univ) T -
            walshCoefficient (jointTriggeredEval
              (fun i => embedLastTerm m n (U i (anchor i)).1) body) T| ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  classical
  let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
  let Y : τ → Fin N → Ω → ℝ := fun T i u =>
    triggeredWalshStatistic (embedLastTerm m n (u (anchor i)).1) (body i) (test T)
  have hΩeach : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := fun a =>
    nonempty_avoidingTriggerSubset_of_card_le (S a) (hwprivate a)
  let : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := hΩeach
  have hbound : ∀ T i u, |Y T i u| ≤ (1 / 2 : ℝ) ^ w := by
    intro T i u
    exact abs_triggeredWalshStatistic_le _ _ _
      ((card_embedLastTerm m n _).trans (avoidingTriggerSubset_spec (u (anchor i))).2)
  obtain ⟨hΩ, U, hprefix, hpair⟩ := exists_jointAvoidingTriggerEmbedding
    S anchor hw hwprivate (by omega : (w + 3) / 4 ≤ w) Y
    (by positivity : 0 ≤ (1 / 2 : ℝ) ^ w) hε hbound (by simpa [Y] using hbudget)
  let : Nonempty Ω := hΩ
  have hsmall : ∀ i j, i ≠ j →
      ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card < (w + 3) / 4 := by
    intro i j hij
    exact Nat.lt_of_not_ge (hpair i j hij)
  have hinterPrivate : ∀ i j, i ≠ j →
      4 * ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card < w := by
    intro i j hij
    have h := hsmall i j hij
    omega
  have hinter : ∀ i j, i ≠ j →
      4 * ((embedLastTerm m n (U i (anchor i)).1) ∩
        (embedLastTerm m n (U j (anchor j)).1)).card < w := by
    intro i j hij
    simpa only [← embedLastTerm_inter, card_embedLastTerm] using hinterPrivate i j hij
  have hcard : ∀ i, (embedLastTerm m n (U i (anchor i)).1).card = w := fun i =>
    (card_embedLastTerm m n _).trans (avoidingTriggerSubset_spec (U i (anchor i))).2
  refine ⟨hΩ, U, ?_, hinter,
    expectation_abs_jointTriggeredSum_sub_gate_le
      (fun i => embedLastTerm m n (U i (anchor i)).1) body hcard hinter,
    fun T => abs_walsh_jointTriggeredSum_sub_gate_le
      (fun i => embedLastTerm m n (U i (anchor i)).1) body hcard hinter T⟩
  intro q
  have h := hprefix q
  change |centeredPrefixSum (Y q.2) q.1 U| < ε at h
  rw [show centeredPrefixSum (Y q.2) q.1 U =
      (∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (embedLastTerm m n (U i (anchor i)).1)
          (body i) (test q.2)) -
      ∑ i ∈ finPrefix q.1,
        conditionedNativeExpectedTriggeredWalshStatisticD
          (S (anchor i)) w (body i) (test q.2) by
    unfold centeredPrefixSum
    congr 1
    apply Finset.sum_congr rfl
    intro i _hi
    exact expectation_pi_conditionedNativeTriggeredWalshStatistic
      S (anchor i) (body i) (test q.2)] at h
  exact h

/-- The actual mixed source DNF on the conditioned native fiber.  Generic
bodies remain arbitrary first-block pools and packet bodies remain arbitrary
last-block bodies.  Every prefix and every global low-degree Walsh test is
controlled against the *conditioned* ideal, with no change of law in the ideal. -/
theorem exists_conditionedNativeMixedAppendedSourceGeometry
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : 0 < w)
    (hwprivate : ∀ a : BoundedAnchor t (w ^ 2), w ≤ a.1ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
          LowDegreeWalshTest t (M + w ^ 2),
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
          Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((mixedSourceAnchor R t w ρ A p.2).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4)) < 1) :
    let N := sourceTriggerUnitCount R t w (w ^ 2) ρ
    let Ω := (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × LowDegreeWalshTest t (M + w ^ 2),
          |(∑ i ∈ finPrefix q.1,
              triggeredWalshStatistic
                (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
                  (conditionedNativeSourceSeed M U) i)
                (mixedAppendedSourceBody R t w ρ M P B i)
                (lowDegreeWalshTestSet q.2)) -
            ∑ i ∈ finPrefix q.1,
              conditionedNativeExpectedTriggeredWalshStatisticD
                ((mixedSourceAnchor R t w ρ A i).1) w
                (mixedAppendedSourceBody R t w ρ M P B i)
                (lowDegreeWalshTestSet q.2)| < ε) ∧
        (∀ i j, i ≠ j →
          4 * ((nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
              (conditionedNativeSourceSeed M U) i) ∩
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
              (conditionedNativeSourceSeed M U) j)).card < w) ∧
        (∀ i, (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
          (conditionedNativeSourceSeed M U) i).card = w) ∧
        (∀ i, Disjoint
          (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
            (conditionedNativeSourceSeed M U) i)
          (embedLastTerm M (w ^ 2) ((mixedSourceAnchor R t w ρ A i).1))) ∧
        (∀ i, Disjoint
          (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
            (conditionedNativeSourceSeed M U) i)
          (embedFirstTerm M (w ^ 2) Finset.univ)) ∧
        (expectation (fun x : BooleanCube (M + w ^ 2) =>
          |constituentSum
            (fun i => dnfEval (triggeredBodyTerms
              (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
                (conditionedNativeSourceSeed M U) i)
              (mixedAppendedSourceBody R t w ρ M P B i))) Finset.univ x -
            bit (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A
              (conditionedNativeSourceSeed M U) P B) x)|) ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
        (∀ T : Finset (Fin (M + w ^ 2)),
          |realWalshCoefficient
            (constituentSum
              (fun i => dnfEval (triggeredBodyTerms
                (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
                  (conditionedNativeSourceSeed M U) i)
                (mixedAppendedSourceBody R t w ρ M P B i))) Finset.univ) T -
            walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A
              (conditionedNativeSourceSeed M U) P B)) T| ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  classical
  dsimp only
  obtain ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩ :=
    exists_conditionedGlobalAvoidingPhysicalWalshEmbedding
      (m := M) (S := fun a : BoundedAnchor t (w ^ 2) => a.1)
      (mixedSourceAnchor R t w ρ A) hw hwprivate
      (mixedAppendedSourceBody R t w ρ M P B) lowDegreeWalshTestSet hε hbudget
  let Ω := (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w
  let : Nonempty Ω := hΩ
  refine ⟨hΩ, U, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · simpa only [nativePaddedSourceTrigger_conditionedSeed] using hprefix
  · simpa only [nativePaddedSourceTrigger_conditionedSeed] using hpair
  · intro i
    exact card_nativePaddedSourceTrigger M _ (conditionedNativeSourceSeed M U) i
  · intro i
    exact disjoint_avoidingTriggerSubset
      (conditionedNativeSourceSeed M U i (mixedSourceAnchor R t w ρ A i))
  · intro i
    exact (disjoint_embedFirstTerm_embedLastTerm Finset.univ
      (U i (mixedSourceAnchor R t w ρ A i)).1).symm
  · simpa only [nativeMixedAppendedSourceDnf, dnfEval_jointTriggeredDnf,
      nativePaddedSourceTrigger_conditionedSeed] using hOr
  · simpa only [nativeMixedAppendedSourceDnf, dnfEval_jointTriggeredDnf,
      nativePaddedSourceTrigger_conditionedSeed] using hWalsh

/-- The conditioned native object is exactly the separated mixed DNF used by
the response-calibration development. -/
theorem nativeMixedAppendedSourceDnf_conditionedSeed
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) :
    nativeMixedAppendedSourceDnf R t w ρ M A (conditionedNativeSourceSeed M U) P B =
      mixedAppendedSourceDnf R t w ρ M A U P B := by
  exact nativeMixedAppendedSourceDnf_pushforward R t w ρ M A U P B

/-- Generic biased response is unchanged after regarding the separated seed as
an actual native seed in the zero-first-block fiber. -/
theorem biasedFiringProbability_conditionedNativeMixedBody_generic
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ) (α : ℝ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (g : Fin (sourceGenericUnitCount R t w)) :
    biasedFiringProbability α (dnfEval (triggeredBodyTerms
      (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
        (conditionedNativeSourceSeed M U) (genericSourceUnit R t w ρ g))
      (mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g)))) =
    α ^ w * biasedFiringProbability α (dnfEval (P g)) := by
  simpa only [nativePaddedSourceTrigger_conditionedSeed,
    separatedSourceTrigger, privateSourceTrigger] using
    biasedFiringProbability_mixedAppendedSourceBody_generic
      R t w ρ M α P B A U g

/-- On last-block bodies and tests, the new conditioned ideal is exactly the
older private avoiding ideal. -/
theorem conditionedNativeExpectedTriggeredWalshStatisticD_embedLast
    {m n w : ℕ} (S : Finset (Fin n)) [Nonempty (AvoidingTriggerSubset S w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    conditionedNativeExpectedTriggeredWalshStatisticD S w
      (embedLastBody m n body) (embedLastTerm m n T) =
    expectedAvoidingTriggeredWalshStatistic S w body T := by
  unfold conditionedNativeExpectedTriggeredWalshStatisticD
  rw [dif_pos (inferInstance : Nonempty (AvoidingTriggerSubset S w))]
  unfold expectedAvoidingTriggeredWalshStatistic triggeredWalshStatistic
  congr 1
  funext U
  exact walshCoefficient_embedLast_triggeredBodyTerms m n U.1 T body

/-- The complete conclusion predicate for a conditioned native mixed-source
seed at the evaluated source tolerance. -/
noncomputable def ConditionedNativeMixedSourceGoodAt
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w) : Prop :=
  let V := fun i => nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A)
    (conditionedNativeSourceSeed M U) i
  let body := mixedAppendedSourceBody R t w ρ M P B
  (∀ q : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
      LowDegreeWalshTest t (M + w ^ 2),
    |(∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (V i) (body i) (lowDegreeWalshTestSet q.2)) -
      ∑ i ∈ finPrefix q.1,
        conditionedNativeExpectedTriggeredWalshStatisticD
          ((mixedSourceAnchor R t w ρ A i).1) w (body i)
          (lowDegreeWalshTestSet q.2)| <
    nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
      (sourceTriggerUnitCount R t w (w ^ 2) ρ) w) ∧
  (∀ i j, i ≠ j → 4 * ((V i) ∩ (V j)).card < w) ∧
  (∀ i, (V i).card = w) ∧
  (∀ i, Disjoint (V i)
    (embedLastTerm M (w ^ 2) ((mixedSourceAnchor R t w ρ A i).1))) ∧
  (∀ i, Disjoint (V i) (embedFirstTerm M (w ^ 2) Finset.univ)) ∧
  (expectation (fun x : BooleanCube (M + w ^ 2) =>
    |constituentSum
      (fun i => dnfEval (triggeredBodyTerms (V i) (body i))) Finset.univ x -
      bit (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A
        (conditionedNativeSourceSeed M U) P B) x)|) ≤
    ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
  (∀ T : Finset (Fin (M + w ^ 2)),
    |realWalshCoefficient
      (constituentSum
        (fun i => dnfEval (triggeredBodyTerms (V i) (body i))) Finset.univ) T -
      walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A
        (conditionedNativeSourceSeed M U) P B)) T| ≤
    ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4))

/-- The exact finite budget of the conditioned construction: global padded
low-degree tests together with the private-complement pair budget. -/
noncomputable def conditionedNativeSourceBudget {t w M N : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2)) : ℝ :=
  nativePaddedPrefixBudget t (sourceUnitExponent t) (4 * t + 1) N (M + w ^ 2) w +
    sourceAvoidingPairBudget anchor

/-- The global-test prefix component is arbitrarily small on the actual slow-`C`
calibrated schedule. This proof does not use the smaller native pair budget. -/
theorem eventually_nativePaddedCalibratedPrefixBudget_lt
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    {η : ℝ} (hη : 0 < η) :
    ∀ᶠ n in atTop,
      nativePaddedPrefixBudget t (sourceUnitExponent t) (4 * t + 1)
        (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ)
        (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (W n) < η := by
  have hN : ∀ᶠ n in atTop,
      sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ ≤
        (W n) ^ sourceUnitExponent t :=
    hW.eventually (eventually_sourceTriggerUnitCount_le R t ρ hρ)
  have hM : ∀ᶠ n in atTop,
      Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 ≤ (W n) ^ 4 := by
    filter_upwards [eventually_separatedPhysicalDimension_le_pow_four
      C W hCW hW 0] with n hn
    simpa using hn
  have htwo : Tendsto (fun n : ℕ => 2 / ((W n : ℕ) : ℝ)) atTop (𝓝 0) := by
    have hbase : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
      simpa [div_eq_mul_inv] using
        (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
    exact hbase.comp hW
  filter_upwards [hN, hM, htwo.eventually (gt_mem_nhds hη),
    hW.eventually_gt_atTop 1, hW.eventually_ge_atTop (max 1 (t + 1))] with
    n hN hdim hsmall hw hwt
  have hm0 : 1 ≤ Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 := by
    have hw1 : 1 ≤ W n := by omega
    have hsq : 1 ≤ (W n) ^ 2 := one_le_pow₀ hw1
    omega
  have hT : lowDegreeWalshTestCard t
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) ≤
      (W n) ^ (4 * t + 1) :=
    lowDegreeWalshTestCard_quartic_le hm0 hdim hwt
  exact (nativePaddedPrefixBudget_le_two_div hw hN hT).trans_lt hsmall

/-- Private pair control along an arbitrary widening schedule of variable
anchors. This is the composition form missing from the same-width wrapper. -/
theorem eventually_sourceAvoidingPairBudget_comp_lt
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (W : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (anchor : ∀ n, Fin (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2)) {η : ℝ} (hη : 0 < η) :
    ∀ᶠ n in atTop, sourceAvoidingPairBudget (anchor n) < η := by
  have hN : ∀ᶠ n in atTop,
      sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ ≤
        (W n) ^ sourceUnitExponent t :=
    hW.eventually (eventually_sourceTriggerUnitCount_le R t ρ hρ)
  have hprivateM : ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
    filter_upwards [eventually_ge_atTop (sourceGroundThreshold t)] with w hw
    exact (sourceGround_facts hw).2.2.2
  have hpairLim := (tendsto_quadraticGround_pairBudget
    (fun w : ℕ => w ^ 2 - t) (sourceUnitExponent t)
    (c := (1 / 2 : ℝ)) (by norm_num) hprivateM).comp hW
  filter_upwards [hN, hpairLim.eventually (gt_mem_nhds hη),
    hW.eventually_ge_atTop (sourceGroundThreshold t)] with n hN hsmall hground
  have htw : t < (W n) ^ 2 := (sourceGround_facts hground).2.1
  exact (sourceAvoidingPairBudget_le (q := sourceUnitExponent t)
    (anchor n) htw hN).trans_lt hsmall

/-- Both components of the conditioned construction are eventually below one
on the same calibrated schedule used by the response diagonal. -/
theorem eventually_conditionedNativeCalibratedSourceBudget_lt_one
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2)) :
    ∀ᶠ n in atTop,
      conditionedNativeSourceBudget
        (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
        (mixedSourceAnchor R t (W n) ρ (A n)) < 1 := by
  filter_upwards [eventually_nativePaddedCalibratedPrefixBudget_lt
      R t ρ hρ C W hCW hW (show (0 : ℝ) < 1 / 2 by norm_num),
    eventually_sourceAvoidingPairBudget_comp_lt R t ρ hρ W hW
      (fun n => mixedSourceAnchor R t (W n) ρ (A n))
      (show (0 : ℝ) < 1 / 2 by norm_num)] with n hprefix hpair
  unfold conditionedNativeSourceBudget
  linarith

/-- **Eventual conditioned-native realization on the calibrated schedule.**
For arbitrary supplied packet anchors and first- and last-block bodies, one actual
native seed lies in the zero-first-block fiber and simultaneously satisfies
all global low-degree prefix, pair, cardinality, anchor, OR and Walsh bounds.
Its ideals and biased response remain the separated/private ones, exactly as
in the response-calibration development. -/
theorem eventually_exists_conditionedNativeCalibratedMixedSourceGeometry
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (P : ∀ n, Fin (sourceGenericUnitCount R t (W n)) →
      List (Finset (Fin (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)))))
    (B : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      Fin 2 → Fin (16 * t) → List (Finset (Fin ((W n) ^ 2)))) :
    ∀ᶠ n in atTop,
      let N := sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ
      let M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)
      let Ω := (a : BoundedAnchor t ((W n) ^ 2)) → AvoidingTriggerSubset a.1 (W n)
      ∃ _ : Nonempty Ω,
        letI : Nonempty Ω := inferInstance
        ∃ U : Fin N → Ω,
          ConditionedNativeMixedSourceGoodAt R t (W n) ρ M (A n) (P n) (B n) U := by
  filter_upwards [eventually_conditionedNativeCalibratedSourceBudget_lt_one
      R t ρ hρ C W hCW hW A,
    hW.eventually_ge_atTop (sourceGroundThreshold t)] with n hbudget hground
  dsimp only
  have hfacts := sourceGround_facts (t := t) hground
  have hw : 0 < W n := hfacts.1
  have hwidth : W n ≤ (W n) ^ 2 - t := hfacts.2.2.1
  have hwprivate : ∀ a : BoundedAnchor t ((W n) ^ 2), W n ≤ a.1ᶜ.card := by
    intro a
    exact hwidth.trans (sub_card_le_boundedAnchor_complement a)
  have hε : 0 ≤ nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
      (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ) (W n) := by
    unfold nativePaddedPrefixTolerance
    exact cardConcentrationTolerance_nonneg _ _ (by positivity) _
  have hb := hbudget
  unfold conditionedNativeSourceBudget nativePaddedPrefixBudget
    sourceAvoidingPairBudget at hb
  obtain ⟨hΩ, U, hprefix, hpair, hcard, hanchor, hfirst, hOr, hWalsh⟩ :=
    exists_conditionedNativeMixedAppendedSourceGeometry R t (W n) ρ
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) (A n) (P n) (B n)
      hw hwprivate hε hb
  let Ω := (a : BoundedAnchor t ((W n) ^ 2)) → AvoidingTriggerSubset a.1 (W n)
  let : Nonempty Ω := hΩ
  exact ⟨hΩ, U, hprefix, hpair, hcard, hanchor, hfirst, hOr, hWalsh⟩

end MonotoneDNF

#print axioms MonotoneDNF.conditionedNativeExpectedTriggeredWalshStatisticD
#print axioms MonotoneDNF.expectation_pi_conditionedNativeTriggeredWalshStatistic
#print axioms MonotoneDNF.exists_conditionedGlobalAvoidingPhysicalWalshEmbedding
#print axioms MonotoneDNF.conditionedNativeSourceSeed
#print axioms MonotoneDNF.nativePaddedSourceTrigger_conditionedSeed
#print axioms MonotoneDNF.exists_conditionedNativeMixedAppendedSourceGeometry
#print axioms MonotoneDNF.nativeMixedAppendedSourceDnf_conditionedSeed
#print axioms MonotoneDNF.biasedFiringProbability_conditionedNativeMixedBody_generic
#print axioms MonotoneDNF.conditionedNativeExpectedTriggeredWalshStatisticD_embedLast
#print axioms MonotoneDNF.eventually_nativePaddedCalibratedPrefixBudget_lt
#print axioms MonotoneDNF.eventually_sourceAvoidingPairBudget_comp_lt
#print axioms MonotoneDNF.eventually_conditionedNativeCalibratedSourceBudget_lt_one
#print axioms MonotoneDNF.ConditionedNativeMixedSourceGoodAt
#print axioms MonotoneDNF.eventually_exists_conditionedNativeCalibratedMixedSourceGeometry


==> anc/MonotoneDNF/ConditionedRealizationBudget.lean <==
module

public import MonotoneDNF.ConditionedFullSupportCentered
public import MonotoneDNF.AllPatternResource

@[expose] public section

/-!
# Evaluated realization budgets for the conditioned full source

This module keeps the complete physical and selector test families.
Its estimates use the actual list/copy/constituent dimensions and the actual
integer anchor-copy floors. Nothing here identifies conditioned and native
expectations or supplies physical contact.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true
set_option linter.unusedSectionVars false

/-- Exact concentration half of `exists_conditionedFullSource_listFullCentered`. -/
noncomputable def fullConditionedListConcentrationBudget
    {t w m : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {τ σ : Type*} [Fintype τ] [Fintype σ] (ε : ℝ) : ℝ :=
  ∑ q : (FullScheduledListIndex t m N × τ) × σ,
    2 * Real.exp (-ε ^ 2 /
      (2 * ((fullSourceListCopies (w := w) (ρ := ρ) q.1.1 *
        fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
        ((1 / 2 : ℝ) ^ w) ^ 2))

/-- Exact ordered-pair half of the same realization theorem. -/
noncomputable def fullConditionedListPairBudget
    {t w m : ℕ} (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) : ℝ :=
  ∑ p : FullConditionedSourceFlatUnit t w m N ρ ×
      FullConditionedSourceFlatUnit t w m N ρ,
    (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ)) ^
        ((w + 3) / 4)

/-- The full finite budget, without dropping either union bound. -/
noncomputable def fullConditionedListRealizationBudget
    {t w m : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {τ σ : Type*} [Fintype τ] [Fintype σ] (ε : ℝ) : ℝ :=
  fullConditionedListConcentrationBudget (w := w) (m := m) (ρ := ρ)
      (τ := τ) (σ := σ) (N := N) ε +
    fullConditionedListPairBudget (t := t) (w := w) (m := m) N ρ

/-- The unrounded Part-V target grows at least like `w^(K-2t)` on the
quadratic schedule. The triangular strength supplies the polynomial power. -/
theorem pow_le_partVAnchorCopyTarget_quadratic {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    (w : ℝ) ^ (100 * (t + 2) - 2 * t) ≤
      partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r) := by
  have ht : 1 ≤ t := hr.trans hrt
  have htR : (1 : ℝ) ≤ t := by exact_mod_cast ht
  have hqR : (0 : ℝ) < 32 * (t : ℝ) := by positivity
  have hwR : 32 * (t : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw
  have hw0 : (0 : ℝ) < w := hqR.trans_le hwR
  have hw1 : (1 : ℝ) ≤ w := by linarith
  have hm : r ≤ w ^ 2 := by
    have hrw : r ≤ w := by omega
    exact hrw.trans (Nat.le_self_pow (show 2 ≠ 0 by norm_num) w)
  have hchoose : (0 : ℝ) < ((w ^ 2).choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hm
  have hden : 0 < ((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t := by positivity
  have hqdiv : (1 : ℝ) / w ≤ 1 / (32 * (t : ℝ)) :=
    one_div_le_one_div_of_le hqR hwR
  have hstrength : ((w : ℝ) ^ (t - r))⁻¹ ≤ partVTriangularStrength t r := by
    unfold partVTriangularStrength
    rw [← inv_pow]
    simpa only [one_div] using pow_le_pow_left₀ (by positivity) hqdiv (t - r)
  unfold partVAnchorCopyTarget sourceAnchorCopyTarget
  apply (le_div_iff₀ hden).2
  calc
    (w : ℝ) ^ (100 * (t + 2) - 2 * t) *
        (((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t) ≤
      (w : ℝ) ^ (100 * (t + 2) - 2 * t) *
        (((w ^ 2 : ℕ) ^ r : ℝ) * (w : ℝ) ^ t) := by
      gcongr
      exact_mod_cast Nat.choose_le_pow (w ^ 2) r
    _ = (w : ℝ) ^ (100 * (t + 2) - 2 * t) *
        ((w : ℝ) ^ (2 * r) * (w : ℝ) ^ t) := by
      push_cast
      rw [pow_mul]
    _ = (w : ℝ) ^ (100 * (t + 2) + r - (t - r)) := by
      rw [← pow_add, ← pow_add]
      congr 1
      omega
    _ = ((w : ℝ) ^ (t - r))⁻¹ *
        (w : ℝ) ^ (100 * (t + 2) + r) := by
      rw [inv_mul_eq_div]
      apply (eq_div_iff (pow_ne_zero _ hw0.ne')).2
      rw [← pow_add]
      congr 1
      omega
    _ ≤ partVTriangularStrength t r * (w : ℝ) ^ (100 * (t + 2) + r) :=
      mul_le_mul_of_nonneg_right hstrength (by positivity)
    _ = (partVCopyCapacity t w : ℝ) * partVTriangularStrength t r *
        (w : ℝ) ^ r := by
      unfold partVCopyCapacity
      push_cast
      rw [pow_add]
      ring

/-- One extra power of `w` absorbs the floor correction and the factor `1/2`. -/
theorem pow_le_partVAnchorCopyCount_quadratic_eventually {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      (w : ℝ) ^ (100 * (t + 2) - 2 * t - 1) ≤
        (partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r) : ℝ) := by
  filter_upwards [eventually_ge_atTop (max (32 * t) 4)] with w hw
  have hwt : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hw4 : 4 ≤ w := (Nat.le_max_right _ _).trans hw
  have hw1 : (1 : ℝ) ≤ w := by exact_mod_cast (show 1 ≤ w by omega)
  have hwR : (2 : ℝ) ≤ w := by exact_mod_cast (show 2 ≤ w by omega)
  have htarget := pow_le_partVAnchorCopyTarget_quadratic hr hrt hwt
  have hpow2 : (2 : ℝ) ≤ (w : ℝ) ^ (100 * (t + 2) - 2 * t) := by
    have hp : (w : ℝ) ^ 1 ≤ (w : ℝ) ^ (100 * (t + 2) - 2 * t) := by
      apply pow_le_pow_right₀ hw1
      omega
    have hwExp : (w : ℝ) ≤ (w : ℝ) ^ (100 * (t + 2) - 2 * t) := by
      simpa only [pow_one] using hp
    exact hwR.trans hwExp
  have htarget2 : (2 : ℝ) ≤ partVAnchorCopyTarget t w (w ^ 2) r
      (partVTriangularStrength t r) := hpow2.trans htarget
  have hfloor := Nat.sub_one_lt_floor
    (partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r))
  have hhalf : partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r) / 2 ≤
      (partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r) : ℝ) := by
    unfold partVAnchorCopyCount
    linarith
  have hdrop : (w : ℝ) ^ (100 * (t + 2) - 2 * t - 1) ≤
      (w : ℝ) ^ (100 * (t + 2) - 2 * t) / 2 := by
    apply (le_div_iff₀ (by norm_num : (0 : ℝ) < 2)).2
    have hmul := mul_le_mul_of_nonneg_left hwR
      (pow_nonneg (by positivity : (0 : ℝ) ≤ w) (100 * (t + 2) - 2 * t - 1))
    calc
      (w : ℝ) ^ (100 * (t + 2) - 2 * t - 1) * 2 ≤
          (w : ℝ) ^ (100 * (t + 2) - 2 * t - 1) * w := hmul
      _ = (w : ℝ) ^ (100 * (t + 2) - 2 * t) := by
        rw [← pow_succ]
        congr 1
        omega
  exact hdrop.trans ((div_le_div_of_nonneg_right htarget (by norm_num)).trans hhalf)

/-- The dependent sum over list fibers is exactly the public flat source unit
count. In particular, the pair budget has this count squared, not a count of
lists or of copies with their `16*t` constituents collapsed. -/
theorem card_fullConditionedSourceFlatUnit {t w m : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) =
      fullSourceUnitCount t w m N ρ := by
  classical
  have hpacket : (∑ q : SourceAnchorFiberIndex t m,
      sourceAnchorCopies t w m ρ q.1.1) = sourceAnchorPacketCount t w m ρ := by
    rw [← card_sourceAnchorPacketIndex]
    simp only [Fintype.card_sigma, Fintype.card_prod, Fintype.card_fin]
    rw [Fintype.sum_sigma]
    apply Finset.sum_congr rfl
    intro ℓ _hℓ
    simp
  change Fintype.card
    (Σℓ : FullScheduledListIndex t m N,
      Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
        fullSourceListConstituents ℓ)) = _
  rw [Fintype.card_sigma]
  simp only [Fintype.card_fin]
  rw [Fintype.sum_sum_type, Fintype.sum_prod_type]
  simp only [fullSourceListCopies, fullSourceListConstituents]
  unfold fullSourceUnitCount fullSourceGenericUnitCount
  have hanchor : (∑ q : SourceAnchorFiberIndex t m, ∑ _s : Fin 2,
      sourceAnchorCopies t w m ρ q.1.1 * (16 * t)) =
      2 * (16 * t) * sourceAnchorPacketCount t w m ρ := by
    calc
      _ = ∑ q : SourceAnchorFiberIndex t m,
          2 * (sourceAnchorCopies t w m ρ q.1.1 * (16 * t)) := by simp
      _ = 2 * (16 * t) * ∑ q : SourceAnchorFiberIndex t m,
          sourceAnchorCopies t w m ρ q.1.1 := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro q _hq
        ring
      _ = _ := by rw [hpacket]
  rw [hanchor]
  congr 1
  rw [Fintype.sum_sigma, Finset.sum_mul]
  simp

/-- Every list/copy/constituent product is bounded by the total flat source
unit count. -/
theorem fullSourceListDimensions_le_unitCount {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (ℓ : FullScheduledListIndex t m N) :
    fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ ≤
      fullSourceUnitCount t w m N ρ := by
  classical
  let n : FullScheduledListIndex t m N → ℕ := fun ℓ =>
    fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ
  have hcard : Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) = ∑ ℓ, n ℓ := by
    change Fintype.card (Σ ℓ, Fin (n ℓ)) = _
    simp
  calc
    n ℓ ≤ ∑ ℓ, n ℓ := Finset.single_le_sum (fun _ _ => Nat.zero_le _) (Finset.mem_univ ℓ)
    _ = Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) := hcard.symm
    _ = fullSourceUnitCount t w m N ρ := card_fullConditionedSourceFlatUnit N ρ

/-- Termwise uniform control of the exact full-test concentration budget.
Positive empty lists are excluded explicitly: their displayed denominator
would otherwise be zero and their displayed union-bound term would be `2`. -/
theorem fullConditionedListConcentrationBudget_le {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {τ σ : Type*} [Fintype τ] [Fintype σ] (ε : ℝ) {U : ℕ}
    (hU : 0 < U)
    (hpos : ∀ ℓ : FullScheduledListIndex t m N,
      0 < fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ)
    (hle : ∀ ℓ : FullScheduledListIndex t m N,
      fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ ≤ U) :
    fullConditionedListConcentrationBudget (w := w) (m := m) (ρ := ρ)
        (τ := τ) (σ := σ) (N := N) ε ≤
      2 * (Fintype.card (FullScheduledListIndex t m N) : ℝ) *
        (Fintype.card τ : ℝ) * (Fintype.card σ : ℝ) *
        Real.exp (-ε ^ 2 / (2 * (U : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2)) := by
  classical
  let D : ℝ := (1 / 2 : ℝ) ^ w
  have hD : 0 < D := by dsimp [D]; positivity
  have hUR : (0 : ℝ) < U := by exact_mod_cast hU
  have hdenU : 0 < 2 * (U : ℝ) * D ^ 2 := by positivity
  have hterm (q : (FullScheduledListIndex t m N × τ) × σ) :
      2 * Real.exp (-ε ^ 2 /
        (2 * ((fullSourceListCopies (w := w) (ρ := ρ) q.1.1 *
          fullSourceListConstituents q.1.1 : ℕ) : ℝ) * D ^ 2)) ≤
      2 * Real.exp (-ε ^ 2 / (2 * (U : ℝ) * D ^ 2)) := by
    let n : ℕ := fullSourceListCopies (w := w) (ρ := ρ) q.1.1 *
      fullSourceListConstituents q.1.1
    have hn : 0 < n := hpos q.1.1
    have hnU : n ≤ U := hle q.1.1
    have hnR : (0 : ℝ) < n := by exact_mod_cast hn
    have hnUR : (n : ℝ) ≤ (U : ℝ) := by exact_mod_cast hnU
    have hdenN : 0 < 2 * (n : ℝ) * D ^ 2 := by positivity
    have hdenle : 2 * (n : ℝ) * D ^ 2 ≤ 2 * (U : ℝ) * D ^ 2 := by
      exact mul_le_mul_of_nonneg_right (mul_le_mul_of_nonneg_left hnUR (by norm_num))
        (sq_nonneg D)
    have hfrac : ε ^ 2 / (2 * (U : ℝ) * D ^ 2) ≤ ε ^ 2 / (2 * (n : ℝ) * D ^ 2) := by
      exact (div_le_div_iff₀ hdenU hdenN).2
        (mul_le_mul_of_nonneg_left hdenle (sq_nonneg ε))
    have hexp : -ε ^ 2 / (2 * (n : ℝ) * D ^ 2) ≤
        -ε ^ 2 / (2 * (U : ℝ) * D ^ 2) := by
      have hneg := neg_le_neg hfrac
      simpa only [neg_div] using hneg
    exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hexp) (by norm_num)
  calc
    fullConditionedListConcentrationBudget (w := w) (m := m) (ρ := ρ)
        (τ := τ) (σ := σ) (N := N) ε =
        ∑ q : (FullScheduledListIndex t m N × τ) × σ,
          2 * Real.exp (-ε ^ 2 /
            (2 * ((fullSourceListCopies (w := w) (ρ := ρ) q.1.1 *
              fullSourceListConstituents q.1.1 : ℕ) : ℝ) * D ^ 2)) := by rfl
    _ ≤ ∑ _q : (FullScheduledListIndex t m N × τ) × σ,
          2 * Real.exp (-ε ^ 2 / (2 * (U : ℝ) * D ^ 2)) :=
      Finset.sum_le_sum (fun q _hq => hterm q)
    _ = 2 * (Fintype.card (FullScheduledListIndex t m N) : ℝ) *
        (Fintype.card τ : ℝ) * (Fintype.card σ : ℝ) *
        Real.exp (-ε ^ 2 / (2 * (U : ℝ) * D ^ 2)) := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul,
        Fintype.card_prod, Nat.cast_mul]
      ring

/-- Ordered-pair bound from any common lower bound on all private
complements. The exact flat cardinality is inserted before its envelope. -/
theorem fullConditionedListPairBudget_le {t w m : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) {U G : ℕ}
    (hU : fullSourceUnitCount t w m N ρ ≤ U) (hG : 0 < G)
    (hcomp : ∀ a : BoundedAnchor t m, G ≤ a.1ᶜ.card) :
    fullConditionedListPairBudget (t := t) (w := w) (m := m) N ρ ≤
      (U : ℝ) * (U : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (G : ℝ)) ^ ((w + 3) / 4)) := by
  classical
  let B : ℝ := (w.choose ((w + 3) / 4) : ℝ) *
    ((w : ℝ) / (G : ℝ)) ^ ((w + 3) / 4)
  have hGR : (0 : ℝ) < G := by exact_mod_cast hG
  have hterm (p : FullConditionedSourceFlatUnit t w m N ρ ×
      FullConditionedSourceFlatUnit t w m N ρ) :
      (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4) ≤ B := by
    have hc : G ≤ (fullSourceListAnchor p.2.1).1ᶜ.card := hcomp _
    have hcpos : 0 < (fullSourceListAnchor p.2.1).1ᶜ.card := hG.trans_le hc
    have hcR : (G : ℝ) ≤ ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ) := by
      exact_mod_cast hc
    have hcposR : (0 : ℝ) < ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ) := by
      exact_mod_cast hcpos
    have hbase : (w : ℝ) / ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ) ≤
        (w : ℝ) / (G : ℝ) := by
      exact (div_le_div_iff₀ hcposR hGR).2
        (mul_le_mul_of_nonneg_left hcR (by positivity))
    dsimp [B]
    exact mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (by positivity) hbase ((w + 3) / 4)) (by positivity)
  have hcard : Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) ≤ U := by
    rw [card_fullConditionedSourceFlatUnit N ρ]
    exact hU
  have hcardR : (Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) : ℝ) ≤
      (U : ℝ) := by exact_mod_cast hcard
  calc
    fullConditionedListPairBudget (t := t) (w := w) (m := m) N ρ ≤
        ∑ _p : FullConditionedSourceFlatUnit t w m N ρ ×
          FullConditionedSourceFlatUnit t w m N ρ, B :=
      Finset.sum_le_sum (fun p _hp => hterm p)
    _ = (Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) : ℝ) *
        (Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) : ℝ) * B := by
      simp [nsmul_eq_mul]
    _ ≤ (U : ℝ) * (U : ℝ) * B := by
      have hs : (Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) : ℝ) *
          (Fintype.card (FullConditionedSourceFlatUnit t w m N ρ) : ℝ) ≤
          (U : ℝ) * (U : ℝ) := by nlinarith
      exact mul_le_mul_of_nonneg_right hs (by positivity)

/-- The Part-V and source floor notations are literally the same integer on
the quadratic schedule for positive `w`. -/
theorem partVAnchorCopyCount_eq_sourceAnchorCopies_quadratic {t w r : ℕ}
    (_hw : 0 < w) :
    partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r) =
      sourceAnchorCopies t w (w ^ 2) (partVTriangularStrength t) r := by
  have h := partVAnchorGamma_eq_sourceAnchorIntensity t w r
  unfold partVAnchorGamma sourceAnchorIntensity at h
  have hp : ((1 / 2 : ℝ) ^ w) ≠ 0 := pow_ne_zero _ (by norm_num)
  have hr : (partVAnchorCopyCount t w (w ^ 2) r
      (partVTriangularStrength t r) : ℝ) =
      (sourceAnchorCopies t w (w ^ 2) (partVTriangularStrength t) r : ℝ) :=
    mul_right_cancel₀ hp h
  exact_mod_cast hr

/-- Every actual source list has a strictly positive copy/constituent product
on the quadratic triangular schedule. This includes zero-copy avoidance, not
just nonemptiness of each individual type. -/
theorem fullSourceListDimensions_pos_quadratic {t r w : ℕ}
    {N : HigherSignPattern t → ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (hw : 32 * t ≤ w) :
    ∀ ℓ : FullScheduledListIndex t (w ^ 2) N,
      0 < fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ *
        fullSourceListConstituents ℓ := by
  intro ℓ
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  cases ℓ with
  | inl g =>
      simp only [fullSourceListCopies, fullSourceListConstituents, mul_one]
      unfold sourceCopyCount
      positivity
  | inr qs =>
      have hdeg := Finset.mem_Icc.mp qs.1.1.2
      have hA : 0 < sourceAnchorCopies t w (w ^ 2)
          (partVTriangularStrength t) qs.1.1.1 := by
        rw [← partVAnchorCopyCount_eq_sourceAnchorCopies_quadratic hwpos]
        exact partVAnchorCopyCount_quadratic_pos hdeg.1 hdeg.2 hw
      change 0 < sourceAnchorCopies t w (w ^ 2)
        (partVTriangularStrength t) qs.1.1.1 * (16 * t)
      exact Nat.mul_pos hA (by positivity)

/-- Elementary polynomial envelope for all degree/anchor fibers. -/
theorem sourceAnchorFiberCount_quadratic_le (t w : ℕ) (hw : 0 < w) :
    sourceAnchorFiberCount t (w ^ 2) ≤ t * w ^ (2 * t) := by
  have hm : 1 ≤ w ^ 2 := one_le_pow₀ hw
  calc
    sourceAnchorFiberCount t (w ^ 2) ≤
        ∑ _ℓ ∈ Finset.Icc 1 t, (w ^ 2) ^ t := by
      unfold sourceAnchorFiberCount
      apply Finset.sum_le_sum
      intro ℓ hℓ
      exact (Nat.choose_le_pow (w ^ 2) ℓ).trans
        (Nat.pow_le_pow_right hm (Finset.mem_Icc.mp hℓ).2)
    _ = t * w ^ (2 * t) := by simp [← pow_mul]

/-- The actual number of generic plus anchored lists has a fixed polynomial
envelope once each pattern has at most `t+2` non-pure lists. -/
theorem eventually_card_fullScheduledListIndex_quadratic_le (t : ℕ)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      Fintype.card (FullScheduledListIndex t (w ^ 2) N) ≤ w ^ (2 * t + 2) := by
  let C : ℕ := 2 ^ (t - 1) * (t + 3)
  filter_upwards [eventually_ge_atTop (max 1 (C + 2 * t))] with w hw
  have hw1 : 0 < w := (Nat.le_max_left _ _).trans hw
  have hwC : C + 2 * t ≤ w := (Nat.le_max_right _ _).trans hw
  have hlist : Fintype.card (FullScheduledListIndex t (w ^ 2) N) ≤
      C + 2 * sourceAnchorFiberCount t (w ^ 2) :=
    card_fullScheduledListIndex_le t (w ^ 2) N hN
  have hfiber := sourceAnchorFiberCount_quadratic_le t w hw1
  have hbase : C + 2 * sourceAnchorFiberCount t (w ^ 2) ≤
      (C + 2 * t) * w ^ (2 * t) := by
    calc
      C + 2 * sourceAnchorFiberCount t (w ^ 2) ≤ C + 2 * (t * w ^ (2 * t)) :=
        Nat.add_le_add_left (Nat.mul_le_mul_left 2 hfiber) C
      _ ≤ C * w ^ (2 * t) + (2 * t) * w ^ (2 * t) := by
        have hCw : C ≤ C * w ^ (2 * t) := by
          simpa using Nat.le_mul_of_pos_right C (pow_pos hw1 (2 * t))
        rw [show 2 * (t * w ^ (2 * t)) = (2 * t) * w ^ (2 * t) by ring]
        omega
      _ = (C + 2 * t) * w ^ (2 * t) := by ring
  calc
    Fintype.card (FullScheduledListIndex t (w ^ 2) N) ≤
        C + 2 * sourceAnchorFiberCount t (w ^ 2) := hlist
    _ ≤ (C + 2 * t) * w ^ (2 * t) := hbase
    _ ≤ w * w * w ^ (2 * t) := by
      have hsquare : C + 2 * t ≤ w * w := hwC.trans (Nat.le_mul_of_pos_right w hw1)
      exact Nat.mul_le_mul_right _ hsquare
    _ = w ^ (2 * t + 2) := by rw [show 2 * t + 2 = 2 + 2 * t by omega, pow_add]; ring

/-- The exact ordered-pair half is eventually arbitrarily small on the actual
quadratic all-pattern source. -/
theorem eventually_fullConditionedListPairBudget_lt (t : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    {η : ℝ} (hη : 0 < η) :
    ∀ᶠ w : ℕ in atTop,
      fullConditionedListPairBudget (t := t) (w := w) (m := w ^ 2) N ρ < η := by
  have hU : ∀ᶠ w : ℕ in atTop,
      fullSourceUnitCount t w (w ^ 2) N ρ ≤ w ^ sourceUnitExponent t :=
    eventually_fullSourceUnitCount_le t N ρ hρ
  have hM : ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
    filter_upwards [eventually_ge_atTop (sourceGroundThreshold t)] with w hw
    exact (sourceGround_facts hw).2.2.2
  have hlim := tendsto_quadraticGround_pairBudget
    (fun w : ℕ => w ^ 2 - t) (sourceUnitExponent t) (c := (1 / 2 : ℝ))
    (by norm_num) hM
  filter_upwards [hU, hlim.eventually (gt_mem_nhds hη),
    eventually_ge_atTop (sourceGroundThreshold t)] with w hUw hsmall hground
  have hfacts := sourceGround_facts (t := t) hground
  have hG : 0 < w ^ 2 - t := by omega
  have hcomp : ∀ a : BoundedAnchor t (w ^ 2), w ^ 2 - t ≤ a.1ᶜ.card := by
    intro a
    exact sub_card_le_boundedAnchor_complement a
  exact (fullConditionedListPairBudget_le N ρ hUw hG hcomp).trans_lt hsmall

/-- A criterion for a constant-cardinality concentration sum to be at most
`1/2`, stated without any probabilistic wrapper. -/
theorem two_mul_mul_exp_neg_le_half {C X : ℝ} (hC : 0 < C)
    (hlog : Real.log (4 * C) ≤ X) :
    2 * C * Real.exp (-X) ≤ (1 / 2 : ℝ) := by
  have hC4 : (0 : ℝ) < 4 * C := by positivity
  have hneg : -X ≤ Real.log (1 / (4 * C)) := by
    have hl : Real.log (1 / (4 * C)) = -Real.log (4 * C) := by
      rw [one_div, Real.log_inv]
    rw [hl]
    exact neg_le_neg hlog
  have he := Real.exp_le_exp.mpr hneg
  have hinv : (0 : ℝ) < 1 / (4 * C) := div_pos (by norm_num) hC4
  rw [Real.exp_log hinv] at he
  calc
    2 * C * Real.exp (-X) ≤ 2 * C * (1 / (4 * C)) :=
      mul_le_mul_of_nonneg_left he (by positivity)
    _ = 1 / 2 := by field_simp; ring

/-- Exact finite full-support test-cost bound. There are `2^(2*w^2)` tests on
the two physical blocks and `2^(w^3)` arbitrary selector supports. The list
count is kept separate through its proved polynomial envelope. -/
theorem fullSupportTestCost_le_two_pow {t w Λ : ℕ}
    (ht : 0 < t) (hw : 4 ≤ w) (hΛ : Λ ≤ w ^ (2 * t + 2)) :
    4 * Λ * 2 ^ (2 * w ^ 2 + w ^ 3) ≤ 2 ^ (w ^ (2 * t + 3)) := by
  have hwpos : 0 < w := by omega
  have hw2 : 2 ≤ w := by omega
  have hq3 : 3 ≤ 2 * t + 2 := by omega
  have hwq : 2 ≤ w ^ (2 * t + 2) := by
    calc
      2 ≤ w := hw2
      _ = w ^ 1 := by simp
      _ ≤ w ^ (2 * t + 2) := Nat.pow_le_pow_right hwpos (by omega)
  have hw3q : w ^ 3 ≤ w ^ (2 * t + 2) :=
    Nat.pow_le_pow_right hwpos hq3
  have h2w2 : 2 * w ^ 2 ≤ w ^ 3 := by
    have h := Nat.mul_le_mul_left (w ^ 2) hw2
    calc
      2 * w ^ 2 = w ^ 2 * 2 := by ring
      _ ≤ w ^ 2 * w := h
      _ = w ^ 3 := by rw [← pow_succ]
  have hd : 2 * w ^ 2 + w ^ 3 ≤ 2 * w ^ (2 * t + 2) := by omega
  have hexp : 2 + w ^ (2 * t + 2) + (2 * w ^ 2 + w ^ 3) ≤
      4 * w ^ (2 * t + 2) := by omega
  have hnext : 4 * w ^ (2 * t + 2) ≤ w ^ (2 * t + 3) := by
    calc
      4 * w ^ (2 * t + 2) ≤ w * w ^ (2 * t + 2) := Nat.mul_le_mul_right _ hw
      _ = w ^ (2 * t + 2) * w := Nat.mul_comm _ _
      _ = w ^ (2 * t + 2 + 1) := (pow_succ _ _).symm
      _ = w ^ (2 * t + 3) := by congr 1
  have hΛpow : Λ ≤ 2 ^ (w ^ (2 * t + 2)) :=
    hΛ.trans (Nat.le_of_lt Nat.lt_two_pow_self)
  calc
    4 * Λ * 2 ^ (2 * w ^ 2 + w ^ 3) ≤
        4 * 2 ^ (w ^ (2 * t + 2)) * 2 ^ (2 * w ^ 2 + w ^ 3) := by
      exact Nat.mul_le_mul_right _ (Nat.mul_le_mul_left 4 hΛpow)
    _ = 2 ^ (2 + w ^ (2 * t + 2) + (2 * w ^ 2 + w ^ 3)) := by
      rw [pow_add, pow_add]
      ring
    _ ≤ 2 ^ (4 * w ^ (2 * t + 2)) := Nat.pow_le_pow_right (by norm_num) hexp
    _ ≤ 2 ^ (w ^ (2 * t + 3)) := Nat.pow_le_pow_right (by norm_num) hnext

/-- Logarithmic form of `fullSupportTestCost_le_two_pow`. -/
theorem log_fullSupportTestCost_le {t w Λ : ℕ}
    (hΛpos : 0 < Λ) (ht : 0 < t) (hw : 4 ≤ w) (hΛ : Λ ≤ w ^ (2 * t + 2)) :
    Real.log (4 * (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3)) ≤
      (w : ℝ) ^ (2 * t + 3) := by
  have hcNat := fullSupportTestCost_le_two_pow ht hw hΛ
  have hc : 4 * (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3) ≤
      (2 : ℝ) ^ (w ^ (2 * t + 3)) := by exact_mod_cast hcNat
  have hΛR : (0 : ℝ) < Λ := by exact_mod_cast hΛpos
  have hcpos : (0 : ℝ) < 4 * (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3) := by
    positivity
  have hl := Real.log_le_log hcpos hc
  rw [Real.log_pow] at hl
  have hlog2 : Real.log (2 : ℝ) ≤ 1 := by
    have h := Real.log_le_sub_one_of_pos (by norm_num : (0 : ℝ) < 2)
    norm_num at h ⊢
    exact h
  calc
    Real.log (4 * (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3)) ≤
        (w ^ (2 * t + 3) : ℕ) * Real.log (2 : ℝ) := hl
    _ = (w : ℝ) ^ (2 * t + 3) * Real.log (2 : ℝ) := by push_cast; rfl
    _ ≤ (w : ℝ) ^ (2 * t + 3) * 1 :=
      mul_le_mul_of_nonneg_left hlog2 (by positivity)
    _ = (w : ℝ) ^ (2 * t + 3) := mul_one _

/-- Exact cancellation of the exponential factor in the normalized error.
The constant is `2 * 64^2 = 8192`. -/
theorem calibratedAnchorConcentrationExponent_eq {A Λ U D : ℝ}
    (hΛ : Λ ≠ 0) (hU : U ≠ 0) (hD : D ≠ 0) :
    ((A * D / (64 * Λ)) ^ 2) / (2 * U * D ^ 2) =
      A ^ 2 / (8192 * Λ ^ 2 * U) := by
  field_simp
  ring

/-- Elementary lower bound for the normalized concentration exponent. Here
`A` is the actual integer own-anchor count and `D=2^-w`; the hypotheses are
the list/unit envelopes and one explicit polynomial domination inequality. -/
theorem pow_le_calibratedAnchorConcentrationExponent
    {W A Λ U D : ℝ} {a q s u : ℕ}
    (hW : 0 < W) (hΛ : 0 < Λ) (hU : 0 < U) (hD : 0 < D)
    (hA : W ^ a ≤ A) (hΛle : Λ ≤ W ^ q) (hUle : U ≤ W ^ u)
    (hlarge : 8192 * W ^ (2 * q + u + s) ≤ W ^ (2 * a)) :
    W ^ s ≤ ((A * D / (64 * Λ)) ^ 2) / (2 * U * D ^ 2) := by
  have hA0 : 0 ≤ A := (pow_nonneg hW.le a).trans hA
  have hΛ0 : 0 ≤ Λ := hΛ.le
  have hU0 : 0 ≤ U := hU.le
  have hΛsq : Λ ^ 2 ≤ (W ^ q) ^ 2 := by nlinarith
  have hden : 8192 * Λ ^ 2 * U ≤ 8192 * (W ^ q) ^ 2 * W ^ u := by
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hΛsq (by norm_num)) (by positivity) |>.trans
        (mul_le_mul_of_nonneg_left hUle (by positivity))
  have hdenEq : 8192 * (W ^ q) ^ 2 * W ^ u = 8192 * W ^ (2 * q + u) := by
    calc
      8192 * (W ^ q) ^ 2 * W ^ u = 8192 * W ^ (q * 2) * W ^ u := by
        rw [← pow_mul]
      _ = 8192 * (W ^ (q * 2) * W ^ u) := by ring
      _ = 8192 * W ^ (q * 2 + u) := by rw [pow_add]
      _ = 8192 * W ^ (2 * q + u) := by congr 2; omega
  have hAsq : W ^ (2 * a) ≤ A ^ 2 := by
    have hWa : 0 ≤ W ^ a := by positivity
    have h := pow_le_pow_left₀ hWa hA 2
    calc
      W ^ (2 * a) = W ^ (a * 2) := by congr 1; omega
      _ = (W ^ a) ^ 2 := by rw [pow_mul]
      _ ≤ A ^ 2 := h
  have hdenpos : 0 < 8192 * Λ ^ 2 * U := by positivity
  rw [calibratedAnchorConcentrationExponent_eq hΛ.ne' hU.ne' hD.ne']
  apply (le_div_iff₀ hdenpos).2
  calc
    W ^ s * (8192 * Λ ^ 2 * U) ≤ W ^ s * (8192 * W ^ (2 * q + u)) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      exact hden.trans_eq hdenEq
    _ = 8192 * W ^ (2 * q + u + s) := by
      rw [pow_add]
      ring
    _ ≤ W ^ (2 * a) := hlarge
    _ ≤ A ^ 2 := hAsq

/-- Eventual lower bound for the concentration exponent at the useful
normalized tolerance `gamma_r / (64 * numberOfLists)`. The complete
copy/constituent envelope is `w^sourceUnitExponent`, not a single generic
copy count. -/
theorem eventually_normalizedAnchorConcentrationExponent {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      (w : ℝ) ^ (2 * t + 3) ≤
        ((partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) ^ 2) /
          (2 * ((w ^ sourceUnitExponent t : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2) := by
  have hAev := pow_le_partVAnchorCopyCount_quadratic_eventually (t := t) hr hrt
  have hΛev := eventually_card_fullScheduledListIndex_quadratic_le t N hN
  filter_upwards [hAev, hΛev, eventually_ge_atTop 8192] with w hA hΛ hw
  let W : ℝ := w
  let Λ : ℕ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let A : ℝ := partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r)
  let a : ℕ := 100 * (t + 2) - 2 * t - 1
  let q : ℕ := 2 * t + 2
  let s : ℕ := 2 * t + 3
  let u : ℕ := sourceUnitExponent t
  have ht : 0 < t := by omega
  have hW : 0 < W := by dsimp [W]; positivity
  have hW1 : (1 : ℝ) ≤ W := by
    have hn : 1 ≤ w := by omega
    change (1 : ℝ) ≤ (w : ℝ)
    exact_mod_cast hn
  have hΛposNat : 0 < Λ := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Λ := by exact_mod_cast hΛposNat
  have hΛle : (Λ : ℝ) ≤ W ^ q := by
    have hn : Λ ≤ w ^ q := hΛ
    change (Λ : ℝ) ≤ (w : ℝ) ^ q
    exact_mod_cast hn
  have h8192 : (8192 : ℝ) ≤ W := by
    change (8192 : ℝ) ≤ (w : ℝ)
    exact_mod_cast hw
  have hlarge : 8192 * W ^ (2 * q + u + s) ≤ W ^ (2 * a) := by
    calc
      8192 * W ^ (2 * q + u + s) ≤ W * W ^ (2 * q + u + s) :=
        mul_le_mul_of_nonneg_right h8192 (by positivity)
      _ = W ^ (2 * q + u + s + 1) := by rw [pow_succ]; ring
      _ ≤ W ^ (2 * a) := by
        apply pow_le_pow_right₀ hW1
        dsimp [a, q, s, u, sourceUnitExponent, sourceCopyExponent]
        omega
  have hmain := pow_le_calibratedAnchorConcentrationExponent
    (W := W) (A := A) (Λ := (Λ : ℝ)) (U := W ^ u)
    (D := (1 / 2 : ℝ) ^ w) (a := a) (q := q) (s := s) (u := u)
    hW hΛpos (by positivity) (by positivity) hA hΛle le_rfl hlarge
  simpa only [W, A, Λ, s, u, partVAnchorGamma, sourceAnchorIntensity,
    Nat.cast_pow] using hmain

/-- The full-support concentration half is eventually at most `1/2` at the
normalized tolerance `gamma_r/(64*numberOfLists)`. Both physical supports on
`w^2 + w^2` and all selector supports on `w^3` are retained. -/
theorem eventually_fullConditionedListConcentrationBudget_le_half
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      fullConditionedListConcentrationBudget
        (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
        (τ := Finset (Fin (w ^ 2 + w ^ 2)))
        (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N)
        (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) ≤
        (1 / 2 : ℝ) := by
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hExp := eventually_normalizedAnchorConcentrationExponent hr hrt N hN
  have hΛev := eventually_card_fullScheduledListIndex_quadratic_le t N hN
  have hUev := eventually_fullSourceUnitCount_le t N (partVTriangularStrength t) hρ
  filter_upwards [hExp, hΛev, hUev, eventually_ge_atTop (32 * t),
    eventually_ge_atTop 4] with w hX hΛ hU hw32 hw4
  let Λ : ℕ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let ε : ℝ := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
    (64 * (Λ : ℝ))
  let X : ℝ := ε ^ 2 / (2 * ((w ^ sourceUnitExponent t : ℕ) : ℝ) *
    ((1 / 2 : ℝ) ^ w) ^ 2)
  let C : ℝ := (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3)
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hΛposNat : 0 < Λ := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Λ := by exact_mod_cast hΛposNat
  have hUpos : 0 < w ^ sourceUnitExponent t := pow_pos hwpos _
  have hpos := fullSourceListDimensions_pos_quadratic (N := N) hr hrt hw32
  have hle : ∀ ℓ : FullScheduledListIndex t (w ^ 2) N,
      fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ *
        fullSourceListConstituents ℓ ≤ w ^ sourceUnitExponent t := by
    intro ℓ
    exact (fullSourceListDimensions_le_unitCount ℓ).trans hU
  have hbound := fullConditionedListConcentrationBudget_le
    (w := w) (m := w ^ 2) (N := N) (ρ := partVTriangularStrength t)
    (τ := Finset (Fin (w ^ 2 + w ^ 2)))
    (σ := Finset (Fin (partVCubicSelectorBits w))) ε hUpos hpos hle
  simp only [Fintype.card_finset, Fintype.card_fin, Nat.cast_pow,
    Nat.cast_ofNat] at hbound
  change fullConditionedListConcentrationBudget
    (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
    (τ := Finset (Fin (w ^ 2 + w ^ 2)))
    (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N) ε ≤
    2 * (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
      (2 : ℝ) ^ partVCubicSelectorBits w *
      Real.exp (-ε ^ 2 / (2 * (w : ℝ) ^ sourceUnitExponent t *
        ((1 / 2 : ℝ) ^ w) ^ 2)) at hbound
  have hCeq : (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
      (2 : ℝ) ^ partVCubicSelectorBits w = (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3) := by
    calc
      (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) * (2 : ℝ) ^ partVCubicSelectorBits w =
          (Λ : ℝ) * ((2 : ℝ) ^ (w ^ 2 + w ^ 2) *
            (2 : ℝ) ^ partVCubicSelectorBits w) := by ring
      _ = (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2 + partVCubicSelectorBits w) :=
        congrArg (fun z : ℝ => (Λ : ℝ) * z)
          (pow_add (2 : ℝ) (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)).symm
      _ = (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3) := by
        congr 2
        unfold partVCubicSelectorBits
        omega
  have hlog0 := log_fullSupportTestCost_le hΛposNat ht hw4 hΛ
  have hXC : (w : ℝ) ^ (2 * t + 3) ≤ X := by simpa only [X, ε, Λ] using hX
  have hlog : Real.log (4 * C) ≤ X := by
    apply le_trans _ hXC
    simpa only [C, mul_assoc] using hlog0
  have hCpos : 0 < C := by dsimp [C]; positivity
  have hsmall := two_mul_mul_exp_neg_le_half hCpos hlog
  have hboundX : fullConditionedListConcentrationBudget
      (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
      (τ := Finset (Fin (w ^ 2 + w ^ 2)))
      (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N) ε ≤
      2 * C * Real.exp (-X) := by
    calc
      fullConditionedListConcentrationBudget
          (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
          (τ := Finset (Fin (w ^ 2 + w ^ 2)))
          (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N) ε ≤
          2 * (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
            (2 : ℝ) ^ partVCubicSelectorBits w *
            Real.exp (-ε ^ 2 / (2 * (w : ℝ) ^ sourceUnitExponent t *
              ((1 / 2 : ℝ) ^ w) ^ 2)) := hbound
      _ = 2 * ((Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
          (2 : ℝ) ^ partVCubicSelectorBits w) *
          Real.exp (-ε ^ 2 / (2 * (w : ℝ) ^ sourceUnitExponent t *
            ((1 / 2 : ℝ) ^ w) ^ 2)) := by ring
      _ = 2 * C * Real.exp (-X) := by
        rw [hCeq]
        simp only [C, X, Nat.cast_pow, neg_div]
  simpa only [ε, Λ] using hboundX.trans hsmall

/-- The complete exact budget is eventually below one at the normalized
own-anchor tolerance, with every physical and selector support controlled. -/
theorem eventually_fullConditionedListRealizationBudget_lt_one
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      fullConditionedListRealizationBudget
        (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
        (τ := Finset (Fin (w ^ 2 + w ^ 2)))
        (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N)
        (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) < 1 := by
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hC := eventually_fullConditionedListConcentrationBudget_le_half hr hrt N hN
  have hP := eventually_fullConditionedListPairBudget_lt t N
    (partVTriangularStrength t) hρ (show (0 : ℝ) < 1 / 2 by norm_num)
  filter_upwards [hC, hP] with w hc hp
  unfold fullConditionedListRealizationBudget
  linarith

/-- Exact per-list aggregation with no list-count loss beyond the displayed
cardinality factor. -/
lemma card_mul_calibratedAnchorTolerance {Λ : ℕ} {γ : ℝ} (hΛ : Λ ≠ 0) :
    (Λ : ℝ) * (γ / (64 * (Λ : ℝ))) = γ / 64 := by
  have hΛR : (Λ : ℝ) ≠ 0 := by exact_mod_cast hΛ
  field_simp

/-- In the `2E/|gamma_r|` normalization, the centered per-list contribution
is exactly `1/32` (before adding any OR correction or selector-rounding term). -/
lemma normalized_card_mul_calibratedAnchorTolerance {Λ : ℕ} {γ : ℝ}
    (hΛ : Λ ≠ 0) (hγ : γ ≠ 0) :
    2 * ((Λ : ℝ) * (γ / (64 * (Λ : ℝ)))) / γ = (1 : ℝ) / 32 := by
  rw [card_mul_calibratedAnchorTolerance hΛ]
  field_simp
  ring

/-- Positive calibrated anchor intensity: the same `1/32` contribution after
division by `|gamma_r|`. -/
lemma normalized_abs_card_mul_calibratedAnchorTolerance {Λ : ℕ} {γ : ℝ}
    (hΛ : Λ ≠ 0) (hγ : 0 < γ) :
    2 * ((Λ : ℝ) * (γ / (64 * (Λ : ℝ)))) / |γ| = (1 : ℝ) / 32 := by
  rw [abs_of_pos hγ]
  exact normalized_card_mul_calibratedAnchorTolerance hΛ hγ.ne'

/-- Eventual actual realization on the all-pattern source with complete
physical and selector test families. Designs, mixtures and angles are given
at every width; no statistical contact or native-law statement is added. -/
theorem eventually_exists_conditionedFullSource_fullSupport_normalized
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)),
      PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop,
      let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
      let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
        (64 * (Λ : ℝ))
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ ℓ, ∀ T : Finset (Fin (w ^ 2 + w ^ 2)),
          ∀ Q : Finset (Fin (partVCubicSelectorBits w)),
          |(∑ c : Fin (fullSourceListCopies (w := w)
                (ρ := partVTriangularStrength t) ℓ),
              ∑ e : Fin (fullSourceListConstituents ℓ),
                triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
                  (fullSourceListBody (design w) ℓ c e) T *
                walshCoefficient (selector (partVCubicSelectorBits w)
                  (scheduleUnitThreshold (partVCubicSelectorBits w)
                    (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                      (L := partVCubicSelectorBits w) mix radial (angle w) ℓ) c)) Q) -
            conditionedScheduledPacketListFullIdeal (w := w)
              (K := fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ)
              (D := fullSourceListConstituents ℓ)
              (fullSourceListAnchor ℓ).1
              (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                (L := partVCubicSelectorBits w) mix radial (angle w) ℓ)
              (fullSourceListBody (w := w) (ρ := partVTriangularStrength t)
                (design w) ℓ) T Q| < ε) ∧
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) := by
  have hB := eventually_fullConditionedListRealizationBudget_lt_one hr hrt N hN
  filter_upwards [hB, eventually_ge_atTop
    (max (32 * t) (sourceGroundThreshold t))] with w hb hw
  dsimp only
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hground : sourceGroundThreshold t ≤ w := (Nat.le_max_right _ _).trans hw
  have hfacts := sourceGround_facts (t := t) hground
  have hwpos : 0 < w := hfacts.1
  have hwidth : w ≤ w ^ 2 - t := hfacts.2.2.1
  have hwprivate : ∀ a : BoundedAnchor t (w ^ 2), w ≤ a.1ᶜ.card := by
    intro a
    exact hwidth.trans (sub_card_le_boundedAnchor_complement a)
  have hΛposNat : 0 < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    exact_mod_cast hΛposNat
  have hγ : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw32)
  have hε : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
      (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ)) := by
    exact div_nonneg hγ.le (by positivity)
  have hb' :
      (∑ q : (FullScheduledListIndex t (w ^ 2) N ×
          Finset (Fin (w ^ 2 + w ^ 2))) × Finset (Fin (partVCubicSelectorBits w)),
        2 * Real.exp (-(partVAnchorGamma t w (w ^ 2) r
          (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) ^ 2 /
          (2 * ((fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) q.1.1 *
            fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : FullConditionedSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t) ×
          FullConditionedSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((fullSourceListAnchor p.2.1).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4)) < 1 := by
    simpa only [fullConditionedListRealizationBudget,
      fullConditionedListConcentrationBudget, fullConditionedListPairBudget] using hb
  exact exists_conditionedFullSource_listFullCentered
    (design w) mix radial (angle w) (fun T => T) (fun Q => Q)
    hwpos hwprivate hε hb'

end MonotoneDNF


==> anc/MonotoneDNF/ConicCaratheodory.lean <==
module

public import MonotoneDNF.PositiveJets

@[expose] public section

/-!
# Conic Carathéodory by minimum-support basis extraction

The main theorem reduces a finite nonnegative linear combination to one supported
on a linearly independent subfamily. Unlike affine Carathéodory, this gives the
conic bound `finrank`, not `finrank + 1`. No positivity or nonzeroness of the
represented vector is assumed.
-/

namespace MonotoneDNF

open scoped BigOperators
open Set

variable {ι E : Type*} [AddCommGroup E] [Module ℝ E]

/-- One erasure step in minimum-support conic Carathéodory. If the vectors
indexed by `s` are dependent, a nonnegative representation has another one on
`s.erase i` for some `i ∈ s`. -/
lemma exists_erase_nonneg_combination_of_not_linearIndepOn
    [DecidableEq ι] {s : Finset ι} {v : ι → E} {w : ι → ℝ}
    (hw : ∀ i ∈ s, 0 ≤ w i)
    (hdep : ¬ LinearIndepOn ℝ v (s : Set ι)) :
    ∃ i ∈ s, ∃ u : ι → ℝ,
      (∀ j ∈ s.erase i, 0 ≤ u j) ∧
      ∑ j ∈ s.erase i, u j • v j = ∑ j ∈ s, w j • v j := by
  classical
  obtain ⟨g, hgzero, i, his, hgi⟩ :=
    (not_linearIndepOn_finset_iff (R := ℝ) (v := v) (s := s)).1 hdep
  have hsigned : ∃ g' : ι → ℝ,
      (∑ j ∈ s, g' j • v j) = 0 ∧ ∃ i ∈ s, 0 < g' i := by
    by_cases hpos : ∃ j ∈ s, 0 < g j
    · exact ⟨g, hgzero, hpos⟩
    · refine ⟨-g, ?_, i, his, ?_⟩
      · simp only [Pi.neg_apply, neg_smul, Finset.sum_neg_distrib, hgzero, neg_zero]
      · have hginonpos : g i ≤ 0 := by
          exact le_of_not_gt (fun h => hpos ⟨i, his, h⟩)
        have hgineg : g i < 0 := lt_of_le_of_ne hginonpos hgi
        simpa using neg_pos.mpr hgineg
  obtain ⟨g, hgzero, i, his, hgi⟩ := hsigned
  let p : Finset ι := s.filter (fun j => 0 < g j)
  have hip : i ∈ p := Finset.mem_filter.2 ⟨his, hgi⟩
  obtain ⟨i₀, hi₀p, hi₀min⟩ := p.exists_min_image (fun j => w j / g j) ⟨i, hip⟩
  have hi₀s : i₀ ∈ s := (Finset.mem_filter.1 hi₀p).1
  have hgi₀ : 0 < g i₀ := (Finset.mem_filter.1 hi₀p).2
  let r : ℝ := w i₀ / g i₀
  have hr : 0 ≤ r := div_nonneg (hw i₀ hi₀s) hgi₀.le
  let u : ι → ℝ := fun j => w j - r * g j
  have hui₀ : u i₀ = 0 := by
    dsimp [u, r]
    rw [div_mul_cancel₀ _ (ne_of_gt hgi₀), sub_self]
  have hunonneg : ∀ j ∈ s, 0 ≤ u j := by
    intro j hjs
    by_cases hgj : 0 < g j
    · have hjratio : r ≤ w j / g j := hi₀min j (Finset.mem_filter.2 ⟨hjs, hgj⟩)
      exact sub_nonneg.mpr ((le_div_iff₀ hgj).1 hjratio)
    · have hgj' : g j ≤ 0 := le_of_not_gt hgj
      exact sub_nonneg.mpr ((mul_nonpos_of_nonneg_of_nonpos hr hgj').trans (hw j hjs))
  have husum : (∑ j ∈ s, u j • v j) = ∑ j ∈ s, w j • v j := by
    calc
      (∑ j ∈ s, u j • v j) =
          (∑ j ∈ s, w j • v j) - r • (∑ j ∈ s, g j • v j) := by
        rw [Finset.smul_sum, ← Finset.sum_sub_distrib]
        apply Finset.sum_congr rfl
        intro j hj
        simp only [u, sub_smul, mul_smul]
      _ = ∑ j ∈ s, w j • v j := by rw [hgzero, smul_zero, sub_zero]
  refine ⟨i₀, hi₀s, u, fun j hj => hunonneg j (Finset.erase_subset _ _ hj), ?_⟩
  calc
    (∑ j ∈ s.erase i₀, u j • v j) = ∑ j ∈ s, u j • v j := by
      rw [← Finset.sum_erase_add _ _ hi₀s, hui₀, zero_smul, add_zero]
    _ = _ := husum

/-- **Finite conic Carathéodory, basis-extraction form.** Every finite
nonnegative combination has a representation on a linearly independent subset
of the original index set. -/
theorem exists_linearIndepOn_nonneg_combination
    (s : Finset ι) (v : ι → E) (w : ι → ℝ)
    (hw : ∀ i ∈ s, 0 ≤ w i) :
    ∃ r : Finset ι, r ⊆ s ∧ LinearIndepOn ℝ v (r : Set ι) ∧
      ∃ u : ι → ℝ, (∀ i ∈ r, 0 ≤ u i) ∧
        ∑ i ∈ r, u i • v i = ∑ i ∈ s, w i • v i := by
  classical
  let P : ℕ → Prop := fun n => ∃ r : Finset ι, r ⊆ s ∧ r.card = n ∧
    ∃ u : ι → ℝ, (∀ i ∈ r, 0 ≤ u i) ∧
      ∑ i ∈ r, u i • v i = ∑ i ∈ s, w i • v i
  have hP : ∃ n, P n := ⟨s.card, s, Finset.Subset.refl _, rfl, w, hw, rfl⟩
  let n : ℕ := Nat.find hP
  have hn : P n := Nat.find_spec hP
  obtain ⟨r, hrs, hrcard, u, hu, husum⟩ := hn
  refine ⟨r, hrs, ?_, u, hu, husum⟩
  by_contra hdep
  obtain ⟨i, hir, u', hu', husum'⟩ :=
    exists_erase_nonneg_combination_of_not_linearIndepOn hu hdep
  have hPerase : P (r.erase i).card :=
    ⟨r.erase i, (Finset.erase_subset _ _).trans hrs, rfl, u', hu', husum'.trans husum⟩
  have hle : n ≤ (r.erase i).card := Nat.find_min' hP hPerase
  rw [← hrcard] at hle
  exact (Nat.not_le_of_lt (Finset.card_erase_lt_of_mem hir)) hle

/-- In a finite-dimensional real vector space, the support bound is at most
`finrank ℝ E`. -/
theorem exists_card_le_finrank_nonneg_combination
    [Module.Finite ℝ E] (s : Finset ι) (v : ι → E) (w : ι → ℝ)
    (hw : ∀ i ∈ s, 0 ≤ w i) :
    ∃ r : Finset ι, r ⊆ s ∧ r.card ≤ Module.finrank ℝ E ∧
      ∃ u : ι → ℝ, (∀ i ∈ r, 0 ≤ u i) ∧
        ∑ i ∈ r, u i • v i = ∑ i ∈ s, w i • v i := by
  obtain ⟨r, hrs, hrli, u, hu, husum⟩ :=
    exists_linearIndepOn_nonneg_combination s v w hw
  refine ⟨r, hrs, ?_, u, hu, husum⟩
  change LinearIndependent ℝ (fun i : r => v i) at hrli
  simpa using hrli.fintype_card_le_finrank

#print axioms exists_erase_nonneg_combination_of_not_linearIndepOn
#print axioms exists_linearIndepOn_nonneg_combination
#print axioms exists_card_le_finrank_nonneg_combination

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

variable {ι E : Type*} [AddCommGroup E] [Module ℝ E]

/-- Total weight is preserved whenever it is recorded by a linear feature
which is identically one on the family. This applies directly to a feature
vector whose constant coordinate is `1`. -/
lemma sum_weights_eq_sum_weights_of_linear_feature_eq_one
    {r s : Finset ι} {v : ι → E} {w u : ι → ℝ}
    (L : E →ₗ[ℝ] ℝ) (hL : ∀ i, L (v i) = 1)
    (hsum : (∑ i ∈ r, u i • v i) = ∑ i ∈ s, w i • v i) :
    (∑ i ∈ r, u i) = ∑ i ∈ s, w i := by
  have h := congrArg L hsum
  simpa only [map_sum, LinearMap.map_smul, hL, smul_eq_mul, mul_one] using h

#print axioms sum_weights_eq_sum_weights_of_linear_feature_eq_one

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Set

/-- The source's pool feature in `Fin (t + 2) → ℝ`: total weight, firing
weight at `y = 1`, and pool moments of orders `1, ..., t`. -/
noncomputable def poolFeature (t : ℕ) (rate : ℝ) : Fin (t + 2) → ℝ := fun j =>
  if j.1 = 0 then 1
  else if j.1 = 1 then 1 - Real.exp (-rate)
  else rate ^ (j.1 - 1) * Real.exp (-rate)

@[simp] lemma poolFeature_zero (t : ℕ) (rate : ℝ) :
    poolFeature t rate 0 = 1 := by
  simp [poolFeature]

@[simp] lemma poolFeature_one (t : ℕ) (rate : ℝ) :
    poolFeature t rate 1 = 1 - Real.exp (-rate) := by
  simp [poolFeature]

lemma poolFeature_moment {t : ℕ} (rate : ℝ) (k : Fin t) :
    poolFeature t rate ⟨k.1 + 2, by omega⟩ =
      rate ^ (k.1 + 1) * Real.exp (-rate) := by
  have hk1 : k.1 + 2 ≠ 1 := by omega
  simp [poolFeature, hk1, show k.1 + 2 - 1 = k.1 + 1 by omega]

/-- Finitization for a finite nonnegative combination of the source's pool
features. All feature coordinates are preserved, the selected features are
linearly independent, there are at most `t + 2` indices, and total weight is
also preserved. -/
theorem exists_poolFeature_finitization
    {ι : Type*} (t : ℕ) (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ)
    (hw : ∀ i ∈ s, 0 ≤ w i) :
    ∃ r : Finset ι, r ⊆ s ∧ r.card ≤ t + 2 ∧
      LinearIndepOn ℝ (fun i => poolFeature t (rate i)) (r : Set ι) ∧
      ∃ u : ι → ℝ, (∀ i ∈ r, 0 ≤ u i) ∧
        (∑ i ∈ r, u i • poolFeature t (rate i)) =
          ∑ i ∈ s, w i • poolFeature t (rate i) ∧
        (∑ i ∈ r, u i) = ∑ i ∈ s, w i := by
  classical
  obtain ⟨r, hrs, hrli, u, hu, hfeatures⟩ :=
    exists_linearIndepOn_nonneg_combination s
      (fun i => poolFeature t (rate i)) w hw
  have hrli' : LinearIndependent ℝ (fun i : r => poolFeature t (rate i)) := hrli
  have hcard : r.card ≤ Module.finrank ℝ (Fin (t + 2) → ℝ) := by
    simpa using hrli'.fintype_card_le_finrank
  refine ⟨r, hrs, by simpa using hcard, hrli, u, hu, hfeatures, ?_⟩
  exact sum_weights_eq_sum_weights_of_linear_feature_eq_one
    (LinearMap.proj (0 : Fin (t + 2))) (fun i => by simp) hfeatures

#print axioms poolFeature_zero
#print axioms poolFeature_one
#print axioms poolFeature_moment
#print axioms exists_poolFeature_finitization

end MonotoneDNF


==> anc/MonotoneDNF/ContactAudit.lean <==
module

public import MonotoneDNF.ProductContactCombinatorics

@[expose] public section

/-!
# Boundary audit for Part III product contact

The manuscript's exact Fourier characterization quantifies over nonempty sets.
The implemented `ProductContact` also includes the empty restriction.  This
module records the resulting normalization hypothesis and formal counterexamples.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The always-firing Boolean gate. -/
def alwaysFire {n : ℕ} : BooleanCube n → Bool := fun _ => true

@[simp] lemma alwaysFire_rejectionProbability {n : ℕ} :
    rejectionProbability (alwaysFire (n := n)) = 0 := by
  simp [alwaysFire, rejectionProbability, probability, expectation]

lemma walshCoefficient_alwaysFire_of_nonempty {n : ℕ}
    (S : Finset (Fin n)) (hS : S.Nonempty) :
    walshCoefficient (alwaysFire (n := n)) S = 0 := by
  simpa [walshCoefficient, alwaysFire] using expectation_walshCharacter_eq_zero S hS

/-- Conditional expectation of the constant one over its own conditioning event. -/
lemma conditionalExpectation_self_one {α : Type*} [Fintype α] [Nonempty α]
    (event : α → Prop) [DecidablePred event] (hevent : probability event ≠ 0) :
    conditionalExpectation event (fun _ => 1) = 1 := by
  unfold conditionalExpectation
  have hnum : expectation (fun a => if event a then (1 : ℝ) else 0) =
      probability event := rfl
  rw [hnum, div_self hevent]

lemma rejectionExpectation_one {n : ℕ} {gate : BooleanCube n → Bool}
    (hq : rejectionProbability gate ≠ 0) :
    rejectionExpectation gate (fun _ => 1) = 1 := by
  apply conditionalExpectation_self_one
  simpa only [rejectionProbability] using hq

@[simp] lemma conditionalExpectation_false {α : Type*} [Fintype α] [Nonempty α]
    (f : α → ℝ) :
    conditionalExpectation (fun _ => False) f = 0 := by
  simp [conditionalExpectation, probability, expectation]

lemma zero_le_of_productContact {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ : ℝ} (hc : ProductContact gate t α ξ) : 0 ≤ ξ := by
  classical
  obtain ⟨δ, hδ, _⟩ := hc ∅ (by simp) (fun _ => false)
  exact le_trans (abs_nonneg δ) hδ

/-- Any product contact with error strictly below one has nonzero rejection mass.
No hypothesis on `α` is needed: the empty restriction already gives the claim. -/
theorem productContact_rejectionProbability_ne_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (hξ : ξ < 1) :
    rejectionProbability gate ≠ 0 := by
  classical
  intro hq
  obtain ⟨δ, hδ, hmass⟩ := hc ∅ (by simp) (fun _ => false)
  have hzero : conditionalExpectation (fun x => gate x = false) (fun _ => 1) = 0 := by
    unfold conditionalExpectation
    change expectation _ / rejectionProbability gate = 0
    rw [hq]
    simp
  simp at hmass
  rw [hzero] at hmass
  have hδeq : δ = -1 := by linarith
  subst δ
  norm_num at hδ
  linarith

/-- The empty Walsh character under rejection is normalized whenever product
contact has error below one. -/
theorem productContact_rejectionExpectation_one {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (hξ : ξ < 1) :
    rejectionExpectation gate (fun _ => 1) = 1 := by
  exact rejectionExpectation_one (productContact_rejectionProbability_ne_zero hc hξ)

/-- Exact product contact forces positive rejection probability. -/
theorem productContact_zero_rejectionProbability_pos {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ}
    (hc : ProductContact gate t α 0) : 0 < rejectionProbability gate := by
  exact lt_of_le_of_ne (probability_nonneg _)
    (Ne.symm (productContact_rejectionProbability_ne_zero hc (by norm_num)))

/-- At order zero and with nonzero rejection mass, every nonnegative error gives
product contact.  Again no hypothesis on `α` is needed. -/
theorem productContact_zero_of_rejectionProbability_ne_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {α ξ : ℝ}
    (hq : rejectionProbability gate ≠ 0) (hξ : 0 ≤ ξ) :
    ProductContact gate 0 α ξ := by
  classical
  intro S hS a
  have hS0 : S = ∅ := Finset.card_eq_zero.mp (Nat.eq_zero_of_le_zero hS)
  subst S
  refine ⟨0, by simpa using hξ, ?_⟩
  have hq' : probability (fun x => gate x = false) ≠ 0 := by
    simpa only [rejectionProbability] using hq
  have hone : conditionalExpectation (fun x => gate x = false)
      (fun x => if ∀ i ∈ (∅ : Finset (Fin n)), x i = a i then 1 else 0) = 1 := by
    simpa using conditionalExpectation_self_one (fun x => gate x = false) hq'
  simpa using hone

/-- The always-firing gate satisfies every nonempty exact WalshContact equation,
with `ϑ = 2α - 1`, despite having no rejecting inputs. -/
theorem alwaysFire_exact_nonempty_walsh_equations {n : ℕ} (t : ℕ) (α : ℝ) :
    ∀ S : Finset (Fin n), S.Nonempty → S.card ≤ t →
      walshCoefficient (alwaysFire (n := n)) S =
        -rejectionProbability (alwaysFire (n := n)) * (2 * α - 1) ^ S.card := by
  intro S hS _
  rw [walshCoefficient_alwaysFire_of_nonempty S hS, alwaysFire_rejectionProbability]
  simp

/-- Hence the manuscript's nonempty-Fourier assertion does not by itself imply
exact product contact. -/
theorem not_productContact_alwaysFire_zero {n : ℕ} (t : ℕ) (α : ℝ) :
    ¬ ProductContact (alwaysFire (n := n)) t α 0 := by
  intro hc
  have hpos := productContact_zero_rejectionProbability_pos hc
  simp at hpos

/-- For the always-firing gate, product contact is precisely the degenerate
large-error regime `1 ≤ ξ`; this makes the missing normalization explicit. -/
theorem productContact_alwaysFire_iff {n : ℕ} (t : ℕ) (α ξ : ℝ) :
    ProductContact (alwaysFire (n := n)) t α ξ ↔ 1 ≤ ξ := by
  classical
  constructor
  · intro hc
    by_contra h
    have hξ : ξ < 1 := lt_of_not_ge h
    have hq := productContact_rejectionProbability_ne_zero hc hξ
    simp at hq
  · intro hξ S _ a
    refine ⟨-1, by simpa [abs_neg] using hξ, ?_⟩
    simp [conditionalExpectation, probability, expectation, alwaysFire]

#print axioms conditionalExpectation_self_one
#print axioms rejectionExpectation_one
#print axioms productContact_rejectionProbability_ne_zero
#print axioms productContact_rejectionExpectation_one
#print axioms productContact_zero_rejectionProbability_pos
#print axioms productContact_zero_of_rejectionProbability_ne_zero
#print axioms alwaysFire_exact_nonempty_walsh_equations
#print axioms not_productContact_alwaysFire_zero
#print axioms productContact_alwaysFire_iff

end MonotoneDNF


==> anc/MonotoneDNF/ContactCoordinateBalance.lean <==
module

public import MonotoneDNF.PartIIIFourier

@[expose] public section

/-!
# Product contact forces comparable one-coordinate Walsh coefficients

This is a necessary-condition audit for the *entire* Boolean cube of a gate.
In particular, if a deterministic source appends numerical-selector coordinates,
those coordinates must satisfy the same order-one contact constraints as the
physical trigger/pool coordinates; they cannot simply be omitted from the
contact tests.

This file proves only the coordinate-balance implication of `ProductContact`.
It does not assume or assert that the existing scheduled DNF construction has
the requisite coordinate balance.  The accompanying note
`results/selector-coordinate-obstruction.md` gives a separate, finite
firing-mass criterion showing why that missing verification is important.
-/

namespace MonotoneDNF

open Finset

attribute [local instance] Classical.propDecidable

set_option warningAsError true

/-- The singleton Walsh coefficients of any two coordinates are within
`2 * rejectionProbability * ξ` whenever the gate has order-one product contact.
The estimate is uniform in the contact bias `α`. -/
theorem abs_singleton_walsh_sub_le_of_productContact
    {n t : ℕ} {gate : BooleanCube n → Bool} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (ht : 1 ≤ t)
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability gate) (i j : Fin n) :
    |walshCoefficient gate {i} - walshCoefficient gate {j}| ≤
      2 * rejectionProbability gate * ξ := by
  have hi :
      |walshCoefficient gate {i} +
          rejectionProbability gate * (2 * α - 1)| ≤
        rejectionProbability gate * ξ := by
    simpa only [Finset.card_singleton, pow_one] using
      (abs_walshCoefficient_add_theta_le_of_productContact
        hc hα0 hα1 hξ hq ({i} : Finset (Fin n))
        (by simpa using ht) (by simp))
  have hj :
      |walshCoefficient gate {j} +
          rejectionProbability gate * (2 * α - 1)| ≤
        rejectionProbability gate * ξ := by
    simpa only [Finset.card_singleton, pow_one] using
      (abs_walshCoefficient_add_theta_le_of_productContact
        hc hα0 hα1 hξ hq ({j} : Finset (Fin n))
        (by simpa using ht) (by simp))
  calc
    |walshCoefficient gate {i} - walshCoefficient gate {j}| =
        |(walshCoefficient gate {i} +
            rejectionProbability gate * (2 * α - 1)) -
          (walshCoefficient gate {j} +
            rejectionProbability gate * (2 * α - 1))| := by
          congr 1
          ring
    _ ≤ |walshCoefficient gate {i} +
           rejectionProbability gate * (2 * α - 1)| +
          |walshCoefficient gate {j} +
           rejectionProbability gate * (2 * α - 1)| := abs_sub _ _
    _ ≤ 2 * rejectionProbability gate * ξ := by linarith

/-- If one coordinate has substantially more positive singleton Walsh mass
than another, their gap lower-bounds the contact error. -/
theorem singleton_walsh_gap_le_contact_error
    {n t : ℕ} {gate : BooleanCube n → Bool} {α ξ A B : ℝ}
    (hc : ProductContact gate t α ξ) (ht : 1 ≤ t)
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability gate) (i j : Fin n)
    (hi : A ≤ walshCoefficient gate {i})
    (hj : walshCoefficient gate {j} ≤ B) :
    A ≤ B + 2 * rejectionProbability gate * ξ := by
  have hbalance := abs_singleton_walsh_sub_le_of_productContact
    hc ht hα0 hα1 hξ hq i j
  have hsub : walshCoefficient gate {i} - walshCoefficient gate {j} ≤
      |walshCoefficient gate {i} - walshCoefficient gate {j}| :=
    le_abs_self _
  linarith

/-- A genuine (physical-versus-selector, for example) singleton gap excludes
product contact at any tolerance smaller than the bound above. -/
theorem not_productContact_of_singleton_walsh_gap
    {n t : ℕ} {gate : BooleanCube n → Bool} {α ξ : ℝ}
    (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability gate)
    (i j : Fin n)
    (hgap : 2 * rejectionProbability gate * ξ <
       |walshCoefficient gate {i} - walshCoefficient gate {j}|) :
    ¬ ProductContact gate t α ξ := by
  intro hc
  have hbound := abs_singleton_walsh_sub_le_of_productContact
    hc ht hα0 hα1 hξ hq i j
  exact (not_le_of_gt hgap) hbound

#print axioms MonotoneDNF.abs_singleton_walsh_sub_le_of_productContact
#print axioms MonotoneDNF.singleton_walsh_gap_le_contact_error
#print axioms MonotoneDNF.not_productContact_of_singleton_walsh_gap

end MonotoneDNF


==> anc/MonotoneDNF/ContactErrorAudit.lean <==
module

public import MonotoneDNF.ShuffledBlocks

@[expose] public section

/-!
# Exact relative-error interface for Part III product contact

A relative error against a zero target is not an arbitrary small absolute error.
This file gives the precise algebraic characterization used when translating
Walsh-moment error bounds back to the implemented `ProductContact` definition.
-/

namespace MonotoneDNF

/-- Relative-error witnesses are equivalent to absolute errors scaled by the
absolute target.  In particular, if `w = 0`, the right side forces `x = 0`. -/
lemma exists_relative_error_iff_scaled_error {x w ξ : ℝ} (hξ : 0 ≤ ξ) :
    (∃ δ : ℝ, |δ| ≤ ξ ∧ x = (1 + δ) * w) ↔ |x - w| ≤ ξ * |w| := by
  constructor
  · rintro ⟨δ, hδ, rfl⟩
    have hid : (1 + δ) * w - w = δ * w := by ring
    rw [hid, abs_mul]
    exact mul_le_mul_of_nonneg_right hδ (abs_nonneg w)
  · intro h
    by_cases hw : w = 0
    · have habs : |x| = 0 := by
        apply le_antisymm _ (abs_nonneg x)
        simpa [hw] using h
      have hx : x = 0 := abs_eq_zero.mp habs
      subst x
      subst w
      exact ⟨0, by simpa using hξ, by simp⟩
    · refine ⟨(x - w) / w, ?_, ?_⟩
      · rw [abs_div]
        exact (div_le_iff₀ (abs_pos.mpr hw)).2 h
      · field_simp [hw]
        ring

/-- **Honest relative-error criterion.** Product contact is exactly a
 biased-mass-scaled absolute-error bound for every cylinder. No nonzero-target
or endpoint-bias hypothesis is hidden: zero biased mass entails exact
vanishing of the conditional cylinder mass. -/
theorem productContact_iff_scaled_cylinder_error {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ} (hξ : 0 ≤ ξ) :
    ProductContact gate t α ξ ↔
      ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
        |conditionalExpectation (fun x => gate x = false)
            (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) -
          (α ^ ((S.filter (fun i => a i = true)).card) *
            (1 - α) ^ ((S.filter (fun i => a i = false)).card))| ≤
        ξ * |α ^ ((S.filter (fun i => a i = true)).card) *
            (1 - α) ^ ((S.filter (fun i => a i = false)).card)| := by
  unfold ProductContact
  constructor
  · intro hc S hS a
    apply (exists_relative_error_iff_scaled_error hξ).1
    simpa only [mul_assoc] using hc S hS a
  · intro hc S hS a
    have hrel := (exists_relative_error_iff_scaled_error hξ).2 (hc S hS a)
    simpa only [mul_assoc] using hrel

/-- In particular, product contact never smuggles an additive-error exception
into a zero-mass cylinder (as can occur at an endpoint bias). -/
theorem productContact_conditional_eq_zero_of_target_eq_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (a : BooleanCube n)
    (hw : α ^ ((S.filter (fun i => a i = true)).card) *
      (1 - α) ^ ((S.filter (fun i => a i = false)).card) = 0) :
    conditionalExpectation (fun x => gate x = false)
      (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) = 0 := by
  obtain ⟨δ, _, hmass⟩ := hc S hS a
  simpa only [mul_assoc, hw, mul_zero] using hmass

/-- Product-contact errors can always be relaxed; no sign or bias hypotheses
are needed. -/
theorem ProductContact.mono_error {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ η : ℝ} (hc : ProductContact gate t α ξ) (hξη : ξ ≤ η) :
    ProductContact gate t α η := by
  intro S hS a
  obtain ⟨δ, hδ, hmass⟩ := hc S hS a
  exact ⟨δ, le_trans hδ hξη, hmass⟩

#print axioms exists_relative_error_iff_scaled_error
#print axioms productContact_iff_scaled_cylinder_error
#print axioms productContact_conditional_eq_zero_of_target_eq_zero
#print axioms ProductContact.mono_error

end MonotoneDNF


==> anc/MonotoneDNF/CovarianceFromSingletonProfile.lean <==
module

public import MonotoneDNF.FiniteVarianceGap

@[expose] public section

/-!
# A conditional but exact covariance lower bound

Let `index : Θ → Fin m` be a coordinate label with *uniform pushforward*.
Suppose a bounded query sees the target-family deviations as a fixed multiple
of the centred coefficient profile `b` at this label.  Then bounded covariance
necessarily dominates the variance of the profile, and hence every squared
singleton gap.  This module is deliberately explicit about the pushforward and
profile identities; neither is assumed to follow merely from product contact.

For shuffled blocks those two hypotheses amount to a separate permutation
counting identity and a fixed-layout one-coordinate correlation formula.
-/

namespace MonotoneDNF

open scoped BigOperators
attribute [local instance] Classical.propDecidable

/-- Uniformity of the coordinate observed by a random family member. -/
def UniformCoordinateProfile {Θ : Type*} [Fintype Θ] [Nonempty Θ]
    {m : ℕ} [Nonempty (Fin m)] (index : Θ → Fin m) : Prop :=
  ∀ f : Fin m → ℝ,
    expectation (fun θ => f (index θ)) = expectation f

/-- A precise variance transport statement for a bounded test. -/
theorem profile_deviation_second_moment
    {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    {m : ℕ} [Nonempty (Fin m)]
    (target : Θ → X → Bool) (φ : X → ℝ)
    (index : Θ → Fin m) (b : Fin m → ℝ) (c : ℝ)
    (hunif : UniformCoordinateProfile index)
    (hpoint : ∀ θ,
      deviationCorrelation target θ φ =
        c * (b (index θ) - expectation b)) :
    expectation (fun θ => deviationCorrelation target θ φ ^ 2) =
      c ^ 2 * variance b := by
  have hsubst : (fun θ => deviationCorrelation target θ φ ^ 2) =
      (fun θ => c ^ 2 * ((b (index θ) - expectation b) ^ 2)) := by
    funext θ
    rw [hpoint]
    ring
  rw [hsubst, expectation_const_mul]
  congr 1
  exact hunif (fun j => (b j - expectation b) ^ 2)

/-- Every `BoundedCovariance` bound is at least the variance of a profile
that can be seen by one bounded test, multiplied by its squared scale. -/
theorem boundedCovariance_ge_profile_variance
    {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    {m : ℕ} [Nonempty (Fin m)]
    (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ)
    (φ : X → ℝ) (hφ : ∀ x, |φ x| ≤ 1)
    (index : Θ → Fin m) (b : Fin m → ℝ) (c : ℝ)
    (hunif : UniformCoordinateProfile index)
    (hpoint : ∀ θ,
      deviationCorrelation target θ φ =
        c * (b (index θ) - expectation b)) :
    c ^ 2 * variance b ≤ κ := by
  rw [← profile_deviation_second_moment target φ index b c hunif hpoint]
  exact hκ φ hφ

/-- A concrete pairwise obstruction to a tiny covariance bound.  No
product-contact assumption occurs in the statement. -/
theorem boundedCovariance_pair_gap_le
    {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    {m : ℕ} [Nonempty (Fin m)]
    (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ)
    (φ : X → ℝ) (hφ : ∀ x, |φ x| ≤ 1)
    (index : Θ → Fin m) (b : Fin m → ℝ) (c : ℝ)
    (hunif : UniformCoordinateProfile index)
    (hpoint : ∀ θ,
      deviationCorrelation target θ φ =
        c * (b (index θ) - expectation b))
    {i j : Fin m} (hij : i ≠ j) :
    c ^ 2 * (b i - b j) ^ 2 ≤
      2 * (m : ℝ) * κ := by
  have hvariance : (b i - b j) ^ 2 ≤ 2 * (m : ℝ) * variance b := by
    simpa only [Fintype.card_fin] using variance_pair_gap_le b hij
  have hscale : 0 ≤ c ^ 2 := sq_nonneg c
  have hκvar := boundedCovariance_ge_profile_variance
    target hκ φ hφ index b c hunif hpoint
  calc
    c ^ 2 * (b i - b j) ^ 2 ≤
        c ^ 2 * (2 * (m : ℝ) * variance b) :=
      mul_le_mul_of_nonneg_left hvariance hscale
    _ = 2 * (m : ℝ) * (c ^ 2 * variance b) := by ring
    _ ≤ 2 * (m : ℝ) * κ :=
      mul_le_mul_of_nonneg_left hκvar (by positivity)

/-- A nonnegative certified gap `Δ` also gives a covariance floor. -/
theorem boundedCovariance_positive_gap_le
    {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    {m : ℕ} [Nonempty (Fin m)]
    (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ)
    (φ : X → ℝ) (hφ : ∀ x, |φ x| ≤ 1)
    (index : Θ → Fin m) (b : Fin m → ℝ) (c : ℝ)
    (hunif : UniformCoordinateProfile index)
    (hpoint : ∀ θ,
      deviationCorrelation target θ φ =
        c * (b (index θ) - expectation b))
    {i j : Fin m} (hij : i ≠ j)
    {Δ : ℝ} (hΔ : 0 ≤ Δ) (hgap : Δ ≤ b i - b j) :
    c ^ 2 * Δ ^ 2 ≤ 2 * (m : ℝ) * κ := by
  have hgap2 : Δ ^ 2 ≤ (b i - b j) ^ 2 :=
    (sq_le_sq₀ hΔ (hΔ.trans hgap)).2 hgap
  have hc2 : 0 ≤ c ^ 2 := sq_nonneg c
  calc
    c ^ 2 * Δ ^ 2 ≤ c ^ 2 * (b i - b j) ^ 2 :=
      mul_le_mul_of_nonneg_left hgap2 hc2
    _ ≤ 2 * (m : ℝ) * κ :=
      boundedCovariance_pair_gap_le target hκ φ hφ index b c hunif hpoint hij

#print axioms MonotoneDNF.profile_deviation_second_moment
#print axioms MonotoneDNF.boundedCovariance_pair_gap_le

end MonotoneDNF


==> anc/MonotoneDNF/DegreeFiberAcceptance.lean <==
module

public import MonotoneDNF.NativeConditionedCompatibility

@[expose] public section

/-!
# Exact degree-fiber acceptance laws

The existing native acceptance theorem is the zero-fiber case of a complete
hypergeometric law. This file constructs the finite decomposition of a
uniform fixed-size subset according to its intersection with a prescribed
part of the ground set, specializes it to native padded triggers, and checks
the total mass by Vandermonde. No conditioned-private law is identified with
the native law.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Uniform `w`-subsets of a displayed ground finset. -/
abbrev UniformSizedSubset {α : Type*} [Fintype α] [DecidableEq α]
    (G : Finset α) (w : ℕ) := {V : Finset α // V ∈ G.powersetCard w}

/-- One intersection-degree fiber of the uniform fixed-size subsets. -/
abbrev UniformSizedDegreeFiber {α : Type*} [Fintype α] [DecidableEq α]
    (G A : Finset α) (w k : ℕ) :=
  {U : UniformSizedSubset G w // (U.1 ∩ A).card = k}

/-- Split a fixed-size subset into its `A`-part and its part outside `A`. -/
def uniformSizedDegreeFiberEquiv
    {α : Type*} [Fintype α] [DecidableEq α]
    (G A : Finset α) (hA : A ⊆ G) {w k : ℕ} (hk : k ≤ w) :
    UniformSizedDegreeFiber G A w k ≃
      (↥(A.powersetCard k)) × (↥((G \ A).powersetCard (w - k))) where
  toFun U :=
    have hU := Finset.mem_powersetCard.mp U.1.2
    have hcard : k + (U.1.1 \ A).card = w := by
      have hsplit := Finset.card_inter_add_card_sdiff U.1.1 A
      rw [U.2, hU.2] at hsplit
      exact hsplit
    (⟨U.1.1 ∩ A, Finset.mem_powersetCard.mpr
        ⟨Finset.inter_subset_right, U.2⟩⟩,
      ⟨U.1.1 \ A, Finset.mem_powersetCard.mpr
        ⟨fun x hx => by
          rw [Finset.mem_sdiff] at hx ⊢
          exact ⟨hU.1 hx.1, hx.2⟩, by omega⟩⟩)
  invFun z :=
    have hX := Finset.mem_powersetCard.mp z.1.2
    have hY := Finset.mem_powersetCard.mp z.2.2
    have hdisj : Disjoint z.1.1 z.2.1 := by
      rw [Finset.disjoint_left]
      intro x hxX hxY
      exact (Finset.mem_sdiff.mp (hY.1 hxY)).2 (hX.1 hxX)
    have hsubset : z.1.1 ∪ z.2.1 ⊆ G := by
      intro x hx
      rcases Finset.mem_union.mp hx with hxX | hxY
      · exact hA (hX.1 hxX)
      · exact (Finset.mem_sdiff.mp (hY.1 hxY)).1
    have hcard : (z.1.1 ∪ z.2.1).card = w := by
      rw [Finset.card_union_of_disjoint hdisj, hX.2, hY.2]
      omega
    have hinter : ((z.1.1 ∪ z.2.1) ∩ A).card = k := by
      have heq : (z.1.1 ∪ z.2.1) ∩ A = z.1.1 := by
        ext x
        simp only [Finset.mem_inter, Finset.mem_union]
        constructor
        · rintro ⟨(hxX | hxY), hxA⟩
          · exact hxX
          · exact False.elim ((Finset.mem_sdiff.mp (hY.1 hxY)).2 hxA)
        · intro hxX
          exact ⟨Or.inl hxX, hX.1 hxX⟩
      rw [heq, hX.2]
    ⟨⟨z.1.1 ∪ z.2.1, Finset.mem_powersetCard.mpr ⟨hsubset, hcard⟩⟩, hinter⟩
  left_inv U := by
    apply Subtype.ext
    apply Subtype.ext
    ext x
    simp only [Finset.mem_union, Finset.mem_inter, Finset.mem_sdiff]
    constructor
    · rintro (⟨hxU, _⟩ | ⟨hxU, _⟩) <;> exact hxU
    · intro hxU
      by_cases hxA : x ∈ A
      · exact Or.inl ⟨hxU, hxA⟩
      · exact Or.inr ⟨hxU, hxA⟩
  right_inv z := by
    have hX := Finset.mem_powersetCard.mp z.1.2
    have hY := Finset.mem_powersetCard.mp z.2.2
    have hnotY : ∀ x ∈ z.2.1, x ∉ A := by
      intro x hxY hxA
      exact (Finset.mem_sdiff.mp (hY.1 hxY)).2 hxA
    apply Prod.ext
    · apply Subtype.ext
      ext x
      simp only [Finset.mem_inter, Finset.mem_union]
      constructor
      · rintro ⟨(hxX | hxY), hxA⟩
        · exact hxX
        · exact False.elim (hnotY x hxY hxA)
      · intro hxX
        exact ⟨Or.inl hxX, hX.1 hxX⟩
    · apply Subtype.ext
      ext x
      simp only [Finset.mem_sdiff, Finset.mem_union]
      constructor
      · rintro ⟨(hxX | hxY), hxA⟩
        · exact False.elim (hxA (hX.1 hxX))
        · exact hxY
      · intro hxY
        exact ⟨Or.inr hxY, hnotY x hxY⟩

/-- Exact cardinality of one intersection-degree fiber. -/
theorem card_uniformSizedDegreeFiber
    {α : Type*} [Fintype α] [DecidableEq α]
    (G A : Finset α) (hA : A ⊆ G) {w k : ℕ} (hk : k ≤ w) :
    Fintype.card (UniformSizedDegreeFiber G A w k) =
      A.card.choose k * (G \ A).card.choose (w - k) := by
  rw [Fintype.card_congr (uniformSizedDegreeFiberEquiv G A hA hk),
    Fintype.card_prod, Fintype.card_coe, Fintype.card_coe,
    Finset.card_powersetCard, Finset.card_powersetCard]

/-- The complete hypergeometric degree-fiber law for a uniform `w`-subset. -/
theorem probability_uniformSized_inter_card
    {α : Type*} [Fintype α] [DecidableEq α]
    (G A : Finset α) (hA : A ⊆ G) {w k : ℕ}
    (hw : w ≤ G.card) (hk : k ≤ w) :
    let Ω := {V : Finset α // V ∈ G.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : Ω => (U.1 ∩ A).card = k) =
        ((A.card.choose k * (G \ A).card.choose (w - k) : ℕ) : ℝ) /
          (G.card.choose w : ℝ) := by
  let Ω := {V : Finset α // V ∈ G.powersetCard w}
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hw
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  let _ : Nonempty Ω := hΩ
  have hfav : (Finset.univ.filter (fun U : Ω => (U.1 ∩ A).card = k)).card =
      A.card.choose k * (G \ A).card.choose (w - k) := by
    calc
      _ = Fintype.card (UniformSizedDegreeFiber G A w k) :=
        (Fintype.card_subtype _).symm
      _ = _ := card_uniformSizedDegreeFiber G A hA hk
  have htot : Fintype.card Ω = G.card.choose w := by
    calc
      Fintype.card Ω = (G.powersetCard w).card := by
        change Fintype.card {V : Finset α // V ∈ G.powersetCard w} = _
        have heq : (Finset.univ.filter fun V : Finset α => V ∈ G.powersetCard w) =
            G.powersetCard w := by
          ext V
          simp
        exact (Fintype.card_subtype (fun V : Finset α => V ∈ G.powersetCard w)).trans
          (congrArg Finset.card heq)
      _ = G.card.choose w := Finset.card_powersetCard w G
  rw [probability_eq_card_filter, hfav, htot]

/-- The same law on the avoiding-trigger subtype, without any padding. -/
theorem probability_avoidingTrigger_inter_card {n w k : ℕ}
    (S A : Finset (Fin n)) (hA : A ⊆ Sᶜ) (hw : w ≤ Sᶜ.card) (hk : k ≤ w) :
    let Ω := AvoidingTriggerSubset S w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : Ω => (U.1 ∩ A).card = k) =
        ((A.card.choose k * (Sᶜ \ A).card.choose (w - k) : ℕ) : ℝ) /
          (Sᶜ.card.choose w : ℝ) := by
  exact probability_uniformSized_inter_card Sᶜ A hA hw hk

/-- Full native padded degree-fiber law: `k` counts first-block coordinates. -/
theorem probability_nativePaddedDegreeFiber {M n w k : ℕ}
    (S : Finset (Fin n)) (hw : w ≤ M + Sᶜ.card) (hk : k ≤ w) :
    let Ω := AvoidingTriggerSubset (embedLastTerm M n S) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : Ω =>
        (U.1 ∩ embedFirstTerm M n Finset.univ).card = k) =
        (M.choose k : ℝ) * (Sᶜ.card.choose (w - k) : ℝ) /
          ((M + Sᶜ.card).choose w : ℝ) := by
  let A : Finset (Fin (M + n)) := embedFirstTerm M n Finset.univ
  have hA : A ⊆ (embedLastTerm M n S)ᶜ := by
    intro x hxA
    rw [Finset.mem_compl]
    intro hxS
    exact (Finset.disjoint_left.mp
      (disjoint_embedFirstTerm_embedLastTerm Finset.univ S)) hxA hxS
  have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
    have hcard : S.card ≤ n := by simpa using Finset.card_le_univ S
    rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
      Fintype.card_fin, Fintype.card_fin]
    omega
  have hw' : w ≤ (embedLastTerm M n S)ᶜ.card := by omega
  obtain ⟨hΩ, hprob⟩ := probability_avoidingTrigger_inter_card
    (embedLastTerm M n S) A hA hw' hk
  refine ⟨hΩ, ?_⟩
  let _ : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  rw [hprob]
  have hAcard : A.card = M := by simp [A, card_embedFirstTerm]
  have hdiff : ((embedLastTerm M n S)ᶜ \ A).card = Sᶜ.card := by
    rw [Finset.card_sdiff_of_subset hA, hground, hAcard]
    omega
  rw [hdiff, hground, hAcard, Nat.cast_mul]

/-- The zero fiber is precisely the previously used native acceptance ratio. -/
theorem probability_nativePaddedDegreeFiber_zero {M n w : ℕ}
    (S : Finset (Fin n)) (hw : w ≤ M + Sᶜ.card) :
    let Ω := AvoidingTriggerSubset (embedLastTerm M n S) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : Ω =>
        (U.1 ∩ embedFirstTerm M n Finset.univ).card = 0) =
        nativeAcceptanceRatio M Sᶜ.card w := by
  obtain ⟨hΩ, hprob⟩ := probability_nativePaddedDegreeFiber S hw (Nat.zero_le w)
  refine ⟨hΩ, ?_⟩
  let _ : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  simpa [nativeAcceptanceRatio] using hprob

/-- Real-valued hypergeometric mass in one degree fiber. -/
noncomputable def nativeDegreeFiberMass (M c w k : ℕ) : ℝ :=
  (M.choose k : ℝ) * (c.choose (w - k) : ℝ) / ((M + c).choose w : ℝ)

lemma nativeDegreeFiberMass_nonneg (M c w k : ℕ) :
    0 ≤ nativeDegreeFiberMass M c w k := by
  unfold nativeDegreeFiberMass
  positivity

/-- Every combinatorially allowed degree fiber has a nonzero normalizer. -/
theorem nativeDegreeFiberMass_pos {M c w k : ℕ}
    (hkM : k ≤ M) (hkc : w - k ≤ c) (hk : k ≤ w) :
    0 < nativeDegreeFiberMass M c w k := by
  have hw : w ≤ M + c := by omega
  unfold nativeDegreeFiberMass
  apply div_pos
  · exact mul_pos (by exact_mod_cast Nat.choose_pos hkM)
      (by exact_mod_cast Nat.choose_pos hkc)
  · exact_mod_cast Nat.choose_pos hw

/-- The degree-fiber masses sum to one by Vandermonde's identity. -/
theorem sum_nativeDegreeFiberMass {M c w : ℕ} (hw : w ≤ M + c) :
    (∑ k ∈ Finset.range (w + 1), nativeDegreeFiberMass M c w k) = 1 := by
  have hden : (0 : ℝ) < ((M + c).choose w : ℝ) := by
    exact_mod_cast Nat.choose_pos hw
  have hv : (∑ k ∈ Finset.range (w + 1), M.choose k * c.choose (w - k)) =
      (M + c).choose w := by
    rw [Nat.add_choose_eq, Nat.sum_antidiagonal_eq_sum_range_succ_mk]
  unfold nativeDegreeFiberMass
  simp_rw [← Nat.cast_mul]
  rw [← Finset.sum_div, ← Nat.cast_sum, hv]
  exact div_self hden.ne'

/-- The actual native probabilities over all first-block occupancy degrees
form a normalized probability mass function. -/
theorem sum_probability_nativePaddedDegreeFiber {M n w : ℕ}
    (S : Finset (Fin n)) (hw : w ≤ M + Sᶜ.card) :
    let Ω := AvoidingTriggerSubset (embedLastTerm M n S) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      (∑ k ∈ Finset.range (w + 1), probability (fun U : Ω =>
        (U.1 ∩ embedFirstTerm M n Finset.univ).card = k)) = 1 := by
  let hΩ := nonempty_nativePaddedAvoidingTriggerSubset S hw
  refine ⟨hΩ, ?_⟩
  let _ : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  calc
    (∑ k ∈ Finset.range (w + 1), probability (fun U :
        AvoidingTriggerSubset (embedLastTerm M n S) w =>
          (U.1 ∩ embedFirstTerm M n Finset.univ).card = k)) =
        ∑ k ∈ Finset.range (w + 1), nativeDegreeFiberMass M Sᶜ.card w k := by
      apply Finset.sum_congr rfl
      intro k hk
      have hkw : k ≤ w := by
        have := Finset.mem_range.mp hk
        omega
      obtain ⟨hΩ', hprob⟩ := probability_nativePaddedDegreeFiber S hw hkw
      simpa [nativeDegreeFiberMass] using hprob
    _ = 1 := sum_nativeDegreeFiberMass hw

end MonotoneDNF

#print axioms MonotoneDNF.uniformSizedDegreeFiberEquiv
#print axioms MonotoneDNF.card_uniformSizedDegreeFiber
#print axioms MonotoneDNF.probability_uniformSized_inter_card
#print axioms MonotoneDNF.probability_avoidingTrigger_inter_card
#print axioms MonotoneDNF.probability_nativePaddedDegreeFiber
#print axioms MonotoneDNF.probability_nativePaddedDegreeFiber_zero
#print axioms MonotoneDNF.nativeDegreeFiberMass_pos
#print axioms MonotoneDNF.sum_nativeDegreeFiberMass
#print axioms MonotoneDNF.sum_probability_nativePaddedDegreeFiber


==> anc/MonotoneDNF/DegreeTwoPositiveJet.lean <==
module

public import MonotoneDNF.PositiveMomentCorrection
public import MonotoneDNF.PositivePoolFinitization

@[expose] public section

/-!
# An explicit degree-two positive finite jet with a nonzero sign knob

This module gives a one-pool positive mixture matching the degree-two
`signedHigherResponse` jet exactly.  It is deliberately a proved special case,
not an assertion of the arbitrary-order source construction.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open MeasureTheory Set Filter Polynomial Matrix

/-- The real sign attached to the unique degree-two knob. -/
noncomputable def degreeTwoSign {σ : HigherSignPattern 2} : ℝ :=
  if σ 0 then 1 else -1

/-- The one rate used for the degree-two sign-knob construction. -/
noncomputable def degreeTwoRate (c d η : ℝ) (σ : HigherSignPattern 2) : ℝ :=
  1 + 3 * d - degreeTwoSign (σ := σ) * η / (2 * c)

/-- The weight which makes the first pool moment exactly `d`. -/
noncomputable def degreeTwoWeight (c d η : ℝ) (σ : HigherSignPattern 2) : ℝ :=
  d * Real.exp (degreeTwoRate c d η σ) / degreeTwoRate c d η σ

/-- The degree-two response is a linear response plus one signed quadratic. -/
lemma signedHigherResponse_degreeTwo (η : ℝ) (σ : HigherSignPattern 2) (z : ℝ) :
    signedHigherResponse η σ z = 1 + 4 * z + degreeTwoSign (σ := σ) * η * z ^ 2 := by
  simp [signedHigherResponse, linearLeadingResponse, higherCoefficients,
    degreeTwoSign, Fin.sum_univ_succ]

/-- The degree-two knobbed profile with the finite sum expanded. -/
noncomputable def degreeTwoCore (c η : ℝ) (σ : HigherSignPattern 2) (y : ℝ) : ℝ :=
  Real.exp (-(Real.log y / c)) *
    (1 + 4 * (Real.log y / (2 * c)) +
      degreeTwoSign (σ := σ) * η * (Real.log y / (2 * c)) ^ 2)

lemma knobbedProfile_degreeTwo (c η : ℝ) (σ : HigherSignPattern 2) :
    knobbedProfile c η σ = degreeTwoCore c η σ := by
  funext y
  rw [knobbedProfile, signedHigherResponse_degreeTwo]
  rfl

/-- The first derivative formula on the punctured real line. -/
noncomputable def degreeTwoCoreDeriv (c η : ℝ) (σ : HigherSignPattern 2) (y : ℝ) : ℝ :=
  let U := Real.log y / (2 * c)
  let B := 1 + 4 * U + degreeTwoSign (σ := σ) * η * U ^ 2
  (Real.exp (-(Real.log y / c)) * (-(y⁻¹ / c))) * B +
    Real.exp (-(Real.log y / c)) *
      (4 * (y⁻¹ / (2 * c)) +
        degreeTwoSign (σ := σ) * η * (2 * U * (y⁻¹ / (2 * c))))

lemma hasDerivAt_degreeTwoCore {c η : ℝ} (σ : HigherSignPattern 2)
    {y : ℝ} (hy : y ≠ 0) :
    HasDerivAt (degreeTwoCore c η σ) (degreeTwoCoreDeriv c η σ y) y := by
  have hlog : HasDerivAt Real.log y⁻¹ y := Real.hasDerivAt_log hy
  have hU := hlog.div_const (2 * c)
  have hG := hlog.div_const c |>.neg.exp
  have hB := ((hasDerivAt_const y (1 : ℝ)).add (hU.const_mul 4)).add
    ((hU.pow 2).const_mul (degreeTwoSign (σ := σ) * η))
  have h := hG.mul hB
  apply h.congr_deriv
  simp [degreeTwoCoreDeriv]

lemma degreeTwoCore_deriv_one (c η : ℝ) (σ : HigherSignPattern 2) (hc : c ≠ 0) :
    deriv (degreeTwoCore c η σ) 1 = 1 / c := by
  rw [(hasDerivAt_degreeTwoCore (c := c) (η := η) σ (by norm_num)).deriv]
  simp [degreeTwoCoreDeriv]
  field_simp
  ring

/-- The second derivative of the expanded degree-two profile at one. -/
noncomputable def degreeTwoCoreSecond (c η : ℝ) (σ : HigherSignPattern 2) : ℝ :=
  -1 / c - 3 / c ^ 2 + degreeTwoSign (σ := σ) * η / (2 * c ^ 2)

lemma hasDerivAt_degreeTwoCoreDeriv (c η : ℝ) (σ : HigherSignPattern 2)
    (hc : c ≠ 0) :
    HasDerivAt (degreeTwoCoreDeriv c η σ) (degreeTwoCoreSecond c η σ) 1 := by
  have hInv : HasDerivAt (fun y : ℝ => y⁻¹) (-1) 1 := by
    have h := (hasDerivAt_id (1 : ℝ)).inv (by norm_num)
    apply h.congr_deriv
    norm_num
  have hLog : HasDerivAt Real.log 1 1 := by
    simpa using Real.hasDerivAt_log (show (1 : ℝ) ≠ 0 by norm_num)
  have hU := hLog.div_const (2 * c)
  have hG := hLog.div_const c |>.neg.exp
  have hGp := hG.mul (hInv.div_const c).neg
  have hB := ((hasDerivAt_const (1 : ℝ) (1 : ℝ)).add (hLog.div_const (2 * c) |>.const_mul 4)).add
    (((hLog.div_const (2 * c)).pow 2).const_mul (degreeTwoSign (σ := σ) * η))
  have hBp := (hInv.div_const (2 * c) |>.const_mul 4).add
    (((hU.const_mul 2).mul (hInv.div_const (2 * c))).const_mul
      (degreeTwoSign (σ := σ) * η))
  have h := hGp.mul hB |>.add (hG.mul hBp)
  unfold degreeTwoCoreDeriv
  dsimp only
  apply h.congr_deriv
  simp [degreeTwoCoreSecond]
  field_simp
  ring

lemma deriv_degreeTwoCore_eventually (c η : ℝ) (σ : HigherSignPattern 2) :
    deriv (degreeTwoCore c η σ) =ᶠ[nhds 1] degreeTwoCoreDeriv c η σ := by
  filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
  exact (hasDerivAt_degreeTwoCore σ hy.ne').deriv

lemma degreeTwoCore_iteratedDeriv_two (c η : ℝ) (σ : HigherSignPattern 2)
    (hc : c ≠ 0) :
    iteratedDeriv 2 (degreeTwoCore c η σ) 1 = degreeTwoCoreSecond c η σ := by
  rw [show 2 = 1 + 1 by norm_num, iteratedDeriv_succ, iteratedDeriv_one]
  rw [(deriv_degreeTwoCore_eventually c η σ).deriv_eq]
  exact (hasDerivAt_degreeTwoCoreDeriv c η σ hc).deriv

lemma knobbedMomentJet_degreeTwo_zero (c η : ℝ) (σ : HigherSignPattern 2)
    (hc : c ≠ 0) :
    knobbedMomentJet c η σ ⟨0, by omega⟩ = 1 / c := by
  simpa [knobbedMomentJet, knobbedProfile_degreeTwo, iteratedDeriv_one] using
    degreeTwoCore_deriv_one c η σ hc

lemma knobbedMomentJet_degreeTwo_one (c η : ℝ) (σ : HigherSignPattern 2)
    (hc : c ≠ 0) :
    knobbedMomentJet c η σ ⟨1, by omega⟩ =
      1 / c + 3 / c ^ 2 - degreeTwoSign (σ := σ) * η / (2 * c ^ 2) := by
  rw [show knobbedMomentJet c η σ ⟨1, by omega⟩ =
    (-1 : ℝ) ^ (1 : ℕ) * iteratedDeriv (1 + 1) (knobbedProfile c η σ) 1 by rfl]
  rw [knobbedProfile_degreeTwo, degreeTwoCore_iteratedDeriv_two c η σ hc]
  simp [degreeTwoCoreSecond]
  ring

/-- The normalizing pure-trigger weight for the one-pool construction. -/
noncomputable def degreeTwoPure (c d η : ℝ) (σ : HigherSignPattern 2) : ℝ :=
  1 - degreeTwoWeight c d η σ * (1 - Real.exp (-degreeTwoRate c d η σ))

lemma degreeTwoSign_mul_bounds {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    -1 ≤ degreeTwoSign (σ := σ) * η ∧ degreeTwoSign (σ := σ) * η ≤ 1 := by
  have hlo := neg_abs_le η
  have hhi := le_abs_self η
  by_cases h : σ 0
  · simp [degreeTwoSign, h]
    constructor <;> linarith
  · simp [degreeTwoSign, h]
    constructor <;> linarith

lemma one_le_degreeTwoRate64 {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    1 ≤ degreeTwoRate 64 (1 / 64) η σ := by
  have hs := degreeTwoSign_mul_bounds σ hη
  dsimp [degreeTwoRate]
  norm_num
  nlinarith [hs.1]

lemma degreeTwoRate64_le_two {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    degreeTwoRate 64 (1 / 64) η σ ≤ 2 := by
  have hs := degreeTwoSign_mul_bounds σ hη
  dsimp [degreeTwoRate]
  norm_num
  nlinarith [hs.2]

lemma exp_degreeTwoRate64_lt_nine {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    Real.exp (degreeTwoRate 64 (1 / 64) η σ) < 9 := by
  have hL := degreeTwoRate64_le_two σ hη
  calc
    Real.exp (degreeTwoRate 64 (1 / 64) η σ) ≤ Real.exp 2 :=
      Real.exp_le_exp.mpr hL
    _ = Real.exp 1 * Real.exp 1 := by rw [← Real.exp_add]; norm_num
    _ < 9 := by nlinarith [Real.exp_pos 1, Real.exp_one_lt_d9]

lemma degreeTwoWeight_mul_firing {c d η : ℝ} (σ : HigherSignPattern 2)
    (hrate : degreeTwoRate c d η σ ≠ 0) :
    degreeTwoWeight c d η σ * (1 - Real.exp (-degreeTwoRate c d η σ)) =
      d * (Real.exp (degreeTwoRate c d η σ) - 1) / degreeTwoRate c d η σ := by
  rw [degreeTwoWeight, Real.exp_neg]
  field_simp [Real.exp_ne_zero]

lemma seven_div_eight_le_degreeTwoPure64 {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    7 / 8 ≤ degreeTwoPure 64 (1 / 64) η σ := by
  have hL := one_le_degreeTwoRate64 σ hη
  have hL0 : 0 < degreeTwoRate 64 (1 / 64) η σ := zero_lt_one.trans_le hL
  have hexp := exp_degreeTwoRate64_lt_nine σ hη
  rw [degreeTwoPure, degreeTwoWeight_mul_firing σ hL0.ne']
  have hpool : (1 / 64 : ℝ) *
      (Real.exp (degreeTwoRate 64 (1 / 64) η σ) - 1) /
        degreeTwoRate 64 (1 / 64) η σ ≤ 1 / 8 := by
    apply (div_le_iff₀ hL0).2
    nlinarith
  linarith

lemma degreeTwoWeight_moment_one {c d η : ℝ} (σ : HigherSignPattern 2)
    (hrate : degreeTwoRate c d η σ ≠ 0) :
    degreeTwoWeight c d η σ * degreeTwoRate c d η σ *
      Real.exp (-degreeTwoRate c d η σ) = d := by
  rw [degreeTwoWeight, Real.exp_neg]
  field_simp [Real.exp_ne_zero]

lemma degreeTwoWeight_moment_two {c d η : ℝ} (σ : HigherSignPattern 2)
    (hrate : degreeTwoRate c d η σ ≠ 0) :
    degreeTwoWeight c d η σ * degreeTwoRate c d η σ ^ 2 *
      Real.exp (-degreeTwoRate c d η σ) = d * degreeTwoRate c d η σ := by
  rw [degreeTwoWeight, Real.exp_neg]
  field_simp [Real.exp_ne_zero]

/-- The concrete one-atom positive mixture, defined for every knob amplitude
with `|η| ≤ 1`. -/
noncomputable def explicitDegreeTwoMixture {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) : FinitePositiveMixture 1 where
  pureWeight := degreeTwoPure 64 (1 / 64) η σ
  pureWeight_nonneg := by
    have h := seven_div_eight_le_degreeTwoPure64 σ hη
    linarith
  rate := fun _ => degreeTwoRate 64 (1 / 64) η σ
  rate_pos := by
    intro i
    exact zero_lt_one.trans_le (one_le_degreeTwoRate64 σ hη)
  weight := fun _ => degreeTwoWeight 64 (1 / 64) η σ
  weight_nonneg := by
    intro i
    exact div_nonneg
      (mul_nonneg (by norm_num) (Real.exp_pos _).le)
      (zero_lt_one.trans_le (one_le_degreeTwoRate64 σ hη)).le

lemma explicitDegreeTwoMixture_bracket_one {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    mixtureBracket (explicitDegreeTwoMixture σ hη) 1 = 1 := by
  simp [mixtureBracket, explicitDegreeTwoMixture, degreeTwoPure]

lemma explicitDegreeTwoMixture_momentJet {η : ℝ} (σ : HigherSignPattern 2)
    (hη : |η| ≤ 1) :
    mixtureMomentJet (explicitDegreeTwoMixture σ hη) 2 = knobbedMomentJet 64 η σ := by
  have hL : degreeTwoRate 64 (1 / 64) η σ ≠ 0 :=
    (zero_lt_one.trans_le (one_le_degreeTwoRate64 σ hη)).ne'
  funext k
  fin_cases k
  · simp only [mixtureMomentJet, poolMoment, Fin.sum_univ_one, explicitDegreeTwoMixture]
    rw [zero_add, pow_one, degreeTwoWeight_moment_one σ hL,
      knobbedMomentJet_degreeTwo_zero 64 η σ (by norm_num)]
  · simp only [mixtureMomentJet, poolMoment, Fin.sum_univ_one, explicitDegreeTwoMixture]
    rw [show 1 + 1 = 2 by norm_num, degreeTwoWeight_moment_two σ hL,
      knobbedMomentJet_degreeTwo_one 64 η σ (by norm_num)]
    dsimp [degreeTwoRate]
    ring

/-- The fully explicit positive finite mixture matches the exact degree-two
signed response jet, including its nonzero quadratic knob. -/
theorem explicitDegreeTwoMixture_matches_signedHigherResponse {η : ℝ}
    (σ : HigherSignPattern 2) (hη : |η| ≤ 1) :
    MatchesJet 2 (mixtureResponse (explicitDegreeTwoMixture σ hη) 64)
      (signedHigherResponse η σ) 0 := by
  exact matches_signedHigherResponse_of_knobbedMoments
    (explicitDegreeTwoMixture σ hη) 64 η σ (by norm_num)
    (explicitDegreeTwoMixture_bracket_one σ hη)
    (explicitDegreeTwoMixture_momentJet σ hη)

lemma explicitDegreeTwoMixture_largePureWeight {η : ℝ}
    (σ : HigherSignPattern 2) (hη : |η| ≤ 1) :
    3 / 4 < (explicitDegreeTwoMixture σ hη).pureWeight := by
  have h := seven_div_eight_le_degreeTwoPure64 σ hη
  change 3 / 4 < degreeTwoPure 64 (1 / 64) η σ
  linarith

theorem explicitDegreeTwoMixture_matchesTargetMoments (σ : HigherSignPattern 2)
    (hzero : |(0 : ℝ)| ≤ 1) :
    MatchesTargetMoments (explicitDegreeTwoMixture (η := 0) σ hzero) (1 / 64) 2 := by
  unfold MatchesTargetMoments
  rw [explicitDegreeTwoMixture_momentJet]
  exact knobbedMomentJet_zero_eq_targetMomentJet
    (c := 64) (d := 1 / 64) (t := 2) (by norm_num) (by norm_num) σ

/-- The zero-knob specialization is an actual normalized positive
`MatchesTargetJet` instance of order two. -/
theorem explicitDegreeTwoMixture_matchesTargetJet (σ : HigherSignPattern 2)
    (hzero : |(0 : ℝ)| ≤ 1) :
    MatchesTargetJet (explicitDegreeTwoMixture (η := 0) σ hzero) (1 / 64) 2 := by
  exact matchesTargetJet_of_bracket_one_and_matchesTargetMoments _ _
    (explicitDegreeTwoMixture_bracket_one σ hzero)
    (explicitDegreeTwoMixture_matchesTargetMoments σ hzero)

#print axioms degreeTwoCore_deriv_one
#print axioms degreeTwoCore_iteratedDeriv_two
#print axioms explicitDegreeTwoMixture_bracket_one
#print axioms explicitDegreeTwoMixture_momentJet
#print axioms explicitDegreeTwoMixture_matches_signedHigherResponse
#print axioms explicitDegreeTwoMixture_matchesTargetMoments
#print axioms explicitDegreeTwoMixture_matchesTargetJet
#print axioms explicitDegreeTwoMixture_largePureWeight

end MonotoneDNF


==> anc/MonotoneDNF/DirectPositiveJet.lean <==
module

public import MonotoneDNF.PositiveJetAlgebra
public import MonotoneDNF.PositiveMomentCorrection

@[expose] public section

/-!
# A concrete positive finite jet: the complete order-one case

This file packages the source's explicit rate-one, one-pool example as an
actual `FinitePositiveMixture`. It proves the normalized value, exact finite
target moments and target Taylor jet, and exact response jet through
`matches_signedHigherResponse_of_knobbedMoments`. The higher-sign pattern at
order one is empty, so the statement holds for every `η` and every pattern;
no higher-order or tail assertion is made.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The explicit positive mixture for the order-one target jet. The only
arithmetic hypotheses are nonnegativity of `d` and nonnegativity of the pure
weight `1 - (exp 1 - 1) * d`. -/
noncomputable def orderOnePositiveMixture {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) : FinitePositiveMixture 1 :=
  (orderOneSignedMixture d).toPositive
    (by
      change 0 ≤ 1 - (Real.exp 1 - 1) * d
      linarith)
    (fun _ => zero_lt_one)
    (fun _ => mul_nonneg (Real.exp_pos 1).le hd)

@[simp] lemma orderOnePositiveMixture_pureWeight {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    (orderOnePositiveMixture hd hmax).pureWeight =
      1 - (Real.exp 1 - 1) * d := rfl

@[simp] lemma orderOnePositiveMixture_rate {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) (i : Fin 1) :
    (orderOnePositiveMixture hd hmax).rate i = 1 := rfl

@[simp] lemma orderOnePositiveMixture_weight {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) (i : Fin 1) :
    (orderOnePositiveMixture hd hmax).weight i = Real.exp 1 * d := rfl

lemma orderOnePositiveMixture_bracket_eq {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    mixtureBracket (orderOnePositiveMixture hd hmax) =
      signedBracket (orderOneSignedMixture d) := rfl

lemma orderOnePositiveMixture_bracket_one {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    mixtureBracket (orderOnePositiveMixture hd hmax) 1 = 1 := by
  rw [orderOnePositiveMixture_bracket_eq]
  exact orderOneSignedBracket_one d

lemma orderOnePositiveMixture_bracket_deriv_one {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    deriv (mixtureBracket (orderOnePositiveMixture hd hmax)) 1 = d := by
  rw [orderOnePositiveMixture_bracket_eq]
  exact orderOneSignedBracket_deriv_one d

/-- The explicit mixture matches the complete order-one target Taylor jet. -/
theorem orderOnePositiveMixture_matchesTargetJet {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    MatchesTargetJet (orderOnePositiveMixture hd hmax) d 1 := by
  funext k
  fin_cases k
  · simpa [functionJet, targetJet] using orderOnePositiveMixture_bracket_one hd hmax
  · simpa [functionJet, targetJet, targetProfile_deriv_one] using
      orderOnePositiveMixture_bracket_deriv_one hd hmax

/-- The single finite target-moment coordinate is matched exactly. -/
theorem orderOnePositiveMixture_matchesTargetMoments {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    MatchesTargetMoments (orderOnePositiveMixture hd hmax) d 1 :=
  ((matchesTargetJet_iff_value_and_moments
    (orderOnePositiveMixture hd hmax) d 1).1
      (orderOnePositiveMixture_matchesTargetJet hd hmax)).2

@[simp] lemma orderOnePositiveMixture_pooledFiringWeight {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    pooledFiringWeight (orderOnePositiveMixture hd hmax) =
      (Real.exp 1 - 1) * d := by
  have h := pureWeight_eq_one_sub_pooledFiringWeight
    (orderOnePositiveMixture hd hmax) (orderOnePositiveMixture_bracket_one hd hmax)
  rw [orderOnePositiveMixture_pureWeight] at h
  linarith

@[simp] lemma orderOnePositiveMixture_sum_weight {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    (∑ i, (orderOnePositiveMixture hd hmax).weight i) = Real.exp 1 * d := by
  simp

/-- The exact pooled firing weight, not an arbitrary substitute weight, gives
the strict `3/4` pure-trigger margin under its explicit sufficient bound. -/
theorem orderOnePositiveMixture_three_quarters_lt_pureWeight {d : ℝ}
    (hd : 0 ≤ d) (hmax : (Real.exp 1 - 1) * d ≤ 1)
    (hlarge : (Real.exp 1 - 1) * d < 1 / 4) :
    3 / 4 < (orderOnePositiveMixture hd hmax).pureWeight := by
  rw [orderOnePositiveMixture_pureWeight]
  linarith

/-- At order one the higher-sign sum has no terms, so the response is the
linear leading response for every amplitude and every (empty) sign pattern. -/
lemma signedHigherResponse_orderOne (η : ℝ) (σ : HigherSignPattern 1) :
    signedHigherResponse η σ = linearLeadingResponse := by
  funext z
  simp [signedHigherResponse, higherCoefficients, Fin.sum_univ_two]

/-- Consequently the order-one knobbed profile is independent of `η`. -/
lemma knobbedProfile_orderOne (c η : ℝ) (σ : HigherSignPattern 1) :
    knobbedProfile (t := 1) c η σ = knobbedProfile (t := 1) c 0 σ := by
  unfold knobbedProfile
  rw [signedHigherResponse_orderOne, signedHigherResponse_orderOne]

/-- The order-one knobbed moments are exactly the target moments whenever
`c * d = 1`, for every amplitude `η`; no vacuous sign coordinate is dropped. -/
theorem knobbedMomentJet_orderOne_eq_targetMomentJet {c d : ℝ}
    (hc : c ≠ 0) (hcd : c * d = 1) (η : ℝ) (σ : HigherSignPattern 1) :
    knobbedMomentJet (t := 1) c η σ = targetMomentJet d 1 := by
  calc
    knobbedMomentJet (t := 1) c η σ = knobbedMomentJet (t := 1) c 0 σ := by
      unfold knobbedMomentJet
      rw [knobbedProfile_orderOne]
    _ = targetMomentJet d 1 :=
      knobbedMomentJet_zero_eq_targetMomentJet hc hcd σ

/-- The explicit one-pool mixture has the exact signed higher-response jet at
order one after the trigger-exponential substitution. -/
theorem orderOnePositiveMixture_matches_signedHigherResponse {c d η : ℝ}
    (hd : 0 ≤ d) (hmax : (Real.exp 1 - 1) * d ≤ 1)
    (hc : c ≠ 0) (hcd : c * d = 1) (σ : HigherSignPattern 1) :
    MatchesJet 1 (mixtureResponse (orderOnePositiveMixture hd hmax) c)
      (signedHigherResponse η σ) 0 := by
  apply matches_signedHigherResponse_of_knobbedMoments _ c η σ hc
    (orderOnePositiveMixture_bracket_one hd hmax)
  rw [orderOnePositiveMixture_matchesTargetMoments hd hmax]
  exact (knobbedMomentJet_orderOne_eq_targetMomentJet hc hcd η σ).symm

/-- Complete end-to-end order-one existence statement, including nonnegative
pure and pool weights (from the structure), positive rate, normalized bracket,
finite target moments, full target jet, and exact signed response jet. -/
theorem exists_orderOne_positive_finiteJet_signedResponse {c d η : ℝ}
    (hd : 0 ≤ d) (hmax : (Real.exp 1 - 1) * d ≤ 1)
    (hc : c ≠ 0) (hcd : c * d = 1) (σ : HigherSignPattern 1) :
    ∃ mix : FinitePositiveMixture 1,
      mixtureBracket mix 1 = 1 ∧
      MatchesTargetMoments mix d 1 ∧
      MatchesTargetJet mix d 1 ∧
      MatchesJet 1 (mixtureResponse mix c) (signedHigherResponse η σ) 0 := by
  refine ⟨orderOnePositiveMixture hd hmax,
    orderOnePositiveMixture_bracket_one hd hmax,
    orderOnePositiveMixture_matchesTargetMoments hd hmax,
    orderOnePositiveMixture_matchesTargetJet hd hmax, ?_⟩
  exact orderOnePositiveMixture_matches_signedHigherResponse hd hmax hc hcd σ

/-- The same complete statement with the source-style strict pure-weight
margin, under the exact strengthened pooled-firing-weight bound. -/
theorem exists_orderOne_positive_finiteJet_signedResponse_largePureWeight
    {c d η : ℝ} (hd : 0 ≤ d)
    (hlarge : (Real.exp 1 - 1) * d < 1 / 4)
    (hc : c ≠ 0) (hcd : c * d = 1) (σ : HigherSignPattern 1) :
    ∃ mix : FinitePositiveMixture 1,
      mixtureBracket mix 1 = 1 ∧
      MatchesTargetMoments mix d 1 ∧
      MatchesTargetJet mix d 1 ∧
      MatchesJet 1 (mixtureResponse mix c) (signedHigherResponse η σ) 0 ∧
      3 / 4 < mix.pureWeight := by
  have hmax : (Real.exp 1 - 1) * d ≤ 1 := by linarith
  refine ⟨orderOnePositiveMixture hd hmax,
    orderOnePositiveMixture_bracket_one hd hmax,
    orderOnePositiveMixture_matchesTargetMoments hd hmax,
    orderOnePositiveMixture_matchesTargetJet hd hmax,
    orderOnePositiveMixture_matches_signedHigherResponse hd hmax hc hcd σ, ?_⟩
  exact orderOnePositiveMixture_three_quarters_lt_pureWeight hd hmax hlarge

/-- A completely concrete witness: `c = 8`, `d = 1/8`, one rate-one pool,
and every (vacuous) order-one higher-sign pattern. The proof uses only the
standard proved bound `exp 1 < 3`, not an unproved numerical assumption. -/
theorem exists_concrete_orderOne_positive_finiteJet_signedResponse
    (η : ℝ) (σ : HigherSignPattern 1) :
    ∃ mix : FinitePositiveMixture 1,
      mixtureBracket mix 1 = 1 ∧
      MatchesTargetMoments mix (1 / 8) 1 ∧
      MatchesTargetJet mix (1 / 8) 1 ∧
      MatchesJet 1 (mixtureResponse mix 8) (signedHigherResponse η σ) 0 ∧
      3 / 4 < mix.pureWeight := by
  apply exists_orderOne_positive_finiteJet_signedResponse_largePureWeight
    (c := 8) (d := 1 / 8) (η := η) (by norm_num) ?_ (by norm_num) (by norm_num) σ
  nlinarith [Real.exp_one_lt_three]

#print axioms MonotoneDNF.orderOnePositiveMixture_matchesTargetJet
#print axioms MonotoneDNF.orderOnePositiveMixture_matchesTargetMoments
#print axioms MonotoneDNF.knobbedMomentJet_orderOne_eq_targetMomentJet
#print axioms MonotoneDNF.orderOnePositiveMixture_matches_signedHigherResponse
#print axioms MonotoneDNF.exists_orderOne_positive_finiteJet_signedResponse
#print axioms MonotoneDNF.exists_orderOne_positive_finiteJet_signedResponse_largePureWeight
#print axioms MonotoneDNF.exists_concrete_orderOne_positive_finiteJet_signedResponse

end MonotoneDNF


==> anc/MonotoneDNF/DirectPositiveJetTwo.lean <==
module

public import MonotoneDNF.PositiveJetAlgebra
public import MonotoneDNF.PositiveMomentCorrection

@[expose] public section

/-!
# Direct one-atom positive mixtures for quadratic response jets

For a single atom of rate `λ`, the ratio of its second to first pool moment is
`λ`.  Thus one positive atom can realize every order-two sign-knob target whose
prescribed rate is positive and whose resulting pure weight is nonnegative.
This file proves the derivative calculation and constructs that atom directly;
it uses no source tails or density corrections.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Set

/-- The quadratic coefficient in an order-two signed response. -/
noncomputable def orderTwoQuadraticCoefficient (η : ℝ)
    (σ : HigherSignPattern 2) : ℝ :=
  higherCoefficients η σ ⟨2, by omega⟩

/-- At order two the signed response is exactly `1 + 4z + qz²`. -/
lemma signedHigherResponse_two (η : ℝ) (σ : HigherSignPattern 2) :
    signedHigherResponse η σ = fun z =>
      1 + 4 * z + orderTwoQuadraticCoefficient η σ * z ^ 2 := by
  funext z
  simp [signedHigherResponse, linearLeadingResponse, orderTwoQuadraticCoefficient,
    higherCoefficients, Fin.sum_univ_three]

/-- The `y`-profile whose trigger response is `1 + 4z + qz²` when `c*d=1`. -/
noncomputable def quadraticProfile (d q y : ℝ) : ℝ :=
  y ^ (-d) * (1 + (2 * d * Real.log y +
    (q * d ^ 2 / 4) * (Real.log y) ^ 2))

/-- The first derivative of `quadraticProfile` on the positive half-line. -/
noncomputable def quadraticProfilePrime (d q y : ℝ) : ℝ :=
  y ^ (-d - 1) * (d + 2 * (q * d ^ 2 / 4 - d ^ 2) * Real.log y -
    d * (q * d ^ 2 / 4) * (Real.log y) ^ 2)

lemma quadraticProfile_hasDerivAt (d q y : ℝ) (hy : 0 < y) :
    HasDerivAt (quadraticProfile d q) (quadraticProfilePrime d q y) y := by
  have hpow : HasDerivAt (fun x : ℝ => x ^ (-d))
      ((-d) * y ^ (-d - 1)) y := by
    convert Real.hasDerivAt_rpow_const (x := y) (p := -d) (Or.inl hy.ne') using 1
  have hlog : HasDerivAt Real.log y⁻¹ y := Real.hasDerivAt_log hy.ne'
  have hF := ((hlog.const_mul (2 * d)).add
    (((hlog.pow 2).const_mul (q * d ^ 2 / 4)))).const_add 1
  simp only [Nat.cast_ofNat, Nat.reduceSub, pow_one] at hF
  convert hpow.mul hF using 1 <;> try rfl
  unfold quadraticProfilePrime
  simp only [Pi.add_apply, Pi.pow_apply]
  rw [show -d - 1 = -d + -1 by ring, Real.rpow_add hy, Real.rpow_neg_one]
  ring

lemma quadraticProfilePrime_hasDerivAt_one (d q : ℝ) :
    HasDerivAt (quadraticProfilePrime d q)
      (-d - 3 * d ^ 2 + 2 * (q * d ^ 2 / 4)) 1 := by
  have hpow : HasDerivAt (fun x : ℝ => x ^ (-d - 1))
      ((-d - 1) * (1 : ℝ) ^ (-d - 1 - 1)) 1 := by
    convert Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -d - 1)
      (Or.inl one_ne_zero) using 1
  have hlog : HasDerivAt Real.log (1 : ℝ)⁻¹ 1 := Real.hasDerivAt_log one_ne_zero
  have hH := ((hlog.const_mul (2 * (q * d ^ 2 / 4 - d ^ 2))).const_add d).sub
    ((hlog.pow 2).const_mul (d * (q * d ^ 2 / 4)))
  simp only [Nat.cast_ofNat, Nat.reduceSub, pow_one] at hH
  convert hpow.mul hH using 1 <;>
    first | rfl | (simp; ring)

lemma quadraticProfile_deriv_one (d q : ℝ) :
    deriv (quadraticProfile d q) 1 = d := by
  have h := (quadraticProfile_hasDerivAt d q 1 zero_lt_one).deriv
  simpa [quadraticProfilePrime] using h

lemma quadraticProfile_secondDeriv_one (d q : ℝ) :
    deriv (deriv (quadraticProfile d q)) 1 =
      -d - 3 * d ^ 2 + 2 * (q * d ^ 2 / 4) := by
  have heq : deriv (quadraticProfile d q) =ᶠ[nhds 1] quadraticProfilePrime d q := by
    filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
    exact (quadraticProfile_hasDerivAt d q y hy).deriv
  exact ((quadraticProfilePrime_hasDerivAt_one d q).congr_of_eventuallyEq heq).deriv

lemma quadraticProfile_iteratedDeriv_two (d q : ℝ) :
    iteratedDeriv 2 (quadraticProfile d q) 1 =
      -d - 3 * d ^ 2 + 2 * (q * d ^ 2 / 4) := by
  rw [iteratedDeriv_succ (n := 1), iteratedDeriv_one]
  exact quadraticProfile_secondDeriv_one d q

/-- In the positive half-line, the order-two public knobbed profile is the
explicit quadratic profile with coefficient `q`. -/
lemma knobbedProfile_two_eq_quadraticProfile {c d : ℝ} (hc : c ≠ 0)
    (hcd : c * d = 1) (η : ℝ) (σ : HigherSignPattern 2)
    {y : ℝ} (hy : 0 < y) :
    knobbedProfile (t := 2) c η σ y =
      quadraticProfile d (orderTwoQuadraticCoefficient η σ) y := by
  have hd : d = 1 / c := (eq_div_iff hc).2 (by simpa [mul_comm] using hcd)
  rw [knobbedProfile, signedHigherResponse_two]
  unfold quadraticProfile
  rw [Real.rpow_def_of_pos hy]
  have hexp : -(Real.log y / c) = Real.log y * -d := by rw [hd]; ring
  rw [hexp, hd]
  congr 1
  field_simp [hc]
  ring

lemma knobbedMomentJet_two_zero {c d : ℝ} (hc : c ≠ 0) (hcd : c * d = 1)
    (η : ℝ) (σ : HigherSignPattern 2) :
    knobbedMomentJet (t := 2) c η σ ⟨0, by omega⟩ = d := by
  have heq : knobbedProfile (t := 2) c η σ =ᶠ[nhds 1]
      quadraticProfile d (orderTwoQuadraticCoefficient η σ) := by
    filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
    exact knobbedProfile_two_eq_quadraticProfile hc hcd η σ hy
  change (-1 : ℝ) ^ 0 * iteratedDeriv (0 + 1) (knobbedProfile c η σ) 1 = d
  simp only [pow_zero, one_mul, Nat.zero_add, iteratedDeriv_one]
  rw [heq.deriv_eq]
  exact quadraticProfile_deriv_one d (orderTwoQuadraticCoefficient η σ)

lemma knobbedMomentJet_two_one {c d : ℝ} (hc : c ≠ 0) (hcd : c * d = 1)
    (η : ℝ) (σ : HigherSignPattern 2) :
    knobbedMomentJet (t := 2) c η σ ⟨1, by omega⟩ =
      d + 3 * d ^ 2 - orderTwoQuadraticCoefficient η σ * d ^ 2 / 2 := by
  have heq : knobbedProfile (t := 2) c η σ =ᶠ[nhds 1]
      quadraticProfile d (orderTwoQuadraticCoefficient η σ) := by
    filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
    exact knobbedProfile_two_eq_quadraticProfile hc hcd η σ hy
  change (-1 : ℝ) ^ 1 * iteratedDeriv (1 + 1) (knobbedProfile c η σ) 1 = _
  rw [heq.iteratedDeriv_eq]
  change (-1 : ℝ) ^ 1 *
    iteratedDeriv 2 (quadraticProfile d (orderTwoQuadraticCoefficient η σ)) 1 = _
  rw [quadraticProfile_iteratedDeriv_two]
  ring

end MonotoneDNF


namespace MonotoneDNF

/-- The rate prescribed by the ratio of the two target pool moments. -/
noncomputable def orderTwoRate (d q : ℝ) : ℝ := 1 + 3 * d - q * d / 2

/-- The unique weight which gives first pool moment `d` at this rate. -/
noncomputable def orderTwoPoolWeight (d q : ℝ) : ℝ :=
  d * Real.exp (orderTwoRate d q) / orderTwoRate d q

/-- The exact pooled firing weight of that atom at `y = 1`. -/
noncomputable def orderTwoPooledFiring (d q : ℝ) : ℝ :=
  d * (Real.exp (orderTwoRate d q) - 1) / orderTwoRate d q

/-- An explicit one-atom positive mixture.  The hypotheses are exactly
nonnegativity of `d`, positivity of its prescribed rate, and nonnegativity of
its explicitly computed pure weight. -/
noncomputable def orderTwoPositiveMixture (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q)
    (hpure : 0 ≤ 1 - orderTwoPooledFiring d q) : FinitePositiveMixture 1 where
  pureWeight := 1 - orderTwoPooledFiring d q
  pureWeight_nonneg := hpure
  rate := fun _ => orderTwoRate d q
  rate_pos := fun _ => hrate
  weight := fun _ => orderTwoPoolWeight d q
  weight_nonneg := fun _ => by
    exact div_nonneg (mul_nonneg hd (Real.exp_pos _).le) hrate.le

@[simp] lemma orderTwoPositiveMixture_rate (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q)
    (i : Fin 1) : (orderTwoPositiveMixture d q hd hrate hpure).rate i =
      orderTwoRate d q := rfl

@[simp] lemma orderTwoPositiveMixture_weight (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q)
    (i : Fin 1) : (orderTwoPositiveMixture d q hd hrate hpure).weight i =
      orderTwoPoolWeight d q := rfl

@[simp] lemma orderTwoPositiveMixture_pureWeight (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q) :
    (orderTwoPositiveMixture d q hd hrate hpure).pureWeight =
      1 - orderTwoPooledFiring d q := rfl

lemma orderTwoPositiveMixture_pooledFiringWeight (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q) :
    pooledFiringWeight (orderTwoPositiveMixture d q hd hrate hpure) =
      orderTwoPooledFiring d q := by
  simp only [pooledFiringWeight, Fin.sum_univ_one, orderTwoPositiveMixture_weight,
    orderTwoPositiveMixture_rate, orderTwoPoolWeight, orderTwoPooledFiring,
    Real.exp_neg]
  field_simp [Real.exp_ne_zero, hrate.ne']

lemma orderTwoPositiveMixture_bracket_one (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q) :
    mixtureBracket (orderTwoPositiveMixture d q hd hrate hpure) 1 = 1 := by
  rw [mixtureBracket_one, orderTwoPositiveMixture_pooledFiringWeight]
  exact sub_add_cancel 1 (orderTwoPooledFiring d q)

lemma orderTwoPositiveMixture_poolMoment_one (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q) :
    poolMoment (orderTwoPositiveMixture d q hd hrate hpure) 1 = d := by
  simp only [poolMoment, Fin.sum_univ_one, orderTwoPositiveMixture_weight,
    orderTwoPositiveMixture_rate, pow_one, orderTwoPoolWeight, Real.exp_neg]
  field_simp [Real.exp_ne_zero, hrate.ne']

lemma orderTwoPositiveMixture_poolMoment_two (d q : ℝ) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d q) (hpure : 0 ≤ 1 - orderTwoPooledFiring d q) :
    poolMoment (orderTwoPositiveMixture d q hd hrate hpure) 2 =
      d + 3 * d ^ 2 - q * d ^ 2 / 2 := by
  simp only [poolMoment, Fin.sum_univ_one, orderTwoPositiveMixture_weight,
    orderTwoPositiveMixture_rate, pow_two, orderTwoPoolWeight, Real.exp_neg]
  field_simp [Real.exp_ne_zero, hrate.ne']
  unfold orderTwoRate
  ring

/-- Both finite moment coordinates of the explicit atom are exactly the
order-two knobbed coordinates. -/
theorem orderTwoPositiveMixture_knobbedMoments {c d η : ℝ}
    (σ : HigherSignPattern 2) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d (orderTwoQuadraticCoefficient η σ))
    (hpure : 0 ≤ 1 - orderTwoPooledFiring d (orderTwoQuadraticCoefficient η σ))
    (hc : c ≠ 0) (hcd : c * d = 1) :
    mixtureMomentJet (orderTwoPositiveMixture d
      (orderTwoQuadraticCoefficient η σ) hd hrate hpure) 2 =
        knobbedMomentJet c η σ := by
  funext k
  fin_cases k
  · change poolMoment (orderTwoPositiveMixture d
      (orderTwoQuadraticCoefficient η σ) hd hrate hpure) 1 = _
    rw [orderTwoPositiveMixture_poolMoment_one]
    exact (knobbedMomentJet_two_zero hc hcd η σ).symm
  · change poolMoment (orderTwoPositiveMixture d
      (orderTwoQuadraticCoefficient η σ) hd hrate hpure) 2 = _
    rw [orderTwoPositiveMixture_poolMoment_two]
    exact (knobbedMomentJet_two_one hc hcd η σ).symm

/-- The explicit positive atom has exactly the requested signed quadratic
response jet; no higher response is asserted. -/
theorem orderTwoPositiveMixture_matches_signedHigherResponse {c d η : ℝ}
    (σ : HigherSignPattern 2) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d (orderTwoQuadraticCoefficient η σ))
    (hpure : 0 ≤ 1 - orderTwoPooledFiring d (orderTwoQuadraticCoefficient η σ))
    (hc : c ≠ 0) (hcd : c * d = 1) :
    MatchesJet 2 (mixtureResponse (orderTwoPositiveMixture d
      (orderTwoQuadraticCoefficient η σ) hd hrate hpure) c)
        (signedHigherResponse η σ) 0 := by
  exact matches_signedHigherResponse_of_knobbedMoments _ c η σ hc
    (orderTwoPositiveMixture_bracket_one d _ hd hrate hpure)
    (orderTwoPositiveMixture_knobbedMoments σ hd hrate hpure hc hcd)

@[simp] lemma orderTwoQuadraticCoefficient_zero (σ : HigherSignPattern 2) :
    orderTwoQuadraticCoefficient 0 σ = 0 := by
  simp [orderTwoQuadraticCoefficient, higherCoefficients]

/-- With zero knob amplitude, the same explicit atom matches the ordinary
order-two target moments and target Taylor jet. -/
theorem orderTwoPositiveMixture_matchesTargetMoments {c d : ℝ}
    (σ : HigherSignPattern 2) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d 0)
    (hpure : 0 ≤ 1 - orderTwoPooledFiring d 0)
    (hc : c ≠ 0) (hcd : c * d = 1) :
    MatchesTargetMoments (orderTwoPositiveMixture d 0 hd hrate hpure) d 2 := by
  have hmom : mixtureMomentJet (orderTwoPositiveMixture d 0 hd hrate hpure) 2 =
      knobbedMomentJet c 0 σ := by
    simpa using orderTwoPositiveMixture_knobbedMoments
      (c := c) (d := d) (η := 0) σ hd (by simpa using hrate) (by simpa using hpure) hc hcd
  exact hmom.trans (knobbedMomentJet_zero_eq_targetMomentJet hc hcd σ)

theorem orderTwoPositiveMixture_matchesTargetJet {c d : ℝ}
    (σ : HigherSignPattern 2) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d 0)
    (hpure : 0 ≤ 1 - orderTwoPooledFiring d 0)
    (hc : c ≠ 0) (hcd : c * d = 1) :
    MatchesTargetJet (orderTwoPositiveMixture d 0 hd hrate hpure) d 2 := by
  apply (matchesTargetJet_iff_value_and_moments _ _ _).2
  exact ⟨orderTwoPositiveMixture_bracket_one d 0 hd hrate hpure,
    orderTwoPositiveMixture_matchesTargetMoments σ hd hrate hpure hc hcd⟩

theorem orderTwoPositiveMixture_three_quarters_lt_pureWeight (d q : ℝ)
    (hd : 0 ≤ d) (hrate : 0 < orderTwoRate d q)
    (hpure : 0 ≤ 1 - orderTwoPooledFiring d q)
    (hlarge : orderTwoPooledFiring d q < 1 / 4) :
    3 / 4 < (orderTwoPositiveMixture d q hd hrate hpure).pureWeight := by
  rw [orderTwoPositiveMixture_pureWeight]
  linarith

/-- End-to-end positive order-two sign-knob construction, with the exact
finite moment vector, response jet, and strict pure-weight margin. -/
theorem exists_orderTwo_positive_finiteJet_signedResponse_largePureWeight
    {c d η : ℝ} (σ : HigherSignPattern 2) (hd : 0 ≤ d)
    (hrate : 0 < orderTwoRate d (orderTwoQuadraticCoefficient η σ))
    (hlarge : orderTwoPooledFiring d (orderTwoQuadraticCoefficient η σ) < 1 / 4)
    (hc : c ≠ 0) (hcd : c * d = 1) :
    ∃ mix : FinitePositiveMixture 1,
      mixtureBracket mix 1 = 1 ∧
      mixtureMomentJet mix 2 = knobbedMomentJet c η σ ∧
      MatchesJet 2 (mixtureResponse mix c) (signedHigherResponse η σ) 0 ∧
      3 / 4 < mix.pureWeight := by
  have hpure : 0 ≤ 1 - orderTwoPooledFiring d (orderTwoQuadraticCoefficient η σ) := by
    linarith
  refine ⟨orderTwoPositiveMixture d (orderTwoQuadraticCoefficient η σ) hd hrate hpure,
    orderTwoPositiveMixture_bracket_one d _ hd hrate hpure,
    orderTwoPositiveMixture_knobbedMoments σ hd hrate hpure hc hcd,
    orderTwoPositiveMixture_matches_signedHigherResponse σ hd hrate hpure hc hcd, ?_⟩
  exact orderTwoPositiveMixture_three_quarters_lt_pureWeight d _ hd hrate hpure hlarge

/-- A completely concrete nontrivial quadratic example.  Its sign pattern is
`true`, `c = 8`, `d = 1/8`, and `η = 6`.  The prescribed rate is exactly one,
so every transcendental expression reduces to `exp 1`. -/
theorem exists_concrete_orderTwo_positive_finiteJet_signedResponse :
    ∃ mix : FinitePositiveMixture 1,
      mixtureBracket mix 1 = 1 ∧
      mixtureMomentJet mix 2 = knobbedMomentJet (t := 2) 8 6 (fun _ => true) ∧
      MatchesJet 2 (mixtureResponse mix 8)
        (signedHigherResponse (t := 2) 6 (fun _ => true)) 0 ∧
      3 / 4 < mix.pureWeight := by
  let σ : HigherSignPattern 2 := fun _ => true
  have hq : orderTwoQuadraticCoefficient 6 σ = 6 := by
    simp [σ, orderTwoQuadraticCoefficient, higherCoefficients]
  have hrate : 0 < orderTwoRate (1 / 8) (orderTwoQuadraticCoefficient 6 σ) := by
    rw [hq]
    norm_num [orderTwoRate]
  have hlarge : orderTwoPooledFiring (1 / 8) (orderTwoQuadraticCoefficient 6 σ) < 1 / 4 := by
    rw [hq]
    unfold orderTwoPooledFiring orderTwoRate
    norm_num
    nlinarith [Real.exp_one_lt_three]
  exact exists_orderTwo_positive_finiteJet_signedResponse_largePureWeight
    (c := 8) (d := 1 / 8) (η := 6) σ (by norm_num) hrate hlarge
      (by norm_num) (by norm_num)

#print axioms MonotoneDNF.knobbedMomentJet_two_zero
#print axioms MonotoneDNF.knobbedMomentJet_two_one
#print axioms MonotoneDNF.orderTwoPositiveMixture_knobbedMoments
#print axioms MonotoneDNF.orderTwoPositiveMixture_matches_signedHigherResponse
#print axioms MonotoneDNF.orderTwoPositiveMixture_matchesTargetJet
#print axioms MonotoneDNF.exists_orderTwo_positive_finiteJet_signedResponse_largePureWeight
#print axioms MonotoneDNF.exists_concrete_orderTwo_positive_finiteJet_signedResponse

end MonotoneDNF


==> anc/MonotoneDNF/EmpiricalHoeffding.lean <==
module

public import MonotoneDNF.SQTransfer

@[expose] public section

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 800000

variable {X : Type*} [Fintype X] [Nonempty X]

lemma integral_uniformOn_univ_top [MeasurableSpace X] [MeasurableSingletonClass X] (f : X → ℝ) :
    ∫ x, f x ∂(ProbabilityTheory.uniformOn Set.univ) = expectation f := by
  rw [integral_fintype Integrable.of_finite]
  simp [ProbabilityTheory.uniformOn_univ, measureReal_def,
    Measure.count_singleton, ENNReal.toReal_div, expectation, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro x _
  ring

lemma measureReal_uniformOn_univ_top [MeasurableSpace X] [MeasurableSingletonClass X]
    (p : X → Prop) [DecidablePred p] :
    (ProbabilityTheory.uniformOn Set.univ).real {x | p x} = probability p := by
  rw [← integral_indicator_one (MeasurableSet.of_discrete)]
  rw [integral_uniformOn_univ_top]
  unfold probability
  congr 1
  funext x
  by_cases hx : p x <;> simp [Set.indicator, hx]

/-- The empirical mean of a bounded test over independent uniform samples. -/
noncomputable def empiricalMean {N : ℕ} (f : X → ℝ) (samples : Fin N → X) : ℝ :=
  (∑ i, f (samples i)) / (N : ℝ)

lemma hoeffding_uniform_empiricalMean {N : ℕ} (hN : 0 < N) (f : X → ℝ)
    (hf : ∀ x, |f x| ≤ 1) {ε : ℝ} (hε : 0 < ε) :
    probability (fun samples : Fin N → X => ε ≤ |empiricalMean f samples - expectation f|) ≤
      2 * Real.exp (-(N : ℝ) * ε ^ 2 / 2) := by
  classical
  letI : MeasurableSpace X := ⊤
  let μX : Measure X := ProbabilityTheory.uniformOn Set.univ
  let μ : Measure (Fin N → X) := Measure.pi (fun _ : Fin N => μX)
  letI : IsProbabilityMeasure μX := by dsimp [μX]; infer_instance
  have hμ : (ProbabilityTheory.uniformOn Set.univ : Measure (Fin N → X)) = μ := by
    rw [show (Set.univ : Set (Fin N → X)) = Set.univ.pi (fun _ : Fin N => Set.univ) by
      ext; simp]
    exact ProbabilityTheory.uniformOn_pi
  have hint : ∫ x, f x ∂μX = expectation f := by
    simpa [μX] using integral_uniformOn_univ_top f
  let center : X → ℝ := fun x => f x - expectation f
  have hcenter : HasSubgaussianMGF center 1 μX := by
    have h := ProbabilityTheory.hasSubgaussianMGF_of_mem_Icc
      (μ := μX) (X := f) (a := -1) (b := 1) (measurable_of_finite f).aemeasurable
      (MeasureTheory.ae_of_all μX (fun x => ⟨neg_le_of_abs_le (hf x), le_of_abs_le (hf x)⟩))
    rw [hint] at h
    convert h using 1 <;> norm_num [center]
  have hid (i : Fin N) : IdentDistrib (fun x : X => x) (fun ω : Fin N → X => ω i) μX μ := by
    refine ⟨(measurable_of_finite _).aemeasurable, (measurable_of_finite _).aemeasurable, ?_⟩
    have hmap := (MeasureTheory.measurePreserving_eval (fun _ : Fin N => μX) i).map_eq
    simpa [μ, Measure.map_id] using hmap.symm
  have hsub (i : Fin N) : HasSubgaussianMGF
      (fun ω : Fin N → X => center (ω i)) 1 μ := by
    have hd : IdentDistrib center (fun ω : Fin N → X => center (ω i)) μX μ := by
      simpa [Function.comp_def] using (hid i).comp (measurable_of_finite center)
    exact hcenter.congr_identDistrib hd
  have hindep : iIndepFun (fun i (ω : Fin N → X) => center (ω i)) μ := by
    have hp : iIndepFun (fun i (ω : Fin N → X) => ω i) μ := by
      exact ProbabilityTheory.iIndepFun_pi (μ := fun _ : Fin N => μX)
        (X := fun _ : Fin N => fun x : X => x) (fun _ => (measurable_of_finite _).aemeasurable)
    exact hp.comp (fun _ => center) (fun _ => measurable_of_finite _)
  have htail (sign : ℝ) (hsign : sign = 1 ∨ sign = -1) :
      μ.real {ω : Fin N → X | (N : ℝ) * ε ≤ sign * ∑ i, center (ω i)} ≤
        Real.exp (-(N : ℝ) * ε ^ 2 / 2) := by
    rcases hsign with rfl | rfl
    · have ht := ProbabilityTheory.HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun
        hindep (s := Finset.univ) (c := fun _ : Fin N => (1 : ℝ≥0))
        (fun i _ => hsub i) (show 0 ≤ (N : ℝ) * ε by positivity)
      convert ht using 1
      · congr 1
        ext ω
        simp
      · simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
          mul_one, NNReal.coe_natCast]
        congr 1
        field_simp
    · have hneg : iIndepFun (fun i (ω : Fin N → X) => -center (ω i)) μ := by
        exact hindep.comp (fun _ x => -x) (fun _ => by fun_prop)
      have ht := ProbabilityTheory.HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun
        hneg (s := Finset.univ) (c := fun _ : Fin N => (1 : ℝ≥0))
        (fun i _ => (hsub i).neg) (show 0 ≤ (N : ℝ) * ε by positivity)
      convert ht using 1
      · congr 1
        ext ω
        simp
      · simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
          mul_one, NNReal.coe_natCast]
        congr 1
        field_simp
  have hpos : μ.real {ω : Fin N → X |
      (N : ℝ) * ε ≤ ∑ i, center (ω i)} ≤ Real.exp (-(N : ℝ) * ε ^ 2 / 2) := by
    simpa using htail 1 (Or.inl rfl)
  have hneg : μ.real {ω : Fin N → X |
      (N : ℝ) * ε ≤ -∑ i, center (ω i)} ≤ Real.exp (-(N : ℝ) * ε ^ 2 / 2) := by
    simpa using htail (-1) (Or.inr rfl)
  have hbad : μ.real {ω : Fin N → X | ε ≤ |empiricalMean f ω - expectation f|} ≤
      2 * Real.exp (-(N : ℝ) * ε ^ 2 / 2) := by
    calc
      _ ≤ μ.real ({ω : Fin N → X | (N : ℝ) * ε ≤ ∑ i, center (ω i)} ∪
          {ω : Fin N → X | (N : ℝ) * ε ≤ -∑ i, center (ω i)}) := by
        apply measureReal_mono (h₂ := by finiteness)
        intro ω hω
        change ε ≤ |empiricalMean f ω - expectation f| at hω
        have hNreal : (0 : ℝ) < N := by exact_mod_cast hN
        have heq : empiricalMean f ω - expectation f =
            (∑ i, center (ω i)) / (N : ℝ) := by
          simp [empiricalMean, center, Finset.sum_sub_distrib, sub_div]
          field_simp
        rw [heq] at hω
        rcases le_total 0 (∑ i, center (ω i)) with hs | hs
        · left
          change (N : ℝ) * ε ≤ ∑ i, center (ω i)
          rw [abs_of_nonneg (div_nonneg hs hNreal.le)] at hω
          simpa [mul_comm] using (le_div_iff₀ hNreal).1 hω
        · right
          change (N : ℝ) * ε ≤ -∑ i, center (ω i)
          rw [abs_of_nonpos (div_nonpos_of_nonpos_of_nonneg hs hNreal.le)] at hω
          have hω' : ε ≤ (-∑ i, center (ω i)) / (N : ℝ) := by
            convert hω using 1 <;> ring
          have hm := (le_div_iff₀ hNreal).1 hω'
          nlinarith
      _ ≤ _ := measureReal_union_le _ _
      _ ≤ _ := by linarith
  rw [← hμ] at hbad
  have hconv := measureReal_uniformOn_univ_top (X := Fin N → X)
    (fun samples => ε ≤ |empiricalMean f samples - expectation f|)
  rwa [hconv] at hbad


/-- A schedule of adaptive tests on disjoint sample blocks.  Freshness says that
query `j` cannot inspect its own block. -/
def QueryFresh {N Q : ℕ} (test : Fin Q → (Fin Q → Fin N → X) → X → ℝ) : Prop :=
  ∀ j samples block, test j (Function.update samples j block) = test j samples

/-- At least one adaptive empirical estimate misses its target by `ε`. -/
def AnySampleError {N Q : ℕ} (ε : ℝ)
    (test : Fin Q → (Fin Q → Fin N → X) → X → ℝ)
    (samples : Fin Q → Fin N → X) : Prop :=
  ∃ j, ε < |empiricalMean (test j samples) (samples j) - expectation (test j samples)|

lemma probability_anySampleError_le {N Q : ℕ} (hN : 0 < N)
    (test : Fin Q → (Fin Q → Fin N → X) → X → ℝ)
    (hfresh : QueryFresh test) (hbdd : ∀ j samples x, |test j samples x| ≤ 1)
    {ε : ℝ} (hε : 0 < ε) :
    probability (AnySampleError ε test) ≤
      (Q : ℝ) * (2 * Real.exp (-(N : ℝ) * ε ^ 2 / 2)) := by
  classical
  letI : Nonempty (Fin N) := Fin.pos_iff_nonempty.mp hN
  let bad : Fin Q → (Fin Q → Fin N → X) → Prop := fun j samples =>
    ε < |empiricalMean (test j samples) (samples j) - expectation (test j samples)|
  calc
    @probability (Fin Q → Fin N → X) _ (fun samples => ∃ j, bad j samples)
        (Classical.decPred _) ≤
        ∑ j : Fin Q, @probability (Fin Q → Fin N → X) _ (bad j)
          (Classical.decPred _) := by
      convert probability_exists_le_sum bad using 1 <;> congr
    _ ≤ ∑ _j : Fin Q, (2 * Real.exp (-(N : ℝ) * ε ^ 2 / 2)) := by
      apply Finset.sum_le_sum
      intro j _
      change probability (bad j) ≤ _
      let e := Equiv.funSplitAt j (Fin N → X)
      let p : ((Fin N → X) × ({k : Fin Q // k ≠ j} → Fin N → X)) → Prop := fun z =>
        ε < |empiricalMean (test j (e.symm z)) (e.symm z j) - expectation (test j (e.symm z))|
      have hreindex : probability (fun samples => ε <
          |empiricalMean (test j samples) (samples j) - expectation (test j samples)|) =
          probability p := by
        have h := probability_comp_equiv_of_equiv e p
        simpa only [p, Equiv.symm_apply_apply] using h
      rw [hreindex]
      unfold probability
      rw [expectation_product, expectation_expectation_swap]
      calc
        expectation (fun other => expectation (fun block => if p (block, other) then 1 else 0))
            ≤ expectation (fun _ : ({k : Fin Q // k ≠ j} → Fin N → X) =>
              2 * Real.exp (-(N : ℝ) * ε ^ 2 / 2)) := by
          apply expectation_mono
          intro other
          let baseBlock : Fin N → X := fun _ => Classical.arbitrary X
          let fixedTest : X → ℝ := test j (e.symm (baseBlock, other))
          have htest (block : Fin N → X) : test j (e.symm (block, other)) = fixedTest := by
            have hu : e.symm (block, other) =
                Function.update (e.symm (baseBlock, other)) j block := by
              funext k
              by_cases hk : k = j
              · subst k
                simp [e, Equiv.funSplitAt_symm_apply]
              · simp [e, Equiv.funSplitAt_symm_apply, hk, Function.update_of_ne]
            rw [hu]
            exact hfresh j _ _
          have hblock (block : Fin N → X) : e.symm (block, other) j = block := by
            simp [e, Equiv.funSplitAt_symm_apply]
          change expectation (fun block => if p (block, other) then 1 else 0) ≤ _
          have hstrict : probability (fun block : Fin N → X =>
              ε < |empiricalMean fixedTest block - expectation fixedTest|) ≤
              probability (fun block : Fin N → X =>
              ε ≤ |empiricalMean fixedTest block - expectation fixedTest|) := by
            unfold probability
            apply expectation_mono
            intro block
            by_cases h : ε < |empiricalMean fixedTest block - expectation fixedTest|
            · simp [h, le_of_lt h]
            · simp only [h, if_false]
              split <;> norm_num
          calc
            expectation (fun block => if p (block, other) then 1 else 0) =
                probability (fun block : Fin N → X =>
                  ε < |empiricalMean fixedTest block - expectation fixedTest|) := by
              unfold probability
              congr 1
              funext block
              simp only [p, htest block, hblock block]
            _ ≤ probability (fun block : Fin N → X =>
                  ε ≤ |empiricalMean fixedTest block - expectation fixedTest|) := hstrict
            _ ≤ _ := hoeffding_uniform_empiricalMean hN fixedTest (hbdd j _) hε
        _ = _ := expectation_const _
    _ = (Q : ℝ) * (2 * Real.exp (-(N : ℝ) * ε ^ 2 / 2)) := by simp

end MonotoneDNF


==> anc/MonotoneDNF/EmpiricalSQTransfer.lean <==
module

public import MonotoneDNF.EmpiricalHoeffding

@[expose] public section

/-!
# Empirical bounded-SQ to CSQ transfer

The sample arrays in this file are actual finite probabilistic seeds.  Query `j`
uses only block `j`; freshness of its test is proved from the recursive
transcript, not assumed.  An always-legal comparison run uses exactly the same
samples and replaces an illegal simulated answer by the exact expectation.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 800000

variable {X : Type*} [Fintype X] [Nonempty X]

/-- A deterministic adaptive learner making `Q` bounded statistical queries. -/
structure SQLearner (X : Type*) (Q : ℕ) where
  query : Fin Q → List ℝ → (X → ℝ → ℝ)
  tolerance : Fin Q → List ℝ → ℝ
  output : List ℝ → X → Bool
  query_bounded : ∀ i history x label, |query i history x label| ≤ 1

/-- An array with an independent empirical block for every query. -/
abbrev SampleArray (X : Type*) (N Q : ℕ) := Fin Q → Fin N → X

/-- A generic adaptive SQ transcript. -/
def sqTranscript {X : Type*} {Q : ℕ} (learner : SQLearner X Q)
    (answer : Fin Q → List ℝ → ℝ) : ℕ → List ℝ
  | 0 => []
  | k + 1 =>
    if hk : k < Q then
      let previous := sqTranscript learner answer k
      previous ++ [answer ⟨k, hk⟩ previous]
    else sqTranscript learner answer k

/-- One simulated reply: the empirical label-free estimate plus one CSQ reply. -/
noncomputable def simulatedAnswer {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q)
    (csq : ℝ → (X → ℝ) → ℝ) (j : Fin Q) (history : List ℝ) : ℝ :=
  empiricalMean (labelFree (learner.query j history)) (samples j) +
    csq (learner.tolerance j history / 2) (labelCorrelational (learner.query j history))

/-- Exact expectation of the SQ test against a target. -/
noncomputable def exactSQAnswer {Q : ℕ} (learner : SQLearner X Q)
    (target : X → Bool) (j : Fin Q) (history : List ℝ) : ℝ :=
  expectation (fun x => learner.query j history x (2 * bit (target x) - 1))

/-- The comparison answer is simulated when legal and exact otherwise. -/
noncomputable def comparisonAnswer {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) (j : Fin Q) (history : List ℝ) : ℝ :=
  if |simulatedAnswer learner samples csq j history - exactSQAnswer learner target j history| ≤
      learner.tolerance j history then
    simulatedAnswer learner samples csq j history
  else exactSQAnswer learner target j history

/-- The empirical simulation of an SQ learner from a CSQ answer rule. -/
noncomputable def simulatedTranscript {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ) : ℕ → List ℝ :=
  sqTranscript learner (simulatedAnswer learner samples csq)

/-- The coupled always-legal comparison transcript. -/
noncomputable def comparisonTranscript {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) : ℕ → List ℝ :=
  sqTranscript learner (comparisonAnswer learner samples csq target)

/-- The SQ test issued at one point of the empirical run. -/
noncomputable def simulatedTest {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (j : Fin Q) : X → ℝ → ℝ :=
  learner.query j (simulatedTranscript learner samples csq j.val)

/-- Any sample error along the empirical run, at the source tolerance `τ/2`. -/
noncomputable def SimulatedSampleError {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (csq : ℝ → (X → ℝ) → ℝ) (τ : ℝ) : SampleArray X N Q → Prop :=
  AnySampleError (τ / 2) (fun j samples => labelFree (simulatedTest learner samples csq j))

lemma comparisonAnswer_legal {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) (j : Fin Q) (history : List ℝ)
    (htol : 0 ≤ learner.tolerance j history) :
    |comparisonAnswer learner samples csq target j history -
      exactSQAnswer learner target j history| ≤ learner.tolerance j history := by
  unfold comparisonAnswer
  split
  · assumption
  · simpa using htol

lemma simulatedTranscript_eq_of_eq_before {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples samples' : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    {n : ℕ} (h : ∀ k : Fin Q, k.val < n → samples' k = samples k) :
    simulatedTranscript learner samples csq n = simulatedTranscript learner samples' csq n := by
  induction n with
  | zero => rfl
  | succ n ih =>
      by_cases hn : n < Q
      · have hprev := ih (fun k hk => h k (Nat.lt_trans hk (Nat.lt_succ_self n)))
        simp only [simulatedTranscript] at hprev ⊢
        simp only [sqTranscript, hn, dif_pos]
        rw [hprev]
        have hs := h ⟨n, hn⟩ (Nat.lt_succ_self n)
        dsimp [simulatedAnswer]
        rw [hs]
      · have hprev := ih (fun k hk => h k (Nat.lt_trans hk (Nat.lt_succ_self n)))
        simpa [simulatedTranscript, sqTranscript, hn] using hprev

/-- Freshness is a theorem about the actual recursive empirical run. -/
lemma queryFresh_simulatedTest {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (csq : ℝ → (X → ℝ) → ℝ) :
    QueryFresh (N := N) (fun j (samples : SampleArray X N Q) =>
      labelFree (simulatedTest learner samples csq j)) := by
  intro j samples block
  have htr : simulatedTranscript learner samples csq j.val =
      simulatedTranscript learner (Function.update samples j block) csq j.val := by
    apply simulatedTranscript_eq_of_eq_before
    intro k hk
    have hkj : k ≠ j := by
      intro heq
      subst k
      exact (Nat.lt_irrefl _ hk)
    simp [Function.update_of_ne, hkj]
  unfold simulatedTest
  dsimp
  rw [htr]

/-- The quantitative adaptive Hoeffding bound with the guide's exponent. -/
theorem probability_simulatedSampleError_le {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (hN : 0 < N) (csq : ℝ → (X → ℝ) → ℝ) {τ : ℝ} (hτ : 0 < τ) :
    probability (SimulatedSampleError (N := N) learner csq τ) ≤
      (Q : ℝ) * (2 * Real.exp (-(N : ℝ) * τ ^ 2 / 8)) := by
  have h := probability_anySampleError_le (X := X) hN
    (fun j samples => labelFree (simulatedTest learner samples csq j))
    (queryFresh_simulatedTest learner csq) ?_ (show 0 < τ / 2 by positivity)
  · convert h using 1
    congr 3
    ring
  · intro j samples x
    apply abs_labelFree_le
    intro y label _
    exact learner.query_bounded j (simulatedTranscript learner samples csq j.val) y label

/-- Success of the empirical simulation. -/
noncomputable def SimulatedSuccess {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (csq : ℝ → (X → ℝ) → ℝ) (target : X → Bool) (ε : ℝ)
    (samples : SampleArray X N Q) : Prop :=
  classificationError (learner.output (simulatedTranscript learner samples csq Q)) target ≤ ε

/-- Success of the coupled always-legal comparison run. -/
noncomputable def ComparisonSuccess {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (csq : ℝ → (X → ℝ) → ℝ) (target : X → Bool) (ε : ℝ)
    (samples : SampleArray X N Q) : Prop :=
  classificationError (learner.output (comparisonTranscript learner samples csq target Q)) target ≤ ε


/-- If no fresh block fails, the empirical and comparison transcripts agree at
every prefix, including the adaptive queries themselves. -/
lemma simulatedTranscript_eq_comparisonTranscript {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) {τ : ℝ} (hτ : 0 < τ)
    (hcsq : ∀ σ φ, 0 < σ → |csq σ φ - signedCorrelation target φ| ≤ σ)
    (htol : ∀ j history, τ ≤ learner.tolerance j history)
    (hgood : ¬SimulatedSampleError (N := N) learner csq τ samples) :
    ∀ k : ℕ, k ≤ Q → simulatedTranscript learner samples csq k =
      comparisonTranscript learner samples csq target k := by
  intro k
  induction k with
  | zero => intro _; rfl
  | succ k ih =>
      intro hk
      have hklt : k < Q := Nat.lt_of_lt_of_le (Nat.lt_succ_self k) hk
      have hprev := ih (Nat.le_of_lt hklt)
      let j : Fin Q := ⟨k, hklt⟩
      have hsample0 : |empiricalMean
          (labelFree (simulatedTest learner samples csq j)) (samples j) -
          expectation (labelFree (simulatedTest learner samples csq j))| ≤ τ / 2 := by
        apply le_of_not_gt
        intro hb
        exact hgood ⟨j, hb⟩
      have hquery : learner.query j (simulatedTranscript learner samples csq k) =
          learner.query j (comparisonTranscript learner samples csq target k) := by
        rw [hprev]
      have hsample : |empiricalMean
          (labelFree (learner.query j (comparisonTranscript learner samples csq target k)))
          (samples j) - expectation
          (labelFree (learner.query j (comparisonTranscript learner samples csq target k)))| ≤
            learner.tolerance j (comparisonTranscript learner samples csq target k) / 2 := by
        calc
          _ = |empiricalMean (labelFree (simulatedTest learner samples csq j)) (samples j) -
              expectation (labelFree (simulatedTest learner samples csq j))| := by
            simp only [simulatedTest]
            rw [show j.val = k from rfl, hquery]
          _ ≤ τ / 2 := hsample0
          _ ≤ _ := by
            have ht := htol j (comparisonTranscript learner samples csq target k)
            linarith
      have hreply : |csq
          (learner.tolerance j (comparisonTranscript learner samples csq target k) / 2)
          (labelCorrelational
            (learner.query j (comparisonTranscript learner samples csq target k))) -
          signedCorrelation target (labelCorrelational
            (learner.query j (comparisonTranscript learner samples csq target k)))| ≤
            learner.tolerance j (comparisonTranscript learner samples csq target k) / 2 := by
        apply hcsq
        have ht := htol j (comparisonTranscript learner samples csq target k)
        linarith
      have hsim : |simulatedAnswer learner samples csq j
          (comparisonTranscript learner samples csq target k) -
          exactSQAnswer learner target j
            (comparisonTranscript learner samples csq target k)| ≤
          learner.tolerance j (comparisonTranscript learner samples csq target k) := by
        simpa [simulatedAnswer, exactSQAnswer] using
          sq_simulated_reply_legal
            (learner.query j (comparisonTranscript learner samples csq target k)) target
            hsample hreply
      simp only [simulatedTranscript, comparisonTranscript, sqTranscript, hklt, dif_pos]
      change sqTranscript learner (simulatedAnswer learner samples csq) k =
        sqTranscript learner (comparisonAnswer learner samples csq target) k at hprev
      rw [hprev]
      congr 2
      change simulatedAnswer learner samples csq j
          (comparisonTranscript learner samples csq target k) =
        comparisonAnswer learner samples csq target j
          (comparisonTranscript learner samples csq target k)
      simp only [comparisonAnswer]
      rw [if_pos hsim]

lemma output_eq_of_not_simulatedSampleError {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (samples : SampleArray X N Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) {τ : ℝ} (hτ : 0 < τ)
    (hcsq : ∀ σ φ, 0 < σ → |csq σ φ - signedCorrelation target φ| ≤ σ)
    (htol : ∀ j history, τ ≤ learner.tolerance j history)
    (hgood : ¬SimulatedSampleError (N := N) learner csq τ samples) :
    learner.output (simulatedTranscript learner samples csq Q) =
      learner.output (comparisonTranscript learner samples csq target Q) := by
  rw [simulatedTranscript_eq_comparisonTranscript learner samples csq target hτ hcsq htol hgood
    Q (le_refl Q)]


/-- Success can be lost only on the measured empirical-failure event. -/
lemma probability_comparisonSuccess_le {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (csq : ℝ → (X → ℝ) → ℝ) (target : X → Bool) {τ ε : ℝ} (hτ : 0 < τ)
    (hcsq : ∀ σ φ, 0 < σ → |csq σ φ - signedCorrelation target φ| ≤ σ)
    (htol : ∀ j history, τ ≤ learner.tolerance j history) :
    probability (ComparisonSuccess (N := N) learner csq target ε) ≤
      probability (SimulatedSuccess (N := N) learner csq target ε) +
        probability (SimulatedSampleError (N := N) learner csq τ) := by
  let failure : SampleArray X N Q → Prop := SimulatedSampleError learner csq τ
  have hsplit : probability (ComparisonSuccess (N := N) learner csq target ε) ≤
      probability (fun samples => SimulatedSuccess learner csq target ε samples ∨ failure samples) := by
    unfold probability
    apply expectation_mono
    intro samples
    by_cases hc : ComparisonSuccess learner csq target ε samples
    · by_cases hf : failure samples
      · have hor : SimulatedSuccess learner csq target ε samples ∨ failure samples := Or.inr hf
        simp [hc, hor]
      · have hg : ¬failure samples := hf
        have ho := output_eq_of_not_simulatedSampleError learner samples csq target hτ hcsq htol hg
        have hs : SimulatedSuccess learner csq target ε samples := by
          unfold ComparisonSuccess at hc
          unfold SimulatedSuccess
          rwa [ho]
        simp [hc, hs]
    · simp only [if_neg hc]
      split <;> norm_num
  calc
    probability (ComparisonSuccess (N := N) learner csq target ε)
        ≤ probability (fun samples => SimulatedSuccess learner csq target ε samples ∨
          failure samples) := hsplit
    _ ≤ probability (SimulatedSuccess (N := N) learner csq target ε) + probability failure := by
      convert probability_union_le (SimulatedSuccess (N := N) learner csq target ε) failure using 1 <;> congr

/-- **Empirical bounded-SQ/CSQ transfer, one learner and one legal CSQ oracle.**
The comparison run is always legal, while the empirical run loses at most the
prescribed sampling budget. -/
theorem sq_simulation_success_probability_lower_bound {Q : ℕ} (learner : SQLearner X Q)
    {N : ℕ} (hN : 0 < N) (csq : ℝ → (X → ℝ) → ℝ) (target : X → Bool)
    {τ ε ρ δsamp : ℝ} (hτ : 0 < τ)
    (hcsq : ∀ σ φ, 0 < σ → |csq σ φ - signedCorrelation target φ| ≤ σ)
    (htol : ∀ j history, τ ≤ learner.tolerance j history)
    (hδ : (Q : ℝ) * (2 * Real.exp (-(N : ℝ) * τ ^ 2 / 8)) ≤ δsamp)
    (hρ : ρ ≤ probability (ComparisonSuccess (N := N) learner csq target ε)) :
    ρ - δsamp ≤ probability (SimulatedSuccess (N := N) learner csq target ε) := by
  have hfail := probability_simulatedSampleError_le learner hN csq hτ
  have hsplit := probability_comparisonSuccess_le learner (N := N) csq target (τ := τ) (ε := ε) hτ hcsq htol
  linarith


/-- The source's explicit logarithmic sample-count requirement, rounded up and
kept positive even when the logarithm is negative. -/
noncomputable def empiricalSampleCount (Q : ℕ) (τ δsamp : ℝ) : ℕ :=
  max 1 ⌈(8 / τ ^ 2) * Real.log (2 * (Q : ℝ) / δsamp)⌉₊

lemma empiricalSampleCount_pos (Q : ℕ) (τ δsamp : ℝ) : 0 < empiricalSampleCount Q τ δsamp := by
  exact lt_of_lt_of_le Nat.zero_lt_one (le_max_left _ _)

lemma empiricalSampleCount_requirement {Q : ℕ} {τ δsamp : ℝ}
    (hQ : 0 < Q) (hτ : 0 < τ) (hδ : 0 < δsamp) :
    (8 / τ ^ 2) * Real.log (2 * (Q : ℝ) / δsamp) ≤ empiricalSampleCount Q τ δsamp := by
  have h1 : (8 / τ ^ 2) * Real.log (2 * (Q : ℝ) / δsamp) ≤
      ((⌈(8 / τ ^ 2) * Real.log (2 * (Q : ℝ) / δsamp)⌉₊ : ℕ) : ℝ) := Nat.le_ceil _
  have h2 : ⌈(8 / τ ^ 2) * Real.log (2 * (Q : ℝ) / δsamp)⌉₊ ≤
      empiricalSampleCount Q τ δsamp := le_max_right _ _
  exact h1.trans (by exact_mod_cast h2)

/-- The explicit sample count makes the union-bound failure at most `δsamp`. -/
lemma query_sample_failure_le_empiricalSampleCount {Q : ℕ} {τ δsamp : ℝ}
    (hQ : 0 < Q) (hτ : 0 < τ) (hδ : 0 < δsamp) :
    (Q : ℝ) * (2 * Real.exp (-(empiricalSampleCount Q τ δsamp : ℝ) * τ ^ 2 / 8)) ≤
      δsamp := by
  have hQr : (0 : ℝ) < Q := by exact_mod_cast hQ
  have hz : 0 < 2 * (Q : ℝ) / δsamp := div_pos (by positivity) hδ
  have hN := empiricalSampleCount_requirement hQ hτ hδ
  have ht2 : 0 < τ ^ 2 := sq_pos_of_pos hτ
  have hexponent : -(empiricalSampleCount Q τ δsamp : ℝ) * τ ^ 2 / 8 ≤
      -Real.log (2 * (Q : ℝ) / δsamp) := by
    have hN' : (8 * Real.log (2 * (Q : ℝ) / δsamp)) / τ ^ 2 ≤
        (empiricalSampleCount Q τ δsamp : ℝ) := by
      convert hN using 1 <;> ring
    have hb := (div_le_iff₀ ht2).1 hN'
    nlinarith
  have hexp : Real.exp (-(empiricalSampleCount Q τ δsamp : ℝ) * τ ^ 2 / 8) ≤
      δsamp / (2 * (Q : ℝ)) := by
    calc
      _ ≤ Real.exp (-Real.log (2 * (Q : ℝ) / δsamp)) := (Real.exp_le_exp).2 hexponent
      _ = (2 * (Q : ℝ) / δsamp)⁻¹ := by rw [Real.exp_neg, Real.exp_log hz]
      _ = _ := by field_simp
  calc
    (Q : ℝ) * (2 * Real.exp (-(empiricalSampleCount Q τ δsamp : ℝ) * τ ^ 2 / 8))
        ≤ (Q : ℝ) * (2 * (δsamp / (2 * (Q : ℝ)))) := by
      apply mul_le_mul_of_nonneg_left _ hQr.le
      linarith
    _ = δsamp := by field_simp

/-- Transfer with the source's sample count fully instantiated. -/
theorem sq_simulation_success_probability_with_guide_samples {Q : ℕ}
    (hQ : 0 < Q) (learner : SQLearner X Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) {τ ε ρ δsamp : ℝ} (hτ : 0 < τ) (hδ : 0 < δsamp)
    (hcsq : ∀ σ φ, 0 < σ → |csq σ φ - signedCorrelation target φ| ≤ σ)
    (htol : ∀ j history, τ ≤ learner.tolerance j history)
    (hρ : ρ ≤ probability
      (ComparisonSuccess (N := empiricalSampleCount Q τ δsamp) learner csq target ε)) :
    ρ - δsamp ≤ probability
      (SimulatedSuccess (N := empiricalSampleCount Q τ δsamp) learner csq target ε) :=
  sq_simulation_success_probability_lower_bound learner
    (empiricalSampleCount_pos Q τ δsamp) csq target hτ hcsq htol
    (query_sample_failure_le_empiricalSampleCount hQ hτ hδ) hρ

/-- Seeded-learner form.  The success guarantee may be joint over private seed
and oracle; it need not hold separately for every seed. -/
theorem sq_simulation_success_with_guide_samples_seeded {Q : ℕ}
    {Seed : Type*} [Fintype Seed] [Nonempty Seed]
    (hQ : 0 < Q) (learner : Seed → SQLearner X Q) (csq : ℝ → (X → ℝ) → ℝ)
    (target : X → Bool) {τ ε ρ δsamp : ℝ} (hτ : 0 < τ) (hδ : 0 < δsamp)
    (hcsq : ∀ σ φ, 0 < σ → |csq σ φ - signedCorrelation target φ| ≤ σ)
    (htol : ∀ seed j history, τ ≤ (learner seed).tolerance j history)
    (hρ : ρ ≤ expectation (fun seed => probability
      (ComparisonSuccess (N := empiricalSampleCount Q τ δsamp)
        (learner seed) csq target ε))) :
    ρ - δsamp ≤ expectation (fun seed => probability
      (SimulatedSuccess (N := empiricalSampleCount Q τ δsamp)
        (learner seed) csq target ε)) := by
  let C : ℝ := (Q : ℝ) *
    (2 * Real.exp (-(empiricalSampleCount Q τ δsamp : ℝ) * τ ^ 2 / 8))
  have hsplit : expectation (fun seed => probability
      (ComparisonSuccess (N := empiricalSampleCount Q τ δsamp)
        (learner seed) csq target ε)) ≤
      expectation (fun seed : Seed => probability
        (SimulatedSuccess (N := empiricalSampleCount Q τ δsamp)
          (learner seed) csq target ε)) + C := by
    calc
      _ ≤ expectation (fun seed => probability
          (SimulatedSuccess (N := empiricalSampleCount Q τ δsamp)
            (learner seed) csq target ε) +
          probability (SimulatedSampleError (N := empiricalSampleCount Q τ δsamp)
            (learner seed) csq τ)) := by
        apply expectation_mono
        intro seed
        exact probability_comparisonSuccess_le (learner seed) csq target hτ hcsq (htol seed)
      _ = expectation (fun seed => probability
          (SimulatedSuccess (N := empiricalSampleCount Q τ δsamp)
            (learner seed) csq target ε)) +
          expectation (fun seed => probability
            (SimulatedSampleError (N := empiricalSampleCount Q τ δsamp)
              (learner seed) csq τ)) := expectation_add _ _
      _ ≤ _ := by
        apply add_le_add_right
        calc
          _ ≤ expectation (fun _ : Seed => C) := by
            apply expectation_mono
            intro seed
            exact probability_simulatedSampleError_le (learner seed)
              (empiricalSampleCount_pos Q τ δsamp) csq hτ
          _ = C := expectation_const _
  have hC : C ≤ δsamp := query_sample_failure_le_empiricalSampleCount hQ hτ hδ
  linarith

end MonotoneDNF


==> anc/MonotoneDNF/ExactShuffledSingletonCovariance.lean <==
module

public import MonotoneDNF.BlockSingletonCorrelation
public import MonotoneDNF.ShuffledSelectorCovarianceFloor

@[expose] public section

/-!
# The exact first-coordinate covariance obstruction for shuffled blocks

The two ingredients are now supplied as finite proofs:

* `UniformEquivPreimage`: a random layout sends a fixed ambient position to
  a uniformly random source coordinate;
* `BlockSingletonCorrelation`: a fixed-layout vacancy/singleton correlation
  is `-q^(B-1)` times the gate's singleton Walsh coefficient.

Consequently the covariance operator of the *actual* layout vacancy family
cannot be smaller than the variance of the singleton coefficient profile,
scaled by `q^(2(B-1))`.  No product-contact hypothesis appears anywhere in
this calculation.

The finite symmetry and covariance identities are checked against the
pinned Lean and Mathlib versions recorded in the project manifest.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- A useful identity for an arbitrary family: deviation correlation is the
fixed-family-member correlation minus its uniform family average. -/
theorem deviationCorrelation_eq_correlation_sub_mean
    {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) (θ : Θ) (φ : X → ℝ) :
    deviationCorrelation target θ φ =
      correlation (fun x => bit (target θ x)) φ -
        expectation (fun θ' => correlation (fun x => bit (target θ' x)) φ) := by
  have hmean :
      correlation (targetMean target) φ =
        expectation (fun θ' => correlation (fun x => bit (target θ' x)) φ) := by
    unfold correlation targetMean
    calc
      expectation (fun x =>
        expectation (fun θ' => bit (target θ' x)) * φ x) =
          expectation (fun x => expectation (fun θ' =>
            bit (target θ' x) * φ x)) := by
              congr 1
              funext x
              rw [expectation_mul_const]
      _ = expectation (fun θ' => expectation (fun x =>
            bit (target θ' x) * φ x)) := expectation_expectation_swap _
  unfold deviationCorrelation correlation
  simp_rw [sub_mul]
  rw [expectation_sub]
  exact congrArg (fun z : ℝ => expectation (fun x => bit (target θ x) * φ x) - z)
    hmean

/-- Exact fixed-layout formula at a named *ambient* coordinate, obtained by
reading its preimage `(block, original-coordinate)` under the layout. -/
theorem fixed_layout_vacancy_ambient_singleton
    {B n : ℕ} (gate : BooleanCube n → Bool)
    (π : Layout B n) (k : Fin (B * n)) :
    correlation (fun x => bit (layoutVacancy gate π x))
      (fun x => signedBit (x k)) =
      -(rejectionProbability gate ^ (B - 1)) *
        walshCoefficient gate {layoutOriginalCoordinate k π} := by
  have h := fixed_layout_vacancy_singleton_correlation gate π
    (π.symm k).1 (π.symm k).2
  simpa [layoutOriginalCoordinate] using h

/-- The centred vacancy singleton correlation, with *no* unproved shuffling
hypothesis, is exactly the centred gate coefficient profile. -/
theorem exact_shuffled_vacancy_singleton_deviation
    {B n : ℕ} [Nonempty (Fin B)] [Nonempty (Fin n)]
    (gate : BooleanCube n → Bool) (k : Fin (B * n))
    (π : Layout B n) :
    deviationCorrelation (vacancyTarget (B := B) gate) π
      (fun x => signedBit (x k)) =
    -(rejectionProbability gate ^ (B - 1)) *
      (walshCoefficient gate {layoutOriginalCoordinate k π} -
       expectation (fun i : Fin n => walshCoefficient gate {i})) := by
  let b : Fin n → ℝ := fun i => walshCoefficient gate {i}
  have hfixed (π' : Layout B n) :
      correlation (fun x => bit (layoutVacancy gate π' x))
        (fun x => signedBit (x k)) =
          -(rejectionProbability gate ^ (B - 1)) *
             b (layoutOriginalCoordinate k π') := by
    exact fixed_layout_vacancy_ambient_singleton gate π' k
  have hunif : UniformCoordinateProfile (layoutOriginalCoordinate k) :=
    layoutOriginalCoordinate_uniform k
  have havg :
      expectation (fun π' : Layout B n =>
        correlation (fun x => bit (layoutVacancy gate π' x))
          (fun x => signedBit (x k))) =
        -(rejectionProbability gate ^ (B - 1)) * expectation b := by
    simp_rw [hfixed]
    rw [expectation_const_mul]
    exact congrArg (fun z : ℝ =>
      -(rejectionProbability gate ^ (B - 1)) * z) (hunif b)
  rw [deviationCorrelation_eq_correlation_sub_mean]
  simp only [vacancyTarget]
  rw [hfixed π, havg]
  ring

/-- The exact covariance floor from two distinct first Walsh coefficients
of the gate, with the uniform random layout fully instantiated. -/
theorem shuffled_vacancy_covariance_pair_floor
    {B n : ℕ} [Nonempty (Fin B)] [Nonempty (Fin n)]
    (gate : BooleanCube n → Bool) (k : Fin (B * n))
    {i j : Fin n} (hij : i ≠ j)
    {κ : ℝ} (hκ : BoundedCovariance (vacancyTarget (B := B) gate) κ) :
    rejectionProbability gate ^ (2 * (B - 1)) *
      (walshCoefficient gate {i} - walshCoefficient gate {j}) ^ 2 ≤
      2 * (n : ℝ) * κ := by
  let b : Fin n → ℝ := fun a => walshCoefficient gate {a}
  have hφ : ∀ x : BooleanCube (B * n), |signedBit (x k)| ≤ 1 := by
    intro x
    cases x k <;> norm_num [signedBit]
  have hprofile : ∀ π : Layout B n,
      deviationCorrelation (vacancyTarget (B := B) gate) π
        (fun x => signedBit (x k)) =
        -(rejectionProbability gate ^ (B - 1)) *
          (b (layoutOriginalCoordinate k π) - expectation b) := by
    intro π
    exact exact_shuffled_vacancy_singleton_deviation gate k π
  have hfloor := boundedCovariance_pair_gap_le
    (vacancyTarget (B := B) gate) hκ (fun x => signedBit (x k)) hφ
    (layoutOriginalCoordinate k) b
    (-(rejectionProbability gate ^ (B - 1)))
    (layoutOriginalCoordinate_uniform k) hprofile hij
  have hpow : (-(rejectionProbability gate ^ (B - 1))) ^ 2 =
      rejectionProbability gate ^ (2 * (B - 1)) := by
    calc
      (-(rejectionProbability gate ^ (B - 1))) ^ 2 =
          (rejectionProbability gate ^ (B - 1)) ^ 2 := by ring
      _ = rejectionProbability gate ^ ((B - 1) * 2) := by rw [pow_mul]
      _ = rejectionProbability gate ^ (2 * (B - 1)) := by congr 1; omega
  simpa only [hpow] using hfloor

/-- An *actual triggered monotone OR* inherits a source-level covariance
floor from its physical-versus-selector gap.  Neither product contact nor any
abstract coefficient-profile hypothesis is assumed. -/
theorem triggeredOr_shuffled_covariance_floor
    {n m w H B : ℕ} {ι : Type*} [DecidableEq ι]
    [Nonempty (Fin B)] [Nonempty (Fin n)]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hm : 0 < m) (hcard : C.card = m) (hj : j ∉ C)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (k : Fin (B * n))
    {κ : ℝ} (hκ : BoundedCovariance
      (vacancyTarget (B := B) (constituentGate E s)) κ)
    (hpositive : 0 ≤ selectorGapBudget E s w m H) :
    rejectionProbability (constituentGate E s) ^ (2 * (B - 1)) *
      (selectorGapBudget E s w m H) ^ 2 ≤ 2 * (n : ℝ) * κ := by
  let F : BooleanCube n → Bool := constituentGate E s
  obtain ⟨i, hi, hij, hgap⟩ :=
    exists_distinct_physical_selector_singleton_gap
      E s special U C j hm hcard hj hwidth hinside htrigger hmono
      hspecial hH hstable
  have hgap2 : (selectorGapBudget E s w m H) ^ 2 ≤
      (walshCoefficient F {i} - walshCoefficient F {j}) ^ 2 := by
    exact (sq_le_sq₀ hpositive (hpositive.trans hgap)).2 hgap
  have hscale : 0 ≤ rejectionProbability F ^ (2 * (B - 1)) := by
    exact pow_nonneg (probability_nonneg _) _
  calc
    rejectionProbability F ^ (2 * (B - 1)) *
        (selectorGapBudget E s w m H) ^ 2 ≤
      rejectionProbability F ^ (2 * (B - 1)) *
        (walshCoefficient F {i} - walshCoefficient F {j}) ^ 2 :=
      mul_le_mul_of_nonneg_left hgap2 hscale
    _ ≤ 2 * (n : ℝ) * κ :=
      shuffled_vacancy_covariance_pair_floor F k hij hκ

#print axioms MonotoneDNF.exact_shuffled_vacancy_singleton_deviation
#print axioms MonotoneDNF.shuffled_vacancy_covariance_pair_floor
#print axioms MonotoneDNF.triggeredOr_shuffled_covariance_floor

end MonotoneDNF


==> anc/MonotoneDNF/FactorialMomentBounds.lean <==
module

public import MonotoneDNF.FactorialMoments

@[expose] public section

/-!
# Averaged factorial-moment errors at a fixed contact radius `t`
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Crude absolute event error, valid without a good-tuple hypothesis. -/
theorem tuple_error_abs_le_bad {B m : ℕ} {α : ℝ}
    (gate : BooleanCube m → Bool) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    {π π' : Layout B m} {I : Finset (Fin B)} :
    |conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) - biasedFiringProbability α gate ^ I.card| ≤
      probability (fun x => gate x = true) ^ I.card / rejectionProbability gate ^ B +
        biasedFiringProbability α gate ^ I.card := by
  have hb := conditional_tupleFires_le gate π π' I
  have hp : 0 ≤ biasedFiringProbability α gate ^ I.card :=
    pow_nonneg (biasedFiringProbability_nonneg h0 h1 gate) _
  have hc : 0 ≤ conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleFires gate π' I) := conditionalProbability_nonneg _ _
  have hfrac : 0 ≤ probability (fun x => gate x = true) ^ I.card /
      rejectionProbability gate ^ B :=
    div_nonneg (pow_nonneg (probability_nonneg _) _)
      (pow_nonneg (probability_nonneg _) _)
  exact abs_le.2 ⟨by linarith, by linarith⟩

/-- The two terms in the fixed-`t` factorial-moment error bound. -/
noncomputable def factorialTupleErrorBound {B m : ℕ} {t : ℕ} (α ξ : ℝ)
    (gate : BooleanCube m → Bool) (j : ℕ) : ℝ :=
  ((1 + ξ) ^ (j * m) - 1) * biasedFiringProbability α gate ^ j +
    ((B : ℝ) * (m.choose (t + 1) : ℝ) * ((j : ℝ) / B) ^ (t + 1)) *
      (probability (fun x => gate x = true) ^ j / rejectionProbability gate ^ B +
        biasedFiringProbability α gate ^ j)

/-- Sharp fixed-`t` error after averaging over the new layout. -/
theorem expected_tuple_error_le {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) {I : Finset (Fin B)} {j : ℕ} (hj : I.card = j)
    (ht : t + 1 ≤ j * m) (hjB : j ≤ B) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    expectation (fun π' : Layout B m =>
      |conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) - biasedFiringProbability α gate ^ j|) ≤
      ((1 + ξ) ^ (j * m) - 1) * biasedFiringProbability α gate ^ j +
        probability (fun π' : Layout B m => BadTuple t π π' I) *
          (probability (fun x => gate x = true) ^ j / rejectionProbability gate ^ B +
            biasedFiringProbability α gate ^ j) := by
  subst j
  let A : ℝ := ((1 + ξ) ^ (I.card * m) - 1) * biasedFiringProbability α gate ^ I.card
  let C : ℝ := probability (fun x => gate x = true) ^ I.card /
      rejectionProbability gate ^ B + biasedFiringProbability α gate ^ I.card
  have hA : 0 ≤ A := mul_nonneg
    (sub_nonneg.2 (one_le_pow₀ (by linarith)))
    (pow_nonneg (biasedFiringProbability_nonneg h0 h1 gate) _)
  have hC : 0 ≤ C := add_nonneg
    (div_nonneg (pow_nonneg (probability_nonneg _) _)
      (pow_nonneg (probability_nonneg _) _))
    (pow_nonneg (biasedFiringProbability_nonneg h0 h1 gate) _)
  have hpoint : ∀ π' : Layout B m,
      |conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) - biasedFiringProbability α gate ^ I.card| ≤
        A + (if BadTuple t π π' I then C else 0) := by
    intro π'
    rcases good_or_badTuple t π π' I with hg | hb
    · have he := tuple_error_abs_le gate hc h0 h1 hξ0 hξ1 hg rfl hq
      have hmono := pow_le_pow_right₀ (show 1 ≤ 1 + ξ by linarith)
        (card_touchedOldBlocks_le π π' I)
      have hnb : ¬ BadTuple t π π' I := fun h => not_goodTuple_of_badTuple h hg
      simp only [hnb, if_false, add_zero]
      exact he.trans (mul_le_mul_of_nonneg_right (sub_le_sub_right hmono 1)
        (pow_nonneg (biasedFiringProbability_nonneg h0 h1 gate) _))
    · simp only [hb, if_true]
      exact (tuple_error_abs_le_bad gate h0 h1).trans (le_add_of_nonneg_left hA)
  calc
    expectation (fun π' : Layout B m =>
      |conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) - biasedFiringProbability α gate ^ I.card|)
        ≤ expectation (fun π' : Layout B m =>
          A + (if BadTuple t π π' I then C else 0)) := expectation_mono hpoint
    _ = A + expectation (fun π' : Layout B m =>
        if BadTuple t π π' I then C else 0) := by
      rw [expectation_add, expectation_const]
    _ = A + C * probability (fun π' : Layout B m => BadTuple t π π' I) := by
      unfold probability
      rw [← expectation_const_mul]
      simp only [mul_ite, mul_one, mul_zero]
    _ ≤ A + probability (fun π' : Layout B m => BadTuple t π π' I) * C := by
      rw [mul_comm C]

/-- Fixed-`t` error after averaging and applying the geometric bad-tuple estimate. -/
theorem expected_tuple_error_le_factorialBound {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) {I : Finset (Fin B)} {j : ℕ} (hj : I.card = j)
    (ht : t + 1 ≤ j * m) (hjB : j ≤ B) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    expectation (fun π' : Layout B m =>
      |conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) - biasedFiringProbability α gate ^ j|) ≤
      ((1 + ξ) ^ (j * m) - 1) * biasedFiringProbability α gate ^ j +
        ((B : ℝ) * (m.choose (t + 1) : ℝ) * ((j : ℝ) / B) ^ (t + 1)) *
          (probability (fun x => gate x = true) ^ j / rejectionProbability gate ^ B +
            biasedFiringProbability α gate ^ j) := by
  have he := expected_tuple_error_le gate hc h0 h1 hξ0 hξ1 π hj ht hjB hm hB hq
  have hbad₀ := badTuple_probability_le (k := t) π (I := I)
    (by simpa [hj] using ht) (by simpa [hj] using hjB) hm hB
  have hbad : probability (fun π' : Layout B m => BadTuple t π π' I) ≤
      (B : ℝ) * (m.choose (t + 1) : ℝ) * ((j : ℝ) / B) ^ (t + 1) := by
    simpa only [hj] using hbad₀
  have hC : 0 ≤ probability (fun x => gate x = true) ^ j /
      rejectionProbability gate ^ B + biasedFiringProbability α gate ^ j :=
    add_nonneg (div_nonneg (pow_nonneg (probability_nonneg _) _)
      (pow_nonneg (probability_nonneg _) _))
      (pow_nonneg (biasedFiringProbability_nonneg h0 h1 gate) _)
  exact he.trans (add_le_add_right (mul_le_mul_of_nonneg_right hbad hC) _)

lemma expectation_sum_finset {X ι : Type*} [Fintype X] [Nonempty X]
    (s : Finset ι) (f : ι → X → ℝ) :
    expectation (fun x => ∑ j ∈ s, f j x) = ∑ j ∈ s, expectation (f j) := by
  classical
  induction s using Finset.induction_on with
  | empty => simp [expectation_const]
  | @insert a s ha ih =>
      simp_rw [Finset.sum_insert ha]
      rw [expectation_add, ih]

/-- The absolute error of the `j`th factorial moment, averaged over new layouts. -/
theorem expected_abs_factorialMoment_error_le {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) {j : ℕ}
    (ht : t + 1 ≤ j * m) (hjB : j ≤ B) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    expectation (fun π' : Layout B m =>
      |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|) ≤
      (B.choose j : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate j := by
  let T := {I : Finset (Fin B) // I.card = j}
  let d : Layout B m → T → ℝ := fun π' I =>
    |conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleFires gate π' I.1) - biasedFiringProbability α gate ^ j|
  have hpoint : ∀ π' : Layout B m,
      |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j| ≤
        ∑ I : T, d π' I := by
    intro π'
    rw [realFactorialMoment, idealFactorialMoment_eq_sum]
    have heq : (∑ I : {I : Finset (Fin B) // I.card = j},
        conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleFires gate π' I.1)) -
        ∑ _I : {I : Finset (Fin B) // I.card = j},
          biasedFiringProbability α gate ^ j =
        ∑ I : {I : Finset (Fin B) // I.card = j},
          (conditionalProbability (fun x => layoutVacancy gate π x = true)
            (tupleFires gate π' I.1) - biasedFiringProbability α gate ^ j) := by
      exact (Finset.sum_sub_distrib _ _).symm
    rw [heq]
    simpa only [d, T] using Finset.abs_sum_le_sum_abs
      (fun I : {I : Finset (Fin B) // I.card = j} =>
        conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleFires gate π' I.1) - biasedFiringProbability α gate ^ j)
      (Finset.univ : Finset {I : Finset (Fin B) // I.card = j})
  have hterm : ∀ I : T, expectation (fun π' : Layout B m => d π' I) ≤
      factorialTupleErrorBound (B := B) (t := t) α ξ gate j := by
    intro I
    exact expected_tuple_error_le_factorialBound gate hc h0 h1 hξ0 hξ1 π I.2 ht hjB hm hB hq
  calc
    expectation (fun π' : Layout B m =>
      |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|)
        ≤ expectation (fun π' : Layout B m => ∑ I : T, d π' I) :=
      expectation_mono hpoint
    _ = ∑ I : T, expectation (fun π' : Layout B m => d π' I) := expectation_sum _
    _ ≤ ∑ _I : T, factorialTupleErrorBound (B := B) (t := t) α ξ gate j := by
      exact Finset.sum_le_sum fun I _ => hterm I
    _ = (B.choose j : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate j := by
      simp [T, card_tuple_indices]

/-- Sum of the sharp errors for any finite collection of factorial-moment degrees. -/
theorem expected_factorialMoment_error_sum_le {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) (s : Finset ℕ)
    (hs : ∀ j ∈ s, t + 1 ≤ j * m ∧ j ≤ B) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    expectation (fun π' : Layout B m => ∑ j ∈ s,
      |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|) ≤
      ∑ j ∈ s, (B.choose j : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate j := by
  rw [expectation_sum_finset]
  apply Finset.sum_le_sum
  intro j hj
  exact expected_abs_factorialMoment_error_le gate hc h0 h1 hξ0 hξ1 π
    (hs j hj).1 (hs j hj).2 hm hB hq

/-- Triangle-inequality form for the error accumulated over a finite cutoff set. -/
theorem expected_truncated_factorialMoment_error_le {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) (s : Finset ℕ)
    (hs : ∀ j ∈ s, t + 1 ≤ j * m ∧ j ≤ B) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    expectation (fun π' : Layout B m => |∑ j ∈ s,
      (realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j)|) ≤
      ∑ j ∈ s, (B.choose j : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate j := by
  calc
    expectation (fun π' : Layout B m => |∑ j ∈ s,
      (realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j)|)
        ≤ expectation (fun π' : Layout B m => ∑ j ∈ s,
          |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|) := by
      apply expectation_mono
      intro π'
      exact Finset.abs_sum_le_sum_abs _ _
    _ ≤ _ := expected_factorialMoment_error_sum_le gate hc h0 h1 hξ0 hξ1 π s hs hm hB hq

end MonotoneDNF


==> anc/MonotoneDNF/FactorialMoments.lean <==
module

public import MonotoneDNF.SharperProductContact

@[expose] public section

/-!
# Sharp factorial-moment and Bonferroni ingredients
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Firing probability of a tuple of degree `j`. -/
noncomputable def realFactorialMoment {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) (j : ℕ) : ℝ :=
  ∑ I : {I : Finset (Fin B) // I.card = j},
    conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleFires gate π' I)

/-- The corresponding independent-product ideal moment. -/
noncomputable def idealFactorialMoment {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π' : Layout B m) (j : ℕ) : ℝ :=
  (B.choose j : ℝ) * biasedFiringProbability α gate ^ j

lemma card_tuple_indices (B j : ℕ) :
    Fintype.card {I : Finset (Fin B) // I.card = j} = B.choose j := by
  convert Fintype.card_ofFinset (p := {I : Finset (Fin B) | I.card = j}) (Finset.powersetCard j (Finset.univ : Finset (Fin B))) (by
    intro U
    simp [Finset.mem_powersetCard, Set.mem_setOf_eq])
  case e'_2 => rfl
  case e'_3 =>
  have hc : (Finset.powersetCard j (Finset.univ : Finset (Fin B))).card = B.choose j := by
    simpa only [Finset.card_univ, Fintype.card_fin] using
      (Finset.card_powersetCard j (Finset.univ : Finset (Fin B)))
  exact hc.symm

lemma idealFactorialMoment_eq_sum {B m : ℕ} (α : ℝ) (gate : BooleanCube m → Bool)
    (π' : Layout B m) (j : ℕ) :
    idealFactorialMoment α gate π' j =
      ∑ _I : {I : Finset (Fin B) // I.card = j}, biasedFiringProbability α gate ^ j := by
  simp [idealFactorialMoment, Finset.sum_const, card_tuple_indices]

lemma conditionalProbability_nonneg {X : Type*} [Fintype X] [Nonempty X]
    (condition event : X → Prop) : 0 ≤ conditionalProbability condition event := by
  unfold conditionalProbability
  apply div_nonneg _ (probability_nonneg _)
  unfold probability
  apply expectation_nonneg
  intro a
  split <;> norm_num

lemma two_le_add_one_sub_pow_add_sub_one_sub_pow {ξ : ℝ}
    (h0 : 0 ≤ ξ) (h1 : ξ ≤ 1) (n : ℕ) :
    2 ≤ (1 + ξ) ^ n + (1 - ξ) ^ n := by
  induction n with
  | zero => norm_num
  | succ n ih =>
      rw [pow_succ, pow_succ]
      have hx : 0 ≤ 1 + ξ := by linarith
      have hy : 0 ≤ 1 - ξ := by linarith
      have hxy : (1 - ξ) ^ n ≤ (1 + ξ) ^ n := by
        exact pow_le_pow_left₀ hy (by linarith) n
      have hd : 0 ≤ (1 + ξ) ^ n - (1 - ξ) ^ n := sub_nonneg.2 hxy
      nlinarith

/-- Sharp absolute-event error obtained by multiplying the good bounds. -/
theorem tuple_error_abs_le {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    {π π' : Layout B m} {I : Finset (Fin B)} {j : ℕ}
    (hg : GoodTuple t π π' I) (hj : I.card = j)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    |conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleFires gate π' I) - biasedFiringProbability α gate ^ j| ≤
      ((1 + ξ) ^ (touchedOldBlocks π π' I).card - 1) * biasedFiringProbability α gate ^ j := by
  rw [← hj]
  have hb := good_tupleFires_bounds_sharp gate hc h0 h1 hξ0 hξ1 hg hq
  have hp : 0 ≤ biasedFiringProbability α gate ^ I.card :=
    pow_nonneg (biasedFiringProbability_nonneg h0 h1 gate) _
  have hT : 0 ≤ (1 + ξ) ^ (touchedOldBlocks π π' I).card - 1 := by
    exact sub_nonneg.2 (one_le_pow₀ (by linarith) )
  apply abs_le.2
  constructor <;> nlinarith [hb.1, hb.2, two_le_add_one_sub_pow_add_sub_one_sub_pow hξ0 hξ1 (touchedOldBlocks π π' I).card]

end MonotoneDNF


==> anc/MonotoneDNF/FiniteJetPhysicalResponse.lean <==
module

public import MonotoneDNF.PhysicalORMixture

@[expose] public section

/-!
# From actual template responses to a Part III finite jet

The definitions below use nonnegative Part III weights only in a real-valued
summed response. They do not turn a real weight into a number of physical
copies; selectors and multiplicities remain a separate construction. Exact
algebra identifies the summed response with the public `mixtureResponse` only
under explicitly stated exact curve identities. Asymptotic physical-template
and OR corrections must be supplied before applying the final implication.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- Weighted summed response of a shared pure trigger and finitely many actual
trigger–pool templates. Rates and clause widths may vary across templates. -/
noncomputable def weightedTemplateResponse {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (w z : ℝ) : ℝ :=
  mix.pureWeight * triggerNormalizedResponse W w z +
    ∑ i, mix.weight i * triggerConditionedResponse (shapes i) w z

/-- Exact physical-response bracket factorization. No positivity or nonzero
probabilities are needed because Lean's total division is the same on both
sides. -/
theorem weightedTemplateResponse_eq {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (hshared : ∀ i, (shapes i).triggerCoordinates = W) (w z : ℝ) :
    weightedTemplateResponse mix W shapes w z =
      triggerNormalizedResponse W w z *
        (mix.pureWeight + ∑ i, mix.weight i * biasedResponse w (poolEval (shapes i).design) z) := by
  unfold weightedTemplateResponse
  have hresponse (i : Fin N) :
      triggerConditionedResponse (shapes i) w z =
        triggerNormalizedResponse W w z * biasedResponse w (poolEval (shapes i).design) z := by
    rw [← hshared i]
    exact triggerConditionedResponse_eq (shapes i) w z
  simp_rw [hresponse]
  have hmul (i : Fin N) : mix.weight i *
      (triggerNormalizedResponse W w z * biasedResponse w (poolEval (shapes i).design) z) =
      triggerNormalizedResponse W w z *
        (mix.weight i * biasedResponse w (poolEval (shapes i).design) z) := by ring
  simp_rw [hmul]
  rw [← Finset.mul_sum]
  ring

/-- Exact identification with the guide's mixture response. The two premises
are deliberately explicit: at ordinary positive width the trigger identity is
asymptotic, and a fixed pool response requires its separate Part IV/V analysis. -/
theorem weightedTemplateResponse_eq_mixtureResponse_of_exact {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (hshared : ∀ i, (shapes i).triggerCoordinates = W) (w c z : ℝ)
    (htrigger : triggerNormalizedResponse W w z = triggerResponse z)
    (hpool : ∀ i, biasedResponse w (poolEval (shapes i).design) z =
      poolResponse c (mix.rate i) z) :
    weightedTemplateResponse mix W shapes w z = mixtureResponse mix c z := by
  rw [weightedTemplateResponse_eq mix W shapes hshared, htrigger]
  simp_rw [hpool]
  rfl

/-- The Part III jet is transferred only across a proved whole-curve identity,
not from approximate coefficients, low-order examples, or a sum of Walsh
coefficients alone. -/
theorem weightedTemplateResponse_matchesJet_of_eq {N n t : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (w c : ℝ) (target : ℝ → ℝ)
    (hresponse : weightedTemplateResponse mix W shapes w = mixtureResponse mix c)
    (hjet : MatchesJet t (mixtureResponse mix c) target 0) :
    MatchesJet t (weightedTemplateResponse mix W shapes w) target 0 := by
  rw [hresponse]
  exact hjet

/-- Combined exact adapter, with no arbitrary-`t` positive-mixture existence
assertion. It applies equally to a checked low-order witness and to any later
all-order witness; the caller supplies both the mixture and its genuine jet.
The two exact curve premises are the unclosed physical-calibration input. -/
theorem weightedTemplateResponse_matchesJet_of_exact {N n t : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (hshared : ∀ i, (shapes i).triggerCoordinates = W) (w c : ℝ) (target : ℝ → ℝ)
    (htrigger : ∀ z, triggerNormalizedResponse W w z = triggerResponse z)
    (hpool : ∀ i z, biasedResponse w (poolEval (shapes i).design) z =
      poolResponse c (mix.rate i) z)
    (hjet : MatchesJet t (mixtureResponse mix c) target 0) :
    MatchesJet t (weightedTemplateResponse mix W shapes w) target 0 := by
  apply weightedTemplateResponse_matchesJet_of_eq mix W shapes w c target
  · funext z
    exact weightedTemplateResponse_eq_mixtureResponse_of_exact
      mix W shapes hshared w c z (htrigger z) (fun i => hpool i z)
  · exact hjet

/-- Weighted response when each template has an additional independent factor
(typically a numerical selector). -/
noncomputable def weightedFactoredTemplateResponse {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (factors : (i : Fin N) → BooleanCube n → Bool) (w z : ℝ) : ℝ :=
  mix.pureWeight * triggerNormalizedResponse W w z +
    ∑ i, mix.weight i * factoredTriggerConditionedResponse (shapes i) (factors i) w z

/-- Exact bracket factorization with selector responses kept visible. -/
theorem weightedFactoredTemplateResponse_eq {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (factors : (i : Fin N) → BooleanCube n → Bool)
    (hshared : ∀ i, (shapes i).triggerCoordinates = W)
    (hfactor : ∀ i, DependsOn (triggerPoolSupport (shapes i))ᶜ
      (fun x => bit (factors i x))) (w z : ℝ) :
    weightedFactoredTemplateResponse mix W shapes factors w z =
      triggerNormalizedResponse W w z *
        (mix.pureWeight + ∑ i, mix.weight i *
          (biasedResponse w (poolEval (shapes i).design) z * biasedResponse w (factors i) z)) := by
  unfold weightedFactoredTemplateResponse
  have hresponse (i : Fin N) :
      factoredTriggerConditionedResponse (shapes i) (factors i) w z =
        triggerNormalizedResponse W w z *
          (biasedResponse w (poolEval (shapes i).design) z * biasedResponse w (factors i) z) := by
    rw [factoredTriggerConditionedResponse_eq _ _ (hfactor i),
      ← hshared i, triggerConditionedResponse_eq]
    ring
  simp_rw [hresponse]
  have hmul (i : Fin N) : mix.weight i *
      (triggerNormalizedResponse W w z *
        (biasedResponse w (poolEval (shapes i).design) z * biasedResponse w (factors i) z)) =
      triggerNormalizedResponse W w z *
        (mix.weight i *
          (biasedResponse w (poolEval (shapes i).design) z * biasedResponse w (factors i) z)) := by ring
  simp_rw [hmul]
  rw [← Finset.mul_sum]
  ring

/-- If selector responses are exactly one on a curve, the selector-adjusted
response reduces to the unadjusted actual-template response. -/
theorem weightedFactoredTemplateResponse_eq_unfactored_of_one {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ} (shapes : (i : Fin N) → TriggerPoolShape n (R i) (v i))
    (factors : (i : Fin N) → BooleanCube n → Bool)
    (hfactor : ∀ i, DependsOn (triggerPoolSupport (shapes i))ᶜ
      (fun x => bit (factors i x))) (w z : ℝ)
    (hone : ∀ i z, biasedResponse w (factors i) z = 1) :
    weightedFactoredTemplateResponse mix W shapes factors w z =
      weightedTemplateResponse mix W shapes w z := by
  unfold weightedFactoredTemplateResponse weightedTemplateResponse
  congr 1
  apply Finset.sum_congr rfl
  intro i hi
  rw [factoredTriggerConditionedResponse_eq _ _ (hfactor i), hone i z, mul_one]

end MonotoneDNF


==> anc/MonotoneDNF/FiniteProbability.lean <==
module

public import Mathlib

@[expose] public section

/-!
# Elementary probability on a nonempty finite type

This file uses uniform finite averages directly.  It is deliberately small and
self-contained: the reference-transcript argument needs no measure-theoretic
integration machinery.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

variable {α : Type*} [Fintype α] [Nonempty α]

/-- The expectation under the uniform distribution on a nonempty finite type. -/
noncomputable def expectation (f : α → ℝ) : ℝ :=
  (∑ a, f a) / (Fintype.card α : ℝ)

/-- The probability of a decidable event under the uniform distribution. -/
noncomputable def probability (p : α → Prop) [DecidablePred p] : ℝ :=
  expectation (fun a => if p a then 1 else 0)

/-- The (uncentred-definition) variance under the uniform distribution. -/
noncomputable def variance (f : α → ℝ) : ℝ :=
  expectation (fun a => (f a - expectation f) ^ 2)

lemma card_pos_real : (0 : ℝ) < Fintype.card α := by
  exact_mod_cast Fintype.card_pos

lemma expectation_const (c : ℝ) : expectation (fun _ : α => c) = c := by
  simp [expectation, ne_of_gt (card_pos_real (α := α))]

lemma expectation_nonneg {f : α → ℝ} (hf : ∀ a, 0 ≤ f a) : 0 ≤ expectation f := by
  exact div_nonneg (sum_nonneg fun a _ => hf a) (le_of_lt card_pos_real)

lemma expectation_mono {f g : α → ℝ} (h : ∀ a, f a ≤ g a) :
    expectation f ≤ expectation g := by
  exact div_le_div_of_nonneg_right (sum_le_sum fun a _ => h a) (le_of_lt card_pos_real)

lemma expectation_add (f g : α → ℝ) :
    expectation (fun a => f a + g a) = expectation f + expectation g := by
  simp [expectation, sum_add_distrib, add_div]

lemma expectation_sub (f g : α → ℝ) :
    expectation (fun a => f a - g a) = expectation f - expectation g := by
  simp [expectation, sum_sub_distrib, sub_div]

lemma expectation_const_mul (c : ℝ) (f : α → ℝ) :
    expectation (fun a => c * f a) = c * expectation f := by
  unfold expectation
  rw [← Finset.mul_sum]
  ring

lemma expectation_mul_const (c : ℝ) (f : α → ℝ) :
    expectation (fun a => f a * c) = expectation f * c := by
  unfold expectation
  rw [← Finset.sum_mul]
  ring

lemma expectation_neg (f : α → ℝ) :
    expectation (fun a => -f a) = -expectation f := by
  simpa using expectation_const_mul (α := α) (-1) f

lemma expectation_sum {ι : Type*} [Fintype ι] (f : ι → α → ℝ) :
    expectation (fun a => ∑ i, f i a) = ∑ i, expectation (f i) := by
  unfold expectation
  rw [Finset.sum_comm, Finset.sum_div]

lemma probability_nonneg (p : α → Prop) [DecidablePred p] : 0 ≤ probability p := by
  unfold probability
  apply expectation_nonneg
  intro a
  split <;> norm_num

lemma probability_le_one (p : α → Prop) [DecidablePred p] : probability p ≤ 1 := by
  calc
    probability p ≤ expectation (fun _ : α => 1) := by
      unfold probability
      apply expectation_mono
      intro a
      split <;> norm_num
    _ = 1 := expectation_const 1

lemma probability_union_le (p q : α → Prop) [DecidablePred p] [DecidablePred q] :
    probability (fun a => p a ∨ q a) ≤ probability p + probability q := by
  classical
  unfold probability
  rw [← expectation_add]
  apply expectation_mono
  intro a
  by_cases hp : p a <;> by_cases hq : q a <;> simp [hp, hq]

lemma probability_exists_le_sum {ι : Type*} [Fintype ι]
    (p : ι → α → Prop) [∀ i, DecidablePred (p i)] :
    probability (fun a => ∃ i, p i a) ≤ ∑ i, probability (p i) := by
  classical
  unfold probability
  rw [← expectation_sum]
  apply expectation_mono
  intro a
  by_cases h : ∃ i, p i a
  · simp only [if_pos h]
    obtain ⟨i, hi⟩ := h
    calc
      (1 : ℝ) = (if p i a then 1 else 0) := by simp [hi]
      _ ≤ ∑ j, (if p j a then 1 else 0) := by
        apply Finset.single_le_sum (fun j _ => by split <;> norm_num) (Finset.mem_univ i)
  · simp only [h, if_false]
    apply sum_nonneg
    intro i _
    split <;> norm_num

lemma variance_nonneg (f : α → ℝ) : 0 ≤ variance f := by
  apply expectation_nonneg
  intro a
  positivity

/-- Chebyshev's inequality for a uniform finite average, with a non-strict cutoff. -/
lemma probability_abs_sub_expectation_ge_le (f : α → ℝ) {c : ℝ} (hc : 0 < c) :
    probability (fun a => c ≤ |f a - expectation f|) ≤ variance f / c ^ 2 := by
  classical
  calc
    probability (fun a => c ≤ |f a - expectation f|)
        ≤ expectation (fun a => (f a - expectation f) ^ 2 / c ^ 2) := by
          unfold probability
          apply expectation_mono
          intro a
          by_cases h : c ≤ |f a - expectation f|
          · simp only [if_pos h]
            have hcsq : c ^ 2 ≤ (f a - expectation f) ^ 2 := by
              calc
                c ^ 2 ≤ |f a - expectation f| ^ 2 :=
                  (sq_le_sq₀ (le_of_lt hc) (abs_nonneg _)).2 h
                _ = (f a - expectation f) ^ 2 := sq_abs _
            have hcpos : 0 < c ^ 2 := sq_pos_of_pos hc
            exact (le_div_iff₀ hcpos).2 (by simpa [mul_comm] using hcsq)
          · simp only [if_neg h]
            positivity
    _ = variance f / c ^ 2 := by
      unfold variance expectation
      rw [← Finset.sum_div]
      ring

/-- Chebyshev's inequality with a strict cutoff, as used in the manuscript. -/
lemma probability_abs_sub_expectation_gt_le (f : α → ℝ) {c : ℝ} (hc : 0 < c) :
    probability (fun a => c < |f a - expectation f|) ≤ variance f / c ^ 2 := by
  classical
  calc
    probability (fun a => c < |f a - expectation f|)
        ≤ probability (fun a => c ≤ |f a - expectation f|) := by
          unfold probability
          apply expectation_mono
          intro a
          by_cases h : c < |f a - expectation f|
          · simp [h, le_of_lt h]
          · simp only [if_neg h]
            split <;> norm_num
    _ ≤ variance f / c ^ 2 := probability_abs_sub_expectation_ge_le f hc

lemma expectation_eq_zero_of_centered (f : α → ℝ) :
    expectation (fun a => f a - expectation f) = 0 := by
  rw [expectation_sub, expectation_const, sub_self]

lemma variance_const_mul (c : ℝ) (f : α → ℝ) :
    variance (fun a => c * f a) = c ^ 2 * variance f := by
  unfold variance
  rw [expectation_const_mul]
  calc
    expectation (fun a => (c * f a - c * expectation f) ^ 2) =
        expectation (fun a => c ^ 2 * (f a - expectation f) ^ 2) := by
      congr 1
      funext a
      ring
    _ = c ^ 2 * expectation (fun a => (f a - expectation f) ^ 2) :=
      expectation_const_mul _ _

end MonotoneDNF

namespace MonotoneDNF

lemma variance_eq_expectation_sq_of_expectation_eq_zero {α : Type*} [Fintype α] [Nonempty α]
    (f : α → ℝ) (hf : expectation f = 0) :
    variance f = expectation (fun a => f a ^ 2) := by
  simp [variance, hf]

end MonotoneDNF

namespace MonotoneDNF

lemma expectation_expectation_swap {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] (f : α → β → ℝ) :
    expectation (fun a => expectation (fun b => f a b)) =
      expectation (fun b => expectation (fun a => f a b)) := by
  unfold expectation
  simp_rw [Finset.sum_div]
  rw [Finset.sum_comm]
  apply Finset.sum_congr rfl
  intro b _
  apply Finset.sum_congr rfl
  intro a _
  ring

end MonotoneDNF

namespace MonotoneDNF

lemma abs_expectation_le_expectation_abs {α : Type*} [Fintype α] [Nonempty α]
    (f : α → ℝ) : |expectation f| ≤ expectation (fun a => |f a|) := by
  have hcard : (0 : ℝ) ≤ Fintype.card α := le_of_lt card_pos_real
  calc
    |expectation f| = |∑ a, f a| / (Fintype.card α : ℝ) := by
      simp [expectation, abs_div, abs_of_nonneg hcard]
    _ ≤ (∑ a, |f a|) / (Fintype.card α : ℝ) := by
      apply div_le_div_of_nonneg_right _ hcard
      simpa using Finset.abs_sum_le_sum_abs f Finset.univ
    _ = expectation (fun a => |f a|) := rfl

lemma expectation_product {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] (f : α × β → ℝ) :
    expectation f = expectation (fun a => expectation (fun b => f (a, b))) := by
  unfold expectation
  rw [Fintype.sum_prod_type, Fintype.card_prod]
  simp_rw [Finset.sum_div]
  rw [Nat.cast_mul]
  apply Finset.sum_congr rfl
  intro a _
  apply Finset.sum_congr rfl
  intro b _
  ring

end MonotoneDNF

namespace MonotoneDNF

lemma expectation_comp_equiv {α : Type*} [Fintype α] [Nonempty α]
    (e : α ≃ α) (f : α → ℝ) : expectation (fun a => f (e a)) = expectation f := by
  unfold expectation
  change (∑ a, f (e a)) / (Fintype.card α : ℝ) = _
  rw [Equiv.sum_comp]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators

lemma probability_eq_card_filter {α : Type*} [Fintype α] [Nonempty α]
    (p : α → Prop) [DecidablePred p] :
    probability p = ((Finset.univ.filter p).card : ℝ) / (Fintype.card α : ℝ) := by
  classical
  unfold probability expectation
  congr 1
  simpa using Finset.sum_boole (R := ℝ) p Finset.univ

end MonotoneDNF

namespace MonotoneDNF

lemma probability_comp_equiv {α : Type*} [Fintype α] [Nonempty α]
    (e : α ≃ α) (p : α → Prop) [DecidablePred p] :
    probability (fun a => p (e a)) = probability p := by
  unfold probability
  convert expectation_comp_equiv e (fun a => if p a then 1 else 0) using 1 <;> congr

end MonotoneDNF

namespace MonotoneDNF

lemma expectation_comp_equiv_of_equiv {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] (e : α ≃ β) (f : β → ℝ) :
    expectation (fun a => f (e a)) = expectation f := by
  unfold expectation
  rw [Fintype.sum_equiv e _ _ (fun _ => rfl), Fintype.card_congr e]

lemma probability_comp_equiv_of_equiv {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] (e : α ≃ β) (p : β → Prop) [DecidablePred p] :
    probability (fun a => p (e a)) = probability p := by
  unfold probability
  convert expectation_comp_equiv_of_equiv e (fun a => if p a then 1 else 0) using 1 <;> congr

end MonotoneDNF


==> anc/MonotoneDNF/FiniteReplacementVariance.lean <==
module

public import MonotoneDNF.HilbertSchmidt

@[expose] public section

/-!
# A replacement-energy variance bound on finite products

The proof uses the exact law of total variance on a finite product and
induction over `Fin n`.  It intentionally proves only the variance estimate
needed for Chebyshev selection, not another exponential Hoeffding theorem.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

lemma variance_comp_equiv_of_equiv {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] (e : α ≃ β) (f : β → ℝ) :
    variance (fun a => f (e a)) = variance f := by
  unfold variance
  rw [expectation_comp_equiv_of_equiv e f]
  let g : β → ℝ := fun b => (f b - expectation f) ^ 2
  change expectation (fun a => g (e a)) = expectation g
  exact expectation_comp_equiv_of_equiv e g

lemma sq_expectation_le_expectation_sq {α : Type*} [Fintype α] [Nonempty α]
    (f : α → ℝ) : (expectation f) ^ 2 ≤ expectation (fun a => f a ^ 2) := by
  have hv := variance_nonneg f
  have hid : variance f = expectation (fun a => f a ^ 2) - (expectation f) ^ 2 := by
    unfold variance
    calc
      expectation (fun a => (f a - expectation f) ^ 2) =
          expectation (fun a => f a ^ 2 - 2 * expectation f * f a +
            (expectation f) ^ 2) := by
        congr 1
        funext a
        ring
      _ = expectation (fun a => f a ^ 2) - (expectation f) ^ 2 := by
        rw [expectation_add, expectation_sub, expectation_const_mul,
          expectation_const]
        ring
  linarith

/-- Variance is bounded by the mean squared difference to an independent
copy, with the deliberately loose constant one. -/
lemma variance_le_expectation_sub_sq {α : Type*} [Fintype α] [Nonempty α]
    (f : α → ℝ) :
    variance f ≤ expectation (fun a => expectation (fun b => (f a - f b) ^ 2)) := by
  calc
    variance f = expectation (fun _b : α => variance f) := (expectation_const _).symm
    _ ≤ expectation (fun b => expectation (fun a => (f a - f b) ^ 2)) := by
      apply expectation_mono
      intro b
      exact variance_le_expectation_sq_sub_const f (f b)
    _ = expectation (fun a => expectation (fun b => (f a - f b) ^ 2)) := by
      rw [expectation_expectation_swap]

/-- Exact law of total variance for a uniform finite product. -/
lemma variance_product_eq {α β : Type*} [Fintype α] [Nonempty α]
    [Fintype β] [Nonempty β] (F : α × β → ℝ) :
    variance F = expectation (fun a => variance (fun b => F (a, b))) +
      variance (fun a => expectation (fun b => F (a, b))) := by
  let g : α → ℝ := fun a => expectation (fun b => F (a, b))
  have hmean : expectation F = expectation g := by
    rw [expectation_product]
  have hfirst : expectation (fun p : α × β => (F p - g p.1) ^ 2) =
      expectation (fun a => variance (fun b => F (a, b))) := by
    rw [expectation_product]
    rfl
  have hsecond : expectation (fun p : α × β => (g p.1 - expectation g) ^ 2) =
      variance g := by
    rw [expectation_product]
    simp only [expectation_const]
    rfl
  have hcross : expectation (fun p : α × β =>
      (F p - g p.1) * (g p.1 - expectation g)) = 0 := by
    rw [expectation_product]
    have hz (a : α) : expectation (fun b =>
        (F (a, b) - g a) * (g a - expectation g)) = 0 := by
      rw [expectation_mul_const]
      have hzero : expectation (fun b => F (a, b) - g a) = 0 := by
        rw [expectation_sub, expectation_const]
        change g a - g a = 0
        ring
      rw [hzero, zero_mul]
    simp_rw [hz]
    exact expectation_const 0
  unfold variance
  rw [hmean]
  calc
    expectation (fun p : α × β => (F p - expectation g) ^ 2) =
        expectation (fun p => (F p - g p.1) ^ 2 + (g p.1 - expectation g) ^ 2 +
          2 * ((F p - g p.1) * (g p.1 - expectation g))) := by
      congr 1
      funext p
      ring
    _ = expectation (fun a => variance (fun b => F (a, b))) + variance g := by
      rw [expectation_add, expectation_add, hfirst, hsecond,
        expectation_const_mul, hcross]
      ring

/-- Sum over coordinate replacements of mean squared changes. -/
noncomputable def replacementEnergy {ρ : Type*} [Fintype ρ] [Nonempty ρ]
    {n : ℕ} (f : (Fin n → ρ) → ℝ) : ℝ :=
  ∑ i : Fin n, expectation (fun ω => expectation (fun s =>
    (f ω - f (Function.update ω i s)) ^ 2))

/-- Split the replacement energy into the head coordinate and all tail
coordinates under `Fin.cons`. -/
lemma replacementEnergy_succ {ρ : Type*} [Fintype ρ] [Nonempty ρ]
    {n : ℕ} (f : (Fin (n + 1) → ρ) → ℝ) :
    replacementEnergy f =
      expectation (fun b : ρ => expectation (fun tail : Fin n → ρ =>
        expectation (fun s : ρ =>
          (f (Fin.cons b tail) - f (Fin.cons s tail)) ^ 2))) +
      expectation (fun b : ρ => replacementEnergy (fun tail : Fin n → ρ =>
        f (Fin.cons b tail))) := by
  let e := Fin.consEquiv (fun _ : Fin (n + 1) => ρ)
  have hhead : expectation (fun ω : Fin (n + 1) → ρ => expectation (fun s : ρ =>
      (f ω - f (Function.update ω 0 s)) ^ 2)) =
      expectation (fun b : ρ => expectation (fun tail : Fin n → ρ =>
        expectation (fun s : ρ =>
          (f (Fin.cons b tail) - f (Fin.cons s tail)) ^ 2))) := by
    rw [← expectation_comp_equiv_of_equiv e (fun ω => expectation (fun s : ρ =>
      (f ω - f (Function.update ω 0 s)) ^ 2)), expectation_product]
    change expectation (fun a : ρ => expectation (fun b : Fin n → ρ =>
      expectation (fun s : ρ => (f (Fin.cons a b) -
        f (Function.update (Fin.cons a b) 0 s)) ^ 2))) = _
    simp only [Fin.update_cons_zero]
  have htail (i : Fin n) : expectation (fun ω : Fin (n + 1) → ρ =>
      expectation (fun s : ρ =>
        (f ω - f (Function.update ω i.succ s)) ^ 2)) =
      expectation (fun b : ρ => expectation (fun tail : Fin n → ρ =>
        expectation (fun s : ρ =>
          (f (Fin.cons b tail) -
            f (Fin.cons b (Function.update tail i s))) ^ 2))) := by
    rw [← expectation_comp_equiv_of_equiv e (fun ω => expectation (fun s : ρ =>
      (f ω - f (Function.update ω i.succ s)) ^ 2)), expectation_product]
    change expectation (fun a : ρ => expectation (fun b : Fin n → ρ =>
      expectation (fun s : ρ => (f (Fin.cons a b) -
        f (Function.update (Fin.cons a b) i.succ s)) ^ 2))) = _
    simp only [← Fin.cons_update]
  unfold replacementEnergy
  rw [Fin.sum_univ_succ, hhead]
  congr 1
  simp_rw [htail]
  rw [← expectation_sum]

lemma replacementEnergy_nonneg {ρ : Type*} [Fintype ρ] [Nonempty ρ]
    {n : ℕ} (f : (Fin n → ρ) → ℝ) : 0 ≤ replacementEnergy f := by
  unfold replacementEnergy
  apply Finset.sum_nonneg
  intro i hi
  apply expectation_nonneg
  intro ω
  apply expectation_nonneg
  intro s
  positivity

/-- **Finite replacement variance inequality.**  The total variance is at most
the sum of the mean squared changes caused by independently replacing each
coordinate. -/
theorem variance_le_replacementEnergy {ρ : Type*} [Fintype ρ] [Nonempty ρ] :
    ∀ {n : ℕ} (f : (Fin n → ρ) → ℝ), variance f ≤ replacementEnergy f := by
  intro n
  induction n with
  | zero =>
      intro f
      have hval (ω ω' : Fin 0 → ρ) : f ω = f ω' := by
        congr 1
        ext i
        exact Fin.elim0 i
      have hmean : expectation f = f (fun i => Fin.elim0 i) := by
        have hf : f = fun _ => f (fun i => Fin.elim0 i) := by
          funext ω
          exact hval _ _
        rw [hf]
        exact expectation_const _
      have hv : variance f = 0 := by
        unfold variance
        have hz (ω : Fin 0 → ρ) : (f ω - expectation f) ^ 2 = 0 := by
          rw [hmean, hval ω (fun i => Fin.elim0 i), sub_self, zero_pow]
          norm_num
        simp_rw [hz]
        exact expectation_const 0
      rw [hv]
      exact replacementEnergy_nonneg _
  | succ n ih =>
      intro f
      let e := Fin.consEquiv (fun _ : Fin (n + 1) => ρ)
      let F : ρ × (Fin n → ρ) → ℝ := fun p => f (Fin.cons p.1 p.2)
      let g : ρ → ℝ := fun b => expectation (fun tail : Fin n → ρ =>
        f (Fin.cons b tail))
      have hcomp : variance f = variance F := by
        symm
        have h := variance_comp_equiv_of_equiv e f
        exact h
      have htail : expectation (fun b : ρ => variance (fun tail : Fin n → ρ =>
            f (Fin.cons b tail))) ≤
          expectation (fun b : ρ => replacementEnergy (fun tail : Fin n → ρ =>
            f (Fin.cons b tail))) := by
        apply expectation_mono
        intro b
        exact ih _
      have hgpair : variance g ≤ expectation (fun b : ρ => expectation (fun s : ρ =>
          (expectation (fun tail : Fin n → ρ => f (Fin.cons b tail)) -
            expectation (fun tail : Fin n → ρ => f (Fin.cons s tail))) ^ 2)) := by
        exact variance_le_expectation_sub_sq g
      have hgjensen : expectation (fun b : ρ => expectation (fun s : ρ =>
          (expectation (fun tail : Fin n → ρ => f (Fin.cons b tail)) -
            expectation (fun tail : Fin n → ρ => f (Fin.cons s tail))) ^ 2)) ≤
          expectation (fun b : ρ => expectation (fun tail : Fin n → ρ =>
            expectation (fun s : ρ =>
              (f (Fin.cons b tail) - f (Fin.cons s tail)) ^ 2))) := by
        apply expectation_mono
        intro b
        have hb : expectation (fun s : ρ =>
            (expectation (fun tail : Fin n → ρ => f (Fin.cons b tail)) -
              expectation (fun tail : Fin n → ρ => f (Fin.cons s tail))) ^ 2) ≤
            expectation (fun s : ρ => expectation (fun tail : Fin n → ρ =>
              (f (Fin.cons b tail) - f (Fin.cons s tail)) ^ 2)) := by
          apply expectation_mono
          intro s
          have hs := sq_expectation_le_expectation_sq
            (fun tail : Fin n → ρ => f (Fin.cons b tail) - f (Fin.cons s tail))
          rw [expectation_sub] at hs
          exact hs
        exact hb.trans_eq (expectation_expectation_swap _)
      rw [hcomp, variance_product_eq F]
      change expectation (fun b : ρ => variance (fun tail : Fin n → ρ =>
        f (Fin.cons b tail))) + variance g ≤ replacementEnergy f
      rw [replacementEnergy_succ]
      calc
        expectation (fun b : ρ => variance (fun tail : Fin n → ρ => f (Fin.cons b tail))) +
            variance g ≤
          expectation (fun b : ρ => replacementEnergy (fun tail : Fin n → ρ =>
            f (Fin.cons b tail))) +
          expectation (fun b : ρ => expectation (fun tail : Fin n → ρ =>
            expectation (fun s : ρ => (f (Fin.cons b tail) - f (Fin.cons s tail)) ^ 2))) :=
          add_le_add htail (hgpair.trans hgjensen)
        _ = _ := add_comm _ _

end MonotoneDNF

#print axioms MonotoneDNF.variance_product_eq
#print axioms MonotoneDNF.replacementEnergy_succ
#print axioms MonotoneDNF.variance_le_replacementEnergy


==> anc/MonotoneDNF/FiniteSelectorCoefficients.lean <==
module

public import MonotoneDNF.PartVOrSum
public import MonotoneDNF.PartVTriggeredPairs
public import MonotoneDNF.PartIIIFourier

@[expose] public section

/-!
# One-coordinate Fourier coefficients of a triggered monotone OR

These facts are finite and unconditional.  The constituents may depend on each
other and need not have any special distribution; all averages are taken over
the whole fair Boolean cube.  They form the source-level prerequisites for the
selector-coordinate audit.

This is new proof code, not a claim that the scheduled construction meets the
remaining analytic/calibration assumptions of the SQ lower bound.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable

/-- A Boolean event that always forces coordinate `i` to be one has a
singleton Fourier coefficient equal to its firing probability. -/
theorem walshCoefficient_singleton_eq_firing_of_forced
    {n : ℕ} (E : BooleanCube n → Bool) (i : Fin n)
    (hforced : ∀ x, E x = true → x i = true) :
    walshCoefficient E {i} = probability (fun x => E x = true) := by
  have hpoint (x : BooleanCube n) :
      bit (E x) * walshCharacter {i} x = bit (E x) := by
    rw [walshCharacter_singleton]
    cases h : E x with
    | false => simp
    | true => simp [hforced x h]
  unfold walshCoefficient probability
  calc
    expectation (fun x => bit (E x) * walshCharacter {i} x) =
        expectation (fun x => bit (E x)) := by
      congr 1
      funext x
      exact hpoint x
    _ = expectation (fun x => if E x = true then 1 else 0) := rfl

/-- A function invariant under flipping coordinate `i` has zero singleton
coefficient at that coordinate. -/
theorem walshCoefficient_singleton_eq_zero_of_flip_invariant
    {n : ℕ} (E : BooleanCube n → Bool) (i : Fin n)
    (hflip : ∀ x, E (flipBit x i) = E x) :
    walshCoefficient E {i} = 0 := by
  have hodd (x : BooleanCube n) :
      bit (E (flipBit x i)) * signedBit ((flipBit x i) i) =
        -(bit (E x) * signedBit (x i)) := by
    rw [hflip, flipBit_self]
    cases x i <;> cases E x <;> norm_num [signedBit, bit]
  unfold walshCoefficient
  simp_rw [walshCharacter_singleton]
  exact expectation_eq_zero_of_involutive_neg
    (fun x => flipBit x i) (fun x => flipBit_flipBit x i)
    (fun x => bit (E x) * signedBit (x i)) hodd

/-- A singleton coefficient cannot exceed the mass of its event. -/
theorem walshCoefficient_singleton_le_firing
    {n : ℕ} (E : BooleanCube n → Bool) (i : Fin n) :
    walshCoefficient E {i} ≤ probability (fun x => E x = true) := by
  unfold walshCoefficient probability
  calc
    expectation (fun x => bit (E x) * walshCharacter {i} x) ≤
        expectation (fun x => bit (E x)) := by
      apply expectation_mono
      intro x
      rw [walshCharacter_singleton]
      cases E x <;> cases x i <;> norm_num [signedBit, bit]
    _ = expectation (fun x => if E x = true then 1 else 0) := rfl

/-- Every triggered constituent has firing probability at most `2^-w`.
This does not require the constituent body to be independent of its trigger. -/
theorem constituent_firing_le_trigger_mass
    {n w : ℕ} (E : BooleanCube n → Bool)
    (U : Finset (Fin n)) (hwidth : U.card = w)
    (htrigger : ∀ x, E x = true → conjunction U x = true) :
    probability (fun x => E x = true) ≤ (1 / 2 : ℝ) ^ w := by
  rw [← hwidth, ← probability_restrictionEvent_all_true U]
  unfold probability
  apply expectation_mono
  intro x
  by_cases hE : E x = true
  · have hU : restrictionEvent U (fun _ => true) x := by
      simpa [restrictionEvent] using (conjunction_eq_true_iff U x).mp (htrigger x hE)
    simp [hE, hU]
  · by_cases hU : restrictionEvent U (fun _ => true) x <;> simp [hE, hU]

/-- Exact linearity of the singleton Fourier coefficient of the real sum of
constituent indicators. -/
theorem realWalshCoefficient_constituentSum_singleton
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι) (i : Fin n) :
    realWalshCoefficient (constituentSum E s) {i} =
      ∑ a ∈ s, walshCoefficient (E a) {i} := by
  unfold realWalshCoefficient constituentSum
  simp_rw [Finset.sum_mul]
  rw [expectation_sum_constituent_finset]
  apply Finset.sum_congr rfl
  intro a _
  rfl

/-- An exact pairwise-overlap bound on each singleton coefficient of an OR. -/
theorem abs_constituent_walsh_sum_sub_gate_le_overlap
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι) (i : Fin n) :
    |(∑ a ∈ s, walshCoefficient (E a) {i}) -
       walshCoefficient (constituentGate E s) {i}| ≤
      ∑ p ∈ s.offDiag,
        probability (fun x => E p.1 x = true ∧ E p.2 x = true) := by
  simpa only [realWalshCoefficient_constituentSum_singleton] using
    abs_realWalshCoefficient_sum_sub_constituentGate_le E s {i}

/-- Lower one-coordinate bound on an OR in terms of the sum of its pieces. -/
theorem constituentGate_walsh_ge_sum_sub_overlap
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι) (i : Fin n) :
    (∑ a ∈ s, walshCoefficient (E a) {i}) -
      (∑ p ∈ s.offDiag,
        probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
      walshCoefficient (constituentGate E s) {i} := by
  have h := (abs_le.mp (abs_constituent_walsh_sum_sub_gate_le_overlap E s i)).2
  linarith

/-- Upper one-coordinate bound on an OR in terms of the sum of its pieces. -/
theorem constituentGate_walsh_le_sum_add_overlap
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι) (i : Fin n) :
    walshCoefficient (constituentGate E s) {i} ≤
      (∑ a ∈ s, walshCoefficient (E a) {i}) +
        (∑ p ∈ s.offDiag,
          probability (fun x => E p.1 x = true ∧ E p.2 x = true)) := by
  have h := (abs_le.mp (abs_constituent_walsh_sum_sub_gate_le_overlap E s i)).1
  linarith

#print axioms MonotoneDNF.walshCoefficient_singleton_eq_firing_of_forced
#print axioms MonotoneDNF.walshCoefficient_singleton_eq_zero_of_flip_invariant
#print axioms MonotoneDNF.constituentGate_walsh_ge_sum_sub_overlap

end MonotoneDNF


==> anc/MonotoneDNF/FiniteVarianceGap.lean <==
module

public import MonotoneDNF.ReferenceTranscript

@[expose] public section

/-!
# A finite two-point lower bound for variance and covariance

This elementary converse to the usual variance bound is useful when a rare
Boolean gate treats physical and selector coordinates differently.  It does
not require any product-contact hypothesis.

The hypothesis `a ≠ b` is essential: when there is only one coordinate,
there is no nonzero two-point gap to test.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable

/-- A two-point gap forces variance in a uniform finite population.

The factor `2 * card α` comes from the exact identity
`2 (u²+v²) - (u-v)² = (u+v)²`.
-/
theorem variance_pair_gap_le
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq α]
    (f : α → ℝ) {a b : α} (hab : a ≠ b) :
    (f a - f b) ^ 2 ≤ 2 * (Fintype.card α : ℝ) * variance f := by
  let μ := expectation f
  let g : α → ℝ := fun x => (f x - μ) ^ 2
  have hnonneg (x : α) : 0 ≤ g x := sq_nonneg _
  have hnot : a ∉ ({b} : Finset α) := by simp [hab]
  have hsubset : (insert a ({b} : Finset α)) ⊆ Finset.univ :=
    Finset.subset_univ _
  have hsum : g a + g b ≤ ∑ x : α, g x := by
    have h := Finset.sum_le_sum_of_subset_of_nonneg hsubset
      (fun x _hx _hnot => hnonneg x)
    simpa [Finset.sum_insert hnot, g] using h
  have hpair : (f a - f b) ^ 2 ≤ 2 * (g a + g b) := by
    dsimp [g, μ]
    nlinarith [sq_nonneg ((f a - expectation f) + (f b - expectation f))]
  have hcard : (Fintype.card α : ℝ) ≠ 0 := ne_of_gt (card_pos_real (α := α))
  have hvariance : (∑ x : α, g x) =
      (Fintype.card α : ℝ) * variance f := by
    change (∑ x : α, (f x - expectation f) ^ 2) =
      (Fintype.card α : ℝ) *
        ((∑ x : α, (f x - expectation f) ^ 2) /
          (Fintype.card α : ℝ))
    field_simp [hcard]
  calc
    (f a - f b) ^ 2 ≤ 2 * (g a + g b) := hpair
    _ ≤ 2 * (∑ x : α, g x) := by linarith
    _ = 2 * (Fintype.card α : ℝ) * variance f := by rw [hvariance]; ring

/-- In particular a nonnegative lower bound `Δ` on a pair gap implies the
corresponding nonnegative lower bound on variance. -/
theorem variance_pair_positive_gap_le
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq α]
    (f : α → ℝ) {a b : α} (hab : a ≠ b)
    {Δ : ℝ} (hΔ : 0 ≤ Δ) (hgap : Δ ≤ f a - f b) :
    Δ ^ 2 ≤ 2 * (Fintype.card α : ℝ) * variance f := by
  calc
    Δ ^ 2 ≤ (f a - f b) ^ 2 := (sq_le_sq₀ hΔ (hΔ.trans hgap)).2 hgap
    _ ≤ 2 * (Fintype.card α : ℝ) * variance f := variance_pair_gap_le f hab

/-- A convenient bound independent of a normalization convention:
the second moment of a centred family is constrained by a visible gap. -/
theorem centered_second_moment_pair_gap_le
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq α]
    (f : α → ℝ) {a b : α} (hab : a ≠ b) :
    (f a - f b) ^ 2 ≤
      2 * (Fintype.card α : ℝ) *
        expectation (fun x => (f x - expectation f) ^ 2) :=
  variance_pair_gap_le f hab

#print axioms MonotoneDNF.variance_pair_gap_le
#print axioms MonotoneDNF.variance_pair_positive_gap_le

end MonotoneDNF


==> anc/MonotoneDNF/FiringTargets.lean <==
module

public import MonotoneDNF.AsymptoticLowerBound

@[expose] public section

/-!
# The shuffled firing family as an explicit monotone DNF family
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The firing complement of a vacancy target. -/
def firingTarget {B m : ℕ} (gate : BooleanCube m → Bool) :
    Layout B m → BooleanCube (B * m) → Bool := layoutFires gate

lemma targetMean_firingTarget {B m : ℕ} (gate : BooleanCube m → Bool)
    (x : BooleanCube (B * m)) :
    targetMean (firingTarget (B := B) gate) x =
      1 - targetMean (vacancyTarget (B := B) gate) x := by
  unfold targetMean firingTarget vacancyTarget
  rw [← expectation_const (α := Layout B m) 1, ← expectation_sub]
  apply congrArg expectation
  funext π
  rw [bit_layoutVacancy]
  ring

lemma targetDeviation_firingTarget {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) :
    targetDeviation (firingTarget (B := B) gate) π x =
      -targetDeviation (vacancyTarget (B := B) gate) π x := by
  unfold targetDeviation
  rw [targetMean_firingTarget]
  change bit (layoutFires gate π x) -
      (1 - targetMean (vacancyTarget (B := B) gate) x) =
    -(bit (layoutVacancy gate π x) - targetMean (vacancyTarget (B := B) gate) x)
  rw [bit_layoutVacancy]
  ring

lemma deviationCorrelation_firingTarget {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (φ : BooleanCube (B * m) → ℝ) :
    deviationCorrelation (firingTarget (B := B) gate) π φ =
      -deviationCorrelation (vacancyTarget (B := B) gate) π φ := by
  unfold deviationCorrelation correlation
  rw [← expectation_neg]
  apply congrArg expectation
  funext x
  change targetDeviation (firingTarget (B := B) gate) π x * φ x =
    -(targetDeviation (vacancyTarget (B := B) gate) π x * φ x)
  rw [targetDeviation_firingTarget]
  ring

/-- Complementing all targets preserves the trace. -/
theorem targetTrace_firingTarget {B m : ℕ} (gate : BooleanCube m → Bool) :
    targetTrace (firingTarget (B := B) gate) =
      targetTrace (vacancyTarget (B := B) gate) := by
  rw [targetTrace_eq_expectation_deviation_sq, targetTrace_eq_expectation_deviation_sq]
  apply congrArg expectation
  funext π
  apply congrArg expectation
  funext x
  change targetDeviation (firingTarget (B := B) gate) π x ^ 2 =
    targetDeviation (vacancyTarget (B := B) gate) π x ^ 2
  rw [targetDeviation_firingTarget]
  ring

/-- Complementing all targets preserves every covariance bound, with the same constant. -/
theorem boundedCovariance_firingTarget_iff {B m : ℕ} (gate : BooleanCube m → Bool)
    {κ : ℝ} :
    BoundedCovariance (firingTarget (B := B) gate) κ ↔
      BoundedCovariance (vacancyTarget (B := B) gate) κ := by
  constructor <;> intro h φ hφ
  · specialize h φ hφ
    simpa only [deviationCorrelation_firingTarget, neg_sq] using h
  · specialize h φ hφ
    simpa only [deviationCorrelation_firingTarget, neg_sq] using h

/-- The DNF version of one gate term placed in one shuffled block. -/
def blockTerm {B m : ℕ} (π : Layout B m) (b : Fin B)
    (term : Finset (Fin m)) : Finset (Fin (B * m)) :=
  term.image (fun j => π (b, j))

lemma conjunction_blockTerm_iff {B m : ℕ} (π : Layout B m) (b : Fin B)
    (term : Finset (Fin m)) (x : BooleanCube (B * m)) :
    conjunction (blockTerm π b term) x = conjunction term (blockInput π x b) := by
  apply Bool.eq_iff_iff.mpr
  rw [conjunction_eq_true_iff, conjunction_eq_true_iff]
  constructor
  · intro h j hj
    exact h (π (b, j)) (Finset.mem_image.2 ⟨j, hj, rfl⟩)
  · intro h k hk
    obtain ⟨j, hj, rfl⟩ := Finset.mem_image.1 hk
    exact h j hj

/-- Explicit DNF for a shuffled firing target: each gate term is copied into
 every block, with no hidden minimality or equivalence assumption. -/
def layoutDnf {B m : ℕ} (π : Layout B m) (terms : List (Finset (Fin m))) :
    List (Finset (Fin (B * m))) :=
  (List.ofFn id : List (Fin B)).flatMap (fun b => terms.map (blockTerm π b))

lemma dnfEval_layoutDnf {B m : ℕ} (π : Layout B m) (terms : List (Finset (Fin m)))
    (x : BooleanCube (B * m)) :
    dnfEval (layoutDnf π terms) x = layoutFires (dnfEval terms) π x := by
  apply Bool.eq_iff_iff.mpr
  rw [layoutFires_eq_true_iff, dnfEval, List.any_eq_true]
  constructor
  · rintro ⟨T, hT, hf⟩
    rw [layoutDnf, List.mem_flatMap] at hT
    obtain ⟨b, hb, hT⟩ := hT
    rw [List.mem_map] at hT
    obtain ⟨term, hterm, rfl⟩ := hT
    refine ⟨b, ?_⟩
    unfold dnfEval
    rw [List.any_eq_true]
    refine ⟨term, hterm, ?_⟩
    rw [← conjunction_blockTerm_iff π b term x]
    exact hf
  · rintro ⟨b, hb⟩
    unfold dnfEval at hb
    rw [List.any_eq_true] at hb
    obtain ⟨term, hterm, hf⟩ := hb
    refine ⟨blockTerm π b term, ?_, ?_⟩
    · rw [layoutDnf, List.mem_flatMap]
      refine ⟨b, by simp, ?_⟩
      exact List.mem_map.2 ⟨term, hterm, rfl⟩
    · rw [conjunction_blockTerm_iff π b term x]
      exact hf

/-- The displayed shuffled DNF has exactly `B * terms.length` terms. -/
theorem dnfTermCount_layoutDnf {B m : ℕ} (π : Layout B m)
    (terms : List (Finset (Fin m))) :
    dnfTermCount (layoutDnf π terms) = B * dnfTermCount terms := by
  unfold dnfTermCount layoutDnf
  simp [List.length_flatMap, Nat.mul_comm]

/-- Every shuffled firing target is represented by the displayed positive DNF. -/
theorem dnfEval_layoutDnf_eq_firingTarget {B m : ℕ} (π : Layout B m)
    (terms : List (Finset (Fin m))) (x : BooleanCube (B * m)) :
    dnfEval (layoutDnf π terms) x = firingTarget (B := B) (dnfEval terms) π x := by
  exact dnfEval_layoutDnf π terms x

end MonotoneDNF


==> anc/MonotoneDNF/FullConjunctionOverlap.lean <==
module

public import MonotoneDNF.FullConjunctionStats

@[expose] public section

/-!
# Joint-overlap asymptotics for the full-conjunction gate family

The estimates use exact order-one product contact (`ξ = 0`) in the public
fixed-`t` factorial-moment theorem.  The only remaining error is geometric.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology
open Finset

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 800000

/-- Local dimension of the concrete family. -/
abbrev fcM (w : ℕ) : ℕ := w + 2
/-- Its exact block count. -/
abbrev fcB (w : ℕ) : ℕ := 2 ^ (w + 2)
/-- Its exact uniform firing probability. -/
noncomputable abbrev fcP (w : ℕ) : ℝ := (1 / 2 : ℝ) ^ (w + 2)
/-- Its exact uniform rejection probability. -/
noncomputable abbrev fcQ (w : ℕ) : ℝ := 1 - fcP w
/-- Its public physical bias. -/
noncomputable abbrev fcAlpha (w : ℕ) : ℝ :=
  (1 + physicalContactBias (fullConjunctionGate (w + 2))) / 2

/-- Exact normalization of the chosen block count and firing mass. -/
theorem fc_B_mul_p (w : ℕ) : (fcB w : ℝ) * fcP w = 1 := by
  change ((2 ^ (w + 2) : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (w + 2) = 1
  rw [Nat.cast_pow]
  change (2 : ℝ) ^ (w + 2) * (1 / 2 : ℝ) ^ (w + 2) = 1
  rw [← mul_pow]
  norm_num

/-- The rejection powers have the expected nonzero Poisson limit. -/
theorem tendsto_fc_Q_pow_B :
    Tendsto (fun w => fcQ w ^ fcB w) atTop (𝓝 (Real.exp (-1))) := by
  apply tendsto_one_sub_pow_exp_neg_one
      (B := fcB) (p := fcP) (l := atTop)
  · exact Eventually.of_forall (fun w => by dsimp [fcP]; positivity)
  · have h := tendsto_pow_atTop_nhds_zero_of_lt_one
      (show (0 : ℝ) ≤ 1 / 2 by norm_num) (show (1 : ℝ) / 2 < 1 by norm_num)
    have hs := h.comp (tendsto_add_atTop_nat 2)
    simpa only [fcP, Function.comp_def] using hs
  · have h := Tendsto.congr' (Eventually.of_forall (fun w => (fc_B_mul_p w).symm))
      (tendsto_const_nhds (x := (1 : ℝ)) (f := atTop (α := ℕ)))
    exact h

/-- Polynomial dimension factor divided by the exponential block count. -/
theorem tendsto_fc_dimension_sq_mul_p :
    Tendsto (fun w => ((fcM w : ℝ) ^ 2) * fcP w) atTop (𝓝 0) := by
  have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one 2
    (show |(1 : ℝ) / 2| < 1 by norm_num)
  have hs := h.comp (tendsto_add_atTop_nat 2)
  simpa only [fcM, fcP, Function.comp_def, Nat.cast_add, Nat.cast_ofNat] using hs

/-- Explicit majorant for one fixed bad-tuple/factorial-moment index. -/
noncomputable def fullConjunctionBadMajorant (j : ℕ) (w : ℕ) : ℝ :=
  (((fcM w : ℝ) ^ 2 * (j : ℝ) ^ 2) / (fcB w : ℝ)) *
    (1 / (j.factorial : ℝ)) * (((fcQ w ^ fcB w)⁻¹) + 1)

/-- Every fixed-index explicit majorant tends to zero. -/
theorem tendsto_fullConjunctionBadMajorant (j : ℕ) :
    Tendsto (fullConjunctionBadMajorant j) atTop (𝓝 0) := by
  have hinvB : ∀ w, (fcB w : ℝ)⁻¹ = fcP w := by
    intro w
    exact inv_eq_of_mul_eq_one_right (fc_B_mul_p w)
  have hgeom : Tendsto (fun w => ((fcM w : ℝ) ^ 2 * (j : ℝ) ^ 2) /
      (fcB w : ℝ)) atTop (𝓝 0) := by
    have hzero := tendsto_fc_dimension_sq_mul_p.const_mul ((j : ℝ) ^ 2)
    apply Tendsto.congr' (Eventually.of_forall (fun w => ?_))
      (by simpa using hzero)
    rw [div_eq_mul_inv, hinvB]
    push_cast
    ring
  have hden : Tendsto (fun w => ((fcQ w ^ fcB w)⁻¹) + 1) atTop
      (𝓝 ((Real.exp (-1))⁻¹ + 1)) :=
    (tendsto_fc_Q_pow_B.inv₀ (Real.exp_ne_zero (-1))).add tendsto_const_nhds
  have hprod := hgeom.mul (hden.const_mul (1 / (j.factorial : ℝ)))
  have hprod0 : Tendsto (fun w =>
      (((fcM w : ℝ) ^ 2 * (j : ℝ) ^ 2) / (fcB w : ℝ)) *
        ((1 / (j.factorial : ℝ)) * (((fcQ w ^ fcB w)⁻¹) + 1)))
      atTop (𝓝 0) := by simpa using hprod
  apply hprod0.congr'
  filter_upwards with w
  simp only [fullConjunctionBadMajorant]
  ring

/-- The exact order-one contact specialization has a binomial-free geometric
majorant.  All factors, including biased firing mass, are those of the actual
full conjunction. -/
theorem fc_choose_mul_factorialTupleErrorBound_le (j w : ℕ) :
    ((fcB w).choose j : ℝ) *
      factorialTupleErrorBound (B := fcB w) (t := 1)
        (fcAlpha w) 0 (fullConjunctionGate (fcM w)) j ≤
      fullConjunctionBadMajorant j w := by
  letI : Nonempty (Fin (fcM w)) :=
    Fin.pos_iff_nonempty.mp (show 0 < w + 2 by omega)
  let pα := biasedFiringProbability (fcAlpha w) (fullConjunctionGate (fcM w))
  have hp : 0 < fcP w := by dsimp [fcP]; positivity
  have hp1 : fcP w < 1 := by
    dsimp [fcP]
    exact pow_lt_one₀ (by norm_num) (by norm_num) (by omega)
  have hq : 0 < fcQ w := sub_pos.2 hp1
  have hB : 0 < (fcB w : ℝ) := by positivity
  have hfact : 0 < (j.factorial : ℝ) := by positivity
  have hα0 : 0 ≤ fcAlpha w := (fullConjunction_alpha_range w).1
  have hαhalf : fcAlpha w ≤ 1 / 2 := (fullConjunction_alpha_range w).2
  have hpα0 : 0 ≤ pα := biasedFiringProbability_nonneg hα0 (by linarith) _
  have hpαp : pα ≤ fcP w := by
    change pα ≤ (1 / 2 : ℝ) ^ (w + 2)
    rw [← probability_fullConjunctionGate]
    exact biasedFiringProbability_le_uniform hα0 hαhalf (conjunction_monotone _)
  have hpαpow : pα ^ j ≤ fcP w ^ j := pow_le_pow_left₀ hpα0 hpαp j
  have hmchoose : ((fcM w).choose 2 : ℝ) ≤ (fcM w : ℝ) ^ 2 := by
    exact_mod_cast Nat.choose_le_pow (fcM w) 2
  have hfold : 0 ≤ (fcB w : ℝ) * ((fcM w).choose 2 : ℝ) *
      ((j : ℝ) / (fcB w : ℝ)) ^ 2 := by positivity
  have hfnew : 0 ≤ (fcB w : ℝ) * (fcM w : ℝ) ^ 2 *
      ((j : ℝ) / (fcB w : ℝ)) ^ 2 := by positivity
  have hfactor : (fcB w : ℝ) * ((fcM w).choose 2 : ℝ) *
      ((j : ℝ) / (fcB w : ℝ)) ^ 2 ≤
        (fcB w : ℝ) * (fcM w : ℝ) ^ 2 * ((j : ℝ) / (fcB w : ℝ)) ^ 2 := by
    apply mul_le_mul_of_nonneg_right _ (sq_nonneg _)
    exact mul_le_mul_of_nonneg_left hmchoose hB.le
  have hsum0 : 0 ≤ fcP w ^ j / fcQ w ^ fcB w + pα ^ j := by positivity
  have hsum : fcP w ^ j / fcQ w ^ fcB w + pα ^ j ≤
      fcP w ^ j / fcQ w ^ fcB w + fcP w ^ j :=
    add_le_add (le_refl _) hpαpow
  have hsumUpper0 : 0 ≤ fcP w ^ j / fcQ w ^ fcB w + fcP w ^ j := by positivity
  have hchoose : ((fcB w).choose j : ℝ) ≤
      (fcB w : ℝ) ^ j / (j.factorial : ℝ) :=
    Nat.choose_le_pow_div j (fcB w)
  have hBpowp : (fcB w : ℝ) ^ j * fcP w ^ j = 1 := by
    rw [← mul_pow, fc_B_mul_p, one_pow]
  simp only [factorialTupleErrorBound, add_zero, one_pow, sub_self, zero_mul,
    zero_add, probability_fullConjunctionGate,
    rejectionProbability_fullConjunctionGate]
  change ((fcB w).choose j : ℝ) *
      (((fcB w : ℝ) * ((fcM w).choose 2 : ℝ) * ((j : ℝ) / (fcB w : ℝ)) ^ 2) *
        (fcP w ^ j / fcQ w ^ fcB w + pα ^ j)) ≤ _
  calc
    ((fcB w).choose j : ℝ) *
        (((fcB w : ℝ) * ((fcM w).choose 2 : ℝ) * ((j : ℝ) / (fcB w : ℝ)) ^ 2) *
          (fcP w ^ j / fcQ w ^ fcB w + pα ^ j)) ≤
        ((fcB w).choose j : ℝ) *
        (((fcB w : ℝ) * (fcM w : ℝ) ^ 2 * ((j : ℝ) / (fcB w : ℝ)) ^ 2) *
          (fcP w ^ j / fcQ w ^ fcB w + fcP w ^ j)) := by
      exact mul_le_mul_of_nonneg_left
        (mul_le_mul hfactor hsum hsum0 hfnew) (Nat.cast_nonneg _)
    _ ≤ ((fcB w : ℝ) ^ j / (j.factorial : ℝ)) *
        (((fcB w : ℝ) * (fcM w : ℝ) ^ 2 * ((j : ℝ) / (fcB w : ℝ)) ^ 2) *
          (fcP w ^ j / fcQ w ^ fcB w + fcP w ^ j)) := by
      exact mul_le_mul_of_nonneg_right hchoose (mul_nonneg hfnew hsumUpper0)
    _ = ((fcB w : ℝ) ^ j * fcP w ^ j) *
        (((fcB w : ℝ) * (fcM w : ℝ) ^ 2 * ((j : ℝ) / (fcB w : ℝ)) ^ 2) /
          (j.factorial : ℝ) * (((fcQ w ^ fcB w)⁻¹) + 1)) := by
      simp only [div_eq_mul_inv]
      ring
    _ = fullConjunctionBadMajorant j w := by
      rw [hBpowp, one_mul]
      have hinvB : (fcB w : ℝ)⁻¹ = fcP w := inv_eq_of_mul_eq_one_right (fc_B_mul_p w)
      simp only [fullConjunctionBadMajorant, div_eq_mul_inv, hinvB, one_mul]
      have hmul : (fcB w : ℝ) * (fcM w : ℝ) ^ 2 * ((j : ℝ) * fcP w) ^ 2 =
          (fcM w : ℝ) ^ 2 * (j : ℝ) ^ 2 * fcP w := by
        calc
          _ = (fcM w : ℝ) ^ 2 * (j : ℝ) ^ 2 * ((fcB w : ℝ) * fcP w * fcP w) := by
            ring
          _ = (fcM w : ℝ) ^ 2 * (j : ℝ) ^ 2 * (1 * fcP w) := by
            rw [fc_B_mul_p]
          _ = _ := by ring
      rw [hmul]

/-- Finite cutoff majorant for the actual joint overlap. -/
noncomputable def fullConjunctionCutoffMajorant (J w : ℕ) : ℝ :=
  2 / ((J + 1).factorial : ℝ) +
    (∑ j ∈ Finset.Icc 1 J, fullConjunctionBadMajorant j w) +
      fullConjunctionBadMajorant (J + 1) w

/-- The public fixed-cutoff estimate applies at every sufficiently large
coordinate, with exact order-one contact and no free overlap premise. -/
theorem fc_overlap_le_cutoffMajorant (J w : ℕ) (hJB : J + 1 ≤ fcB w) :
    fullConjunctionOverlapError w ≤ fullConjunctionCutoffMajorant J w := by
  letI : Nonempty (Fin (fcM w)) :=
    Fin.pos_iff_nonempty.mp (show 0 < w + 2 by omega)
  let B := fcB w
  let m := fcM w
  let gate := fullConjunctionGate m
  let α := fcAlpha w
  have hm : 0 < m := by dsimp [m, fcM]; omega
  have hB : 0 < B := by dsimp [B, fcB]; positivity
  have hp1 : fcP w < 1 := by
    dsimp [fcP]
    exact pow_lt_one₀ (by norm_num) (by norm_num) (by omega)
  have hq : 0 < probability (fun x : BooleanCube m => gate x = false) := by
    change 0 < rejectionProbability gate
    rw [show gate = fullConjunctionGate m from rfl,
      rejectionProbability_fullConjunctionGate]
    exact sub_pos.2 hp1
  have hα0 : 0 ≤ α := (fullConjunction_alpha_range w).1
  have hαhalf : α ≤ 1 / 2 := (fullConjunction_alpha_range w).2
  have hα1 : α ≤ 1 := by linarith
  have hpαp : biasedFiringProbability α gate ≤ fcP w := by
    change biasedFiringProbability α gate ≤ (1 / 2 : ℝ) ^ (w + 2)
    rw [← probability_fullConjunctionGate]
    exact biasedFiringProbability_le_uniform hα0 hαhalf (conjunction_monotone _)
  have hBp : (B : ℝ) * biasedFiringProbability α gate ≤ 1 := by
    calc
      (B : ℝ) * biasedFiringProbability α gate ≤ (B : ℝ) * fcP w :=
        mul_le_mul_of_nonneg_left hpαp (Nat.cast_nonneg _)
      _ = 1 := fc_B_mul_p w
  have hJ : ∀ j ∈ Finset.Icc 1 (J + 1), 1 + 1 ≤ j * m ∧ j ≤ B := by
    intro j hj
    rw [Finset.mem_Icc] at hj
    constructor
    · have hmul : 2 ≤ j * m := by
        calc
          2 = 1 * 2 := by norm_num
          _ ≤ j * m := Nat.mul_le_mul hj.1 (by dsimp [m, fcM]; omega)
      exact hmul
    · exact hj.2.trans (show J + 1 ≤ B from hJB)
  have hrow : ∀ π : Layout B m,
      expectation (fun π' : Layout B m =>
        |conditionalVacancyProbability gate π π' -
          (1 - biasedFiringProbability α gate) ^ B|) ≤
        (2 / ((J + 1).factorial : ℝ) +
          (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
            factorialTupleErrorBound (B := B) (t := 1) α 0 gate j) +
          (B.choose (J + 1) : ℝ) *
            factorialTupleErrorBound (B := B) (t := 1) α 0 gate (J + 1)) := by
    intro π
    exact expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
      gate (productContact_one_fullConjunctionGate hm) hα0 hα1
      (by norm_num) (by norm_num) π hm hB hq hJ hBp
  have hpub := expected_average_vacancyOverlap_error_le_of_conditional
    α gate hq hrow
  change expectation (fun π : Layout B m => expectation (fun π' =>
      |vacancyOverlap gate π π' - idealVacancyOverlap α gate π|)) ≤ _
    at hpub
  have hsum : (∑ j ∈ Finset.Icc 1 J, ((B.choose j : ℝ) *
      factorialTupleErrorBound (B := B) (t := 1) α 0 gate j)) ≤
      ∑ j ∈ Finset.Icc 1 J, fullConjunctionBadMajorant j w := by
    apply Finset.sum_le_sum
    intro j _hj
    exact fc_choose_mul_factorialTupleErrorBound_le j w
  have hlast : (B.choose (J + 1) : ℝ) *
      factorialTupleErrorBound (B := B) (t := 1) α 0 gate (J + 1) ≤
      fullConjunctionBadMajorant (J + 1) w :=
    fc_choose_mul_factorialTupleErrorBound_le (J + 1) w
  change fullConjunctionOverlapError w ≤
    2 / ((J + 1).factorial : ℝ) +
      (∑ j ∈ Finset.Icc 1 J, fullConjunctionBadMajorant j w) +
        fullConjunctionBadMajorant (J + 1) w
  exact hpub.trans (add_le_add (add_le_add (le_refl _) hsum) hlast)

/-- At every fixed cutoff, the geometric parts vanish and only the factorial
truncation allowance remains. -/
theorem tendsto_fullConjunctionCutoffMajorant (J : ℕ) :
    Tendsto (fullConjunctionCutoffMajorant J) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
  have hsum : Tendsto (fun w => ∑ j ∈ Finset.Icc 1 J,
      fullConjunctionBadMajorant j w) atTop (𝓝 0) := by
    have h0 := tendsto_finset_sum (a := fun _ => (0 : ℝ)) (Finset.Icc 1 J)
      (fun j _hj => tendsto_fullConjunctionBadMajorant j)
    simpa using h0
  have hconst : Tendsto (fun _w : ℕ => 2 / ((J + 1).factorial : ℝ)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ))) := tendsto_const_nhds
  have h := (hconst.add hsum).add (tendsto_fullConjunctionBadMajorant (J + 1))
  change Tendsto (fun w => 2 / ((J + 1).factorial : ℝ) +
    (∑ j ∈ Finset.Icc 1 J, fullConjunctionBadMajorant j w) +
      fullConjunctionBadMajorant (J + 1) w) atTop
        (𝓝 (2 / ((J + 1).factorial : ℝ)))
  simpa only [add_zero] using h

/-- The actual joint-overlap error tends to zero.  The cutoff is chosen only
after the desired error is fixed; there is no unproved rate assertion. -/
theorem tendsto_fullConjunctionOverlapError :
    Tendsto fullConjunctionOverlapError atTop (𝓝 0) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  have hfac : Tendsto (fun J : ℕ => (J + 1).factorial) atTop atTop :=
    factorial_tendsto_atTop.comp (tendsto_add_atTop_nat 1)
  have hf : Tendsto (fun J : ℕ => (((J + 1).factorial : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp hfac
  obtain ⟨J, hJ⟩ := (hf.eventually_gt_atTop (4 / ε)).exists
  have hJpos : 0 < (((J + 1).factorial : ℕ) : ℝ) := by positivity
  have htail : 2 / (((J + 1).factorial : ℕ) : ℝ) < ε / 2 := by
    apply (div_lt_iff₀ hJpos).2
    have hmul := mul_lt_mul_of_pos_left hJ (half_pos hε)
    have hid : ε / 2 * (4 / ε) = 2 := by
      field_simp [ne_of_gt hε]
      <;> ring
    nlinarith
  have hlimev : ∀ᶠ w in atTop, fullConjunctionCutoffMajorant J w <
      2 / (((J + 1).factorial : ℕ) : ℝ) + ε / 2 :=
    (tendsto_fullConjunctionCutoffMajorant J).eventually_lt_const (by linarith)
  have hBt : Tendsto fcB atTop atTop :=
    (tendsto_pow_atTop_atTop_of_one_lt (show (1 : ℕ) < 2 by norm_num)).comp
      (tendsto_add_atTop_nat 2)
  have hJB : ∀ᶠ w in atTop, J + 1 ≤ fcB w := hBt.eventually_ge_atTop _
  have hev : ∀ᶠ w in atTop, dist (fullConjunctionOverlapError w) 0 < ε := by
    filter_upwards [hlimev, hJB] with w hw hJBw
    have hb := fc_overlap_le_cutoffMajorant J w hJBw
    have hD0 : 0 ≤ fullConjunctionOverlapError w := by
      unfold fullConjunctionOverlapError
      exact expectation_nonneg (fun π => expectation_nonneg
        (fun π' => abs_nonneg _))
    rw [Real.dist_eq, sub_zero, abs_of_nonneg hD0]
    linarith
  obtain ⟨N, hN⟩ := mem_atTop_sets.1 hev
  exact ⟨N, fun n hn => hN n hn⟩

/-- The concrete displayed full-conjunction DNF family satisfies the actual
`RareGateData.Stats` interface, including its joint-overlap law. -/
theorem fullConjunctionData_stats : fullConjunctionData.Stats where
  firing_pos := fullConjunction_firing_pos_and_zero.1
  firing_zero := fullConjunction_firing_pos_and_zero.2
  alpha_nonneg := fun w => (fullConjunction_alpha_range w).1
  alpha_le_half := fun w => (fullConjunction_alpha_range w).2
  contact := fullConjunction_contact
  overlap := fullConjunctionData_overlap
  overlap_zero := tendsto_fullConjunctionOverlapError

/-- The actual shuffled full-conjunction targets therefore have the rare-gate
trace limit. -/
theorem tendsto_fullConjunctionData_targetTrace :
    Tendsto (fun w => targetTrace (fullConjunctionData.target w)) atTop
      (𝓝 (Real.exp (-1) - Real.exp (-2))) := by
  exact fullConjunctionData.tendsto_targetTrace fullConjunctionData_stats

end MonotoneDNF


==> anc/MonotoneDNF/FullConjunctionStats.lean <==
module

public import MonotoneDNF.RareGateLearner
public import MonotoneDNF.PhysicalResidualProductContact
public import MonotoneDNF.PhysicalExactUnitMeans
public import MonotoneDNF.PhysicalFiringAsymptotics

@[expose] public section

/-!
# Exact order-one contact for full conjunction gates

The gate is the displayed one-term monotone DNF `conjunction univ`.  This file
keeps its exact finite statistics separate from the later overlap estimates.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology
open Finset

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 800000

/-- The full positive conjunction on `m` coordinates. -/
def fullConjunctionGate (m : ℕ) : BooleanCube m → Bool :=
  conjunction Finset.univ

/-- Its one-term displayed monotone DNF. -/
def fullConjunctionTerms (m : ℕ) : List (Finset (Fin m)) := [Finset.univ]

@[simp] theorem dnfEval_fullConjunctionTerms (m : ℕ) :
    dnfEval (fullConjunctionTerms m) = fullConjunctionGate m := by
  funext x
  simp [dnfEval, fullConjunctionTerms, fullConjunctionGate]

/-- Uniform firing mass is exactly the all-true cylinder mass. -/
theorem probability_fullConjunctionGate (m : ℕ) :
    probability (fun x => fullConjunctionGate m x = true) = (1 / 2 : ℝ) ^ m := by
  calc
    probability (fun x => fullConjunctionGate m x = true) =
        walshCoefficient (fullConjunctionGate m) ∅ := by
      rw [walshCoefficient_empty]
      unfold probability
      congr 1
    _ = (1 / 2 : ℝ) ^ m := by
      rw [fullConjunctionGate, walshCoefficient_conjunction]
      simp

/-- Rejection mass of the full conjunction. -/
theorem rejectionProbability_fullConjunctionGate {m : ℕ} [Nonempty (Fin m)] :
    rejectionProbability (fullConjunctionGate m) = 1 - (1 / 2 : ℝ) ^ m := by
  rw [rejectionProbability_eq_one_sub_uniformFiring,
    probability_fullConjunctionGate]

/-- All Walsh coefficients of the full conjunction are equal to its firing mass. -/
theorem walshCoefficient_fullConjunctionGate {m : ℕ}
    (T : Finset (Fin m)) :
    walshCoefficient (fullConjunctionGate m) T = (1 / 2 : ℝ) ^ m := by
  simp [fullConjunctionGate, walshCoefficient_conjunction]

/-- The degree-one average defining `physicalContactBias` is exactly the firing
mass for the full conjunction. -/
theorem degreeSetAverage_one_fullConjunctionGate {m : ℕ} [Nonempty (Fin m)] :
    degreeSetAverage (walshCoefficient (fullConjunctionGate m)) 1 =
      (1 / 2 : ℝ) ^ m := by
  rw [degreeSetAverage_one_eq_expectation_singleton]
  simp_rw [walshCoefficient_fullConjunctionGate]
  exact expectation_const _

/-- Exact signed product bias of the full conjunction. -/
theorem physicalContactBias_fullConjunctionGate {m : ℕ} [Nonempty (Fin m)] :
    physicalContactBias (fullConjunctionGate m) =
      -((1 / 2 : ℝ) ^ m) / (1 - (1 / 2 : ℝ) ^ m) := by
  rw [physicalContactBias, degreeSetAverage_one_fullConjunctionGate,
    rejectionProbability_fullConjunctionGate]

/-- Exact order-one product contact for the actual Boolean gate and its public
physical bias. -/
theorem productContact_one_fullConjunctionGate {m : ℕ}
    (hm : 0 < m) :
    ProductContact (fullConjunctionGate m) 1
      ((1 + physicalContactBias (fullConjunctionGate m)) / 2) 0 := by
  letI : Nonempty (Fin m) := Fin.pos_iff_nonempty.mp hm
  let p : ℝ := (1 / 2 : ℝ) ^ m
  have hp : 0 < p := by dsimp [p]; positivity
  have hp1 : p < 1 := by
    dsimp [p]
    exact pow_lt_one₀ (by norm_num) (by norm_num) (Nat.ne_of_gt hm)
  have hq : 0 < rejectionProbability (fullConjunctionGate m) := by
    rw [rejectionProbability_fullConjunctionGate]
    dsimp [p] at hp1
    linarith
  apply productContact_zero_iff_walshCoefficient.2
  refine ⟨hq, ?_⟩
  intro S hScard hSne
  have hSone : S.card = 1 := by
    have := Finset.card_pos.2 hSne
    omega
  have htheta : 2 * ((1 + physicalContactBias (fullConjunctionGate m)) / 2) - 1 =
      physicalContactBias (fullConjunctionGate m) := by ring
  rw [hSone, pow_one, htheta, physicalContactBias_fullConjunctionGate,
    rejectionProbability_fullConjunctionGate,
    walshCoefficient_fullConjunctionGate]
  change (1 / 2 : ℝ) ^ m = -(1 - (1 / 2 : ℝ) ^ m) *
    (-((1 / 2 : ℝ) ^ m) / (1 - (1 / 2 : ℝ) ^ m))
  have hq' : (1 - (1 / 2 : ℝ) ^ m) ≠ 0 := sub_ne_zero.mpr (ne_of_gt hp1)
  field_simp [hq']

/-- Exact product contact fails at order two: every pair has strictly positive
Walsh coefficient, whereas every even product-law target is nonpositive. -/
theorem not_productContact_zero_two_fullConjunctionGate {m : ℕ}
    (hm : 2 ≤ m) :
    ¬ ProductContact (fullConjunctionGate m) 2
      ((1 + physicalContactBias (fullConjunctionGate m)) / 2) 0 := by
  letI : Nonempty (Fin m) := Fin.pos_iff_nonempty.mp (by omega)
  let p : ℝ := (1 / 2 : ℝ) ^ m
  have hp : 0 < p := by dsimp [p]; positivity
  have hp1 : p < 1 := by
    dsimp [p]
    exact pow_lt_one₀ (by norm_num) (by norm_num) (by omega)
  have hq : 0 < rejectionProbability (fullConjunctionGate m) := by
    rw [rejectionProbability_fullConjunctionGate]
    dsimp [p] at hp1
    linarith
  intro hc
  let i : Fin m := ⟨0, by omega⟩
  let j : Fin m := ⟨1, by omega⟩
  let T : Finset (Fin m) := {i, j}
  have hij : i ≠ j := by simp [i, j, Fin.ext_iff]
  have hTcard : T.card = 2 := by simp [T, hij]
  have hTne : T.Nonempty := ⟨i, by simp [T]⟩
  have hcoef := (productContact_zero_iff_walshCoefficient.1 hc).2 T
    (by omega) hTne
  rw [hTcard, walshCoefficient_fullConjunctionGate, pow_two] at hcoef
  have hq0 : 0 ≤ rejectionProbability (fullConjunctionGate m) := hq.le
  have hsq : 0 ≤ (2 * ((1 + physicalContactBias (fullConjunctionGate m)) / 2) - 1) ^ 2 :=
    sq_nonneg _
  have hnonpos : -rejectionProbability (fullConjunctionGate m) *
      (2 * ((1 + physicalContactBias (fullConjunctionGate m)) / 2) - 1) ^ 2 ≤ 0 :=
    mul_nonpos_of_nonpos_of_nonneg (neg_nonpos.2 hq0) hsq
  dsimp [p] at hp
  linarith

/-- The actual joint-overlap error of the full-conjunction family. -/
noncomputable def fullConjunctionOverlapError (w : ℕ) : ℝ :=
  expectation (fun π : Layout (2 ^ (w + 2)) (w + 2) =>
    expectation (fun π' =>
      |vacancyOverlap (fullConjunctionGate (w + 2)) π π' -
        idealVacancyOverlap
          ((1 + physicalContactBias (fullConjunctionGate (w + 2))) / 2)
          (fullConjunctionGate (w + 2)) π|))

/-- A concrete rare-gate data family.  Its `overlapError` is the actual error,
not a free numerical premise. -/
noncomputable def fullConjunctionData : RareGateData where
  m w := w + 2
  terms w := fullConjunctionTerms (w + 2)
  alpha w := (1 + physicalContactBias (fullConjunctionGate (w + 2))) / 2
  overlapError := fullConjunctionOverlapError

@[simp] theorem fullConjunctionData_gate (w : ℕ) :
    fullConjunctionData.gate w = fullConjunctionGate (w + 2) := by
  exact dnfEval_fullConjunctionTerms (w + 2)

@[simp] theorem fullConjunctionData_firingProbability (w : ℕ) :
    fullConjunctionData.firingProbability w = (1 / 2 : ℝ) ^ (w + 2) := by
  unfold RareGateData.firingProbability RareGateData.gate
  change probability (fun x : BooleanCube (w + 2) =>
    dnfEval (fullConjunctionTerms (w + 2)) x = true) = _
  rw [dnfEval_fullConjunctionTerms, probability_fullConjunctionGate]

/-- The exact block count, with no floor approximation. -/
@[simp] theorem fullConjunctionData_blocks (w : ℕ) :
    fullConjunctionData.blocks w = 2 ^ (w + 2) := by
  rw [RareGateData.blocks, rareBlockCount, fullConjunctionData_firingProbability]
  have hp : ((1 / 2 : ℝ) ^ (w + 2))⁻¹ = (2 ^ (w + 2) : ℕ) := by
    rw [one_div, inv_pow, inv_inv]
    norm_num
  rw [hp, Nat.floor_natCast]

/-- The data's gate overlap field is definitionally the measured overlap. -/
theorem fullConjunctionData_overlap (w : ℕ) :
    expectation (fun π : Layout (fullConjunctionData.blocks w)
        (fullConjunctionData.m w) =>
      expectation (fun π' => |vacancyOverlap (fullConjunctionData.gate w) π π' -
        idealVacancyOverlap (fullConjunctionData.alpha w)
          (fullConjunctionData.gate w) π|)) ≤
      fullConjunctionData.overlapError w := by
  have ha : fullConjunctionData.alpha w =
      (1 + physicalContactBias (fullConjunctionGate (w + 2))) / 2 := rfl
  have hE : fullConjunctionData.overlapError w = fullConjunctionOverlapError w := rfl
  have h : fullConjunctionOverlapError w ≤ fullConjunctionOverlapError w := le_rfl
  rw [fullConjunctionData_blocks, fullConjunctionData_gate, ha, hE]
  exact h

/-- The positive full-conjunction firing probabilities tend to zero. -/
theorem fullConjunction_firing_pos_and_zero :
    (∀ w, 0 < fullConjunctionData.firingProbability w) ∧
      Tendsto fullConjunctionData.firingProbability atTop (𝓝 0) := by
  constructor
  · intro w
    rw [fullConjunctionData_firingProbability]
    positivity
  · apply Tendsto.congr' (Eventually.of_forall
      (fun w => (fullConjunctionData_firingProbability w).symm))
    have h := tendsto_pow_atTop_nhds_zero_of_lt_one
      (show (0 : ℝ) ≤ 1 / 2 by norm_num) (show (1 : ℝ) / 2 < 1 by norm_num)
    have hs := h.comp (tendsto_add_atTop_nat 2)
    simpa only [Function.comp_def] using hs

/-- The full-conjunction bias has the required global range. -/
theorem fullConjunction_alpha_range (w : ℕ) :
    0 ≤ fullConjunctionData.alpha w ∧ fullConjunctionData.alpha w ≤ 1 / 2 := by
  let m := w + 2
  letI : Nonempty (Fin m) := Fin.pos_iff_nonempty.mp (by omega)
  have hp : probability (fun x => fullConjunctionGate m x = true) < 1 / 2 := by
    rw [probability_fullConjunctionGate]
    have hle : (1 / 2 : ℝ) ^ m ≤ (1 / 2 : ℝ) ^ 2 :=
      pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
    norm_num at hle ⊢
    linarith
  have hs := physicalContactAlpha_spec_of_probability_lt_half
    (conjunction_monotone Finset.univ) hp
  exact ⟨hs.1.le, hs.2.1⟩

/-- The public dimension-weighted contact defect tends to zero for the actual
full-conjunction data. -/
theorem fullConjunction_contact :
    Tendsto (fun w => (fullConjunctionData.m w : ℝ) *
      (1 / 2 - fullConjunctionData.alpha w)) atTop (𝓝 0) := by
  let d : ℕ → ℝ := fun w => 1 / 2 - fullConjunctionData.alpha w
  let p : ℕ → ℝ := fun w => (1 / 2 : ℝ) ^ (w + 2)
  have hmain : Tendsto (fun w : ℕ => (w + 2 : ℝ) * p w) atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one 1
      (show |(1 : ℝ) / 2| < 1 by norm_num)
    have hs := h.comp (tendsto_add_atTop_nat 2)
    simpa only [p, Function.comp_def, pow_one, Nat.cast_add, Nat.cast_ofNat] using hs
  have hd : ∀ w, 0 ≤ d w ∧ d w ≤ p w := by
    intro w
    have hp : probability (fun x => fullConjunctionGate (w + 2) x = true) < 1 / 2 := by
      rw [probability_fullConjunctionGate]
      have hle : (1 / 2 : ℝ) ^ (w + 2) ≤ (1 / 2 : ℝ) ^ 2 :=
        pow_le_pow_of_le_one (by norm_num) (by norm_num) (by omega)
      norm_num at hle ⊢
      linarith
    have h := physicalContact_half_sub_alpha_nonneg_and_le
      (m := w + 2) (gate := fullConjunctionGate (w + 2))
      (conjunction_monotone Finset.univ) hp
    rw [probability_fullConjunctionGate] at h
    exact h
  change Tendsto (fun w => ((w + 2 : ℕ) : ℝ) * d w) atTop (𝓝 0)
  apply squeeze_zero'
    (Eventually.of_forall (fun w => mul_nonneg (Nat.cast_nonneg _) (hd w).1))
    (Eventually.of_forall (fun w =>
      mul_le_mul_of_nonneg_left (hd w).2 (Nat.cast_nonneg _)))
  simpa only [Nat.cast_add, Nat.cast_ofNat] using hmain

end MonotoneDNF


==> anc/MonotoneDNF/FullCubeSelectorBudget.lean <==
module

public import MonotoneDNF.FiniteSelectorCoefficients
public import MonotoneDNF.ContactCoordinateBalance

@[expose] public section

/-!
# A finite source-level obstruction to full-cube product contact

A large family of selector-independent positive triggers cannot be calibrated
by only a small number of selector-dependent constituents while meeting tiny
product-contact error at *every* coordinate of the complete input cube.

The theorem below has no analytic-limit or asymptotic assumptions.  It refers
to the actual finite OR of events, its actual Walsh coefficients and rejection
mass, and the existing `ProductContact` predicate.  All structural assumptions
on the constituents remain visible in the statement.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

private theorem physical_singleton_mass_le_total
    {n w : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n))
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a)) :
    (w : ℝ) * (∑ a ∈ s, probability (fun x => E a x = true)) ≤
      ∑ i ∈ C, ∑ a ∈ s, walshCoefficient (E a) {i} := by
  have hper (a : ι) (ha : a ∈ s) :
      (w : ℝ) * probability (fun x => E a x = true) ≤
        ∑ i ∈ C, walshCoefficient (E a) {i} := by
    have hforce (i : Fin n) (hi : i ∈ U a) (x : BooleanCube n)
        (hx : E a x = true) : x i = true := by
      exact (conjunction_eq_true_iff (U a) x).mp (htrigger a ha x hx) i hi
    have heq : (∑ i ∈ U a, walshCoefficient (E a) {i}) =
        (w : ℝ) * probability (fun x => E a x = true) := by
      calc
        (∑ i ∈ U a, walshCoefficient (E a) {i}) =
            ∑ _i ∈ U a, probability (fun x => E a x = true) := by
          apply Finset.sum_congr rfl
          intro i hi
          exact walshCoefficient_singleton_eq_firing_of_forced (E a) i
            (hforce i hi)
        _ = (w : ℝ) * probability (fun x => E a x = true) := by
          simp [hwidth a ha]
    rw [← heq]
    exact Finset.sum_le_sum_of_subset_of_nonneg (hinside a ha)
      (fun i _hi _hiNot => walshCoefficient_singleton_nonneg (hmono a ha) i)
  have hsum := Finset.sum_le_sum (s := s) (fun a ha => hper a ha)
  calc
    (w : ℝ) * (∑ a ∈ s, probability (fun x => E a x = true)) =
        ∑ a ∈ s, (w : ℝ) * probability (fun x => E a x = true) := by
      rw [Finset.mul_sum]
    _ ≤ ∑ a ∈ s, ∑ i ∈ C, walshCoefficient (E a) {i} := hsum
    _ = ∑ i ∈ C, ∑ a ∈ s, walshCoefficient (E a) {i} := Finset.sum_comm

private theorem gate_firing_le_sum_constituent_firings
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι) :
    probability (fun x => constituentGate E s x = true) ≤
      ∑ a ∈ s, probability (fun x => E a x = true) := by
  calc
    probability (fun x => constituentGate E s x = true) =
        expectation (constituentOr E s) := by
      unfold probability
      congr 1
      funext x
      simp [constituentGate, constituentOr]
    _ ≤ expectation (constituentSum E s) := by
      apply expectation_mono
      intro x
      exact sub_nonneg.mp (constituentSum_sub_or_nonneg_and_le_overlapSum E s x).1
    _ = ∑ a ∈ s, probability (fun x => E a x = true) := by
      unfold constituentSum
      rw [expectation_sum_constituent_finset]
      apply Finset.sum_congr rfl
      intro a _
      rfl

/-- The total mass of all positive triggers is visible in the physical
singleton Walsh coefficients of their OR, up to *measured* pairwise overlap. -/
theorem triggeredOr_physical_walsh_budget
    {n m w : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n))
    (hcard : C.card = m)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a)) :
    (w : ℝ) * probability (fun x => constituentGate E s x = true) ≤
      (∑ i ∈ C, walshCoefficient (constituentGate E s) {i}) +
        (m : ℝ) *
          (∑ p ∈ s.offDiag,
            probability (fun x => E p.1 x = true ∧ E p.2 x = true)) := by
  let D : ℝ := ∑ p ∈ s.offDiag,
    probability (fun x => E p.1 x = true ∧ E p.2 x = true)
  have hpoint (i : Fin n) (hi : i ∈ C) :
      (∑ a ∈ s, walshCoefficient (E a) {i}) ≤
        walshCoefficient (constituentGate E s) {i} + D := by
    have h := constituentGate_walsh_ge_sum_sub_overlap E s i
    dsimp [D] at *
    linarith
  have hsum :
      (∑ i ∈ C, ∑ a ∈ s, walshCoefficient (E a) {i}) ≤
      (∑ i ∈ C, walshCoefficient (constituentGate E s) {i}) + (m : ℝ) * D := by
    calc
      (∑ i ∈ C, ∑ a ∈ s, walshCoefficient (E a) {i}) ≤
          ∑ i ∈ C, (walshCoefficient (constituentGate E s) {i} + D) :=
        Finset.sum_le_sum (fun i hi => hpoint i hi)
      _ = (∑ i ∈ C, walshCoefficient (constituentGate E s) {i}) +
          (m : ℝ) * D := by
        rw [Finset.sum_add_distrib]
        simp [hcard]
  have hprob := gate_firing_le_sum_constituent_firings E s
  have hw0 : (0 : ℝ) ≤ w := Nat.cast_nonneg w
  calc
    (w : ℝ) * probability (fun x => constituentGate E s x = true) ≤
        (w : ℝ) * (∑ a ∈ s, probability (fun x => E a x = true)) :=
      mul_le_mul_of_nonneg_left hprob hw0
    _ ≤ ∑ i ∈ C, ∑ a ∈ s, walshCoefficient (E a) {i} :=
      physical_singleton_mass_le_total E s U C hwidth hinside htrigger hmono
    _ ≤ (∑ i ∈ C, walshCoefficient (constituentGate E s) {i}) +
        (m : ℝ) * D := hsum

/-- Selector-independence of all but `H` constituents makes the selector
singleton coefficient small, without imposing independence of the bodies. -/
theorem triggeredOr_selector_walsh_budget
    {n w H : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (j : Fin n)
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true) :
    walshCoefficient (constituentGate E s) {j} ≤
      (H : ℝ) * (1 / 2 : ℝ) ^ w +
        (∑ p ∈ s.offDiag,
          probability (fun x => E p.1 x = true ∧ E p.2 x = true)) := by
  let u : ℝ := (1 / 2 : ℝ) ^ w
  have hzero (a : ι) (ha : a ∈ s) (haOther : a ∉ special) :
      walshCoefficient (E a) {j} = 0 :=
    walshCoefficient_singleton_eq_zero_of_flip_invariant (E a) j
      (hstable a ha haOther)
  have hsub : (∑ a ∈ s, walshCoefficient (E a) {j}) =
      ∑ a ∈ special, walshCoefficient (E a) {j} := by
    symm
    exact Finset.sum_subset hspecial (fun a haOther hb => hzero a haOther hb)
  have hsmall : (∑ a ∈ special, walshCoefficient (E a) {j}) ≤
      (H : ℝ) * u := by
    calc
      (∑ a ∈ special, walshCoefficient (E a) {j}) ≤
          ∑ _a ∈ special, u := by
        apply Finset.sum_le_sum
        intro a ha
        exact (walshCoefficient_singleton_le_firing (E a) j).trans
          (constituent_firing_le_trigger_mass (E a) (U a)
            (hwidth a (hspecial ha)) (htrigger a (hspecial ha)))
      _ = (special.card : ℝ) * u := by simp [u]
      _ ≤ (H : ℝ) * u := by
        apply mul_le_mul_of_nonneg_right _ (by dsimp [u]; positivity)
        exact_mod_cast hH
  have hupper := constituentGate_walsh_le_sum_add_overlap E s j
  rw [hsub] at hupper
  dsimp [u] at hsmall
  linarith

/-- Exact source-level necessary condition for full-cube order-one contact.
The same estimate applies at every higher contact order. -/
theorem productContact_forces_fullCube_selector_budget
    {n m w H t : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hcard : C.card = m)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    {α ξ : ℝ} (hc : ProductContact (constituentGate E s) t α ξ)
    (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability (constituentGate E s)) :
    (w : ℝ) * probability (fun x => constituentGate E s x = true) ≤
      (m : ℝ) *
        ((H : ℝ) * (1 / 2 : ℝ) ^ w +
        2 * (∑ p ∈ s.offDiag,
          probability (fun x => E p.1 x = true ∧ E p.2 x = true)) +
        2 * rejectionProbability (constituentGate E s) * ξ) := by
  let F : BooleanCube n → Bool := constituentGate E s
  let D : ℝ := ∑ p ∈ s.offDiag,
    probability (fun x => E p.1 x = true ∧ E p.2 x = true)
  have hphysical := triggeredOr_physical_walsh_budget
    E s U C hcard hwidth hinside htrigger hmono
  have hselector := triggeredOr_selector_walsh_budget
    E s special U j hspecial hH hstable hwidth htrigger
  have hcontact (i : Fin n) (hi : i ∈ C) :
      walshCoefficient F {i} ≤
        walshCoefficient F {j} + 2 * rejectionProbability F * ξ := by
    have h := abs_singleton_walsh_sub_le_of_productContact
      hc ht hα0 hα1 hξ hq i j
    have hsub : walshCoefficient F {i} - walshCoefficient F {j} ≤
        2 * rejectionProbability F * ξ := (le_abs_self _).trans h
    linarith
  have hsum : (∑ i ∈ C, walshCoefficient F {i}) ≤
      (m : ℝ) * (walshCoefficient F {j} + 2 * rejectionProbability F * ξ) := by
    calc
      (∑ i ∈ C, walshCoefficient F {i}) ≤
          ∑ _i ∈ C, (walshCoefficient F {j} + 2 * rejectionProbability F * ξ) :=
        Finset.sum_le_sum (fun i hi => hcontact i hi)
      _ = (m : ℝ) * (walshCoefficient F {j} + 2 * rejectionProbability F * ξ) := by
        simp [hcard, mul_add]
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  calc
    (w : ℝ) * probability (fun x => F x = true) ≤
        (∑ i ∈ C, walshCoefficient F {i}) + (m : ℝ) * D := hphysical
    _ ≤ (m : ℝ) * (walshCoefficient F {j} +
          2 * rejectionProbability F * ξ) + (m : ℝ) * D :=
      add_le_add hsum (le_refl _)
    _ ≤ (m : ℝ) * (((H : ℝ) * (1 / 2 : ℝ) ^ w + D) +
          2 * rejectionProbability F * ξ) + (m : ℝ) * D := by
        refine add_le_add ?_ (le_refl _)
        apply mul_le_mul_of_nonneg_left _ hm0
        linarith
    _ = (m : ℝ) *
          ((H : ℝ) * (1 / 2 : ℝ) ^ w + 2 * D +
            2 * rejectionProbability F * ξ) := by ring

/-- Any strict violation of the finite budget rules out product contact for
all choices of a common bias `α` in the unit interval. -/
theorem not_productContact_of_fullCube_selector_budget_failure
    {n m w H t : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hcard : C.card = m)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    {α ξ : ℝ} (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability (constituentGate E s))
    (hfail :
      (m : ℝ) *
        ((H : ℝ) * (1 / 2 : ℝ) ^ w +
        2 * (∑ p ∈ s.offDiag,
          probability (fun x => E p.1 x = true ∧ E p.2 x = true)) +
        2 * rejectionProbability (constituentGate E s) * ξ) <
        (w : ℝ) * probability (fun x => constituentGate E s x = true)) :
    ¬ ProductContact (constituentGate E s) t α ξ := by
  intro hc
  exact (not_le_of_gt hfail) (productContact_forces_fullCube_selector_budget
    E s special U C j hcard hwidth hinside htrigger hmono
    hspecial hH hstable hc ht hα0 hα1 hξ hq)

#print axioms MonotoneDNF.triggeredOr_physical_walsh_budget
#print axioms MonotoneDNF.triggeredOr_selector_walsh_budget
#print axioms MonotoneDNF.productContact_forces_fullCube_selector_budget
#print axioms MonotoneDNF.not_productContact_of_fullCube_selector_budget_failure

end MonotoneDNF


==> anc/MonotoneDNF/FullGridFaceObstruction.lean <==
module

public import MonotoneDNF.ConditionedFullSourceFaceEstimate
public import MonotoneDNF.FullConjunctionStats

@[expose] public section

/-!
# A finite obstruction to lifting private own-dial signs to the full grid

The promoted conditioned estimate concerns coefficients on a selected private
fiber.  An angular residual on an ambient cube also subtracts the average over
all supports of the same degree.  This file gives a two-coordinate, genuinely
rare monotone gate for which the private residual at either endpoint is `±1`
while the corresponding full-cube residual is exactly zero.  Thus private
own-dial signs alone do not supply the strict face signs required by the
Poincare--Miranda/ProductContact bridge.

This is a countermodel to that implication, not a counterexample to
ProductContact of the independently scheduled source and not an impossibility
theorem for a construction with additional full-support controls.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 800000

/-- Embed the one private coordinate as coordinate zero of a two-bit cube. -/
def privateToTwo : Fin 1 ↪ Fin 2 where
  toFun _ := 0
  inj' := fun _ _ _ => Subsingleton.elim _ _

/-- The actual conjunction coefficients pulled back to the private cube. -/
noncomputable def privateConjunctionCoeff (T : Finset (Fin 1)) : ℝ :=
  walshCoefficient (fullConjunctionGate 2) (T.map privateToTwo)

/-- An ambient angle whose two singleton values are `s` and `-s`. -/
noncomputable def splitSingletonAngle (s : ℝ) (T : Finset (Fin 2)) : ℝ :=
  if T = {0} then s else if T = {1} then -s else 0

/-- The degree-one fiber average of any coefficient function is its singleton
expectation.  This small generalization also applies to angular dials. -/
theorem degreeSetAverage_one_eq_expectation_singleton_of {m : ℕ}
    (f : Finset (Fin m) → ℝ) :
    degreeSetAverage f 1 = expectation (fun i : Fin m => f {i}) := by
  classical
  have hfilter : (Finset.univ.filter (fun T : Finset (Fin m) => T.card = 1)) =
      Finset.univ.powersetCard 1 := by
    ext T
    simp [Finset.mem_powersetCard]
  unfold degreeSetAverage expectation
  rw [hfilter]
  simp [powersetCard_one]

@[simp] lemma privateConjunctionCoeff_eq (T : Finset (Fin 1)) :
    privateConjunctionCoeff T = (1 / 2 : ℝ) ^ 2 := by
  rw [privateConjunctionCoeff, walshCoefficient_fullConjunctionGate]

/-- The private tested coefficient and dial are literally the ambient ones,
not merely an unrelated abstract coefficient function. -/
lemma private_data_match_full_data (s : ℝ) :
    privateConjunctionCoeff {0} =
        walshCoefficient (fullConjunctionGate 2) {0} ∧
      (fun _ : Finset (Fin 1) => s) {0} = splitSingletonAngle s {0} := by
  constructor
  · rw [privateConjunctionCoeff_eq, walshCoefficient_fullConjunctionGate]
  · simp [splitSingletonAngle]

lemma degreeSetAverage_privateConjunctionCoeff_one :
    degreeSetAverage privateConjunctionCoeff 1 = (1 / 2 : ℝ) ^ 2 := by
  rw [degreeSetAverage_one_eq_expectation_singleton_of]
  simp [expectation_const]

@[simp] lemma splitSingletonAngle_zero (s : ℝ) :
    splitSingletonAngle s {0} = s := by
  simp [splitSingletonAngle]

@[simp] lemma splitSingletonAngle_one (s : ℝ) :
    splitSingletonAngle s {1} = -s := by
  have h : ({1} : Finset (Fin 2)) ≠ {0} := by
    intro heq
    have := congrArg (fun T : Finset (Fin 2) => (1 : Fin 2) ∈ T) heq
    simp at this
  simp [splitSingletonAngle, h]

lemma degreeSetAverage_splitSingletonAngle_one (s : ℝ) :
    degreeSetAverage (splitSingletonAngle s) 1 = 0 := by
  rw [degreeSetAverage_one_eq_expectation_singleton_of]
  unfold expectation
  rw [Fin.sum_univ_two]
  simp

/-- The private degree-one residual is exactly the endpoint dial. -/
theorem privateConjunctionResidual (s : ℝ) :
    privateFiberAngularResidual privateConjunctionCoeff (fun _ => 1)
      (fun _ => s) {0} = s := by
  rw [privateFiberAngularResidual, normalizedAngularDeviation]
  have hcard : ({0} : Finset (Fin 1)).card = 1 := by simp
  rw [hcard, degreeSetAverage_privateConjunctionCoeff_one,
    degreeSetAverage_one_eq_expectation_singleton_of]
  simp [expectation_const]

/-- The full-cube residual at the same actual Walsh coefficient vanishes:
the off-private singleton supplies exactly the information omitted by the
private fiber. -/
theorem fullConjunctionResidual_splitAngle (s : ℝ) :
    physicalAngularResidual (fullConjunctionGate 2) (fun _ => 1)
      (splitSingletonAngle s) {0} = 0 := by
  have hcard : ({0} : Finset (Fin 2)).card = 1 := by simp
  rw [physicalAngularResidual, hcard, walshCoefficient_fullConjunctionGate,
    degreeSetAverage_one_fullConjunctionGate,
    degreeSetAverage_splitSingletonAngle_one]
  norm_num

/-- At the negative private endpoint the private face is strictly negative,
but the full-grid face is not strictly negative. -/
theorem private_negative_full_not_negative :
    privateFiberAngularResidual privateConjunctionCoeff (fun _ => 1)
        (fun _ => -1) {0} < 0 ∧
      ¬ physicalAngularResidual (fullConjunctionGate 2) (fun _ => 1)
        (splitSingletonAngle (-1)) {0} < 0 := by
  rw [privateConjunctionResidual, fullConjunctionResidual_splitAngle]
  norm_num

/-- At the positive private endpoint the private face is strictly positive,
but the full-grid face is not strictly positive. -/
theorem private_positive_full_not_positive :
    0 < privateFiberAngularResidual privateConjunctionCoeff (fun _ => 1)
        (fun _ => 1) {0} ∧
      ¬ 0 < physicalAngularResidual (fullConjunctionGate 2) (fun _ => 1)
        (splitSingletonAngle 1) {0} := by
  rw [privateConjunctionResidual, fullConjunctionResidual_splitAngle]
  norm_num

/-- The countermodel is monotone, rare, and has nonzero normalization. -/
lemma fullConjunctionTwo_nondegenerate :
    MonotoneBoolean (fullConjunctionGate 2) ∧
      probability (fun x => fullConjunctionGate 2 x = true) = 1 / 4 ∧
      rejectionProbability (fullConjunctionGate 2) = 3 / 4 := by
  refine ⟨conjunction_monotone _, ?_, ?_⟩
  · rw [probability_fullConjunctionGate]
    norm_num
  · rw [rejectionProbability_fullConjunctionGate]
    norm_num

/-- The missing full-face error is exactly one, twice the strict half-margin
used by the residual-grid face lemma, even though the private error is zero. -/
theorem full_face_error_has_unit_size (s : ℝ) (hs : |s| = 1) :
    |physicalAngularResidual (fullConjunctionGate 2) (fun _ => 1)
      (splitSingletonAngle s) {0} - splitSingletonAngle s {0}| = 1 := by
  rw [fullConjunctionResidual_splitAngle, splitSingletonAngle_zero, zero_sub,
    abs_neg, hs]

#print axioms MonotoneDNF.privateToTwo
#print axioms MonotoneDNF.privateConjunctionCoeff
#print axioms MonotoneDNF.splitSingletonAngle
#print axioms MonotoneDNF.degreeSetAverage_one_eq_expectation_singleton_of
#print axioms MonotoneDNF.privateConjunctionCoeff_eq
#print axioms MonotoneDNF.private_data_match_full_data
#print axioms MonotoneDNF.degreeSetAverage_privateConjunctionCoeff_one
#print axioms MonotoneDNF.splitSingletonAngle_zero
#print axioms MonotoneDNF.splitSingletonAngle_one
#print axioms MonotoneDNF.degreeSetAverage_splitSingletonAngle_one
#print axioms MonotoneDNF.privateConjunctionResidual
#print axioms MonotoneDNF.fullConjunctionResidual_splitAngle
#print axioms MonotoneDNF.private_negative_full_not_negative
#print axioms MonotoneDNF.private_positive_full_not_positive
#print axioms MonotoneDNF.fullConjunctionTwo_nondegenerate
#print axioms MonotoneDNF.full_face_error_has_unit_size

end MonotoneDNF


==> anc/MonotoneDNF/FullIndependentScheduledExactRepresentation.lean <==
module

public import MonotoneDNF.FullIndependentScheduledSource
public import MonotoneDNF.IndependentAllSignAggregation
public import MonotoneDNF.IndependentScheduledRareGateData
public import MonotoneDNF.IndependentScheduledResource

@[expose] public section

/-!
Exact finite-index representation of the all-pattern independently scheduled source.
All results below are proved; no physical contact or statistics are assumed.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true

/-- `finProdFinEquiv.symm` enumerates a product in the same copy-major order
as two nested `List.ofFn`s. -/
theorem listOfFn_finProdFinEquiv_symm {α : Type*} {K D : ℕ}
    (f : Fin K × Fin D → α) :
    List.ofFn (fun a : Fin (K * D) => f (finProdFinEquiv.symm a)) =
      (List.ofFn fun c : Fin K => List.ofFn fun e : Fin D => f (c, e)).flatten := by
  rw [List.ofFn_mul]
  apply congrArg List.flatten
  apply congrArg List.ofFn
  funext c
  apply congrArg List.ofFn
  funext e
  apply congrArg f
  apply finProdFinEquiv.injective
  apply Fin.ext
  rw [Equiv.apply_symm_apply]
  change c.1 * D + e.1 = e.1 + D * c.1
  ac_rfl

/-- Mapping a flat map through a flattened list preserves the grouping. -/
theorem listFlatMap_flatten {α β : Type*} (f : α → List β) :
    ∀ A : List (List α), A.flatten.flatMap f = (A.map (fun a => a.flatMap f)).flatten
  | [] => rfl
  | a :: A => by simp [List.flatMap_append, listFlatMap_flatten]

/-- Flattening the `(copy,constituent)` packet enumeration and then applying
selectors is literally the same displayed list as scheduling each copy's OR of
its constituents.  This includes the ordering and all duplicate clauses. -/
theorem scheduledPacketFlatDnf_eq_scheduledList
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ) :
    physicalOrDnf (scheduledPacketUnitTerms (L := L) U body J) =
      scheduledListDnf n L
        (fun c => physicalOrDnf (fun e =>
          embedFirstBody n L (triggeredBodyTerms (U c e) (body c e)))) J := by
  classical
  let raw : Fin K × Fin D → List (Finset (Fin (n + L))) := fun z =>
    embedFirstBody n L (triggeredBodyTerms (U z.1 z.2) (body z.1 z.2))
  let sel : Fin K → List (Finset (Fin (n + L))) := fun c =>
    (selectorTerms L (scheduleUnitThreshold L J c)).map (embedLastTerm n L)
  change (List.ofFn (fun a : Fin (K * D) =>
      dnfAndTerms (raw (finProdFinEquiv.symm a)) (sel (finProdFinEquiv.symm a).1))).flatten = _
  rw [show (fun a : Fin (K * D) =>
      dnfAndTerms (raw (finProdFinEquiv.symm a)) (sel (finProdFinEquiv.symm a).1)) =
      (fun a => (fun z : Fin K × Fin D => dnfAndTerms (raw z) (sel z.1))
        (finProdFinEquiv.symm a)) by rfl]
  rw [listOfFn_finProdFinEquiv_symm (K := K) (D := D)
    (fun z : Fin K × Fin D => dnfAndTerms (raw z) (sel z.1))]
  simp only [List.flatten_flatten, List.map_ofFn]
  unfold scheduledListDnf scheduledUnitTerms physicalOrDnf selectedTemplateTerms dnfAndTerms
  apply congrArg List.flatten
  apply congrArg List.ofFn
  funext c
  change (List.ofFn fun e : Fin D => (raw (c, e)).flatMap
      (fun a => (sel c).map (fun b => a ∪ b))).flatten =
    (List.ofFn fun e : Fin D => raw (c, e)).flatten.flatMap
      (fun a => (sel c).map (fun b => a ∪ b))
  rw [listFlatMap_flatten, List.map_ofFn]
  rfl


/-- One actual copy is the OR of all triggered constituents in its list.
Generic copies have one constituent; anchored copies retain all `16*t`. -/
noncomputable def fullSourceCopyTemplate {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ)) :
    List (Finset (Fin ((M + m) + L))) :=
  physicalOrDnf (fun e : Fin (fullSourceListConstituents ℓ) =>
    embedFirstBody (M + m) L (triggeredBodyTerms
      (fullSourceListTrigger V ℓ c e) (fullSourceListBody design ℓ c e)))

/-- A full-source list is literally the scheduled list of its actual copy
templates; this is an equality of displayed lists, not merely of their gates. -/
theorem fullSourceScheduledListDnf_eq_scheduledList
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) :
    fullSourceScheduledListDnf (L := L) design V mix radial angle ℓ =
      scheduledListDnf (M + m) L (fullSourceCopyTemplate (L := L) design V ℓ)
        (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) := by
  exact scheduledPacketFlatDnf_eq_scheduledList
    (fullSourceListTrigger V ℓ) (fullSourceListBody design ℓ)
    (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)

/-- Exact number of independently scheduled lists before any copies or
constituents are counted. -/
def fullSourceScheduledListCount (t m : ℕ) (N : HigherSignPattern t → ℕ) : ℕ :=
  (∑ σ : HigherSignPattern t, (N σ + 1)) + sourceAnchorFiberCount t m * 2

theorem fintypeCard_fullSourceScheduledListIndex (t m : ℕ)
    (N : HigherSignPattern t → ℕ) :
    Fintype.card (FullScheduledListIndex t m N) = fullSourceScheduledListCount t m N := by
  unfold FullScheduledListIndex FullGenericListIndex FullAnchorListIndex
    fullSourceScheduledListCount
  rw [Fintype.card_sum, Fintype.card_sigma, Fintype.card_prod,
    fintypeCard_sourceAnchorFiberIndex]
  simp

/-- Copy capacities on the canonical `Fin` enumeration of all full-source
lists, with no constant-`R` restriction. -/
noncomputable def fullSourceFinListCopies {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (i : Fin (Fintype.card (FullScheduledListIndex t m N))) : ℕ :=
  fullSourceListCopies (w := w) (ρ := ρ) (fullSourceListEquivFin t m N i)

/-- Exact barycentric/positive-mixture or anchored active fraction on the
canonical finite enumeration. -/
noncomputable def fullSourceFinListWeight {t m : ℕ}
    {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (i : Fin (Fintype.card (FullScheduledListIndex t m N))) : ℝ :=
  fullSourceListWeight mix radial angle (fullSourceListEquivFin t m N i)

/-- Actual list-dependent positive-mixture and anchor copy templates on the
canonical finite enumeration. -/
noncomputable def fullSourceFinCopyTemplate {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (i : Fin (Fintype.card (FullScheduledListIndex t m N)))
    (c : Fin (fullSourceFinListCopies (w := w) (ρ := ρ) i)) :
    List (Finset (Fin ((M + m) + L))) :=
  fullSourceCopyTemplate (L := L) design V (fullSourceListEquivFin t m N i) c

/-- The complete all-pattern source is genuinely an
`independentScheduledFamilyDnf`, with its Sigma-pattern list index, dependent
anchor capacities and original positive-mixture bodies.  The displayed DNFs
are equal in their original order, not just equi-satisfiable. -/
theorem fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    fullIndependentScheduledSourceDnf (L := L) design V mix radial angle =
      independentScheduledFamilyDnf
        (fullSourceFinListCopies (w := w) (ρ := ρ))
        (fullSourceFinCopyTemplate (L := L) design V)
        (fullSourceFinListWeight mix radial angle) := by
  unfold fullIndependentScheduledSourceDnf independentScheduledFamilyDnf
  congr 1
  funext i
  exact fullSourceScheduledListDnf_eq_scheduledList design V mix radial angle
    (fullSourceListEquivFin t m N i)

/-- Original gate identity obtained from the displayed-list representation. -/
theorem dnfEval_fullIndependentScheduledSourceDnf_eq_independentScheduledFamily
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) =
      dnfEval (independentScheduledFamilyDnf
        (fullSourceFinListCopies (w := w) (ρ := ρ))
        (fullSourceFinCopyTemplate (L := L) design V)
        (fullSourceFinListWeight mix radial angle)) := by
  rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf]


/-- Raw displayed size of one copy: all bodies of all constituents occur once
before its numerical selector is attached. -/
theorem fullSourceCopyTemplate_length {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ)) :
    (fullSourceCopyTemplate (L := L) design V ℓ c).length =
      ∑ e : Fin (fullSourceListConstituents ℓ),
        (fullSourceListBody design ℓ c e).length := by
  change dnfTermCount (physicalOrDnf (fun e : Fin (fullSourceListConstituents ℓ) =>
    embedFirstBody (M + m) L (triggeredBodyTerms
      (fullSourceListTrigger V ℓ c e) (fullSourceListBody design ℓ c e)))) = _
  rw [dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro e _he
  simp only [embedFirstBody, List.length_map]
  exact dnfTermCount_triggeredBodyTerms _ _

/-- Exact displayed term count of the original all-pattern source.  Every
list/copy contributes its complete constituent-body sum times its own selector
length.  This is equality, not the `L+1` upper bound. -/
theorem dnfTermCount_fullIndependentScheduledSourceDnf
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    dnfTermCount (fullIndependentScheduledSourceDnf
        (L := L) design V mix radial angle) =
      ∑ ℓ : FullScheduledListIndex t m N,
        ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
          (∑ e : Fin (fullSourceListConstituents ℓ),
            (fullSourceListBody design ℓ c e).length) *
          (selectorTerms L (scheduleUnitThreshold L
            (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c)).length := by
  rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf,
    dnfTermCount_independentScheduledFamilyDnf]
  unfold fullSourceFinCopyTemplate fullSourceFinListCopies fullSourceFinListWeight
  simp_rw [fullSourceCopyTemplate_length]
  exact Equiv.sum_comp (fullSourceListEquivFin t m N)
    (fun ℓ => ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      (∑ e : Fin (fullSourceListConstituents ℓ),
        (fullSourceListBody design ℓ c e).length) *
      (selectorTerms L (scheduleUnitThreshold L
        (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c)).length)


/-- A generic copy's raw body is exactly its selected positive-mixture pool
body; the sole `Fin 1` constituent adds no extra factor. -/
theorem fullSourceCopyTemplate_generic_length {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (g : FullGenericListIndex t N) (c : Fin (sourceCopyCount t w)) :
    (fullSourceCopyTemplate (L := L) design V (Sum.inl g) c).length =
      (sourceMixtureBody (design g.1) g.2).length := by
  erw [fullSourceCopyTemplate_length]
  change (∑ _e : Fin 1, (embedFirstBody M m
    (sourceMixtureBody (design g.1) g.2)).length) = _
  rw [Fin.sum_univ_one]
  simp [embedFirstBody]

/-- An anchored copy's raw size is the sum of all `16*t` canonical packet-body
lengths, with no trigger or coordinate-embedding inflation. -/
theorem fullSourceCopyTemplate_anchor_length {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (q : SourceAnchorFiberIndex t m) (s : Fin 2)
    (c : Fin (sourceAnchorCopies t w m ρ q.1.1)) :
    (fullSourceCopyTemplate (L := L) design V (Sum.inr (q, s)) c).length =
      ∑ e : Fin (16 * t), (anchorPacketBody t (sourceSign_spec s)
        (sourceAnchorFiberAnchor q).1 e).length := by
  erw [fullSourceCopyTemplate_length]
  apply Finset.sum_congr rfl
  intro e _he
  change (embedLastBody M m (anchorPacketBody t (sourceSign_spec s)
    (sourceAnchorFiberAnchor q).1 e)).length = _
  simp [embedLastBody]


/-- Raw displayed clauses before selectors, retaining the actual copy
multiplicities and every dependent constituent. -/
noncomputable def fullSourceRawTermCount {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m))) : ℕ :=
  ∑ ℓ : FullScheduledListIndex t m N,
    ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      (fullSourceCopyTemplate (L := L) design V ℓ c).length

/-- Generic raw contribution, with `sourceCopyCount` actual repetitions of
each pattern/list's positive-mixture pool body. -/
noncomputable def fullSourceGenericRawTermCount {t w M : ℕ}
    {N : HigherSignPattern t → ℕ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i)) : ℕ :=
  ∑ g : FullGenericListIndex t N,
    sourceCopyCount t w * (sourceMixtureBody (design g.1) g.2).length

/-- Anchored raw contribution, retaining the integer capacity of every
fiber/sign list and every canonical superlevel constituent. -/
noncomputable def fullSourceAnchorRawTermCount {t w m : ℕ} (ρ : ℕ → ℝ) : ℕ :=
  ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
    ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1),
      ∑ e : Fin (16 * t), (anchorPacketBody t (sourceSign_spec s)
        (sourceAnchorFiberAnchor q).1 e).length

/-- Exact generic-plus-anchor raw count of the new all-pattern source. -/
theorem fullSourceRawTermCount_eq_generic_add_anchor
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m))) :
    fullSourceRawTermCount (L := L) design V =
      fullSourceGenericRawTermCount (w := w) design +
        fullSourceAnchorRawTermCount (t := t) (w := w) (m := m) ρ := by
  classical
  unfold fullSourceRawTermCount fullSourceGenericRawTermCount
    fullSourceAnchorRawTermCount
  rw [Fintype.sum_sum_type, Fintype.sum_prod_type]
  congr 1
  · apply Finset.sum_congr rfl
    intro g _hg
    calc
      (∑ c : Fin (sourceCopyCount t w),
          (fullSourceCopyTemplate (L := L) design V (Sum.inl g) c).length) =
          ∑ _c : Fin (sourceCopyCount t w),
            (sourceMixtureBody (design g.1) g.2).length := by
        apply Finset.sum_congr rfl
        intro c _hc
        exact fullSourceCopyTemplate_generic_length design V g c
      _ = sourceCopyCount t w * (sourceMixtureBody (design g.1) g.2).length := by
        simp
  · apply Finset.sum_congr rfl
    intro q _hq
    apply Finset.sum_congr rfl
    intro s _hs
    apply Finset.sum_congr rfl
    intro c _hc
    exact fullSourceCopyTemplate_anchor_length design V q s c

/-- The exact selector-expanded count in raw-copy form, definitionally the
`independentScheduledFamilyRawTermCount` after the canonical `Fin` reindexing. -/
theorem dnfTermCount_fullIndependentScheduledSourceDnf_eq_copyTemplates
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    dnfTermCount (fullIndependentScheduledSourceDnf
        (L := L) design V mix radial angle) =
      ∑ ℓ : FullScheduledListIndex t m N,
        ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
          (fullSourceCopyTemplate (L := L) design V ℓ c).length *
          (selectorTerms L (scheduleUnitThreshold L
            (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c)).length := by
  rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf,
    dnfTermCount_independentScheduledFamilyDnf]
  unfold fullSourceFinCopyTemplate fullSourceFinListCopies fullSourceFinListWeight
  exact Equiv.sum_comp (fullSourceListEquivFin t m N)
    (fun ℓ => ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      (fullSourceCopyTemplate (L := L) design V ℓ c).length *
      (selectorTerms L (scheduleUnitThreshold L
        (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c)).length)


/-- The general finite-family raw count is exactly the direct all-pattern raw
count after undoing the canonical list enumeration. -/
theorem independentScheduledFamilyRawTermCount_fullSource_eq
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m))) :
    independentScheduledFamilyRawTermCount
      (fullSourceFinListCopies (w := w) (ρ := ρ))
      (fullSourceFinCopyTemplate (L := L) design V) =
    fullSourceRawTermCount (L := L) design V := by
  unfold independentScheduledFamilyRawTermCount fullSourceRawTermCount
    fullSourceFinCopyTemplate fullSourceFinListCopies
  exact Equiv.sum_comp (fullSourceListEquivFin t m N)
    (fun ℓ => ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      (fullSourceCopyTemplate (L := L) design V ℓ c).length)

/-- Selector expansion multiplies the exact raw all-pattern count by at most
`L+1`; the preceding theorem gives the sharper exact formula. -/
theorem dnfTermCount_fullIndependentScheduledSourceDnf_le_raw
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    dnfTermCount (fullIndependentScheduledSourceDnf
      (L := L) design V mix radial angle) ≤
      fullSourceRawTermCount (L := L) design V * (L + 1) := by
  calc
    _ = dnfTermCount (independentScheduledFamilyDnf
        (fullSourceFinListCopies (w := w) (ρ := ρ))
        (fullSourceFinCopyTemplate (L := L) design V)
        (fullSourceFinListWeight mix radial angle)) := by
      rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf]
    _ ≤ independentScheduledFamilyRawTermCount
        (fullSourceFinListCopies (w := w) (ρ := ρ))
        (fullSourceFinCopyTemplate (L := L) design V) * (L + 1) :=
      dnfTermCount_independentScheduledFamilyDnf_le _ _ _
    _ = _ := by rw [independentScheduledFamilyRawTermCount_fullSource_eq]


section MeasuredData

variable (t : ℕ) {m M L : ℕ → ℕ}
variable {N : ℕ → HigherSignPattern t → ℕ} {ρ : ℕ → ℕ → ℝ}
variable {R : ∀ w σ, Fin (N w σ) → ℕ} {v : ∀ w σ, Fin (N w σ) → ℕ}
variable (design : ∀ w σ (i : Fin (N w σ)),
  PoolDesign (M w) (R w σ i) (v w σ i))
variable (V : ∀ w, FullSourceUnitIndex t w (m w) (N w) (ρ w) →
  Finset (Fin (M w + m w)))
variable (mix : ∀ w σ, FinitePositiveMixture (N w σ))
variable (radial : ℕ → RadialControl t → ℝ)
variable (angle : ∀ w, Finset (Fin (m w)) → ℝ)

/-- Canonical measured data of the full all-pattern scheduled source.  It is
built through the exact finite-family representation, so its local dimension,
stored `alpha`, and literal layout overlap are the existing scheduled-source
measurements, not new statistical promises. -/
noncomputable def fullIndependentScheduledSourceRareGateData : RareGateData :=
  independentScheduledFamilyRareGateData
    (M := fun w => M w + m w) (L := L)
    (fun w => fullSourceFinListCopies (w := w) (ρ := ρ w))
    (fun w => fullSourceFinCopyTemplate (L := L w) (design w) (V w))
    (fun w => fullSourceFinListWeight (mix w) (radial w) (angle w))

/-- The stored local DNF is exactly the original full all-pattern display. -/
theorem fullIndependentScheduledSourceRareGateData_terms (w : ℕ) :
    (fullIndependentScheduledSourceRareGateData (L := L) t design V mix radial angle).terms w =
      fullIndependentScheduledSourceDnf (L := L w) (design w) (V w)
        (mix w) (radial w) (angle w) := by
  exact (fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf
    (design w) (V w) (mix w) (radial w) (angle w)).symm

/-- The measured local gate is the original full-source gate. -/
theorem fullIndependentScheduledSourceRareGateData_gate (w : ℕ) :
    (fullIndependentScheduledSourceRareGateData (L := L) t design V mix radial angle).gate w =
      dnfEval (fullIndependentScheduledSourceDnf (L := L w) (design w) (V w)
        (mix w) (radial w) (angle w)) := by
  unfold RareGateData.gate
  rw [fullIndependentScheduledSourceRareGateData_terms]
  rfl

/-- The stored product bias is measured on that same original gate. -/
theorem fullIndependentScheduledSourceRareGateData_alpha (w : ℕ) :
    (fullIndependentScheduledSourceRareGateData (L := L) t design V mix radial angle).alpha w =
      (1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
        (L := L w) (design w) (V w) (mix w) (radial w) (angle w)))) / 2 := by
  change (1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf
    (fullSourceFinListCopies (w := w) (ρ := ρ w))
    (fullSourceFinCopyTemplate (L := L w) (design w) (V w))
    (fullSourceFinListWeight (mix w) (radial w) (angle w))))) / 2 = _
  rw [← fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf]

/-- Exact source firing probability used in the literal overlap formula. -/
noncomputable def fullIndependentScheduledSourceFiringProbability (w : ℕ) : ℝ :=
  probability (fun x => dnfEval (fullIndependentScheduledSourceDnf
    (L := L w) (design w) (V w) (mix w) (radial w) (angle w)) x = true)

/-- Literal layout overlap of the original all-pattern source. -/
noncomputable def fullIndependentScheduledSourceOverlapError (w : ℕ) : ℝ :=
  expectation (fun π : Layout
      (rareBlockCount (fullIndependentScheduledSourceFiringProbability (L := L)
        t design V mix radial angle w)) (M w + m w + L w) =>
    expectation (fun π' =>
      |vacancyOverlap
          (dnfEval (fullIndependentScheduledSourceDnf (L := L w)
            (design w) (V w) (mix w) (radial w) (angle w))) π π' -
        idealVacancyOverlap
          ((1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
            (L := L w) (design w) (V w) (mix w) (radial w) (angle w)))) / 2)
          (dnfEval (fullIndependentScheduledSourceDnf (L := L w)
            (design w) (V w) (mix w) (radial w) (angle w))) π|))

/-- The stored overlap is exactly the literal overlap of the original source;
this follows from the displayed-list equality, not from an overlap premise. -/
theorem fullIndependentScheduledSourceRareGateData_overlapError (w : ℕ) :
    (fullIndependentScheduledSourceRareGateData (L := L) t design V mix radial angle).overlapError w =
      fullIndependentScheduledSourceOverlapError (L := L) t design V mix radial angle w := by
  unfold fullIndependentScheduledSourceRareGateData
    independentScheduledFamilyRareGateData fullIndependentScheduledSourceOverlapError
    fullIndependentScheduledSourceFiringProbability
  rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf]

end MeasuredData

end MonotoneDNF

#print axioms MonotoneDNF.listOfFn_finProdFinEquiv_symm
#print axioms MonotoneDNF.listFlatMap_flatten
#print axioms MonotoneDNF.scheduledPacketFlatDnf_eq_scheduledList
#print axioms MonotoneDNF.fullSourceCopyTemplate
#print axioms MonotoneDNF.fullSourceScheduledListDnf_eq_scheduledList
#print axioms MonotoneDNF.fullSourceScheduledListCount
#print axioms MonotoneDNF.fintypeCard_fullSourceScheduledListIndex
#print axioms MonotoneDNF.fullSourceFinListCopies
#print axioms MonotoneDNF.fullSourceFinListWeight
#print axioms MonotoneDNF.fullSourceFinCopyTemplate
#print axioms MonotoneDNF.fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf
#print axioms MonotoneDNF.dnfEval_fullIndependentScheduledSourceDnf_eq_independentScheduledFamily
#print axioms MonotoneDNF.fullSourceCopyTemplate_length
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf
#print axioms MonotoneDNF.fullSourceCopyTemplate_generic_length
#print axioms MonotoneDNF.fullSourceCopyTemplate_anchor_length
#print axioms MonotoneDNF.fullSourceRawTermCount
#print axioms MonotoneDNF.fullSourceGenericRawTermCount
#print axioms MonotoneDNF.fullSourceAnchorRawTermCount
#print axioms MonotoneDNF.fullSourceRawTermCount_eq_generic_add_anchor
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf_eq_copyTemplates
#print axioms MonotoneDNF.independentScheduledFamilyRawTermCount_fullSource_eq
#print axioms MonotoneDNF.dnfTermCount_fullIndependentScheduledSourceDnf_le_raw
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_terms
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_gate
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_alpha
#print axioms MonotoneDNF.fullIndependentScheduledSourceFiringProbability
#print axioms MonotoneDNF.fullIndependentScheduledSourceOverlapError
#print axioms MonotoneDNF.fullIndependentScheduledSourceRareGateData_overlapError


==> anc/MonotoneDNF/FullIndependentScheduledFlatTriggerAssembly.lean <==
module

public import MonotoneDNF.FullIndependentScheduledExactRepresentation
public import MonotoneDNF.AllPatternResource
public import MonotoneDNF.FullIndependentScheduledLowerFiring
public import MonotoneDNF.JointTriggeredPowerRate
public import MonotoneDNF.MixedSourcePowerRate

@[expose] public section

/-!
# Constituent-exact flat-trigger assembly for the all-pattern source

An anchored copy contains `16*t` separately triggered constituents.  This file
therefore does not use the older one-trigger-per-copy presentation.  It first
extends the packet reindexing to list-dependent constituent counts, then
instantiates the extension on `fullIndependentScheduledSourceDnf`.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true

section DependentPacket

variable {ι : Type*} [Fintype ι]

/-- A `(list,(copy,constituent))` unit with a list-dependent number of
constituents. -/
abbrev DependentScheduledPacketUnit (K D : ι → ℕ) :=
  Σ i, Fin (K i * D i)

/-- Canonical flat enumeration, without padding any list to a common
constituent count. -/
noncomputable def dependentScheduledPacketUnitEquiv (K D : ι → ℕ) :
    Fin (Fintype.card (DependentScheduledPacketUnit K D)) ≃
      DependentScheduledPacketUnit K D :=
  (Fintype.equivFin _).symm

/-- The actual private-block trigger of one displayed constituent. -/
noncomputable def dependentScheduledPacketFlatTrigger {n L : ℕ} {K D : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin n))
    (a : Fin (Fintype.card (DependentScheduledPacketUnit K D))) :
    Finset (Fin (n + L)) :=
  let z := dependentScheduledPacketUnitEquiv K D a
  scheduledPacketTrigger (L := L) (U z.1) z.2

/-- The actual selected body of one displayed constituent. -/
noncomputable def dependentScheduledPacketFlatBody {n L : ℕ} {K D : ι → ℕ}
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin n))) (J : ι → ℕ)
    (a : Fin (Fintype.card (DependentScheduledPacketUnit K D))) :
    List (Finset (Fin (n + L))) :=
  let z := dependentScheduledPacketUnitEquiv K D a
  scheduledPacketActiveBody (L := L) (body z.1) (J z.1) z.2

/-- The constituent-exact flat joint-triggered display. -/
noncomputable def dependentScheduledPacketFamilyDnf {n L : ℕ} {K D : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin n))) (J : ι → ℕ) :
    List (Finset (Fin (n + L))) :=
  jointTriggeredDnf (dependentScheduledPacketFlatTrigger (L := L) U)
    (dependentScheduledPacketFlatBody (L := L) body J)

/-- All constituents of one copy, before applying that copy list's selector. -/
def dependentScheduledPacketCopyTemplate {n L : ℕ} {K D : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin n)))
    (i : ι) (c : Fin (K i)) : List (Finset (Fin (n + L))) :=
  physicalOrDnf (fun e : Fin (D i) =>
    embedFirstBody n L (triggeredBodyTerms (U i c e) (body i c e)))

/-- The flat constituent OR has exactly the Boolean gate of the variable-
capacity scheduled family. -/
theorem dnfEval_dependentScheduledPacketFamily_eq_independentScheduledFamily
    {I n L : ℕ} {K : Fin I → ℕ} {D : Fin I → ℕ}
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin n)))
    (weight : Fin I → ℝ) :
    dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body
      (fun i => scheduleTick L (K i) (weight i))) =
    dnfEval (independentScheduledFamilyDnf K
      (fun i => dependentScheduledPacketCopyTemplate (L := L) U body i) weight) := by
  classical
  funext x
  apply Bool.eq_iff_iff.mpr
  change physicalOrEval (fun a => triggeredBodyTerms
    (dependentScheduledPacketFlatTrigger (L := L) U a)
    (dependentScheduledPacketFlatBody (L := L) body
      (fun i => scheduleTick L (K i) (weight i)) a)) x = true ↔ _
  rw [physicalOrEval_eq_true_iff,
    dnfEval_independentScheduledFamilyDnf_eq_true_iff]
  constructor
  · rintro ⟨a, ha⟩
    let z := dependentScheduledPacketUnitEquiv K D a
    let c := (finProdFinEquiv.symm z.2).1
    let e := (finProdFinEquiv.symm z.2).2
    have ha' : dnfEval (scheduledPacketUnitTerms (L := L) (U z.1) (body z.1)
        (scheduleTick L (K z.1) (weight z.1)) z.2) x = true := by
      rw [dnfEval_scheduledPacketUnitTerms]
      simpa only [dependentScheduledPacketFlatTrigger,
        dependentScheduledPacketFlatBody, z] using ha
    simp only [scheduledPacketUnitTerms, dnfEval_scheduledUnitTerms,
      Bool.and_eq_true, decide_eq_true_eq] at ha'
    refine ⟨z.1, c, ?_, ha'.2⟩
    change physicalOrEval (fun e : Fin (D z.1) => embedFirstBody n L
      (triggeredBodyTerms (U z.1 c e) (body z.1 c e))) x = true
    rw [physicalOrEval_eq_true_iff]
    exact ⟨e, ha'.1⟩
  · rintro ⟨i, c, hbody, hactive⟩
    change physicalOrEval (fun e : Fin (D i) => embedFirstBody n L
      (triggeredBodyTerms (U i c e) (body i c e))) x = true at hbody
    rw [physicalOrEval_eq_true_iff] at hbody
    obtain ⟨e, he⟩ := hbody
    let z : DependentScheduledPacketUnit K D := ⟨i, finProdFinEquiv (c, e)⟩
    let a := (dependentScheduledPacketUnitEquiv K D).symm z
    refine ⟨a, ?_⟩
    have ha' : dnfEval (scheduledPacketUnitTerms (L := L) (U i) (body i)
        (scheduleTick L (K i) (weight i)) (finProdFinEquiv (c, e))) x = true := by
      simp only [scheduledPacketUnitTerms, dnfEval_scheduledUnitTerms,
        Bool.and_eq_true, decide_eq_true_eq, Equiv.symm_apply_apply]
      exact ⟨he, hactive⟩
    simp only [dependentScheduledPacketFlatTrigger,
      dependentScheduledPacketFlatBody, a, z, Equiv.apply_symm_apply]
    rw [show dependentScheduledPacketUnitEquiv K D
        ((dependentScheduledPacketUnitEquiv K D).symm
          (⟨i, finProdFinEquiv (c, e)⟩ : DependentScheduledPacketUnit K D)) =
        ⟨i, finProdFinEquiv (c, e)⟩ from Equiv.apply_symm_apply _ _]
    rw [← dnfEval_scheduledPacketUnitTerms]
    exact ha'

/-- Finite sum reindexing from copy/constituent pairs to the actual flat
packet units.  No `16*t` factor is inserted on generic lists. -/
theorem sum_dependentScheduledPacket_flat {I : ℕ} {K D : Fin I → ℕ}
    (f : ∀ i, Fin (K i) → Fin (D i) → ℕ) :
    (∑ z : DependentScheduledPacketUnit K D,
      f z.1 (finProdFinEquiv.symm z.2).1 (finProdFinEquiv.symm z.2).2) =
    ∑ i, ∑ c, ∑ e, f i c e := by
  rw [Fintype.sum_sigma]
  apply Finset.sum_congr rfl
  intro i _hi
  calc
    _ = ∑ z : Fin (K i) × Fin (D i), f i z.1 z.2 :=
      Equiv.sum_comp finProdFinEquiv.symm
        (fun z : Fin (K i) × Fin (D i) => f i z.1 z.2)
    _ = _ := Fintype.sum_prod_type _

/-- Exact displayed term count of the dependent-constituent flat display. -/
theorem dnfTermCount_dependentScheduledPacketFamily_eq_independentScheduledFamily
    {I n L : ℕ} {K : Fin I → ℕ} {D : Fin I → ℕ}
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin n)))
    (weight : Fin I → ℝ) :
    dnfTermCount (dependentScheduledPacketFamilyDnf (L := L) U body
      (fun i => scheduleTick L (K i) (weight i))) =
    dnfTermCount (independentScheduledFamilyDnf K
      (fun i => dependentScheduledPacketCopyTemplate (L := L) U body i) weight) := by
  classical
  rw [dependentScheduledPacketFamilyDnf, dnfTermCount_jointTriggeredDnf,
    dnfTermCount_independentScheduledFamilyDnf]
  have hcopy (i : Fin I) (c : Fin (K i)) :
      (dependentScheduledPacketCopyTemplate (L := L) U body i c).length =
        ∑ e : Fin (D i), (body i c e).length := by
    change dnfTermCount (physicalOrDnf (fun e : Fin (D i) =>
      embedFirstBody n L (triggeredBodyTerms (U i c e) (body i c e)))) = _
    rw [dnfTermCount_physicalOrDnf]
    simp only [embedFirstBody, List.length_map]
    apply Finset.sum_congr rfl
    intro e _he
    exact dnfTermCount_triggeredBodyTerms _ _
  simp_rw [hcopy, Finset.sum_mul]
  rw [← sum_dependentScheduledPacket_flat (K := K) (D := D)
    (fun i c e => (body i c e).length *
      (selectorTerms L (scheduleUnitThreshold L
        (scheduleTick L (K i) (weight i)) c)).length)]
  rw [← Equiv.sum_comp (dependentScheduledPacketUnitEquiv K D)]
  apply Finset.sum_congr rfl
  intro a _ha
  change (selectedTemplateTerms _ _ _ _).length = _
  rw [selectedTemplateTerms_length]
  simp [embedFirstBody]

end DependentPacket

end MonotoneDNF


namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- The list belonging to an actual flat source constituent. -/
def fullSourceUnitScheduledList {t w m : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (u : FullSourceUnitIndex t w m N ρ) :
    FullScheduledListIndex t m N :=
  match u with
  | Sum.inl g => Sum.inl g.1
  | Sum.inr a => Sum.inr a.1

@[simp] theorem fullSourceUnitScheduledList_listUnit {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ))
    (e : Fin (fullSourceListConstituents ℓ)) :
    fullSourceUnitScheduledList (fullSourceListUnit ℓ c e) = ℓ := by
  cases ℓ <;> rfl

/-- Constituent count on the canonical finite list enumeration. -/
noncomputable abbrev FullSourceFinListConstituents {t m : ℕ} {N : HigherSignPattern t → ℕ}
    (i : Fin (Fintype.card (FullScheduledListIndex t m N))) : ℕ :=
  fullSourceListConstituents (fullSourceListEquivFin t m N i)

/-- The actual dependent list/copy/constituent units of the full source. -/
abbrev FullSourceFlatPacketUnit (t w m : ℕ) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) :=
  DependentScheduledPacketUnit
    (fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (FullSourceFinListConstituents (t := t) (m := m) (N := N))

/-- Exact flat unit count, including each generic copy once and each anchored
superlevel constituent separately. -/
theorem fullSourceFlatPacketUnit_count (t w m : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (FullSourceFlatPacketUnit t w m N ρ) =
      fullSourceUnitCount t w m N ρ := by
  classical
  change Fintype.card (Σ i : Fin (Fintype.card (FullScheduledListIndex t m N)),
      Fin (fullSourceFinListCopies (w := w) (ρ := ρ) i *
        FullSourceFinListConstituents i)) = _
  rw [Fintype.card_sigma]
  simp only [Fintype.card_fin]
  calc
    _ = ∑ ℓ : FullScheduledListIndex t m N,
        fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ :=
      Equiv.sum_comp (fullSourceListEquivFin t m N) _
    _ = fullSourceGenericUnitCount t N (sourceCopyCount t w) +
        sourceAnchoredUnitCount t w m ρ := by
      rw [Fintype.sum_sum_type]
      congr 1
      · simp [fullSourceGenericUnitCount, fullSourceListCopies,
          fullSourceListConstituents, Finset.sum_mul]
      · rw [Fintype.sum_prod_type]
        calc
          _ = ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
              ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1), (16 * t) := by
            simp [fullSourceListCopies, fullSourceListConstituents]
          _ = ∑ _p : Fin (sourceAnchorPacketCount t w m ρ), ∑ _s : Fin 2,
              (16 * t) := by
            exact sum_fiber_sign_copy_eq_packet (fun _p _s => 16 * t)
          _ = sourceAnchoredUnitCount t w m ρ := by
            simp [sourceAnchoredUnitCount]
            ring
    _ = fullSourceUnitCount t w m N ρ := rfl

end MonotoneDNF


namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

section FullFinite

/-- Actual embedded trigger of one full-source list/copy/constituent unit. -/
noncomputable def fullSourceFlatTrigger {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (a : Fin (Fintype.card (FullSourceFlatPacketUnit t w m N ρ))) :
    Finset (Fin ((M + m) + L)) :=
  dependentScheduledPacketFlatTrigger (L := L)
    (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
    (fun i => fullSourceListTrigger V (fullSourceListEquivFin t m N i)) a

/-- Actual selected body of one full-source list/copy/constituent unit. -/
noncomputable def fullSourceFlatActiveBody {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (a : Fin (Fintype.card (FullSourceFlatPacketUnit t w m N ρ))) :
    List (Finset (Fin ((M + m) + L))) :=
  dependentScheduledPacketFlatBody (L := L)
    (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
    (fun i => fullSourceListBody design (fullSourceListEquivFin t m N i))
    (fun i => scheduleTick L (fullSourceFinListCopies (w := w) (ρ := ρ) i)
      (fullSourceFinListWeight mix radial angle i)) a

/-- The actual full-source gate is the joint OR of its separately triggered
constituents. -/
theorem jointTriggeredEval_fullSourceFlat_eq_source {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    jointTriggeredEval (fullSourceFlatTrigger (L := L) V)
      (fullSourceFlatActiveBody (L := L) design mix radial angle) =
    dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) := by
  change dnfEval (dependentScheduledPacketFamilyDnf (L := L)
    (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
    (fun i => fullSourceListTrigger V (fullSourceListEquivFin t m N i))
    (fun i => fullSourceListBody design (fullSourceListEquivFin t m N i))
    (fun i => scheduleTick L (fullSourceFinListCopies (w := w) (ρ := ρ) i)
      (fullSourceFinListWeight mix radial angle i))) = _
  have hflat :=
    dnfEval_dependentScheduledPacketFamily_eq_independentScheduledFamily
      (L := L)
      (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
      (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
      (U := fun i => fullSourceListTrigger V (fullSourceListEquivFin t m N i))
      (body := fun i => fullSourceListBody design (fullSourceListEquivFin t m N i))
      (weight := fullSourceFinListWeight mix radial angle)
  rw [hflat]
  rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf]
  rfl

/-- Exact displayed count of the constituent-level flat presentation. -/
theorem dnfTermCount_fullSourceFlat_eq_source {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    dnfTermCount (jointTriggeredDnf (fullSourceFlatTrigger (L := L) V)
      (fullSourceFlatActiveBody (L := L) design mix radial angle)) =
    dnfTermCount (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) := by
  change dnfTermCount (dependentScheduledPacketFamilyDnf (L := L)
    (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
    (fun i => fullSourceListTrigger V (fullSourceListEquivFin t m N i))
    (fun i => fullSourceListBody design (fullSourceListEquivFin t m N i))
    (fun i => scheduleTick L (fullSourceFinListCopies (w := w) (ρ := ρ) i)
      (fullSourceFinListWeight mix radial angle i))) = _
  have hflat :=
    dnfTermCount_dependentScheduledPacketFamily_eq_independentScheduledFamily
      (L := L)
      (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
      (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
      (U := fun i => fullSourceListTrigger V (fullSourceListEquivFin t m N i))
      (body := fun i => fullSourceListBody design (fullSourceListEquivFin t m N i))
      (weight := fullSourceFinListWeight mix radial angle)
  rw [hflat]
  rw [fullIndependentScheduledSourceDnf_eq_independentScheduledFamilyDnf]
  rfl

/-- Every flat trigger is obtained directly from one actual source-unit
trigger.  Thus width hypotheses transport without another embedding. -/
theorem fullSourceFlatTrigger_card {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (hcard : ∀ u, (V u).card = w)
    (a : Fin (Fintype.card (FullSourceFlatPacketUnit t w m N ρ))) :
    (fullSourceFlatTrigger (L := L) V a).card = w := by
  let z := dependentScheduledPacketUnitEquiv
    (fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (FullSourceFinListConstituents (t := t) (m := m) (N := N)) a
  change (embedFirstTerm (M + m) L
    (fullSourceListTrigger V (fullSourceListEquivFin t m N z.1)
      (finProdFinEquiv.symm z.2).1 (finProdFinEquiv.symm z.2).2)).card = w
  rw [card_embedFirstTerm]
  exact hcard _

/-- The flat active body at a chosen list/packet index is literally the
existing scheduled-packet active body. -/
theorem fullSourceFlatActiveBody_at_packet {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (i : Fin (Fintype.card (FullScheduledListIndex t m N)))
    (b : Fin (fullSourceFinListCopies (w := w) (ρ := ρ) i *
      FullSourceFinListConstituents i)) :
    fullSourceFlatActiveBody (L := L) design mix radial angle
      ((dependentScheduledPacketUnitEquiv
        (fullSourceFinListCopies (w := w) (ρ := ρ))
        (FullSourceFinListConstituents (t := t) (m := m) (N := N))).symm ⟨i, b⟩) =
    scheduledPacketActiveBody (L := L)
      (fullSourceListBody design (fullSourceListEquivFin t m N i))
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle
        (fullSourceListEquivFin t m N i)) b := by
  have hz := show dependentScheduledPacketUnitEquiv
      (fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
      (FullSourceFinListConstituents (t := t) (m := m) (N := N))
      ((dependentScheduledPacketUnitEquiv
        (fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
        (FullSourceFinListConstituents (t := t) (m := m) (N := N))).symm ⟨i, b⟩) =
      (⟨i, b⟩ : DependentScheduledPacketUnit
        (fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
        (FullSourceFinListConstituents (t := t) (m := m) (N := N))) from
    Equiv.apply_symm_apply _ _
  simp only [fullSourceFlatActiveBody, dependentScheduledPacketFlatBody]
  rw [hz]
  rfl

end FullFinite

end MonotoneDNF


namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

section MeasuredFlatData

variable {t : ℕ} {N : HigherSignPattern t → ℕ}

/-- Measured data on the exact list/copy/constituent flattening of the full
all-pattern scheduled source. -/
noncomputable def fullIndependentScheduledFlatRareGateData
    (ρ : ℕ → ℝ) (m M L : ℕ → ℕ)
    {R v : ℕ → ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i))
    (V : ∀ w, FullSourceUnitIndex t w (m w) N ρ → Finset (Fin (M w + m w)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (m w)) → ℝ) : RareGateData :=
  jointTriggeredRareGateData
    (fun w => fullSourceFlatTrigger (L := L w) (V w))
    (fun w => fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w))

variable (ρ : ℕ → ℝ) (m M L : ℕ → ℕ)
variable {R v : ℕ → ∀ σ, Fin (N σ) → ℕ}
variable (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i))
variable (V : ∀ w, FullSourceUnitIndex t w (m w) N ρ → Finset (Fin (M w + m w)))
variable (mix : ∀ σ, FinitePositiveMixture (N σ))
variable (radial : ℕ → RadialControl t → ℝ)
variable (angle : ∀ w, Finset (Fin (m w)) → ℝ)

/-- The stored flat local DNF has exactly the original displayed term count. -/
theorem fullIndependentScheduledFlatRareGateData_terms_length (w : ℕ) :
    ((fullIndependentScheduledFlatRareGateData (t := t) ρ m M L design V mix
      radial angle).terms w).length =
    (fullIndependentScheduledSourceDnf (L := L w) (design w) (V w) mix
      (radial w) (angle w)).length := by
  exact dnfTermCount_fullSourceFlat_eq_source (design w) (V w) mix (radial w) (angle w)

/-- The stored gate is the original full-source gate. -/
theorem fullIndependentScheduledFlatRareGateData_gate (w : ℕ) :
    (fullIndependentScheduledFlatRareGateData (t := t) ρ m M L design V mix
      radial angle).gate w =
    dnfEval (fullIndependentScheduledSourceDnf (L := L w) (design w) (V w) mix
      (radial w) (angle w)) := by
  exact jointTriggeredEval_fullSourceFlat_eq_source (design w) (V w) mix (radial w) (angle w)

/-- Product bias is measured on that original gate. -/
theorem fullIndependentScheduledFlatRareGateData_alpha (w : ℕ) :
    (fullIndependentScheduledFlatRareGateData (t := t) ρ m M L design V mix
      radial angle).alpha w =
    (1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
      (L := L w) (design w) (V w) mix (radial w) (angle w)))) / 2 := by
  change (1 + physicalContactBias (jointTriggeredEval
    (fullSourceFlatTrigger (L := L w) (V w))
    (fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w)))) / 2 = _
  rw [jointTriggeredEval_fullSourceFlat_eq_source]

/-- Literal layout overlap is also measured on the original full-source gate. -/
theorem fullIndependentScheduledFlatRareGateData_overlapError (w : ℕ) :
    (fullIndependentScheduledFlatRareGateData (t := t) ρ m M L design V mix
      radial angle).overlapError w =
    fullIndependentScheduledSourceOverlapError (L := L) (m := m) (M := M)
      (N := fun _ => N) (ρ := fun _ => ρ) t design V (fun _ => mix) radial angle w := by
  dsimp only [fullIndependentScheduledFlatRareGateData, jointTriggeredRareGateData,
    fullIndependentScheduledSourceOverlapError, fullIndependentScheduledSourceFiringProbability]
  rw [jointTriggeredEval_fullSourceFlat_eq_source]
  rfl

end MeasuredFlatData

section ActualQuadraticSource

variable {t : ℕ} {N : HigherSignPattern t → ℕ} (ρ : ℕ → ℝ)

/-- The number of flat triggered constituents obeys the public all-pattern
unit-count envelope. -/
theorem eventually_fullSourceFlatPacketUnit_le (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    ∀ᶠ w : ℕ in atTop, Fintype.card (FullSourceFlatPacketUnit t w (w ^ 2) N ρ) ≤
      w ^ sourceUnitExponent t := by
  filter_upwards [eventually_fullSourceUnitCount_le t N ρ hρ] with w hw
  rwa [fullSourceFlatPacketUnit_count]

variable (M L : ℕ → ℕ)
variable {R v : ℕ → ∀ σ, Fin (N σ) → ℕ}
variable (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i))
variable (V : ∀ w, FullSourceUnitIndex t w (w ^ 2) N ρ → Finset (Fin (M w + w ^ 2)))
variable (mix : ∀ σ, FinitePositiveMixture (N σ))
variable (radial : ℕ → RadialControl t → ℝ)
variable (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)

/-- Width of every flat constituent trigger, transported from the actual
realized source units. -/
theorem eventually_fullSourceFlatTrigger_card
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w) :
    ∀ᶠ w : ℕ in atTop, ∀ a, (fullSourceFlatTrigger (L := L w) (V w) a).card = w := by
  filter_upwards [hcard] with w hw
  exact fun a => fullSourceFlatTrigger_card (L := L w) (V w) hw a

/-- The proved nonempty scheduled-packet body is a nonempty flat constituent
body at the corresponding exact index. -/
theorem eventually_fullSourceFlatActiveBody_nonempty
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight) :
    ∀ᶠ w : ℕ in atTop, ∃ a : Fin (Fintype.card
      (FullSourceFlatPacketUnit t w (w ^ 2) N ρ)),
      fullSourceFlatActiveBody (w := w) (ρ := ρ) (L := L w)
        (design w) mix (radial w) (angle w) a ≠ [] := by
  have hold := eventually_fullSource_scheduledPacketActiveBody_nonempty (ρ := ρ)
    M L R v design mix hpure radial angle
  filter_upwards [hold] with w hw
  obtain ⟨ℓ, b, hb⟩ := hw
  let e := fullSourceListEquivFin t (w ^ 2) N
  let z : DependentScheduledPacketUnit
      (fullSourceFinListCopies (w := w) (ρ := ρ))
      (FullSourceFinListConstituents (t := t) (m := w ^ 2) (N := N)) :=
    (e.sigmaCongrLeft (β := fun ℓ => Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ))).symm ⟨ℓ, b⟩
  refine ⟨(dependentScheduledPacketUnitEquiv
    (fullSourceFinListCopies (w := w) (ρ := ρ))
    (FullSourceFinListConstituents (t := t) (m := w ^ 2) (N := N))).symm ⟨z.1, z.2⟩, ?_⟩
  rw [fullSourceFlatActiveBody_at_packet]
  let P : (Σ ℓ : FullScheduledListIndex t (w ^ 2) N,
      Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ)) → Prop :=
    fun q => scheduledPacketActiveBody (L := L w)
      (fullSourceListBody (design w) q.1)
      (fullSourceListTick (w := w) (ρ := ρ) (L := L w) mix (radial w) (angle w) q.1)
      q.2 ≠ []
  change P (e.sigmaCongrLeft z)
  have hz := show e.sigmaCongrLeft z = (⟨ℓ, b⟩ : Σ ℓ,
      Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ * fullSourceListConstituents ℓ)) from
    Equiv.apply_symm_apply _ _
  rw [hz]
  exact hb

/-- Exact lower firing of the measured flat data from the actual full-source
pure-list argument. -/
theorem eventually_fullIndependentScheduledFlatRareGateData_firing_lower
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w) :
    ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (fullIndependentScheduledFlatRareGateData (t := t) ρ (fun w => w ^ 2) M L
        design V mix radial angle).firingProbability w := by
  have hold := eventually_fullIndependentScheduledSource_firing_lower (ρ := ρ)
    M L R v design V mix hpure radial angle hcard
  filter_upwards [hold] with w hw
  change (1 / 2 : ℝ) ^ w ≤ probability (fun x => jointTriggeredEval
    (fullSourceFlatTrigger (L := L w) (V w))
    (fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w)) x = true)
  rw [jointTriggeredEval_fullSourceFlat_eq_source]
  exact hw

/-- The selector-expanded local resource envelope holds for the measured flat
terms because their count is exactly the original full-source count. -/
theorem eventually_fullIndependentScheduledFlatRareGateData_local_bound
    {r : ℕ} {Dm : ℝ}
    (design' : ∀ w, ∀ σ (i : Fin (N σ)), PoolDesign (M w)
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    let Dg : ℝ := ∑ σ : HigherSignPattern t,
      (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))
    let D : ℝ := Dm + Dg + (2 ^ t : ℕ)
    ∀ᶠ w : ℕ in atTop,
      (((((fullIndependentScheduledFlatRareGateData (t := t) ρ (fun w => w ^ 2) M
        (fun w => partVCubicSelectorBits w) design' V mix radial angle).m w) +
        ((fullIndependentScheduledFlatRareGateData (t := t) ρ (fun w => w ^ 2) M
          (fun w => partVCubicSelectorBits w) design' V mix radial angle).terms w).length :
          ℕ) : ℝ)) ≤
        (2 * D + 1) * (w : ℝ) ^ (r + sourceUnitExponent t + 1 + 3) *
          (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  have hold := eventually_fullIndependentScheduledSource_local_bound N mix ρ M design' V
    radial angle hρ hDm hM
  dsimp only
  filter_upwards [hold] with w hw
  change (((M w + w ^ 2 + partVCubicSelectorBits w +
    dnfTermCount (jointTriggeredDnf
      (fullSourceFlatTrigger (L := partVCubicSelectorBits w) (V w))
      (fullSourceFlatActiveBody (L := partVCubicSelectorBits w) (design' w) mix
        (radial w) (angle w))) : ℕ) : ℝ)) ≤ _
  rw [dnfTermCount_fullSourceFlat_eq_source]
  exact hw

end ActualQuadraticSource

end MonotoneDNF


namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section FlatContactAssembly

variable {t : ℕ} {N : HigherSignPattern t → ℕ} (ρ : ℕ → ℝ)
variable (M L : ℕ → ℕ)
variable {R v : ℕ → ∀ σ, Fin (N σ) → ℕ}
variable (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i))
variable (V : ∀ w, FullSourceUnitIndex t w (w ^ 2) N ρ → Finset (Fin (M w + w ^ 2)))
variable (mix : ∀ σ, FinitePositiveMixture (N σ))
variable (radial : ℕ → RadialControl t → ℝ)
variable (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)

/-- Tail statistics of the exact flat full-source data.  The only statistical
input is genuine contact on the original all-pattern gate. -/
theorem fullIndependentScheduledFlatRareGateData_tailStats_of_contact
    {r : ℕ}
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 + L w ≤ w ^ r)
    (hMlower : ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ M w + w ^ 2 + L w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (fullIndependentScheduledSourceDnf (L := L w)
        (design w) (V w) mix (radial w) (angle w))) (max t 2)
        ((1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
          (L := L w) (design w) (V w) mix (radial w) (angle w)))) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2))) :
    RareGateData.TailStats (fullIndependentScheduledFlatRareGateData (t := t)
      ρ (fun w => w ^ 2) M L design V mix radial angle) := by
  let G := fullIndependentScheduledFlatRareGateData (t := t)
    ρ (fun w => w ^ 2) M L design V mix radial angle
  have hN := eventually_fullSourceFlatPacketUnit_le (N := N) ρ hρ
  have hflatcard := eventually_fullSourceFlatTrigger_card (ρ := ρ)
    M L V hcard
  have hbody := eventually_fullSourceFlatActiveBody_nonempty (ρ := ρ)
    M L design mix radial angle hpure
  have hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w + w ^ 2 + L w := by
    filter_upwards [hMlower] with w hw
    omega
  have hMthree : ∀ᶠ w : ℕ in atTop, 3 ≤ M w + w ^ 2 + L w := by
    filter_upwards [hMlower] with w hw
    have hm := Nat.le_max_right t 2
    omega
  change RareGateData.TailStats G
  apply jointTriggeredRareGateData_tailStats_of_orderTwo
    (fun w => fullSourceFlatTrigger (L := L w) (V w))
    (fun w => fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w))
    hN hflatcard hMpos hMthree hMle hbody
  filter_upwards [hcontact] with w hc
  have hc2 : ProductContact (dnfEval (fullIndependentScheduledSourceDnf (L := L w)
      (design w) (V w) mix (radial w) (angle w))) 2
      ((1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
        (L := L w) (design w) (V w) mix (radial w) (angle w)))) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2)) := hc.mono_order (Nat.le_max_right t 2)
  have hcxi := hc2.mono_xi (show (1 / 2 : ℝ) ^ (w ^ 2) ≤ (1 / 2 : ℝ) ^ w by
    exact pow_le_pow_of_le_one (by norm_num) (by norm_num)
      (by nlinarith [Nat.zero_le w]))
  change ProductContact (jointTriggeredEval (fullSourceFlatTrigger (L := L w) (V w))
    (fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w))) 2
    ((1 + physicalContactBias (jointTriggeredEval (fullSourceFlatTrigger (L := L w) (V w))
      (fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w)))) / 2)
    ((1 / 2 : ℝ) ^ w)
  rw [jointTriggeredEval_fullSourceFlat_eq_source]
  exact hcxi

/-- General-order power covariance of the same flat data, using the original
source's lower-firing theorem and the same general-order contact premise. -/
theorem eventually_fullIndependentScheduledFlatRareGateData_sqrt_overlap_le_of_contact
    {r : ℕ} {a : ℝ} (ht : 0 < t) (ha0 : 0 < a) (ha : a < (t : ℝ) / 2)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 + L w ≤ w ^ r)
    (hMlower : ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ M w + w ^ 2 + L w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (fullIndependentScheduledSourceDnf (L := L w)
        (design w) (V w) mix (radial w) (angle w))) (max t 2)
        ((1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
          (L := L w) (design w) (V w) mix (radial w) (angle w)))) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2))) :
    ∀ᶠ w : ℕ in atTop,
      Real.sqrt ((fullIndependentScheduledFlatRareGateData (t := t)
        ρ (fun w => w ^ 2) M L design V mix radial angle).overlapError w) ≤
      ((fullIndependentScheduledFlatRareGateData (t := t)
        ρ (fun w => w ^ 2) M L design V mix radial angle).blocks w : ℝ) ^ (-a) := by
  let G := fullIndependentScheduledFlatRareGateData (t := t)
    ρ (fun w => w ^ 2) M L design V mix radial angle
  let U : ∀ w, Fin (Fintype.card (FullSourceFlatPacketUnit t w (w ^ 2) N ρ)) →
      Finset (Fin (M w + w ^ 2 + L w)) := fun w => fullSourceFlatTrigger (L := L w) (V w)
  let body : ∀ w, Fin (Fintype.card (FullSourceFlatPacketUnit t w (w ^ 2) N ρ)) →
      List (Finset (Fin (M w + w ^ 2 + L w))) := fun w =>
    fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w)
  have hN := eventually_fullSourceFlatPacketUnit_le (N := N) ρ hρ
  have hflatcard := eventually_fullSourceFlatTrigger_card (ρ := ρ)
    M L V hcard
  have hbody := eventually_fullSourceFlatActiveBody_nonempty (ρ := ρ)
    M L design mix radial angle hpure
  have hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w + w ^ 2 + L w := by
    filter_upwards [hMlower] with w hw
    omega
  have hs : t - 1 + 1 = t := Nat.sub_add_cancel ht
  have hdim : ∀ᶠ w : ℕ in atTop, (t - 1) + 2 ≤ M w + w ^ 2 + L w := by
    filter_upwards [hMlower] with w hw
    have hm := Nat.le_max_left t 2
    omega
  have hlower := eventually_fullIndependentScheduledFlatRareGateData_firing_lower
    (ρ := ρ) M L design V mix radial angle hpure hcard
  have ha' : 2 * a < (((t - 1) + 1 : ℕ) : ℝ) := by
    rw [hs]
    have htR : (0 : ℝ) < t := by exact_mod_cast ht
    nlinarith
  have hcontact' : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) (t - 1 + 1)
        ((jointTriggeredRareGateData U body).alpha w) ((1 / 2 : ℝ) ^ (w ^ 2)) := by
    filter_upwards [hcontact] with w hc
    rw [hs]
    change ProductContact (jointTriggeredEval (fullSourceFlatTrigger (L := L w) (V w))
      (fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w))) t
      ((1 + physicalContactBias (jointTriggeredEval
        (fullSourceFlatTrigger (L := L w) (V w))
        (fullSourceFlatActiveBody (L := L w) (design w) mix (radial w) (angle w)))) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2))
    rw [jointTriggeredEval_fullSourceFlat_eq_source]
    exact hc.mono_order (Nat.le_max_left t 2)
  change ∀ᶠ w : ℕ in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)
  exact eventually_jointTriggeredRareGateData_sqrt_overlap_le U body
    (fun w => (1 / 2 : ℝ) ^ (w ^ 2)) (t - 1) ha0 ha' hN hflatcard
    hMpos hMle hdim hbody (fun w => by positivity) (Eventually.of_forall fun w => le_rfl)
    hlower hcontact'

/-- Exact resource closure for the all-pattern flat data.  The local envelope
is the selector-expanded bound proved above, not a fixed-`R` substitution. -/
theorem eventually_fullIndependentScheduledFlatRareGateData_resource
    {r : ℕ} {Dm : ℝ}
    (design' : ∀ w, ∀ σ (i : Fin (N σ)), PoolDesign (M w)
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats (fullIndependentScheduledFlatRareGateData (t := t)
      ρ (fun w => w ^ 2) M (fun w => partVCubicSelectorBits w) design' V mix radial angle))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w) :
    let G := fullIndependentScheduledFlatRareGateData (t := t)
      ρ (fun w => w ^ 2) M (fun w => partVCubicSelectorBits w) design' V mix radial angle
    ∀ᶠ w : ℕ in atTop, ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
      (G.blocks w : ℝ) ^ widthExp t := by
  let Dg : ℝ := ∑ σ : HigherSignPattern t,
    (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))
  let D : ℝ := Dm + Dg + (2 ^ t : ℕ)
  let G := fullIndependentScheduledFlatRareGateData (t := t)
    ρ (fun w => w ^ 2) M (fun w => partVCubicSelectorBits w) design' V mix radial angle
  have hN := eventually_fullSourceFlatPacketUnit_le (N := N) ρ hρ
  have hflatcard := eventually_fullSourceFlatTrigger_card (ρ := ρ)
    M (fun w => partVCubicSelectorBits w) V hcard
  have hfire : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
    exact eventually_jointTriggeredRareGateData_firing_le
      (fun w => fullSourceFlatTrigger (L := partVCubicSelectorBits w) (V w))
      (fun w => fullSourceFlatActiveBody (L := partVCubicSelectorBits w)
        (design' w) mix (radial w) (angle w)) hN hflatcard
  have hlocal : ∀ᶠ w : ℕ in atTop, ((G.m w + (G.terms w).length : ℕ) : ℝ) ≤
      (2 * D + 1) * (w : ℝ) ^ (r + sourceUnitExponent t + 1 + 3) *
        (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    exact eventually_fullIndependentScheduledFlatRareGateData_local_bound
      (ρ := ρ) M V mix radial angle design' hρ hDm hM
  have hDg : 0 ≤ Dg := by
    dsimp [Dg]
    apply Finset.sum_nonneg
    intro σ _hσ
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _hi
    have hrate := ((mix σ).rate_pos i).le
    positivity
  have hD : 0 ≤ D := by
    dsimp [D]
    exact add_nonneg (add_nonneg hDm hDg) (by positivity)
  dsimp only
  exact eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
    G S.firing_pos S.firing_zero t
    (q := sourceUnitExponent t) (r := r + sourceUnitExponent t + 1 + 3)
    (C := 2 * D + 1) (c := sourceC t) (lam := sourceResourceLambda t)
    (by linarith) (sourceResourceLambda_lt_one t) (one_le_widthExp t)
    (sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one t) hfire hlocal

end FlatContactAssembly

end MonotoneDNF


namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- With quadratic calibrated pools and cubic selectors, the natural total
local dimension is eventually at most `w^4`. -/
theorem eventually_calibratedFullFlat_dimension_le_four {C : ℝ} (hC : 0 ≤ C) :
    ∀ᶠ w : ℕ in atTop,
      Nat.ceil (C * (w : ℝ) ^ 2) + w ^ 2 + partVCubicSelectorBits w ≤ w ^ 4 := by
  have hbase := eventually_ceil_mul_sq_add_sq_le_cube hC
  filter_upwards [hbase, eventually_ge_atTop 2] with w hw hw2
  rw [partVCubicSelectorBits_eq]
  have htwo : 2 * w ^ 3 ≤ w ^ 4 := by
    calc
      2 * w ^ 3 ≤ w * w ^ 3 := Nat.mul_le_mul_right (w ^ 3) hw2
      _ = w ^ 4 := by ring
  omega

/-- The same concrete dimension exceeds every fixed scheduled contact order. -/
theorem eventually_calibratedFullFlat_contactOrder_le_dimension (t : ℕ) (C : ℝ) :
    ∀ᶠ w : ℕ in atTop,
      max t 2 + 1 ≤ Nat.ceil (C * (w : ℝ) ^ 2) + w ^ 2 + partVCubicSelectorBits w := by
  filter_upwards [eventually_ge_atTop (max t 2 + 1), eventually_ge_atTop 1] with w hw hw1
  rw [partVCubicSelectorBits_eq]
  have hw3 : w ≤ w ^ 3 := Nat.le_pow (by omega)
  omega

/-- Coherent calibrated all-pattern assembly.  Tail statistics, power
covariance, and actual joint resources all follow from one genuine eventual
`max t 2` contact premise on the original full-source gate.  No contact is
constructed here and no learner conclusion is asserted. -/
theorem fullIndependentScheduledCalibratedFlat_assembly_of_contact
    {t : ℕ} {N : HigherSignPattern t → ℕ} (ρ : ℕ → ℝ) (C : ℝ)
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ (w : ℕ) σ (i : Fin (N σ)), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
    (V : ∀ w, FullSourceUnitIndex t w (w ^ 2) N ρ →
      Finset (Fin (Nat.ceil (C * (w : ℝ) ^ 2) + w ^ 2)))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    {a : ℝ} (ht : 0 < t) (ha0 : 0 < a) (ha : a < (t : ℝ) / 2)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C)
    (hpure : ∀ σ, (3 / 4 : ℝ) < (mix σ).pureWeight)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (fullIndependentScheduledSourceDnf
        (L := partVCubicSelectorBits w) (design w) (V w) mix (radial w) (angle w)))
        (max t 2)
        ((1 + physicalContactBias (dnfEval (fullIndependentScheduledSourceDnf
          (L := partVCubicSelectorBits w) (design w) (V w) mix
          (radial w) (angle w)))) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2))) :
    let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
    let L : ℕ → ℕ := fun w => partVCubicSelectorBits w
    let G := fullIndependentScheduledFlatRareGateData (t := t)
      ρ (fun w => w ^ 2) M L design V mix radial angle
    RareGateData.TailStats G ∧
      (∀ᶠ w : ℕ in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)) ∧
      (∀ᶠ w : ℕ in atTop, ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t) := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let L : ℕ → ℕ := fun w => partVCubicSelectorBits w
  let G := fullIndependentScheduledFlatRareGateData (t := t)
    ρ (fun w => w ^ 2) M L design V mix radial angle
  have hpure' : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight := by
    intro σ
    linarith [hpure σ]
  have hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 + L w ≤ w ^ 4 := by
    exact eventually_calibratedFullFlat_dimension_le_four hC
  have hMlower : ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ M w + w ^ 2 + L w := by
    exact eventually_calibratedFullFlat_contactOrder_le_dimension t C
  have hstats : RareGateData.TailStats G := by
    exact fullIndependentScheduledFlatRareGateData_tailStats_of_contact
      ρ M L design V mix radial angle hρ hpure' hcard hMle hMlower hcontact
  have hcov : ∀ᶠ w : ℕ in atTop,
      Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a) := by
    exact eventually_fullIndependentScheduledFlatRareGateData_sqrt_overlap_le_of_contact
      ρ M L design V mix radial angle ht ha0 ha hρ hpure' hcard hMle hMlower hcontact
  have hMreal : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ (C + 2) * (w : ℝ) ^ 2 := by
    exact eventually_ceil_mul_sq_add_sq_le hC
  have hresource : ∀ᶠ w : ℕ in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤ (G.blocks w : ℝ) ^ widthExp t := by
    exact eventually_fullIndependentScheduledFlatRareGateData_resource
      ρ M V mix radial angle design hstats hρ (by linarith) hMreal hcard
  exact ⟨hstats, hcov, hresource⟩

end MonotoneDNF


==> anc/MonotoneDNF/FullIndependentScheduledLowerFiring.lean <==
module

public import MonotoneDNF.FullIndependentScheduledSource

@[expose] public section

/-!
# Lower firing from the pure lists of the full independently scheduled source

The barycentric weights can vanish on some higher-sign patterns, and the
anchor floors can be zero.  The lower firing proof does not use those lists.
It selects a pattern of at least average barycentric weight and its pure
copy list.  Once one copy is fully active, its empty displayed body reduces
the firing event to that copy's width-`w` trigger.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- A generic pure-list body is the canonical one-empty-term body, independently
of the copy index. -/
theorem fullSourceListBody_generic_pure
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (σ : HigherSignPattern t) (c : Fin (sourceCopyCount t w)) (e : Fin 1) :
    fullSourceListBody (w := w) (ρ := ρ) design (Sum.inl ⟨σ, 0⟩) c e =
      embedFirstBody M m (pureTriggerBody M) := by
  rfl

/-- In particular, every generic pure-list constituent is nonempty whenever
its copy index exists. -/
theorem fullSourceListBody_generic_pure_nonempty
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (σ : HigherSignPattern t) (c : Fin (sourceCopyCount t w)) (e : Fin 1) :
    fullSourceListBody (w := w) (m := m) (ρ := ρ) design (Sum.inl ⟨σ, 0⟩) c e ≠ [] := by
  rw [fullSourceListBody_generic_pure (m := m)]
  simp [embedFirstBody, pureTriggerBody]

/-- If one scheduled unit fires, its whole source list and then the complete
all-pattern source fire. -/
theorem dnfEval_fullIndependentScheduledSourceDnf_of_unit
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N)
    (a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ))
    (x : BooleanCube ((M + m) + L))
    (ha : dnfEval (scheduledPacketUnitTerms (L := L)
      (fullSourceListTrigger V ℓ) (fullSourceListBody design ℓ)
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) a) x = true) :
    dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) x = true := by
  change physicalOrEval (fun i => fullSourceScheduledListDnf design V mix radial angle
    (fullSourceListEquivFin t m N i)) x = true
  rw [physicalOrEval_eq_true_iff]
  refine ⟨(fullSourceListEquivFin t m N).symm ℓ, ?_⟩
  simp only [Equiv.apply_symm_apply]
  change physicalOrEval (fun a => scheduledPacketUnitTerms (L := L)
    (fullSourceListTrigger V ℓ) (fullSourceListBody design ℓ)
    (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) a) x = true
  exact (physicalOrEval_eq_true_iff _ _).2 ⟨a, ha⟩

/-- On a fully active pure copy, its trigger already forces the complete
scheduled all-pattern source. -/
theorem dnfEval_fullIndependentScheduledSourceDnf_of_pure_trigger
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (σ : HigherSignPattern t) (c : Fin (sourceCopyCount t w))
    (hfull : 2 ^ L ≤ fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inl ⟨σ, 0⟩)) (hc : c.val = 0)
    (x : BooleanCube ((M + m) + L))
    (hx : conjunction (embedFirstTerm (M + m) L
      (V (Sum.inl ⟨⟨σ, 0⟩, c⟩))) x = true) :
    dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) x = true := by
  let c' : Fin (fullSourceListCopies (w := w) (ρ := ρ)
    (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N)) := c
  let e' : Fin (fullSourceListConstituents
    (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N)) :=
    ⟨0, by simp [fullSourceListConstituents]⟩
  have hc' : c'.val = 0 := hc
  have hprefix : c'.val < fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inl ⟨σ, 0⟩) / 2 ^ L := by
    have hpos : 0 < 2 ^ L := pow_pos (by omega) L
    have hdiv : 0 < fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩) / 2 ^ L := Nat.div_pos hfull hpos
    simpa [hc'] using hdiv
  have hactive : scheduleActive L (fullSourceListCopies (w := w) (ρ := ρ)
      (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N))
      (fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩))
      (c', secondBlock (M + m) L x) :=
    (scheduleActive_iff_prefix_or_partial _ _ _ _).2 (Or.inl hprefix)
  apply dnfEval_fullIndependentScheduledSourceDnf_of_unit design V mix radial angle
    (Sum.inl ⟨σ, 0⟩) (finProdFinEquiv (c', e')) x
  simp only [scheduledPacketUnitTerms, Equiv.symm_apply_apply]
  rw [dnfEval_scheduledUnitTerms]
  simp only [Bool.and_eq_true, decide_eq_true_eq]
  refine ⟨?_, hactive⟩
  change dnfEval (embedFirstBody (M + m) L
    (triggeredBodyTerms (V (Sum.inl ⟨⟨σ, 0⟩, c⟩))
      (embedFirstBody M m (pureTriggerBody M)))) x = true
  rw [embedFirstBody_triggeredBodyTerms, dnfEval_triggeredBodyTerms]
  simp only [Bool.and_eq_true]
  constructor
  · simpa only [conjunction_embedFirstTerm] using hx
  · simp [embedFirstBody, embedFirstTerm, pureTriggerBody, dnfEval, conjunction]

/-- Finite lower firing from one fully active pure copy.  No trigger-pair or
pool-body assumptions are used. -/
theorem probability_fullIndependentScheduledSource_firing_lower_of_pure_copy
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (σ : HigherSignPattern t) (c : Fin (sourceCopyCount t w))
    (hcard : (V (Sum.inl ⟨⟨σ, 0⟩, c⟩)).card = w)
    (hfull : 2 ^ L ≤ fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inl ⟨σ, 0⟩)) (hc : c.val = 0) :
    (1 / 2 : ℝ) ^ w ≤ probability (fun x =>
      dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) x = true) := by
  let S := embedFirstTerm (M + m) L (V (Sum.inl ⟨⟨σ, 0⟩, c⟩))
  have hsub : ∀ x, conjunction S x = true →
      dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) x = true := by
    intro x hx
    exact dnfEval_fullIndependentScheduledSourceDnf_of_pure_trigger
      design V mix radial angle σ c hfull hc x hx
  have hmono : probability (fun x => conjunction S x = true) ≤ probability (fun x =>
      dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) x = true) :=
    probability_le_probability_of_imp _ _ hsub
  have hprob : probability (fun x => conjunction S x = true) = (1 / 2 : ℝ) ^ w := by
    dsimp only [S]
    simp only [conjunction_embedFirstTerm]
    calc
      _ = probability (fun y : BooleanCube (M + m) =>
          conjunction (V (Sum.inl ⟨⟨σ, 0⟩, c⟩)) y = true) :=
        probability_firstBlock (M + m) L _
      _ = _ := by rw [probability_trigger, hcard]
  exact hprob ▸ hmono

/-- Some higher-sign pattern has at least the average barycentric weight. -/
theorem exists_higherSignPatternWeight_average_le {t : ℕ}
    (radial : RadialControl t → ℝ) :
    ∃ σ : HigherSignPattern t,
      (1 / (Fintype.card (HigherSignPattern t) : ℝ)) ≤
        higherSignPatternWeight radial σ := by
  let A : ℝ := (Fintype.card (HigherSignPattern t) : ℝ)
  have hA : 0 < A := by
    change (0 : ℝ) < (Fintype.card (HigherSignPattern t) : ℝ)
    exact_mod_cast (Fintype.card_pos : 0 < Fintype.card (HigherSignPattern t))
  by_contra h
  push Not at h
  let σ₀ : HigherSignPattern t := fun _ => false
  have hlt : (∑ σ : HigherSignPattern t, higherSignPatternWeight radial σ) <
      ∑ _σ : HigherSignPattern t, (1 / A : ℝ) := by
    apply Finset.sum_lt_sum_of_nonempty
    · exact ⟨σ₀, Finset.mem_univ σ₀⟩
    · intro σ _hσ
      exact h σ
  have hconst : (∑ _σ : HigherSignPattern t, (1 / A : ℝ)) = 1 := by
    simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
    dsimp only [A]
    field_simp
  rw [sum_higherSignPatternWeight, hconst] at hlt
  exact (lt_irrefl _ hlt)

/-- A large unrounded pure-list mass guarantees one complete schedule unit.
This is an exact natural-floor bound. -/
theorem twoPow_le_fullSourceListTick_generic_pure_of_weight
    {t w m L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (σ : HigherSignPattern t)
    (hweight : (1 : ℝ) ≤ (sourceCopyCount t w : ℝ) *
      (higherSignPatternWeight radial σ * (mix σ).pureWeight)) :
    2 ^ L ≤ fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inl ⟨σ, 0⟩) := by
  change 2 ^ L ≤ scheduleTick L (sourceCopyCount t w)
    (higherSignPatternWeight radial σ * mixtureCopyWeight (mix σ) 0)
  rw [mixtureCopyWeight_zero]
  unfold scheduleTick
  apply Nat.le_floor
  calc
    ((2 ^ L : ℕ) : ℝ) = (2 ^ L : ℝ) * 1 := by norm_num
    _ ≤ (2 ^ L : ℝ) * ((sourceCopyCount t w : ℝ) *
        (higherSignPatternWeight radial σ * (mix σ).pureWeight)) :=
      mul_le_mul_of_nonneg_left hweight (by positivity)
    _ = (2 ^ L : ℝ) * (sourceCopyCount t w : ℝ) *
        (higherSignPatternWeight radial σ * (mix σ).pureWeight) := by
      ring

/-- A uniform lower bound on every mixture's pure weight and enough source
copies give a complete pure-list unit despite possible zero pattern weights. -/
theorem exists_pure_copy_full_tick_of_large
    {t w m L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (hK : (2 * (Fintype.card (HigherSignPattern t) : ℝ)) ≤
      (sourceCopyCount t w : ℝ)) :
    ∃ σ : HigherSignPattern t, 2 ^ L ≤
      fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩) := by
  obtain ⟨σ, hσ⟩ := exists_higherSignPatternWeight_average_le radial
  refine ⟨σ, twoPow_le_fullSourceListTick_generic_pure_of_weight mix radial angle σ ?_⟩
  let A : ℝ := (Fintype.card (HigherSignPattern t) : ℝ)
  have hA : 0 < A := by
    change (0 : ℝ) < (Fintype.card (HigherSignPattern t) : ℝ)
    exact_mod_cast (Fintype.card_pos : 0 < Fintype.card (HigherSignPattern t))
  have hp := hpure σ
  have hproduct : (1 / (2 * A) : ℝ) ≤
      higherSignPatternWeight radial σ * (mix σ).pureWeight := by
    calc
      (1 / (2 * A) : ℝ) = (1 / A : ℝ) * (1 / 2 : ℝ) := by
        dsimp only [A]
        field_simp
      _ ≤ (1 / A : ℝ) * (mix σ).pureWeight :=
        mul_le_mul_of_nonneg_left hp.le (by positivity)
      _ ≤ higherSignPatternWeight radial σ * (mix σ).pureWeight :=
        mul_le_mul_of_nonneg_right hσ (mix σ).pureWeight_nonneg
  calc
    (1 : ℝ) = (2 * A) * (1 / (2 * A) : ℝ) := by field_simp
    _ ≤ (sourceCopyCount t w : ℝ) * (1 / (2 * A) : ℝ) := by
      apply mul_le_mul_of_nonneg_right _ (by positivity)
      simpa only [A] using hK
    _ ≤ (sourceCopyCount t w : ℝ) *
        (higherSignPatternWeight radial σ * (mix σ).pureWeight) :=
      mul_le_mul_of_nonneg_left hproduct (Nat.cast_nonneg _)

/-- Eventually some pure generic list has a complete schedule unit.  The
large-copy threshold is proved from the actual source exponent. -/
theorem eventually_exists_pure_copy_full_tick
    {t : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (L : ℕ → ℕ) (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop, ∃ σ : HigherSignPattern t, 2 ^ L w ≤
      fullSourceListTick (w := w) (ρ := ρ) (L := L w)
        mix (radial w) (angle w) (Sum.inl ⟨σ, 0⟩) := by
  obtain ⟨W, hW⟩ := exists_nat_ge
    (2 * (Fintype.card (HigherSignPattern t) : ℝ))
  filter_upwards [eventually_ge_atTop W] with w hwW
  have hexp : 0 < sourceCopyExponent t := by
    simp [sourceCopyExponent]
  have hpow : w ≤ sourceCopyCount t w := by
    simpa only [sourceCopyCount] using (Nat.le_pow (a := w) hexp)
  have hKlarge : (2 * (Fintype.card (HigherSignPattern t) : ℝ)) ≤
      (sourceCopyCount t w : ℝ) := by
    calc
      (2 * (Fintype.card (HigherSignPattern t) : ℝ)) ≤ (W : ℝ) := hW
      _ ≤ (w : ℝ) := by exact_mod_cast hwW
      _ ≤ (sourceCopyCount t w : ℝ) := by exact_mod_cast hpow
  exact exists_pure_copy_full_tick_of_large
    (L := L w) (m := w ^ 2) (ρ := ρ) mix hpure (radial w) (angle w) hKlarge

/-- The zero-threshold numerical selector is nonempty at every selector
length, including zero. -/
theorem selectorTerms_zero_ne_nil (L : ℕ) : selectorTerms L 0 ≠ [] := by
  induction L with
  | zero => simp [selectorTerms]
  | succ L _ih => simp [selectorTerms]

/-- Selection preserves nonemptiness when both the template and numerical
selector are nonempty. -/
theorem selectedTemplateTerms_ne_nil_of_ne_nil {m L : ℕ}
    {template : List (Finset (Fin (m + L)))} {k : ℕ}
    (htemplate : template ≠ []) (hselector : selectorTerms L k ≠ []) :
    selectedTemplateTerms m L template k ≠ [] := by
  apply List.ne_nil_iff_length_pos.mpr
  rw [selectedTemplateTerms_length]
  exact Nat.mul_pos (List.ne_nil_iff_length_pos.mp htemplate)
    (List.ne_nil_iff_length_pos.mp hselector)

/-- A complete pure copy also has a nonempty active body after scheduling. -/
theorem fullSource_pure_scheduledPacketActiveBody_ne_nil
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (σ : HigherSignPattern t) (c : Fin (sourceCopyCount t w))
    (hfull : 2 ^ L ≤ fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inl ⟨σ, 0⟩)) (hc : c.val = 0) :
    scheduledPacketActiveBody (L := L)
      (fullSourceListBody design (Sum.inl ⟨σ, 0⟩))
      (fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩))
      (finProdFinEquiv
        (show Fin (fullSourceListCopies (w := w) (ρ := ρ)
          (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N)) from c,
        (⟨0, by simp [fullSourceListConstituents]⟩ :
          Fin (fullSourceListConstituents
            (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N))))) ≠ [] := by
  let c' : Fin (fullSourceListCopies (w := w) (ρ := ρ)
    (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N)) := c
  have hc' : c'.val = 0 := hc
  have hprefix : c'.val < fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inl ⟨σ, 0⟩) / 2 ^ L := by
    have hpos : 0 < 2 ^ L := pow_pos (by omega) L
    have hdiv : 0 < fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩) / 2 ^ L := Nat.div_pos hfull hpos
    simpa [hc'] using hdiv
  have hthreshold : scheduleUnitThreshold L
      (fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩)) c' = 0 := by
    simp [scheduleUnitThreshold, hprefix]
  simp only [scheduledPacketActiveBody, Equiv.symm_apply_apply]
  change selectedTemplateTerms (M + m) L
    (embedFirstBody (M + m) L
      (fullSourceListBody design (Sum.inl ⟨σ, 0⟩) c'
        (⟨0, by simp [fullSourceListConstituents]⟩ :
          Fin (fullSourceListConstituents
            (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t m N)))))
    (scheduleUnitThreshold L
      (fullSourceListTick (w := w) (ρ := ρ) (L := L)
        mix radial angle (Sum.inl ⟨σ, 0⟩)) c') ≠ []
  rw [hthreshold]
  apply selectedTemplateTerms_ne_nil_of_ne_nil _ (selectorTerms_zero_ne_nil L)
  change embedFirstBody (M + m) L (embedFirstBody M m (pureTriggerBody M)) ≠ []
  simp [embedFirstBody, pureTriggerBody]

/-- The pure list supplies a nonempty flat source-unit body as soon as the
actual generic copy count is positive. -/
theorem eventually_fullSourceUnitBody_nonempty
    {t : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (M m : ℕ → ℕ) (R v : ℕ → ∀ σ, Fin (N σ) → ℕ)
    (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i)) :
    ∀ᶠ w : ℕ in atTop, ∃ u : FullSourceUnitIndex t w (m w) N ρ,
      fullSourceUnitBody (design w) u ≠ [] := by
  filter_upwards [eventually_gt_atTop 0] with w hw
  let σ : HigherSignPattern t := fun _ => false
  have hK : 0 < sourceCopyCount t w := by
    exact Nat.pow_pos hw
  let c : Fin (sourceCopyCount t w) := ⟨0, hK⟩
  refine ⟨Sum.inl ⟨⟨σ, 0⟩, c⟩, ?_⟩
  change embedFirstBody (M w) (m w) (pureTriggerBody (M w)) ≠ []
  simp [embedFirstBody, pureTriggerBody]

/-- Eventual `2^-w` lower firing of the actual all-pattern independently
scheduled source.  The only trigger premise is the eventual cardinality of the
very family displayed in the gate.  Zero-weight lists, empty pool bodies, zero
anchor capacities and inactive selectors are all allowed. -/
theorem eventually_fullIndependentScheduledSource_firing_lower
    {t : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (M L : ℕ → ℕ) (R v : ℕ → ∀ σ, Fin (N σ) → ℕ)
    (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i))
    (V : ∀ w, FullSourceUnitIndex t w (w ^ 2) N ρ → Finset (Fin (M w + w ^ 2)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w) :
    ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤ probability (fun x =>
      dnfEval (fullIndependentScheduledSourceDnf (L := L w)
        (design w) (V w) mix (radial w) (angle w)) x = true) := by
  obtain ⟨W, hW⟩ := exists_nat_ge
    (2 * (Fintype.card (HigherSignPattern t) : ℝ))
  filter_upwards [hcard, eventually_ge_atTop W, eventually_gt_atTop 0] with w
    hcardw hwW hw
  have hexp : 0 < sourceCopyExponent t := by
    simp [sourceCopyExponent]
  have hpow : w ≤ sourceCopyCount t w := by
    simpa only [sourceCopyCount] using (Nat.le_pow (a := w) hexp)
  have hKlarge : (2 * (Fintype.card (HigherSignPattern t) : ℝ)) ≤
      (sourceCopyCount t w : ℝ) := by
    calc
      (2 * (Fintype.card (HigherSignPattern t) : ℝ)) ≤ (W : ℝ) := hW
      _ ≤ (w : ℝ) := by exact_mod_cast hwW
      _ ≤ (sourceCopyCount t w : ℝ) := by exact_mod_cast hpow
  obtain ⟨σ, hfull⟩ := exists_pure_copy_full_tick_of_large
    (L := L w) (m := w ^ 2) (ρ := ρ) mix hpure (radial w) (angle w) hKlarge
  have hK : 0 < sourceCopyCount t w := Nat.pow_pos hw
  let c : Fin (sourceCopyCount t w) := ⟨0, hK⟩
  exact probability_fullIndependentScheduledSource_firing_lower_of_pure_copy
    (design w) (V w) mix (radial w) (angle w) σ c
    (hcardw (Sum.inl ⟨⟨σ, 0⟩, c⟩)) hfull rfl

/-- Eventually the actual scheduled source has a nonempty active body, with its
list and flattened copy/constituent index retained explicitly. -/
theorem eventually_fullSource_scheduledPacketActiveBody_nonempty
    {t : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (M L : ℕ → ℕ) (R v : ℕ → ∀ σ, Fin (N σ) → ℕ)
    (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w) (R w σ i) (v w σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hpure : ∀ σ, (1 / 2 : ℝ) < (mix σ).pureWeight)
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop,
      ∃ (ℓ : FullScheduledListIndex t (w ^ 2) N)
        (a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ)),
        scheduledPacketActiveBody (L := L w) (fullSourceListBody (design w) ℓ)
          (fullSourceListTick (w := w) (ρ := ρ) (L := L w)
            mix (radial w) (angle w) ℓ) a ≠ [] := by
  filter_upwards [eventually_gt_atTop 0,
    eventually_exists_pure_copy_full_tick (ρ := ρ) L mix hpure radial angle] with w hw hticks
  obtain ⟨σ, hfull⟩ := hticks
  have hK : 0 < sourceCopyCount t w := Nat.pow_pos hw
  let c : Fin (sourceCopyCount t w) := ⟨0, hK⟩
  let c' : Fin (fullSourceListCopies (w := w) (ρ := ρ)
    (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t (w ^ 2) N)) := c
  let e' : Fin (fullSourceListConstituents
    (Sum.inl ⟨σ, 0⟩ : FullScheduledListIndex t (w ^ 2) N)) :=
    ⟨0, by simp [fullSourceListConstituents]⟩
  refine ⟨Sum.inl ⟨σ, 0⟩, finProdFinEquiv (c', e'), ?_⟩
  exact fullSource_pure_scheduledPacketActiveBody_ne_nil
    (design w) mix (radial w) (angle w) σ c hfull rfl

/-- Coherent endpoint at the public source-pool rates.  The common positive-
mixture theorem supplies exactly the strict `3/4` pure-weight bound used here.
No fixed-`R` template is substituted for the all-pattern source. -/
theorem eventually_fullIndependentScheduledPhysicalPool_body_nonempty_and_firing_lower
    {t : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (M L : ℕ → ℕ) (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ w σ (i : Fin (N σ)), PoolDesign (M w)
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
    (V : ∀ w, FullSourceUnitIndex t w (w ^ 2) N ρ → Finset (Fin (M w + w ^ 2)))
    (hpure : ∀ σ, (3 / 4 : ℝ) < (mix σ).pureWeight)
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ u, (V w u).card = w) :
    ∀ᶠ w : ℕ in atTop,
      (∃ (ℓ : FullScheduledListIndex t (w ^ 2) N)
        (a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ)),
        scheduledPacketActiveBody (L := L w) (fullSourceListBody (design w) ℓ)
          (fullSourceListTick (w := w) (ρ := ρ) (L := L w)
            mix (radial w) (angle w) ℓ) a ≠ []) ∧
      (1 / 2 : ℝ) ^ w ≤ probability (fun x =>
        dnfEval (fullIndependentScheduledSourceDnf (L := L w)
          (design w) (V w) mix (radial w) (angle w)) x = true) := by
  let R : ℕ → ∀ σ, Fin (N σ) → ℕ := fun w σ i =>
    physicalPoolR (sourceC t) ((mix σ).rate i) w
  let v : ℕ → ∀ σ, Fin (N σ) → ℕ := fun w _ _ => physicalPoolV (sourceC t) w
  have hbody := eventually_fullSource_scheduledPacketActiveBody_nonempty (ρ := ρ)
    M L R v design mix (fun σ => by linarith [hpure σ]) radial angle
  have hlower := eventually_fullIndependentScheduledSource_firing_lower
    M L R v design V mix (fun σ => by linarith [hpure σ]) radial angle hcard
  filter_upwards [hbody, hlower] with w hb hl
  exact ⟨hb, hl⟩

end MonotoneDNF

#print axioms MonotoneDNF.fullSourceListBody_generic_pure
#print axioms MonotoneDNF.fullSourceListBody_generic_pure_nonempty
#print axioms MonotoneDNF.dnfEval_fullIndependentScheduledSourceDnf_of_unit
#print axioms MonotoneDNF.dnfEval_fullIndependentScheduledSourceDnf_of_pure_trigger
#print axioms MonotoneDNF.probability_fullIndependentScheduledSource_firing_lower_of_pure_copy
#print axioms MonotoneDNF.exists_higherSignPatternWeight_average_le
#print axioms MonotoneDNF.twoPow_le_fullSourceListTick_generic_pure_of_weight
#print axioms MonotoneDNF.exists_pure_copy_full_tick_of_large
#print axioms MonotoneDNF.eventually_exists_pure_copy_full_tick
#print axioms MonotoneDNF.selectorTerms_zero_ne_nil
#print axioms MonotoneDNF.selectedTemplateTerms_ne_nil_of_ne_nil
#print axioms MonotoneDNF.fullSource_pure_scheduledPacketActiveBody_ne_nil
#print axioms MonotoneDNF.eventually_fullSourceUnitBody_nonempty
#print axioms MonotoneDNF.eventually_fullIndependentScheduledSource_firing_lower
#print axioms MonotoneDNF.eventually_fullSource_scheduledPacketActiveBody_nonempty
#print axioms MonotoneDNF.eventually_fullIndependentScheduledPhysicalPool_body_nonempty_and_firing_lower


==> anc/MonotoneDNF/FullIndependentScheduledSource.lean <==
module

public import MonotoneDNF.ConditionedNativeGlobalGeometry
public import MonotoneDNF.IndependentScheduledPacketGate
public import MonotoneDNF.VariableListPhysicalResidualContact
public import MonotoneDNF.ConcreteSourceAssembly

@[expose] public section

/-!
# The full independently scheduled source, including every sign pattern

The generic source in the guide is not one positive mixture.  It is the
finite barycentric family indexed by `HigherSignPattern t`.  This file keeps
that index, the varying generic-list lengths, the dependent anchor-copy
capacities, and the independent schedule of every list explicit.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The independent product weight of a higher-sign pattern at a radial
control vector.  `true` has sign `+1` and `false` has sign `-1`. -/
noncomputable def higherSignPatternWeight {t : ℕ}
    (radial : RadialControl t → ℝ) (σ : HigherSignPattern t) : ℝ :=
  ∏ i, (1 + signedBit (σ i) * radial i) / 2

lemma higherSignPatternWeight_nonneg {t : ℕ}
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    (σ : HigherSignPattern t) : 0 ≤ higherSignPatternWeight radial σ := by
  unfold higherSignPatternWeight
  apply Finset.prod_nonneg
  intro i _hi
  have hri := abs_le.mp (hr i)
  cases hσ : σ i <;> norm_num [signedBit, bit] <;> linarith

/-- The barycentric pattern weights sum to one, by the finite product law. -/
theorem sum_higherSignPatternWeight {t : ℕ} (radial : RadialControl t → ℝ) :
    (∑ σ : HigherSignPattern t, higherSignPatternWeight radial σ) = 1 := by
  classical
  unfold higherSignPatternWeight
  calc
    (∑ σ : HigherSignPattern t,
        ∏ i, (1 + signedBit (σ i) * radial i) / 2) =
        ∏ i, ∑ b : Bool, (1 + signedBit b * radial i) / 2 :=
      (Fintype.prod_sum (ι := RadialControl t) (R := ℝ)
        (fun i (b : Bool) => (1 + signedBit b * radial i) / 2)).symm
    _ = 1 := by
      apply Finset.prod_eq_one
      intro i _hi
      rw [Fintype.sum_bool]
      norm_num [signedBit, bit]
      ring

/-- One signed coordinate has the prescribed barycentric mean. -/
theorem sum_higherSignPatternWeight_mul_signedBit {t : ℕ}
    (radial : RadialControl t → ℝ) (j : RadialControl t) :
    (∑ σ : HigherSignPattern t,
      higherSignPatternWeight radial σ * signedBit (σ j)) = radial j := by
  classical
  let f : RadialControl t → Bool → ℝ := fun i b =>
    (1 + signedBit b * radial i) / 2 * (if i = j then signedBit b else 1)
  have hf (σ : HigherSignPattern t) :
      higherSignPatternWeight radial σ * signedBit (σ j) =
        ∏ i, f i (σ i) := by
    let g : RadialControl t → ℝ := fun i =>
      (1 + signedBit (σ i) * radial i) / 2
    have hg : higherSignPatternWeight radial σ = g j * ∏ i ∈ Finset.univ.erase j, g i := by
      unfold higherSignPatternWeight
      exact (Finset.mul_prod_erase Finset.univ g (Finset.mem_univ j)).symm
    calc
      higherSignPatternWeight radial σ * signedBit (σ j) =
          (g j * signedBit (σ j)) * ∏ i ∈ Finset.univ.erase j, g i := by
            rw [hg]
            ring
      _ = f j (σ j) * ∏ i ∈ Finset.univ.erase j, f i (σ i) := by
            congr 1
            · simp [f, g]
            · apply Finset.prod_congr rfl
              intro i hi
              have hij : i ≠ j := (Finset.mem_erase.mp hi).1
              simp [f, g, hij]
      _ = _ := Finset.mul_prod_erase Finset.univ (fun i => f i (σ i))
        (Finset.mem_univ j)
  simp_rw [hf]
  calc
    (∑ σ : HigherSignPattern t, ∏ i, f i (σ i)) =
        ∏ i, ∑ b : Bool, f i b :=
      (Fintype.prod_sum (ι := RadialControl t) (R := ℝ) f).symm
    _ = (∏ i ∈ Finset.univ.erase j, ∑ b, f i b) * (∑ b, f j b) :=
      (Finset.prod_erase_mul Finset.univ _ (Finset.mem_univ j)).symm
    _ = (∏ i ∈ Finset.univ.erase j, (1 : ℝ)) * radial j := by
      congr 1
      · apply Finset.prod_congr rfl
        intro i hi
        have hij : i ≠ j := (Finset.mem_erase.mp hi).1
        rw [Fintype.sum_bool]
        simp only [f, hij, signedBit_true, signedBit_false, mul_one, ↓reduceIte]
        norm_num [bit]
        ring
      · rw [Fintype.sum_bool]
        norm_num [f, signedBit, bit]
        ring
    _ = radial j := by simp

/-- Coefficients of the signed higher response have exactly the radial
barycentric means from the guide. -/
theorem sum_higherSignPatternWeight_mul_higherCoefficients {t : ℕ}
    (η : ℝ) (radial : RadialControl t → ℝ) (ℓ : Fin (t + 1)) :
    (∑ σ : HigherSignPattern t, higherSignPatternWeight radial σ *
      higherCoefficients η σ ℓ) =
      if hℓ : 2 ≤ ℓ.1 then
        η * radial ⟨ℓ.1 - 2, by omega⟩ else 0 := by
  classical
  by_cases hℓ : 2 ≤ ℓ.1
  · let j : RadialControl t := ⟨ℓ.1 - 2, by omega⟩
    have hc (σ : HigherSignPattern t) :
        higherCoefficients η σ ℓ = η * signedBit (σ j) := by
      simp only [higherCoefficients, dif_pos hℓ, j]
      cases hσ : σ ⟨ℓ.1 - 2, by omega⟩ <;>
        norm_num [signedBit, bit]
    calc
      (∑ σ : HigherSignPattern t, higherSignPatternWeight radial σ *
        higherCoefficients η σ ℓ) =
          ∑ σ : HigherSignPattern t,
            higherSignPatternWeight radial σ * (η * signedBit (σ j)) := by
        apply Finset.sum_congr rfl
        intro σ _hσ
        rw [hc]
      _ = η * ∑ σ : HigherSignPattern t,
          higherSignPatternWeight radial σ * signedBit (σ j) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro σ _hσ
        ring
      _ = _ := by rw [sum_higherSignPatternWeight_mul_signedBit, dif_pos hℓ]
  · simp only [higherCoefficients, dif_neg hℓ, mul_zero, Finset.sum_const_zero]

/-- The exact response of the whole barycentric sign-pattern family. -/
theorem sum_higherSignPatternWeight_mul_signedHigherResponse {t : ℕ}
    (η : ℝ) (radial : RadialControl t → ℝ) (z : ℝ) :
    (∑ σ : HigherSignPattern t, higherSignPatternWeight radial σ *
      signedHigherResponse η σ z) =
      linearLeadingResponse z +
        ∑ ℓ : Fin (t + 1),
          (if hℓ : 2 ≤ ℓ.1 then η * radial ⟨ℓ.1 - 2, by omega⟩ else 0) *
            z ^ ℓ.1 := by
  classical
  simp_rw [signedHigherResponse, mul_add, Finset.sum_add_distrib]
  rw [← Finset.sum_mul, sum_higherSignPatternWeight, one_mul]
  congr 1
  calc
    (∑ σ : HigherSignPattern t, higherSignPatternWeight radial σ *
        ∑ ℓ : Fin (t + 1), higherCoefficients η σ ℓ * z ^ ℓ.1) =
        ∑ σ : HigherSignPattern t, ∑ ℓ : Fin (t + 1),
          higherSignPatternWeight radial σ * (higherCoefficients η σ ℓ * z ^ ℓ.1) := by
      apply Finset.sum_congr rfl
      intro σ _hσ
      rw [Finset.mul_sum]
    _ =
        ∑ ℓ : Fin (t + 1), (∑ σ : HigherSignPattern t,
          higherSignPatternWeight radial σ * higherCoefficients η σ ℓ) * z ^ ℓ.1 := by
      rw [Finset.sum_comm]
      apply Finset.sum_congr rfl
      intro ℓ _hℓ
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro σ _hσ
      ring
    _ = ∑ ℓ : Fin (t + 1),
        (if hℓ : 2 ≤ ℓ.1 then η * radial ⟨ℓ.1 - 2, by omega⟩ else 0) * z ^ ℓ.1 := by
      apply Finset.sum_congr rfl
      intro ℓ _hℓ
      rw [sum_higherSignPatternWeight_mul_higherCoefficients]

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- One generic list is a higher-sign pattern together with one list inside
that pattern's positive mixture. -/
abbrev FullGenericListIndex (t : ℕ) (N : HigherSignPattern t → ℕ) :=
  Σ σ : HigherSignPattern t, Fin (N σ + 1)

/-- A generic unit is a copy in one such list. -/
abbrev FullGenericUnitIndex (t : ℕ) (N : HigherSignPattern t → ℕ) (K : ℕ) :=
  Σ _ℓ : FullGenericListIndex t N, Fin K

/-- One anchored list is a degree/anchor fiber and one of the two signs. -/
abbrev FullAnchorListIndex (t m : ℕ) := SourceAnchorFiberIndex t m × Fin 2

/-- An anchored flat unit retains its list, copy, and displayed constituent. -/
abbrev FullAnchorUnitIndex (t w m : ℕ) (ρ : ℕ → ℝ) :=
  Σ qs : FullAnchorListIndex t m,
    Fin (sourceAnchorCopies t w m ρ qs.1.1.1) × Fin (16 * t)

/-- Every source constituent, without forcing all generic mixtures to have
the same number of pool lists. -/
abbrev FullSourceUnitIndex (t w m : ℕ) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) :=
  FullGenericUnitIndex t N (sourceCopyCount t w) ⊕ FullAnchorUnitIndex t w m ρ

/-- Exact generic-unit count of the all-pattern family. -/
def fullSourceGenericUnitCount (t : ℕ) (N : HigherSignPattern t → ℕ) (K : ℕ) : ℕ :=
  (∑ σ : HigherSignPattern t, (N σ + 1)) * K

/-- Exact total constituent count, including each copy and all `16*t` bodies. -/
noncomputable def fullSourceUnitCount (t w m : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) : ℕ :=
  fullSourceGenericUnitCount t N (sourceCopyCount t w) +
    2 * (16 * t) * sourceAnchorPacketCount t w m ρ

lemma card_fullSourceGenericUnitIndex (t : ℕ) (N : HigherSignPattern t → ℕ)
    (K : ℕ) :
    Fintype.card (FullGenericUnitIndex t N K) = fullSourceGenericUnitCount t N K := by
  classical
  unfold FullGenericUnitIndex FullGenericListIndex fullSourceGenericUnitCount
  rw [Fintype.card_sigma]
  simp [Fintype.card_sigma, Finset.sum_mul]

/-- Regroup an anchored flat unit as an ordinary public packet together with
its sign and superlevel constituent. -/
noncomputable def fullAnchorUnitEquiv (t w m : ℕ) (ρ : ℕ → ℝ) :
    FullAnchorUnitIndex t w m ρ ≃
      (SourceAnchorPacketIndex t w m ρ × Fin 2) × Fin (16 * t) where
  toFun u := ((sourceAnchorFiberPacket (ρ := ρ) u.1.1 u.2.1, u.1.2), u.2.2)
  invFun z :=
    ⟨⟨⟨z.1.1.1, z.1.1.2.1⟩, z.1.2⟩, z.1.1.2.2, z.2⟩
  left_inv u := by
    rcases u with ⟨⟨q, s⟩, c, e⟩
    rfl
  right_inv z := by
    rcases z with ⟨⟨p, s⟩, e⟩
    rfl

lemma card_fullAnchorUnitIndex (t w m : ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (FullAnchorUnitIndex t w m ρ) =
      2 * (16 * t) * sourceAnchorPacketCount t w m ρ := by
  classical
  rw [Fintype.card_congr (fullAnchorUnitEquiv t w m ρ)]
  simp only [Fintype.card_prod, Fintype.card_fin, card_sourceAnchorPacketIndex]
  ring

/-- The exact total cardinality of the dependent source index. -/
theorem card_fullSourceUnitIndex (t w m : ℕ) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) :
    Fintype.card (FullSourceUnitIndex t w m N ρ) = fullSourceUnitCount t w m N ρ := by
  classical
  unfold FullSourceUnitIndex fullSourceUnitCount
  rw [Fintype.card_sum, card_fullSourceGenericUnitIndex, card_fullAnchorUnitIndex]

/-- A flat enumeration suitable for the conditioned joint realization. -/
noncomputable def fullSourceUnitEquivFin (t w m : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    FullSourceUnitIndex t w m N ρ ≃ Fin (fullSourceUnitCount t w m N ρ) :=
  Fintype.equivFinOfCardEq (card_fullSourceUnitIndex t w m N ρ)

/-- The anchor avoided by each flat constituent.  Generic units have the
empty anchor; anchored units use their actual degree/anchor fiber. -/
def fullSourceUnitAnchor {t w m : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (u : FullSourceUnitIndex t w m N ρ) : BoundedAnchor t m :=
  match u with
  | Sum.inl _ => emptyBoundedAnchorAt t m
  | Sum.inr a => sourceAnchorFiberAnchor a.1.1

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The lists of the complete source: all pattern/generic lists and all
anchored degree/sign lists. -/
abbrev FullScheduledListIndex (t m : ℕ) (N : HigherSignPattern t → ℕ) :=
  FullGenericListIndex t N ⊕ FullAnchorListIndex t m

/-- Generic lists have the common source copy count; anchor capacities depend
on their degree/anchor fiber. -/
noncomputable def fullSourceListCopies {t w m : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (ℓ : FullScheduledListIndex t m N) : ℕ :=
  match ℓ with
  | Sum.inl _ => sourceCopyCount t w
  | Sum.inr qs => sourceAnchorCopies t w m ρ qs.1.1.1

/-- Generic lists have one displayed constituent per copy; anchored packets
retain all `16*t` separately triggered bodies. -/
def fullSourceListConstituents {t m : ℕ} {N : HigherSignPattern t → ℕ}
    (ℓ : FullScheduledListIndex t m N) : ℕ :=
  match ℓ with
  | Sum.inl _ => 1
  | Sum.inr _ => 16 * t

/-- The active fraction of every list, including the barycentric pattern
weight and the internal positive-mixture weight. -/
noncomputable def fullSourceListWeight {t m : ℕ} {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) : ℝ :=
  match ℓ with
  | Sum.inl g => higherSignPatternWeight radial g.1 * mixtureCopyWeight (mix g.1) g.2
  | Sum.inr qs => sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor qs.1).1 qs.2

/-- The private anchor used by the conditioned expectations. -/
def fullSourceListAnchor {t m : ℕ} {N : HigherSignPattern t → ℕ}
    (ℓ : FullScheduledListIndex t m N) : BoundedAnchor t m :=
  match ℓ with
  | Sum.inl _ => emptyBoundedAnchorAt t m
  | Sum.inr qs => sourceAnchorFiberAnchor qs.1

/-- The flat unit represented by one list/copy/constituent triple. -/
def fullSourceListUnit {t w m : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ))
    (e : Fin (fullSourceListConstituents ℓ)) : FullSourceUnitIndex t w m N ρ :=
  match ℓ with
  | Sum.inl g => Sum.inl ⟨g, c⟩
  | Sum.inr qs => Sum.inr ⟨qs, c, e⟩

/-- Actual first- or last-block bodies for every flat source unit. -/
noncomputable def fullSourceUnitBody {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (u : FullSourceUnitIndex t w m N ρ) : List (Finset (Fin (M + m))) :=
  match u with
  | Sum.inl g => embedFirstBody M m (sourceMixtureBody (design g.1.1) g.1.2)
  | Sum.inr a => embedLastBody M m
      (anchorPacketBody t (sourceSign_spec a.1.2)
        (sourceAnchorFiberAnchor a.1.1).1 a.2.2)

/-- Triggers on one list, extracted from a realization of all flat units. -/
def fullSourceListTrigger {t w m M : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (ℓ : FullScheduledListIndex t m N) :
    Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) →
      Fin (fullSourceListConstituents ℓ) → Finset (Fin (M + m)) :=
  fun c e => V (fullSourceListUnit ℓ c e)

/-- Bodies on one list, extracted from the concrete positive mixtures and
canonical plus/minus packets. -/
noncomputable def fullSourceListBody {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (ℓ : FullScheduledListIndex t m N) :
    Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) →
      Fin (fullSourceListConstituents ℓ) → List (Finset (Fin (M + m))) :=
  fun c e => fullSourceUnitBody design (fullSourceListUnit ℓ c e)

/-- Independent real schedule tick of one source list. -/
noncomputable def fullSourceListTick {t w m L : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) : ℕ :=
  scheduleTick L (fullSourceListCopies (w := w) (ρ := ρ) ℓ)
    (fullSourceListWeight mix radial angle ℓ)

/-- Actual displayed positive DNF of one independently scheduled list. -/
noncomputable def fullSourceScheduledListDnf {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) : List (Finset (Fin ((M + m) + L))) :=
  physicalOrDnf (fun a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ) =>
    scheduledPacketUnitTerms (L := L) (fullSourceListTrigger V ℓ)
      (fullSourceListBody design ℓ) (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) a)

/-- Finite enumeration of all source lists for the variable-capacity OR. -/
noncomputable def fullSourceListEquivFin (t m : ℕ) (N : HigherSignPattern t → ℕ) :
    Fin (Fintype.card (FullScheduledListIndex t m N)) ≃ FullScheduledListIndex t m N :=
  (Fintype.equivFin (FullScheduledListIndex t m N)).symm

/-- The full independently scheduled physical source DNF. -/
noncomputable def fullIndependentScheduledSourceDnf {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ) :
    List (Finset (Fin ((M + m) + L))) :=
  physicalOrDnf (fun i => fullSourceScheduledListDnf design V mix radial angle
    (fullSourceListEquivFin t m N i))

/-- Conditioned expectation of one source list on an arbitrary global test.
No native full-complement ideal is used. -/
noncomputable def fullSourceListIdeal {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) (T : Finset (Fin (M + m))) : ℝ :=
  ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
    scheduleUnitFraction L (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c *
      ∑ e : Fin (fullSourceListConstituents ℓ),
        conditionedNativeExpectedTriggeredWalshStatisticD
          (fullSourceListAnchor ℓ).1 w
          (fullSourceListBody design ℓ c e) T

/-- Exact constituent-sum coefficient of one scheduled list before its OR
correction. -/
theorem realWalshCoefficient_fullSourceScheduledList {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) (T : Finset (Fin (M + m))) :
    realWalshCoefficient
      (constituentSum
        (fun a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ) => dnfEval
            (scheduledPacketUnitTerms (L := L) (fullSourceListTrigger V ℓ)
              (fullSourceListBody design ℓ) (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) a))
        Finset.univ) (embedFirstTerm (M + m) L T) =
      ∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
        scheduleUnitFraction L (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) c *
          ∑ e : Fin (fullSourceListConstituents ℓ),
            triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
              (fullSourceListBody design ℓ c e) T := by
  exact realWalshCoefficient_scheduledPacketConstituentSum
    (fullSourceListTrigger V ℓ) (fullSourceListBody design ℓ)
    (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) T

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- An actual conditioned-global realization of every generic and anchored
unit in the full all-pattern source.  The displayed family includes all
prefixes, all distinct-pair intersections, exact trigger widths, and arbitrary
finite global Walsh tests. -/
theorem exists_conditionedFullSourceEmbedding {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    {τ : Type*} [Fintype τ] (test : τ → Finset (Fin (M + m)))
    (hw : 0 < w) (hwprivate : ∀ a : BoundedAnchor t m, w ≤ a.1ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin (fullSourceUnitCount t w m N ρ) × τ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin (fullSourceUnitCount t w m N ρ) ×
          Fin (fullSourceUnitCount t w m N ρ),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((fullSourceUnitAnchor
            ((fullSourceUnitEquivFin t w m N ρ).symm p.2)).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4)) < 1) :
    ∃ V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)),
      (∀ u, (V u).card = w) ∧
      (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) ∧
      (∀ q : Fin (fullSourceUnitCount t w m N ρ) × τ,
        |(∑ i ∈ finPrefix q.1,
            triggeredWalshStatistic
              (V ((fullSourceUnitEquivFin t w m N ρ).symm i))
              (fullSourceUnitBody design
                ((fullSourceUnitEquivFin t w m N ρ).symm i)) (test q.2)) -
          ∑ i ∈ finPrefix q.1,
            conditionedNativeExpectedTriggeredWalshStatisticD
              (fullSourceUnitAnchor
                ((fullSourceUnitEquivFin t w m N ρ).symm i)).1 w
              (fullSourceUnitBody design
                ((fullSourceUnitEquivFin t w m N ρ).symm i)) (test q.2)| < ε) := by
  classical
  let e := fullSourceUnitEquivFin t w m N ρ
  let anchor : Fin (fullSourceUnitCount t w m N ρ) → BoundedAnchor t m :=
    fun i => fullSourceUnitAnchor (e.symm i)
  let body : Fin (fullSourceUnitCount t w m N ρ) → List (Finset (Fin (M + m))) :=
    fun i => fullSourceUnitBody design (e.symm i)
  obtain ⟨hΩ, U, hprefix, hpair, _hOr, _hWalsh⟩ :=
    exists_conditionedGlobalAvoidingPhysicalWalshEmbedding
      (m := M) (S := fun a : BoundedAnchor t m => a.1) anchor hw hwprivate
      body test hε (by simpa [anchor, e] using hbudget)
  let V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)) := fun u =>
    embedLastTerm M m (U (e u) (fullSourceUnitAnchor u)).1
  refine ⟨V, ?_, ?_, ?_⟩
  · intro u
    exact (card_embedLastTerm M m _).trans
      (avoidingTriggerSubset_spec (U (e u) (fullSourceUnitAnchor u))).2
  · intro u v huv
    have hflat : e u ≠ e v := by
      intro heq
      apply huv
      exact e.injective heq
    have h := hpair (e u) (e v) hflat
    have hu : e.symm (e u) = u := Equiv.symm_apply_apply e u
    have hv : e.symm (e v) = v := Equiv.symm_apply_apply e v
    dsimp only [anchor] at h
    rw [hu, hv] at h
    simpa only [V, ← embedLastTerm_inter, card_embedLastTerm] using h
  · intro q
    have h := hprefix q
    change |(∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (V (e.symm i)) (body i) (test q.2)) -
      ∑ i ∈ finPrefix q.1, conditionedNativeExpectedTriggeredWalshStatisticD
        (anchor i).1 w (body i) (test q.2)| < ε
    simpa only [V, body, anchor, Equiv.apply_symm_apply] using h

/-- The concrete scheduled DNF can be formed from the realized triggers;
its lists share this one trigger family but have independent real ticks. -/
theorem exists_conditionedFullIndependentScheduledSourceDnf {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    {τ : Type*} [Fintype τ] (test : τ → Finset (Fin (M + m)))
    (hw : 0 < w) (hwprivate : ∀ a : BoundedAnchor t m, w ≤ a.1ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin (fullSourceUnitCount t w m N ρ) × τ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin (fullSourceUnitCount t w m N ρ) ×
          Fin (fullSourceUnitCount t w m N ρ),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((fullSourceUnitAnchor
            ((fullSourceUnitEquivFin t w m N ρ).symm p.2)).1ᶜ.card : ℝ)) ^
            ((w + 3) / 4)) < 1) :
    ∃ V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)),
      let _gate := dnfEval (fullIndependentScheduledSourceDnf
        (L := L) design V mix radial angle)
      (∀ u, (V u).card = w) ∧
      (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) ∧
      (∀ q : Fin (fullSourceUnitCount t w m N ρ) × τ,
        |(∑ i ∈ finPrefix q.1,
            triggeredWalshStatistic
              (V ((fullSourceUnitEquivFin t w m N ρ).symm i))
              (fullSourceUnitBody design
                ((fullSourceUnitEquivFin t w m N ρ).symm i)) (test q.2)) -
          ∑ i ∈ finPrefix q.1,
            conditionedNativeExpectedTriggeredWalshStatisticD
              (fullSourceUnitAnchor
                ((fullSourceUnitEquivFin t w m N ρ).symm i)).1 w
              (fullSourceUnitBody design
                ((fullSourceUnitEquivFin t w m N ρ).symm i)) (test q.2)| < ε) := by
  obtain ⟨V, hcard, hpair, hprefix⟩ := exists_conditionedFullSourceEmbedding
    design test hw hwprivate hε hbudget
  exact ⟨V, hcard, hpair, hprefix⟩

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

lemma higherSignPatternWeight_le_one {t : ℕ} {radial : RadialControl t → ℝ}
    (hr : ∀ i, |radial i| ≤ 1) (σ : HigherSignPattern t) :
    higherSignPatternWeight radial σ ≤ 1 := by
  classical
  calc
    higherSignPatternWeight radial σ ≤
        ∑ τ : HigherSignPattern t, higherSignPatternWeight radial τ := by
      apply Finset.single_le_sum
      · intro τ _hτ
        exact higherSignPatternWeight_nonneg hr τ
      · exact Finset.mem_univ σ
    _ = 1 := sum_higherSignPatternWeight radial

lemma fullSourceListWeight_mem_unit {t m : ℕ}
    {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    {angle : Finset (Fin m) → ℝ} (ha : ∀ S, |angle S| ≤ 1)
    (ℓ : FullScheduledListIndex t m N) :
    0 ≤ fullSourceListWeight mix radial angle ℓ ∧
      fullSourceListWeight mix radial angle ℓ ≤ 1 := by
  cases ℓ with
  | inl g =>
      have hp := higherSignPatternWeight_nonneg hr g.1
      have hple := higherSignPatternWeight_le_one hr g.1
      have hm := mixtureCopyWeight_mem_unit (mix g.1) (hone g.1)
        ((hmass g.1).le.trans (by norm_num : (1 / 4 : ℝ) ≤ 1)) g.2
      constructor
      · exact mul_nonneg hp hm.1
      · calc
          fullSourceListWeight mix radial angle (Sum.inl g) =
              higherSignPatternWeight radial g.1 * mixtureCopyWeight (mix g.1) g.2 := rfl
          _ ≤ 1 * mixtureCopyWeight (mix g.1) g.2 :=
            mul_le_mul_of_nonneg_right hple hm.1
          _ ≤ 1 := by simpa using hm.2
  | inr qs =>
      exact ⟨sourceAnchorActiveFraction_nonneg angle _ qs.2 (ha _),
        sourceAnchorActiveFraction_le_one angle _ qs.2 (ha _)⟩

lemma fullSourceListTick_le_capacity {t w m L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    {angle : Finset (Fin m) → ℝ} (ha : ∀ S, |angle S| ≤ 1)
    (ℓ : FullScheduledListIndex t m N) :
    fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ ≤
      2 ^ L * fullSourceListCopies (w := w) (ρ := ρ) ℓ := by
  exact scheduleTick_le_capacity
    (fullSourceListWeight_mem_unit mix hone hmass hr ha ℓ).1
    (fullSourceListWeight_mem_unit mix hone hmass hr ha ℓ).2

/-- The bodies in a list do not depend on its copy index. -/
lemma fullSourceListBody_copy_independent {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (ℓ : FullScheduledListIndex t m N)
    (c c' : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ))
    (e : Fin (fullSourceListConstituents ℓ)) :
    fullSourceListBody design ℓ c e = fullSourceListBody design ℓ c' e := by
  cases ℓ <;> rfl

/-- Exact rounded mass of a source list against any constant packet mean. -/
theorem fullSourceListIdeal_eq_tick {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    {angle : Finset (Fin m) → ℝ} (ha : ∀ S, |angle S| ≤ 1)
    (ℓ : FullScheduledListIndex t m N) (T : Finset (Fin (M + m)))
    (value : ℝ) (hvalue : ∀ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
      (∑ e : Fin (fullSourceListConstituents ℓ),
        conditionedNativeExpectedTriggeredWalshStatisticD
          (fullSourceListAnchor ℓ).1 w (fullSourceListBody design ℓ c e) T) = value) :
    fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle ℓ T =
      (fullSourceListCopies (w := w) (ρ := ρ) ℓ : ℝ) *
        copyWeight (fullSourceListCopies (w := w) (ρ := ρ) ℓ) L
          (fullSourceListWeight mix radial angle ℓ) * value := by
  classical
  let K := fullSourceListCopies (w := w) (ρ := ρ) ℓ
  let J := fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ
  have hJ : J ≤ 2 ^ L * K := fullSourceListTick_le_capacity mix hone hmass hr ha ℓ
  unfold fullSourceListIdeal
  simp_rw [hvalue]
  rw [← Finset.sum_mul, sum_scheduleUnitFraction L K J hJ]
  by_cases hK : K = 0
  · change ((J : ℝ) / (2 ^ L : ℝ)) * value =
      (K : ℝ) * copyWeight K L (fullSourceListWeight mix radial angle ℓ) * value
    simp [K, hK, J, fullSourceListTick, copyWeight, copyCapacity, scheduleTick]
  · have hKpos : 0 < K := Nat.pos_of_ne_zero hK
    have hc := copyCapacity_pos hKpos L
    change ((J : ℝ) / (2 ^ L : ℝ)) * value = _
    unfold copyWeight copyCapacity
    change ((J : ℝ) / (2 ^ L : ℝ)) * value =
      (K : ℝ) * ((J : ℝ) / ((2 ^ L : ℝ) * (K : ℝ))) * value
    have hKR : (K : ℝ) ≠ 0 := by exact_mod_cast hK
    have h2 : ((2 ^ L : ℕ) : ℝ) ≠ 0 := by positivity
    field_simp

/-- The actual anchored conditioned ideal is exactly the public independent
packet-list ideal on last-block tests. -/
theorem fullSourceListIdeal_anchor_eq_independent {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    [hΩ : ∀ S : Finset (Fin m), Nonempty (AvoidingTriggerSubset S w)]
    (q : SourceAnchorFiberIndex t m) (s : Fin 2) (T : Finset (Fin m)) :
    fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle (Sum.inr (q, s))
        (embedLastTerm M m T) =
      scheduledAvoidingPacketListIdeal
        (K := sourceAnchorCopies t w m ρ q.1.1) (sourceAnchorFiberAnchor q).1 w L
        (scheduleTick L (sourceAnchorCopies t w m ρ q.1.1)
          (sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s))
        (fun _c e => anchorPacketBody t (sourceSign_spec s)
          (sourceAnchorFiberAnchor q).1 e) T := by
  classical
  unfold fullSourceListIdeal scheduledAvoidingPacketListIdeal
  apply Finset.sum_congr rfl
  intro c _hc
  change scheduleUnitFraction L (fullSourceListTick (w := w) (ρ := ρ) (L := L)
      mix radial angle (Sum.inr (q, s))) c *
      (∑ e : Fin (16 * t), conditionedNativeExpectedTriggeredWalshStatisticD
        (sourceAnchorFiberAnchor q).1 w
        (embedLastBody M m (anchorPacketBody t (sourceSign_spec s)
          (sourceAnchorFiberAnchor q).1 e)) (embedLastTerm M m T)) = _
  congr 1
  apply Finset.sum_congr rfl
  intro e _he
  exact conditionedNativeExpectedTriggeredWalshStatisticD_embedLast
    (m := M) (w := w) (sourceAnchorFiberAnchor q).1
    (anchorPacketBody t (sourceSign_spec s) (sourceAnchorFiberAnchor q).1 e) T

/-- All anchored copy lists sum to the exact public independent all-sign ideal. -/
theorem sum_fullSourceListIdeal_anchor_eq_independentAllSign {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    [hΩ : ∀ S : Finset (Fin m), Nonempty (AvoidingTriggerSubset S w)]
    (T : Finset (Fin m)) :
    (∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
      fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle (Sum.inr (q, s))
        (embedLastTerm M m T)) =
      independentScheduledAllSignAvoidingIdeal t w m L ρ angle T := by
  classical
  simp_rw [fullSourceListIdeal_anchor_eq_independent design mix radial angle]
  rfl

/-- Total conditioned ideal of every generic and anchored source list. -/
noncomputable def fullIndependentScheduledSourceIdeal {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin (M + m))) : ℝ :=
  ∑ ℓ : FullScheduledListIndex t m N,
    fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle ℓ T

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Conditioned generic means on last-block tests are the older separated
means; the first-block pool is not averaged over a native complement. -/
theorem conditionedNativeExpectedTriggeredWalshStatisticD_empty_firstBody_lastTest
    {M m w : ℕ} (hw : w ≤ m) (body : List (Finset (Fin M)))
    (T : Finset (Fin m)) :
    conditionedNativeExpectedTriggeredWalshStatisticD (∅ : Finset (Fin m)) w
      (embedFirstBody M m body) (embedLastTerm M m T) =
      walshCoefficient (dnfEval body) ∅ * pureTriggerUnitMean m w T := by
  have hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin m)) w) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    simpa using hw
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin m)) w) := hΩ
  unfold conditionedNativeExpectedTriggeredWalshStatisticD
  rw [dif_pos hΩ]
  exact expectedSeparatedTriggeredWalshStatistic_firstBody_lastTest hw body T

/-- The generic list ideal has its exact rounded barycentric/mixture tick and
its fair pool mass times the common pure-trigger mean. -/
theorem fullSourceListIdeal_generic_eq_tick {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    {angle : Finset (Fin m) → ℝ} (ha : ∀ S, |angle S| ≤ 1)
    (hw : w ≤ m) (g : FullGenericListIndex t N) (T : Finset (Fin m)) :
    fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle
        (Sum.inl g) (embedLastTerm M m T) =
      (sourceCopyCount t w : ℝ) *
        copyWeight (sourceCopyCount t w) L
          (higherSignPatternWeight radial g.1 * mixtureCopyWeight (mix g.1) g.2) *
        (walshCoefficient (dnfEval (sourceMixtureBody (design g.1) g.2)) ∅ *
          pureTriggerUnitMean m w T) := by
  apply fullSourceListIdeal_eq_tick design mix hone hmass hr ha (Sum.inl g)
    (embedLastTerm M m T)
  intro c
  change (∑ _e : Fin 1,
    conditionedNativeExpectedTriggeredWalshStatisticD (∅ : Finset (Fin m)) w
      (embedFirstBody M m (sourceMixtureBody (design g.1) g.2))
      (embedLastTerm M m T)) = _
  rw [Fin.sum_univ_one]
  exact conditionedNativeExpectedTriggeredWalshStatisticD_empty_firstBody_lastTest
    hw (sourceMixtureBody (design g.1) g.2) T

/-- A list/copy/constituent triple determines its flat source unit. -/
lemma fullSourceListUnit_injective {t w m : ℕ} {N : HigherSignPattern t → ℕ}
    {ρ : ℕ → ℝ} (ℓ : FullScheduledListIndex t m N) :
    Function.Injective (fun x : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ) ×
      Fin (fullSourceListConstituents ℓ) => fullSourceListUnit ℓ x.1 x.2) := by
  rintro ⟨c, e⟩ ⟨c', e'⟩ h
  cases ℓ with
  | inl g =>
      change (Sum.inl ⟨g, c⟩ : FullSourceUnitIndex t w m N ρ) =
        Sum.inl ⟨g, c'⟩ at h
      have hc : c = c' := congrArg (fun u : FullSourceUnitIndex t w m N ρ =>
        match u with
        | Sum.inl g' => g'.2
        | Sum.inr _ => c) h
      subst c'
      have he : e = e' := by
        apply Fin.ext
        have he₀ : e.1 < 1 := e.isLt
        have he₁ : e'.1 < 1 := e'.isLt
        omega
      subst e'
      rfl
  | inr qs =>
      change (Sum.inr ⟨qs, c, e⟩ : FullSourceUnitIndex t w m N ρ) =
        Sum.inr ⟨qs, c', e'⟩ at h
      have hc : c = c' := Fin.ext (congrArg (fun u : FullSourceUnitIndex t w m N ρ =>
        match u with
        | Sum.inl _ => c.1
        | Sum.inr a => a.2.1.1) h)
      have he : e = e' := Fin.ext (congrArg (fun u : FullSourceUnitIndex t w m N ρ =>
        match u with
        | Sum.inl _ => e.1
        | Sum.inr a => a.2.2.1) h)
      subst c'
      subst e'
      rfl

/-- Actual OR-versus-arithmetic-sum correction of one scheduled list. -/
theorem abs_walsh_fullSourceScheduledListConstituentSum_sub_gate_le
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (hcard : ∀ u, (V u).card = w)
    (hinter : ∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (ℓ : FullScheduledListIndex t m N) (T : Finset (Fin (M + m))) :
    |realWalshCoefficient
      (constituentSum
        (fun a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
          fullSourceListConstituents ℓ) => dnfEval
            (scheduledPacketUnitTerms (L := L) (fullSourceListTrigger V ℓ)
              (fullSourceListBody design ℓ)
              (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ) a))
        Finset.univ) (embedFirstTerm (M + m) L T) -
      walshCoefficient (dnfEval (fullSourceScheduledListDnf design V mix radial angle ℓ))
        (embedFirstTerm (M + m) L T)| ≤
      ((Finset.univ : Finset (Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
        fullSourceListConstituents ℓ))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  let U := fullSourceListTrigger (M := M) V ℓ
  let B := fullSourceListBody (w := w) (ρ := ρ) (M := M) design ℓ
  let J := fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ
  have hcardFlat : ∀ a : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ),
      (scheduledPacketTrigger (L := L) U a).card = w := by
    intro a
    exact (card_embedFirstTerm (M + m) L _).trans (hcard _)
  have hinterFlat : ∀ a b : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ *
      fullSourceListConstituents ℓ), a ≠ b →
      4 * ((scheduledPacketTrigger (L := L) U a ∩
        scheduledPacketTrigger (L := L) U b).card) < w := by
    intro a b hab
    have hpair : (finProdFinEquiv.symm a) ≠ (finProdFinEquiv.symm b) := by
      intro heq
      apply hab
      exact finProdFinEquiv.symm.injective heq
    have hu : fullSourceListUnit ℓ (finProdFinEquiv.symm a).1
        (finProdFinEquiv.symm a).2 ≠
        fullSourceListUnit ℓ (finProdFinEquiv.symm b).1
          (finProdFinEquiv.symm b).2 := by
      intro heq
      exact hpair (fullSourceListUnit_injective ℓ heq)
    have h := hinter _ _ hu
    simpa only [scheduledPacketTrigger, U, fullSourceListTrigger,
      ← embedFirstTerm_inter, card_embedFirstTerm] using h
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (scheduledPacketTrigger (L := L) U)
    (scheduledPacketActiveBody (L := L) B J) hcardFlat hinterFlat
    (embedFirstTerm (M + m) L T)
  rw [jointTriggeredEval_scheduledPacket] at hOr
  simp_rw [← dnfEval_scheduledPacketUnitTerms] at hOr
  simpa only [U, B, J, fullSourceScheduledListDnf, scheduledPacketGate,
    dnfEval_physicalOrDnf] using hOr

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The total ideal splits into its actual all-pattern generic part and the
existing independent all-sign scheduled ideal. -/
theorem fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    [hΩ : ∀ S : Finset (Fin m), Nonempty (AvoidingTriggerSubset S w)]
    (T : Finset (Fin m)) :
    fullIndependentScheduledSourceIdeal (w := w) (ρ := ρ) (L := L)
        design mix radial angle (embedLastTerm M m T) =
      (∑ g : FullGenericListIndex t N,
        fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle
          (Sum.inl g) (embedLastTerm M m T)) +
      independentScheduledAllSignAvoidingIdeal t w m L ρ angle T := by
  classical
  unfold fullIndependentScheduledSourceIdeal
  rw [Fintype.sum_sum_type, Fintype.sum_prod_type,
    sum_fullSourceListIdeal_anchor_eq_independentAllSign]

/-- The guide's actual finite positive mixtures, together with one common
calibration threshold.  Above that threshold all higher-sign patterns have
pool designs in the *same* physical dimension; no list is padded with empty
pools. -/
theorem exists_allPatternPositiveMixtures_eventuallyCommonDesign
    {t : ℕ} (ht : 2 ≤ t) :
    ∃ (N : HigherSignPattern t → ℕ)
      (_ : ∀ σ, N σ ≤ t + 2)
      (mix : ∀ σ, FinitePositiveMixture (N σ)),
      (∀ σ, mixtureBracket (mix σ) 1 = 1) ∧
      (∀ σ, (∑ i, (mix σ).weight i) < 1 / 4) ∧
      (∀ σ, mixtureMomentJet (mix σ) t =
        knobbedMomentJet (sourceC t) (sourceKnobEta t) σ) ∧
      (∀ σ, MatchesJet t (mixtureResponse (mix σ) (sourceC t))
        (signedHigherResponse (sourceKnobEta t) σ) 0) ∧
      (∀ σ, 3 / 4 < (mix σ).pureWeight) ∧
      ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
        ∃ design : ∀ σ (i : Fin (N σ)), PoolDesign
          (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
          (physicalPoolR (sourceC t) ((mix σ).rate i) w)
          (physicalPoolV (sourceC t) w),
        ∀ σ (i : Fin (N σ)) (k : Fin (t + 1)),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ)
              (poolEval (design σ i))) 0 -
            iteratedDeriv k.1 (poolResponse (sourceC t) ((mix σ).rate i)) 0| < 1 := by
  obtain ⟨_hη, hall⟩ := exists_sourcePositiveMixture_all_signs_at_source ht
  choose N hN mix hone hmass hmom hjet hpure using hall
  have hbridge (σ : HigherSignPattern t) :=
    exists_common_threshold_eventually_sourceMixture_design_jets (t := t)
      (mix σ) (sourceC_pos ht)
      (η := fun _ : Fin (t + 1) => (1 : ℝ)) (fun _ => by norm_num)
  choose C0 hC0 using hbridge
  refine ⟨N, hN, mix, hone, hmass, hmom, hjet, hpure, ∑ σ, C0 σ, ?_⟩
  intro C' hC'
  have hall : ∀ᶠ w : ℕ in atTop,
      ∀ σ : HigherSignPattern t,
        ∃ design : ∀ i : Fin (N σ), PoolDesign
          (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
          (physicalPoolR (sourceC t) ((mix σ).rate i) w)
          (physicalPoolV (sourceC t) w),
          ∀ (i : Fin (N σ)) (k : Fin (t + 1)),
            |iteratedDeriv k.1 (biasedResponse (w : ℝ)
                (poolEval (design i))) 0 -
              iteratedDeriv k.1 (poolResponse (sourceC t) ((mix σ).rate i)) 0| < 1 := by
    rw [eventually_all]
    intro σ
    have hle : C0 σ ≤ C' :=
      (Finset.single_le_sum (fun τ _ => Nat.zero_le (C0 τ))
        (Finset.mem_univ σ)).trans hC'
    exact hC0 σ C' hle
  filter_upwards [hall] with w hw
  choose design hdesign using hw
  exact ⟨design, hdesign⟩

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Exact all-pattern generic coefficient: every list pays its independent
rounded barycentric/internal-mixture weight, times the fair pool mass and the
common pure-trigger factor. -/
theorem sum_fullSourceListIdeal_generic_eq_roundedWeighted {t w m M L : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    {angle : Finset (Fin m) → ℝ} (ha : ∀ S, |angle S| ≤ 1)
    (hw : w ≤ m) (T : Finset (Fin m)) :
    (∑ g : FullGenericListIndex t N,
      fullSourceListIdeal (w := w) (ρ := ρ) (L := L) design mix radial angle
        (Sum.inl g) (embedLastTerm M m T)) =
      (sourceCopyCount t w : ℝ) * pureTriggerUnitMean m w T *
        ∑ g : FullGenericListIndex t N,
          copyWeight (sourceCopyCount t w) L
            (higherSignPatternWeight radial g.1 * mixtureCopyWeight (mix g.1) g.2) *
            walshCoefficient (dnfEval (sourceMixtureBody (design g.1) g.2)) ∅ := by
  classical
  simp_rw [fullSourceListIdeal_generic_eq_tick design mix hone hmass hr ha hw]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro g _hg
  ring

/-- Exact last-block coefficient of the complete independently scheduled
source ideal, in the weighted generic-plus-public-allSign form. -/
theorem fullIndependentScheduledSourceIdeal_embedLast_eq_roundedWeighted
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    {angle : Finset (Fin m) → ℝ} (ha : ∀ S, |angle S| ≤ 1)
    [hΩ : ∀ S : Finset (Fin m), Nonempty (AvoidingTriggerSubset S w)]
    (hw : w ≤ m) (T : Finset (Fin m)) :
    fullIndependentScheduledSourceIdeal (w := w) (ρ := ρ) (L := L)
        design mix radial angle (embedLastTerm M m T) =
      (sourceCopyCount t w : ℝ) * pureTriggerUnitMean m w T *
        (∑ g : FullGenericListIndex t N,
          copyWeight (sourceCopyCount t w) L
            (higherSignPatternWeight radial g.1 * mixtureCopyWeight (mix g.1) g.2) *
            walshCoefficient (dnfEval (sourceMixtureBody (design g.1) g.2)) ∅) +
      independentScheduledAllSignAvoidingIdeal t w m L ρ angle T := by
  rw [fullIndependentScheduledSourceIdeal_embedLast_eq_generic_add_allSign,
    sum_fullSourceListIdeal_generic_eq_roundedWeighted design mix hone hmass hr ha hw]

end MonotoneDNF


==> anc/MonotoneDNF/FullWeightResponseEndpoint.lean <==
module

public import MonotoneDNF.ComposedCalibratedFullSourceResponse
public import MonotoneDNF.PhysicalFullWeightSchedule

@[expose] public section

/-!
# Full-weight endpoint for the calibrated source response

The old OR/SUM bridge chooses a partial-unit index in `Fin K`, which does not
exist at full capacity.  This file uses the public optional-partial schedule,
whose `none` branch is exactly the complete full-capacity schedule.  Thus the
OR/SUM correction and the calibrated zero-jet diagonal hold for every list
weight in `[0,1]`, including weight one.

The response statements retain their original full physical/selector Boolean
OR, growing source-copy schedule and fixed-order zero-jet scope.  No native
avoiding law, arbitrary-width limit, nonzero-`z` limit, product contact or
`RareGateData.Stats` construction is asserted.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology
open Finset

attribute [local instance] Classical.propDecidable

/-- Full-domain flattening of the optional-partial scheduled constituent sum.
Unlike the old version this needs no partial index and hence includes full
capacity. -/
theorem realWalshCoefficient_constituentSum_scheduledOptionalCopyFamily_full
    {I m L K : ℕ} (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (S : Finset (Fin (m + L))) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
          (scheduledOptionalCopyFamilyBodies m L weight (embedFirstCopyU m L U)
            (embedFirstCopyBody m L (K := K) body) a))) Finset.univ) S =
      embeddedCopyConstituentFullWalshSum (L := L) U body weight S := by
  unfold embeddedCopyConstituentFullWalshSum
  rw [realWalshCoefficient_constituentSum]
  change (∑ a : Fin (I * K), walshCoefficient
    (dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
      (scheduledOptionalCopyFamilyBodies m L weight (embedFirstCopyU m L U)
        (embedFirstCopyBody m L (K := K) body) a))) S) = _
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K))
    (fun a => walshCoefficient
      (dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
        (scheduledOptionalCopyFamilyBodies m L weight (embedFirstCopyU m L U)
          (embedFirstCopyBody m L (K := K) body) a))) S)]
  simp only [copyFamilyFlattenU, scheduledOptionalCopyFamilyBodies,
    Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  apply Finset.sum_congr rfl
  intro p hp
  congr 1
  funext x
  rw [dnfEval_triggeredBody_scheduledOptionalPartialBodies
    p (embedFirstCopyU m L U ℓ) (embedFirstCopyBody m L (K := K) body ℓ) x]
  simp only [embedFirstCopyU, embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms]

/-- The actual OR-versus-SUM correction on every global Walsh test, with no
partial-unit index and hence no exclusion of full-weight lists. -/
theorem abs_embeddedCopyConstituentFullWalshSum_sub_gate_le_all_weights
    {I m L K w : ℕ} (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (S : Finset (Fin (m + L)))
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w) :
    |embeddedCopyConstituentFullWalshSum (L := L) U body weight S -
      walshCoefficient
        (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight)) S| ≤
          triggeredORError (I * K) w := by
  have hcardFlat : ∀ a : Fin (I * K),
      (copyFamilyFlattenU (embedFirstCopyU m L U) a).card = w := by
    intro a
    simpa [copyFamilyFlattenU, embedFirstCopyU] using
      hcard (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2
  have hinterFlat : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (embedFirstCopyU m L U) a) ∩
        (copyFamilyFlattenU (embedFirstCopyU m L U) b)).card < w := by
    intro a b hab
    simpa only [copyFamilyFlattenU, embedFirstCopyU, ← embedFirstTerm_inter,
      card_embedFirstTerm] using hinter a b hab
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (copyFamilyFlattenU (embedFirstCopyU m L U))
    (scheduledOptionalCopyFamilyBodies m L weight (embedFirstCopyU m L U)
      (embedFirstCopyBody m L (K := K) body)) hcardFlat hinterFlat S
  rw [jointTriggeredEval_scheduledOptionalCopyFamily weight
      (embedFirstCopyU m L U) (embedFirstCopyBody m L (K := K) body),
    realWalshCoefficient_constituentSum_scheduledOptionalCopyFamily_full
      weight U body S] at hOr
  simpa only [embeddedCopyFamilyDnf, triggeredORError, embedFirstCopyU,
    embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms] using hOr

/-- Full-domain OR/SUM zero-jet correction for arbitrary scheduled weights.
In particular a weight-one list is handled by the no-next-unit branch rather
than by a nonexistent partial index. -/
theorem abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_all_weights
    {I m L K w : ℕ} (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (w₀ : ℝ) (k : ℕ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w) :
    |iteratedDeriv k (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
        U body weight w w₀) 0 -
      iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
        U body weight w w₀) 0| ≤
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k *
        ((m + L).choose k : ℝ) * triggeredORError (I * K) w := by
  let A : Finset (Fin (m + L)) → ℝ :=
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
  let B : Finset (Fin (m + L)) → ℝ := fun S =>
    walshCoefficient (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight)) S
  have hcoeff (S : Finset (Fin (m + L))) :
      |B S - A S| ≤ triggeredORError (I * K) w := by
    dsimp [A, B]
    rw [abs_sub_comm]
    exact abs_embeddedCopyConstituentFullWalshSum_sub_gate_le_all_weights
      weight U body S hcard hinter
  have hdeg := abs_physicalCoefficientDegreeSum_sub_le (m + L) k B A
    (triggeredORError (I * K) w) (fun S hS => hcoeff S)
  have hsumfun := funext
    (embeddedCopyConstituentFullWalshResponse_as_polynomial
      (L := L) (w := w) U body weight w₀ ·)
  rw [show iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀) 0 =
    iteratedDeriv k (fun z => (2 : ℝ) ^ w * physicalCoefficientPolynomial (m + L) w₀
      (embeddedCopyConstituentFullWalshSum (L := L) U body weight) z) 0 from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hsumfun]
  unfold embeddedCopyFamilyFullNormalizedWalshResponse
  rw [iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 B k),
    iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 A k),
    iteratedDeriv_physicalCoefficientPolynomial_zero,
    iteratedDeriv_physicalCoefficientPolynomial_zero]
  change |(2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k A)| ≤ _
  rw [show (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k A) =
    ((2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k) *
      (physicalCoefficientDegreeSum (m + L) k B -
        physicalCoefficientDegreeSum (m + L) k A) by ring, abs_mul]
  have hfactor : |(2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k| =
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k := by
    simp only [abs_mul, abs_pow, abs_of_nonneg (show (0 : ℝ) ≤ 2 ^ w by positivity),
      abs_of_nonneg (show 0 ≤ (k.factorial : ℝ) by positivity)]
  rw [hfactor]
  have hfac : (0 : ℝ) ≤ (k.factorial : ℝ) := Nat.cast_nonneg _
  simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hdeg
    (mul_nonneg (mul_nonneg (pow_nonneg (by norm_num : (0 : ℝ) ≤ 2) w) hfac)
      (pow_nonneg (abs_nonneg (2 / w₀)) k))

/-- Actual scheduled source OR on the complete physical/selector Walsh domain,
including full-weight lists.  The two normalized budgets and all geometric and
calibration premises are unchanged; only the fictitious partial index is gone. -/
theorem tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse_all_weights
    {α : Type*} {l : Filter α} {N : ℕ} {m : α → ℕ}
    {R v : α → Fin N → ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ q i, PoolDesign (m q) (R q i) (v q i))
    (U : ∀ q, Fin (N + 1) → Fin (K q) → Finset (Fin (m q)))
    (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun q =>
      iteratedDeriv r (biasedResponse (W q : ℝ) (poolEval (design q i))) 0) l
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)))
    (hcard : ∀ᶠ q in l, ∀ ℓ p, (U q ℓ p).card = W q)
    (hinter : ∀ᶠ q in l, ∀ a b, a ≠ b →
      4 * ((copyFamilyFlattenU (m := m q) (L := 0) (U q) a) ∩
        (copyFamilyFlattenU (m := m q) (L := 0) (U q) b)).card < W q)
    (hpool : ∀ᶠ q in l, ∀ i p r, Disjoint (U q i.succ p) ((design q i r).1))
    (hmix : Tendsto (fun q => (K q : ℝ)⁻¹ *
      selectorPartialCopyJetBudget (N + 1) (m q) (L q) (W q) k (W q : ℝ)) l (𝓝 0))
    (hOr : Tendsto (fun q => (K q : ℝ)⁻¹ *
      sourceORJetBudget (N + 1) (K q) (m q + L q) (W q) k (W q : ℝ)) l (𝓝 0)) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (K q : ℝ)⁻¹ * embeddedCopyFamilyFullNormalizedWalshResponse (L := L q)
        (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
        (W q) (W q : ℝ) z) 0) l
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  apply tendsto_iteratedDeriv_inv_mul_of_error (K := K)
    (A := fun q z => embeddedCopyFamilyFullNormalizedWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z)
    (B := fun q z => embeddedCopyConstituentFullWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z) k
  · intro q
    exact contDiffAt_embeddedCopyFamilyFullNormalizedWalshResponse
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k
  · intro q
    exact contDiffAt_embeddedCopyConstituentFullWalshResponse
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k
  · exact hOr
  · filter_upwards [hcard, hinter] with q hc hi
    exact abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_all_weights
      (mixtureCopyWeight mix) (U q) (sourceMixtureBody (design q))
      (W q : ℝ) k hc hi
  · exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentFullWalshResponse
      hK W hW hinv mix hone hmass design U c k hjet hcard hpool hmix

/-- The constructed calibrated diagonal with the full global response limit,
conditional only on its two explicit normalized budgets.  Every normalized
source list weight is accepted, including one. -/
theorem exists_calibratedFullSourceResponseDiagonal_of_budgets_all_weights
    {N t L k : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hk : k ≤ t) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
        ((Tendsto (fun n : ℕ => (sourceCopyCount t (W n) : ℝ)⁻¹ *
            selectorPartialCopyJetBudget (N + 1)
              (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k
              (W n : ℝ)) atTop (𝓝 0)) →
         (Tendsto (fun n : ℕ => (sourceCopyCount t (W n) : ℝ)⁻¹ *
            sourceORJetBudget (N + 1) (sourceCopyCount t (W n))
              (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
              (W n) k (W n : ℝ)) atTop (𝓝 0)) →
            Tendsto (fun n : ℕ => iteratedDeriv k (fun z =>
              (sourceCopyCount t (W n) : ℝ)⁻¹ *
                embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                  (separatedCopyU
                    (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                  (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                    (design n i)))
                  (mixtureCopyWeight mix) (W n) (W n : ℝ) z) 0) atTop
              (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0))) := by
  obtain ⟨C0, W0, hC0, hW0, hWs0, hCW0, design0, U0, hjet0, hcard0, hinter0⟩ :=
    exists_calibratedSourceResponseDiagonal (t := t) mix hc
  let C : ℕ → ℕ := fun n => C0 (n + 1)
  let W : ℕ → ℕ := fun n => W0 (n + 1)
  let design : ∀ n i, PoolDesign
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)) :=
    fun n => design0 (n + 1)
  let U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
      Finset (Fin ((W n) ^ 2)) := fun n => U0 (n + 1)
  have hC : Tendsto C atTop atTop := by
    exact hC0.comp (tendsto_add_atTop_nat 1)
  have hW : Tendsto W atTop atTop := by
    exact hW0.comp (tendsto_add_atTop_nat 1)
  have hWs : StrictMono W := by
    intro a b hab
    exact hWs0 (Nat.add_lt_add_right hab 1)
  have hWpos (n : ℕ) : 0 < W n := by
    have hlt : W0 0 < W0 (n + 1) := hWs0 (Nat.succ_pos n)
    exact Nat.zero_lt_of_lt hlt
  have hCW (n : ℕ) : C n ≤ W n := hCW0 (n + 1)
  refine ⟨C, W, design, U, hC, hW, hWs, hCW, ?_⟩
  intro hmix hOr
  have hK (n : ℕ) : 0 < sourceCopyCount t (W n) := Nat.pow_pos (hWpos n)
  have hinv : Tendsto (fun n => (copyCapacity (sourceCopyCount t (W n)) L)⁻¹)
      atTop (𝓝 0) := by
    exact (tendsto_inv_copyCapacity_sourceCopyCount t L).comp hW
  have hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun n =>
      iteratedDeriv r (biasedResponse (W n : ℝ)
        (poolEval (separatedPoolDesign ((W n) ^ 2) (design n i)))) 0) atTop
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)) := by
    intro i r hr
    have h := (hjet0 i r (hr.trans hk)).comp (tendsto_add_atTop_nat 1)
    simpa only [Function.comp_def, iteratedDeriv_biasedResponse_separatedPoolDesign,
      W, design] using h
  have hcard : ∀ n ℓ p, (separatedCopyU
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) ℓ p).card = W n := by
    intro n ℓ p
    simpa only [card_separatedCopyU, U] using hcard0 (n + 1) ℓ p
  have hinter : ∀ n a b, a ≠ b →
      4 * ((copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) a) ∩
        (copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) b)).card <
        W n := by
    intro n a b hab
    exact separatedCopyU_smallIntersections (U n) _ rfl (hinter0 (n + 1)) a b hab
  have hpool : ∀ n i p r, Disjoint
      (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) i.succ p)
      (((separatedPoolDesign ((W n) ^ 2) (design n i)) r).1) := by
    intro n i p r
    exact separatedSource_hpool (design n) (U n) i p r
  exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse_all_weights
    (K := fun n => sourceCopyCount t (W n)) (L := fun _ : ℕ => L)
    (Filter.Eventually.of_forall hK) W hW hinv mix hone hmass _ _ c k
    hjet (Filter.Eventually.of_forall hcard) (Filter.Eventually.of_forall hinter)
    (Filter.Eventually.of_forall hpool) hmix hOr

/-- **Full-weight calibrated diagonal response.**  This is the same genuine
full physical/selector Boolean-OR zero-jet scope as the public non-full-weight
theorem, but with the endpoint restriction removed by the optional schedule. -/
theorem exists_calibratedFullSourceResponseDiagonal_all_weights
    {N t L k : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hk : k ≤ t) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
          Tendsto (fun n : ℕ => iteratedDeriv k (fun z =>
            (sourceCopyCount t (W n) : ℝ)⁻¹ *
              embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                (separatedCopyU
                  (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                  (design n i)))
                (mixtureCopyWeight mix) (W n) (W n : ℝ) z) 0) atTop
            (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  obtain ⟨C, W, design, U, hC, hW, hWs, hCW, hbridge⟩ :=
    exists_calibratedFullSourceResponseDiagonal_of_budgets_all_weights
      mix hc hone hmass hk
  have hkexp : 4 * k + 1 ≤ sourceCopyExponent t := by
    unfold sourceCopyExponent
    omega
  have hmix := tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
    N t L k C W hCW hW hkexp
  have hOr := tendsto_invSourceCopyCount_mul_sourceORJetBudget N t L k C W hCW hW
  exact ⟨C, W, design, U, hC, hW, hWs, hCW, hbridge hmix hOr⟩

end MonotoneDNF

#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledOptionalCopyFamily_full
#print axioms MonotoneDNF.abs_embeddedCopyConstituentFullWalshSum_sub_gate_le_all_weights
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_all_weights
#print axioms MonotoneDNF.tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse_all_weights
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_of_budgets_all_weights
#print axioms MonotoneDNF.exists_calibratedFullSourceResponseDiagonal_all_weights


==> anc/MonotoneDNF/GateAngleCountermodel.lean <==
module

public import MonotoneDNF.AllSignPacketCalibration

@[expose] public section

/-!
# A finite own-angle obstruction to reusing an unscheduled gate

The source trigger seed is deliberately fixed in the final theorem.  Only the
angular dial changes.  On a degree-`t` anchor supported at one test set, the
exact unrounded all-sign coefficient changes by its own source intensity.
Consequently the two independently scheduled ideals cannot both be close to
the same unscheduled constituent sum when the tolerance beats that response.
This is not an obstruction to independently scheduled copy-family gates.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- An angular dial supported on one Walsh set. -/
noncomputable def pointAngle {m : ℕ} (T : Finset (Fin m)) : Finset (Fin m) → ℝ :=
  fun Q => if Q = T then 1 else 0

@[simp] lemma pointAngle_self {m : ℕ} (T : Finset (Fin m)) :
    pointAngle T T = 1 := by simp [pointAngle]

lemma pointAngle_eq_zero_of_ne {m : ℕ} {T Q : Finset (Fin m)} (h : Q ≠ T) :
    pointAngle T Q = 0 := by simp [pointAngle, h]

lemma abs_pointAngle_le_one {m : ℕ} (T : Finset (Fin m)) (Q : Finset (Fin m)) :
    |pointAngle T Q| ≤ 1 := by
  by_cases h : Q = T <;> simp [pointAngle, h]

/-- The strictly-lower part vanishes at the support of a degree-`t` point
angle. -/
lemma lowerAnchorPacketResponse_pointAngle_self
    {m t w : ℕ} (ht : 0 < t) (T : Finset (Fin m)) (hT : T.card = t)
    (hwm : w + t ≤ m) (htw : t ≤ w) (rho : ℕ → ℝ) :
    lowerAnchorPacketResponse t w t
      (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w m rho ℓ))
      (fun _ => pointAngle T) T = 0 := by
  classical
  unfold lowerAnchorPacketResponse
  apply Finset.sum_eq_zero
  intro ℓ hℓ
  have hℓlt : ℓ < t := (Finset.mem_Ico.mp hℓ).2
  have hℓpos : 0 < ℓ := (Finset.mem_Ico.mp hℓ).1
  rw [anchorPacketDegreeResponse_eq ht hT hℓlt.le
    (by omega : w + ℓ ≤ m) (by omega : t - ℓ ≤ w)]
  apply mul_eq_zero_of_right
  apply Finset.sum_eq_zero
  intro S hS
  have hST : S ⊆ T := (Finset.mem_powersetCard.mp hS).1
  have hcard : S.card = ℓ := (Finset.mem_powersetCard.mp hS).2
  have hne : S ≠ T := by
    intro heq
    subst S
    rw [hT] at hcard
    omega
  exact pointAngle_eq_zero_of_ne hne

/-- Exact own-degree response of the structured, unrounded all-sign ideal. -/
lemma enumeratedAllSignIdealCoefficients_pointAngle_sub_zero
    {t w m : ℕ} (ht : 0 < t) (T : Finset (Fin m)) (hT : T.card = t)
    (hwm : w + t ≤ m) (htw : t ≤ w) (rho : ℕ → ℝ) :
    enumeratedAllSignIdealCoefficients t w m rho (pointAngle T) T -
      enumeratedAllSignIdealCoefficients t w m rho (fun _ => 0) T =
    sourceAnchorIntensity w (sourceAnchorCopies t w m rho t) := by
  classical
  let gamma := fun ℓ => sourceAnchorIntensity w
    (sourceAnchorCopies t w m rho ℓ)
  have hone := enumeratedAnchorSignCoefficients_eq_ownLower
    ht (by omega : 1 ≤ t) le_rfl hwm rho (pointAngle T) hT
  have hzero := enumeratedAnchorSignCoefficients_eq_ownLower
    ht (by omega : 1 ≤ t) le_rfl hwm rho (fun _ => 0) hT
  have hown := anchorPacketDegreeResponse_own (t := t) ht hT hwm
    (gamma t) (pointAngle T)
  have hownZero := anchorPacketDegreeResponse_own (t := t) ht hT hwm
    (gamma t) (fun _ => 0)
  have hlower := lowerAnchorPacketResponse_pointAngle_self ht T hT hwm htw rho
  have hlowerZero : lowerAnchorPacketResponse t w t gamma (fun _ => fun _ => 0) T = 0 := by
    unfold lowerAnchorPacketResponse
    apply Finset.sum_eq_zero
    intro ℓ hℓ
    have hℓlt : ℓ < t := (Finset.mem_Ico.mp hℓ).2
    rw [anchorPacketDegreeResponse_eq ht hT hℓlt.le
      (by omega : w + ℓ ≤ m) (by omega : t - ℓ ≤ w)]
    simp
  unfold enumeratedAllSignIdealCoefficients
  rw [hone, hzero]
  unfold idealOwnLowerAnchorCoefficients
  rw [hown, hownZero, hlower, hlowerZero]
  simp [gamma]


/-- The same exact own-angle response on the canonical displayed-body ideal. -/
lemma mixedAppendedAllSignIdealCoefficient_pointAngle_sub_zero
    {t w : ℕ} (ht : 0 < t) (htw : t ≤ w) (hwm : w + t ≤ w ^ 2)
    (R : ℕ) (rho : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (T : Finset (Fin (w ^ 2))) (hT : T.card = t) :
    mixedAppendedAllSignIdealCoefficient R t w rho M P (pointAngle T)
          (embedLastTerm M (w ^ 2) T) -
        mixedAppendedAllSignIdealCoefficient R t w rho M P (fun _ => 0)
          (embedLastTerm M (w ^ 2) T) =
      sourceAnchorIntensity w (sourceAnchorCopies t w (w ^ 2) rho t) := by
  rw [mixedAppendedAllSignIdealCoefficient_eq_enumerated ht hwm R rho M P,
    mixedAppendedAllSignIdealCoefficient_eq_enumerated ht hwm R rho M P]
  exact enumeratedAllSignIdealCoefficients_pointAngle_sub_zero
    ht T hT hwm htw rho

/-- The arithmetic constituent sum of the actual unscheduled canonical mixed
source.  It has no angular-dial argument. -/
noncomputable def unscheduledCanonicalMixedSourceSum
    (R t w : ℕ) (rho : ℕ → ℝ) (M : ℕ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) rho) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (T : Finset (Fin (w ^ 2))) : ℝ :=
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) rho
  let B := canonicalAnchorPacketBodies t A
  ∑ i, triggeredWalshStatistic
    (separatedSourceTrigger M (mixedSourceAnchor R t w rho A) U i)
    (mixedAppendedSourceBody R t w rho M P B i)
    (embedLastTerm M (w ^ 2) T)

/-- Identification with the public actual mixed-source constituent sum. -/
lemma unscheduledCanonicalMixedSourceSum_eq_actual
    (R t w : ℕ) (rho : ℕ → ℝ) (M : ℕ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) rho) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (T : Finset (Fin (w ^ 2))) :
    unscheduledCanonicalMixedSourceSum R t w rho M U P T =
      mixedAppendedActualConstituentCoefficient R t w rho M
        (flatSourceAnchorPacketAnchor t w (w ^ 2) rho) U P
        (canonicalAnchorPacketBodies t
          (flatSourceAnchorPacketAnchor t w (w ^ 2) rho))
        (embedLastTerm M (w ^ 2) T) := rfl

/-- A fixed unscheduled constituent sum cannot be `ε`-close to both scheduled
full ideals at angles zero and `pointAngle T` when the own-dial source response
exceeds twice the centering tolerance plus twice the rounding allowance. -/
theorem not_unscheduled_hcenter_at_zero_and_pointAngle
    {t w : ℕ} {ε : ℝ} (ht : 0 < t) (htw : t ≤ w) (hw : 0 < w)
    (hwm : w + t ≤ w ^ 2) (R : ℕ) (rho : ℕ → ℝ) (M L : ℕ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) rho) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (T : Finset (Fin (w ^ 2))) (hT : T.card = t)
    (hsmall : 2 * (ε + allSignRawRoundingBound t w L) <
      sourceAnchorIntensity w (sourceAnchorCopies t w (w ^ 2) rho t))
    (hzero : |unscheduledCanonicalMixedSourceSum R t w rho M U P T -
      mixedAppendedScheduledFullIdealCoefficient R t w rho M L P (fun _ => 0)
        (embedLastTerm M (w ^ 2) T)| ≤ ε)
    (hone : |unscheduledCanonicalMixedSourceSum R t w rho M U P T -
      mixedAppendedScheduledFullIdealCoefficient R t w rho M L P (pointAngle T)
        (embedLastTerm M (w ^ 2) T)| ≤ ε) : False := by
  let g := unscheduledCanonicalMixedSourceSum R t w rho M U P T
  let s0 := mixedAppendedScheduledAllSignIdealCoefficient R t w rho M L P
    (fun _ => 0) (embedLastTerm M (w ^ 2) T)
  let s1 := mixedAppendedScheduledAllSignIdealCoefficient R t w rho M L P
    (pointAngle T) (embedLastTerm M (w ^ 2) T)
  let f0 := mixedAppendedScheduledFullIdealCoefficient R t w rho M L P
    (fun _ => 0) (embedLastTerm M (w ^ 2) T)
  let f1 := mixedAppendedScheduledFullIdealCoefficient R t w rho M L P
    (pointAngle T) (embedLastTerm M (w ^ 2) T)
  let u0 := mixedAppendedAllSignIdealCoefficient R t w rho M P
    (fun _ => 0) (embedLastTerm M (w ^ 2) T)
  let u1 := mixedAppendedAllSignIdealCoefficient R t w rho M P
    (pointAngle T) (embedLastTerm M (w ^ 2) T)
  let gamma := sourceAnchorIntensity w (sourceAnchorCopies t w (w ^ 2) rho t)
  let delta := allSignRawRoundingBound t w L
  have hua : u1 - u0 = gamma := by
    exact mixedAppendedAllSignIdealCoefficient_pointAngle_sub_zero
      ht htw hwm R rho M P T hT
  have hfs : f1 - f0 = s1 - s0 := by
    dsimp [f1, f0, s1, s0, mixedAppendedScheduledFullIdealCoefficient]
    ring
  have hr0 : |s0 - u0| ≤ delta := by
    exact abs_mixedAppendedScheduledAllSign_sub_unrounded_le_rawBound
      ht hwm hw R rho M L P (fun _ => 0) (by simp) T
  have hr1 : |s1 - u1| ≤ delta := by
    exact abs_mixedAppendedScheduledAllSign_sub_unrounded_le_rawBound
      ht hwm hw R rho M L P (pointAngle T) (abs_pointAngle_le_one T) T
  have hgap : |(f1 - f0) - gamma| ≤ 2 * delta := by
    rw [hfs, show (s1 - s0) - gamma = (s1 - u1) - (s0 - u0) by
      rw [show gamma = u1 - u0 from hua.symm]
      ring]
    exact (abs_sub _ _).trans (by linarith)
  have hclose : |f1 - f0| ≤ 2 * ε := by
    calc
      |f1 - f0| = |(f1 - g) + (g - f0)| := by ring_nf
      _ ≤ |f1 - g| + |g - f0| := abs_add_le _ _
      _ = |g - f1| + |g - f0| := by rw [abs_sub_comm f1 g]
      _ ≤ 2 * ε := by linarith
  have hgap' := abs_le.mp hgap
  have habs : f1 - f0 ≤ |f1 - f0| := le_abs_self _
  dsimp [gamma, delta] at hsmall hgap' habs
  change |g - f0| ≤ ε at hzero
  change |g - f1| ≤ ε at hone
  linarith

open Filter

/-- At the calibrated triangular source schedule, no one unscheduled mixed
source realization eventually meets the relative tolerance `gamma_t / 16`
for both the zero angle and a degree-`t` point angle.  This is an eventual
finite-gate obstruction, not a statement about independently scheduled gates. -/
theorem eventually_not_unscheduled_hcenter_at_zero_and_pointAngle_partV
    {t : ℕ} (ht : 0 < t) (R M : ℕ) :
    ∀ᶠ w : ℕ in atTop, ∀
      (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)) →
        (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
      (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
      (T : Finset (Fin (w ^ 2))), T.card = t →
      ¬ (|unscheduledCanonicalMixedSourceSum R t w (partVTriangularStrength t) M U P T -
          mixedAppendedScheduledFullIdealCoefficient R t w (partVTriangularStrength t)
            M (partVSelectorBits w) P (fun _ => 0) (embedLastTerm M (w ^ 2) T)| ≤
            sourceAnchorIntensity w (sourceAnchorCopies t w (w ^ 2)
              (partVTriangularStrength t) t) / 16 ∧
        |unscheduledCanonicalMixedSourceSum R t w (partVTriangularStrength t) M U P T -
          mixedAppendedScheduledFullIdealCoefficient R t w (partVTriangularStrength t)
            M (partVSelectorBits w) P (pointAngle T) (embedLastTerm M (w ^ 2) T)| ≤
            sourceAnchorIntensity w (sourceAnchorCopies t w (w ^ 2)
              (partVTriangularStrength t) t) / 16) := by
  filter_upwards [
    eventually_two_allSignRawRoundingBound_div_gamma_lt_eighth
      (t := t) (r := t) (by omega) le_rfl,
    eventually_ge_atTop (32 * t)] with w hraw hw32
  intro U P T hT
  have hw : 0 < w := by omega
  have htw : t ≤ w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + t ≤ w ^ 2 := by omega
  let gamma := sourceAnchorIntensity w
    (sourceAnchorCopies t w (w ^ 2) (partVTriangularStrength t) t)
  have heq := partVAnchorGamma_eq_sourceAnchorIntensity t w t
  have hgammaLower := pow_half_le_partVAnchorGamma_quadratic
    (t := t) (r := t) (w := w) (by omega) le_rfl hw32
  have heq' : partVAnchorGamma t w (w ^ 2) t (partVTriangularStrength t t) = gamma := heq
  have hgamma : 0 < gamma := by
    have hp : 0 < partVAnchorGamma t w (w ^ 2) t (partVTriangularStrength t t) :=
      (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hgammaLower
    rw [← heq']
    exact hp
  have hr'abs : 2 * allSignRawRoundingBound t w (partVSelectorBits w) / |gamma| <
      (1 : ℝ) / 8 := by
    rw [← heq']
    exact hraw
  have hr : 2 * allSignRawRoundingBound t w (partVSelectorBits w) / gamma <
      (1 : ℝ) / 8 := by simpa [abs_of_pos hgamma] using hr'abs
  have hr' : 2 * allSignRawRoundingBound t w (partVSelectorBits w) < gamma / 8 := by
    have hh := (div_lt_iff₀ hgamma).mp hr
    linarith
  have hsmall : 2 * (gamma / 16 + allSignRawRoundingBound t w (partVSelectorBits w)) <
      gamma := by linarith
  change ¬ (_ ∧ _)
  rintro ⟨hzero, hone⟩
  exact not_unscheduled_hcenter_at_zero_and_pointAngle
    ht htw hw hwm R (partVTriangularStrength t) M (partVSelectorBits w)
    U P T hT hsmall hzero hone

/-- The two one-test `hcenter` inequalities used by the obstruction. -/
noncomputable def UnscheduledTwoAngleHcenter
    (R t w : ℕ) (rho : ℕ → ℝ) (M L : ℕ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) rho) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (T : Finset (Fin (w ^ 2))) (ε : ℝ) : Prop :=
  |unscheduledCanonicalMixedSourceSum R t w rho M U P T -
      mixedAppendedScheduledFullIdealCoefficient R t w rho M L P (fun _ => 0)
        (embedLastTerm M (w ^ 2) T)| ≤ ε ∧
    |unscheduledCanonicalMixedSourceSum R t w rho M U P T -
      mixedAppendedScheduledFullIdealCoefficient R t w rho M L P (pointAngle T)
        (embedLastTerm M (w ^ 2) T)| ≤ ε

/-- Literal strict-face version of the eventual obstruction.  Whenever the
centering error satisfies the angular face allowance `2*E/gamma_t < 1/8`, the
same unscheduled realization cannot be used at both face angles. -/
theorem eventually_not_unscheduledHcenter_of_strictFaceError_partV
    {t : ℕ} (ht : 0 < t) (R M : ℕ) :
    ∀ᶠ w : ℕ in atTop, ∀
      (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)) →
        (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
      (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
      (T : Finset (Fin (w ^ 2))), T.card = t → ∀ {ε : ℝ},
      2 * ε / |partVAnchorGamma t w (w ^ 2) t (partVTriangularStrength t t)| <
        (1 : ℝ) / 8 →
      ¬ UnscheduledTwoAngleHcenter R t w (partVTriangularStrength t)
        M (partVSelectorBits w) U P T ε := by
  filter_upwards [
    eventually_not_unscheduled_hcenter_at_zero_and_pointAngle_partV ht R M,
    eventually_ge_atTop (32 * t)] with w hno hw32
  intro U P T hT ε hface hcenter
  let gamma := partVAnchorGamma t w (w ^ 2) t (partVTriangularStrength t t)
  have hgammaLower := pow_half_le_partVAnchorGamma_quadratic
    (t := t) (r := t) (w := w) (by omega) le_rfl hw32
  have hgamma : 0 < gamma :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hgammaLower
  have heq := partVAnchorGamma_eq_sourceAnchorIntensity t w t
  have hE : ε < gamma / 16 := by
    have hh : 2 * ε / gamma < (1 : ℝ) / 8 := by
      simpa [gamma, abs_of_pos hgamma] using hface
    have hh' := (div_lt_iff₀ hgamma).mp hh
    linarith
  apply hno U P T hT
  have hzero := hcenter.1
  have hone := hcenter.2
  change ε < partVAnchorGamma t w (w ^ 2) t (partVTriangularStrength t t) / 16 at hE
  rw [heq] at hE
  exact ⟨hzero.trans hE.le, hone.trans hE.le⟩

#print axioms MonotoneDNF.unscheduledCanonicalMixedSourceSum_eq_actual
#print axioms MonotoneDNF.lowerAnchorPacketResponse_pointAngle_self
#print axioms MonotoneDNF.enumeratedAllSignIdealCoefficients_pointAngle_sub_zero
#print axioms MonotoneDNF.mixedAppendedAllSignIdealCoefficient_pointAngle_sub_zero
#print axioms MonotoneDNF.not_unscheduled_hcenter_at_zero_and_pointAngle
#print axioms MonotoneDNF.eventually_not_unscheduled_hcenter_at_zero_and_pointAngle_partV
#print axioms MonotoneDNF.eventually_not_unscheduledHcenter_of_strictFaceError_partV

end MonotoneDNF


==> anc/MonotoneDNF/GaussianResponseCalibration.lean <==
module

public import MonotoneDNF.PoolPhysicalEnergy

@[expose] public section

/-!
# Large-`C` calibration of the Gaussian pool response

The finite-`C` response is the Gaussian convolution of the ideal pool response
with the shift coming from the fixed-`C` random-pool calculation.  This file
proves the analytic facts needed to pass to `C → ∞` after the separate
fixed-`C`, `w → ∞` limit; it does not assert that latter limit.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter MeasureTheory ProbabilityTheory

/-- The standard Gaussian measure on the real line. -/
noncomputable abbrev standardGaussian : Measure ℝ := gaussianReal 0 1

/-- Gaussian shift precision `1 / (2 √C)`. -/
noncomputable def gaussianShiftScale (C : ℝ) : ℝ := 1 / (2 * Real.sqrt C)

/-- Gaussian deterministic shift `-c / (4C)`. -/
noncomputable def gaussianShiftOffset (c C : ℝ) : ℝ := -c / (4 * C)

/-- The exact Gaussian response displayed in Part IV, written as a translated
copy of `poolResponse`.  Expanding the definition gives
`1 - E exp (-rate * exp (2*c*z + c*x/√C - c^2/(2*C)))`. -/
noncomputable def gaussianPoolResponse (c rate C z : ℝ) : ℝ :=
  ∫ x, poolResponse c rate
    (z + (gaussianShiftScale C * x + gaussianShiftOffset c C)) ∂standardGaussian

lemma contDiff_poolResponse (c rate : ℝ) (k : ℕ∞) :
    ContDiff ℝ k (poolResponse c rate) := by
  unfold poolResponse
  fun_prop

lemma gaussianPoolResponse_eq_explicit (c rate C z : ℝ) (hC : 0 < C) :
    gaussianPoolResponse c rate C z =
      ∫ x, (1 - Real.exp (-rate * Real.exp
        (2 * c * z + c * x / Real.sqrt C - c ^ 2 / (2 * C))))
        ∂standardGaussian := by
  unfold gaussianPoolResponse poolResponse gaussianShiftScale gaussianShiftOffset
  congr 1
  funext x
  congr 3
  have hsqrt : Real.sqrt C ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hC)
  have hC0 : C ≠ 0 := ne_of_gt hC
  have hsq : Real.sqrt C * Real.sqrt C = C := Real.mul_self_sqrt hC.le
  field_simp
  ring_nf

/-- The polynomials describing all positive-order pool-response derivatives. -/
noncomputable def poolDerivativePolynomial : ℕ → Polynomial ℝ
  | 0 => Polynomial.X
  | k + 1 => Polynomial.X *
      ((poolDerivativePolynomial k).derivative - poolDerivativePolynomial k)

lemma hasDerivAt_poolExponent (c rate z : ℝ) :
    HasDerivAt (fun z : ℝ => rate * Real.exp (2 * c * z))
      (rate * (Real.exp (2 * c * z) * (2 * c))) z := by
  simpa only [id_eq, mul_one] using
    HasDerivAt.const_mul rate (((hasDerivAt_id z).const_mul (2 * c)).exp)

lemma hasDerivAt_poolResponse (c rate z : ℝ) :
    HasDerivAt (poolResponse c rate)
      ((2 * c) * (rate * Real.exp (2 * c * z)) *
        Real.exp (-(rate * Real.exp (2 * c * z)))) z := by
  have h := (hasDerivAt_const z (1 : ℝ)).sub (hasDerivAt_poolExponent c rate z).neg.exp
  simp only [Pi.neg_apply, zero_sub] at h
  change HasDerivAt (fun z : ℝ => 1 - Real.exp (-(rate * Real.exp (2 * c * z)))) _ z at h
  unfold poolResponse
  ring_nf at h ⊢
  exact h

/-- Exact recursive polynomial-exponential form of every positive-order
pool-response derivative. -/
lemma iteratedDeriv_succ_poolResponse (c rate : ℝ) :
    ∀ (k : ℕ) (z : ℝ),
      iteratedDeriv (k + 1) (poolResponse c rate) z =
        (2 * c) ^ (k + 1) *
          (poolDerivativePolynomial k).eval (rate * Real.exp (2 * c * z)) *
          Real.exp (-rate * Real.exp (2 * c * z)) := by
  intro k
  induction k with
  | zero =>
      intro z
      rw [show 0 + 1 = 1 by omega, iteratedDeriv_one]
      rw [(hasDerivAt_poolResponse c rate z).deriv]
      simp [poolDerivativePolynomial]
  | succ k ih =>
      intro z
      let u : ℝ → ℝ := fun z => rate * Real.exp (2 * c * z)
      let p : Polynomial ℝ := poolDerivativePolynomial k
      have hu : HasDerivAt u (u z * (2 * c)) z := by
        convert hasDerivAt_poolExponent c rate z using 1
        ring
      have hp : HasDerivAt (fun z => p.eval (u z))
          (p.derivative.eval (u z) * (u z * (2 * c))) z :=
        (p.hasDerivAt (u z)).comp z hu
      have he : HasDerivAt (fun z => Real.exp (-u z))
          (Real.exp (-u z) * (-(u z * (2 * c)))) z := hu.neg.exp
      have hprod := hp.mul he
      have htotal := HasDerivAt.const_mul ((2 * c) ^ (k + 1)) hprod
      simp only [Pi.mul_apply] at htotal
      rw [show k.succ + 1 = (k + 1) + 1 by omega, iteratedDeriv_succ]
      have hfun : iteratedDeriv (k + 1) (poolResponse c rate) =
          fun z => (2 * c) ^ (k + 1) * (p.eval (u z) * Real.exp (-u z)) := by
        funext y
        simpa only [u, p, neg_mul, mul_assoc] using ih y
      rw [hfun, htotal.deriv]
      simp only [poolDerivativePolynomial, Polynomial.eval_mul, Polynomial.eval_sub,
        Polynomial.eval_X]
      dsimp [u, p] at *
      ring

/-- A polynomial times the negative exponential is bounded on the nonnegative
half-line.  This is the elementary estimate that replaces any Gaussian
exponential-moment assumption on the response itself. -/
lemma exists_abs_eval_mul_exp_neg_le (p : Polynomial ℝ) :
    ∃ B : ℝ, 0 ≤ B ∧ ∀ u : ℝ, 0 ≤ u →
      |p.eval u * Real.exp (-u)| ≤ B := by
  let f : ℝ → ℝ := fun u => |p.eval u * Real.exp (-u)|
  have hlim : Tendsto f atTop (𝓝 0) := by
    have h := p.tendsto_div_exp_atTop.norm
    simpa only [f, Real.norm_eq_abs, norm_zero, Real.exp_neg,
      div_eq_mul_inv] using h
  have hev : ∀ᶠ u : ℝ in atTop, f u < 1 :=
    (tendsto_order.1 hlim).2 1 zero_lt_one
  obtain ⟨A, hA⟩ := eventually_atTop.1 hev
  have hcont : Continuous f := by
    dsimp [f]
    fun_prop
  obtain ⟨B, hB⟩ := isCompact_Icc.bddAbove_image hcont.continuousOn
  refine ⟨max 1 B, le_trans zero_le_one (le_max_left _ _), fun u hu => ?_⟩
  by_cases huA : u ≤ A
  · exact (hB ⟨u, ⟨hu, huA⟩, rfl⟩).trans (le_max_right _ _)
  · exact ((hA u (le_of_not_ge huA)).le).trans (le_max_left _ _)

/-- Every fixed-order derivative of the pool response has a global real
bound, provided the Poisson rate is nonnegative. -/
lemma exists_iteratedDeriv_poolResponse_bound {rate : ℝ} (hrate : 0 ≤ rate)
    (c : ℝ) (k : ℕ) :
    ∃ B : ℝ, 0 ≤ B ∧ ∀ z : ℝ,
      ‖iteratedDeriv k (poolResponse c rate) z‖ ≤ B := by
  cases k with
  | zero =>
      refine ⟨1, zero_le_one, fun z => ?_⟩
      simp only [iteratedDeriv_zero, poolResponse, Real.norm_eq_abs, neg_mul]
      have hu : 0 ≤ rate * Real.exp (2 * c * z) :=
        mul_nonneg hrate (Real.exp_pos _).le
      have he : Real.exp (-(rate * Real.exp (2 * c * z))) ≤ 1 := by
        rw [Real.exp_le_one_iff]
        exact neg_nonpos.2 hu
      have he0 : 0 ≤ Real.exp (-(rate * Real.exp (2 * c * z))) := (Real.exp_pos _).le
      rw [abs_of_nonneg (sub_nonneg.2 he)]
      linarith
  | succ k =>
      obtain ⟨B, hB0, hB⟩ := exists_abs_eval_mul_exp_neg_le (poolDerivativePolynomial k)
      refine ⟨‖(2 * c) ^ (k + 1)‖ * B, mul_nonneg (norm_nonneg _) hB0, fun z => ?_⟩
      rw [iteratedDeriv_succ_poolResponse]
      have hu : 0 ≤ rate * Real.exp (2 * c * z) :=
        mul_nonneg hrate (Real.exp_pos _).le
      have h := hB (rate * Real.exp (2 * c * z)) hu
      simp only [abs_mul, mul_assoc] at h
      simp only [norm_mul, Real.norm_eq_abs, mul_assoc, neg_mul]
      exact mul_le_mul_of_nonneg_left h (abs_nonneg _)

/-- Derivative of an integral of translated functions, with global bounds on
the function and its derivative. -/
lemma hasDerivAt_integral_comp_add_of_bound {α : Type*} [MeasurableSpace α]
    {μ : Measure α} [IsFiniteMeasure μ] (f : ℝ → ℝ) (s : α → ℝ)
    (hs : Measurable s) (z B0 B1 : ℝ)
    (hf : Differentiable ℝ f) (hdf : Differentiable ℝ (deriv f))
    (hf0 : ∀ y, ‖f y‖ ≤ B0) (hf1 : ∀ y, ‖deriv f y‖ ≤ B1) :
    HasDerivAt (fun z => ∫ x, f (z + s x) ∂μ)
      (∫ x, deriv f (z + s x) ∂μ) z := by
  have hshift : Measurable (fun x => z + s x) := measurable_const.add hs
  have hFmeas : ∀ z, AEStronglyMeasurable (fun x => f (z + s x)) μ := by
    intro z
    exact (hf.continuous.measurable.comp (measurable_const.add hs)).aestronglyMeasurable
  have hFint : Integrable (fun x => f (z + s x)) μ :=
    Integrable.of_bound (hFmeas z) B0 (Filter.Eventually.of_forall (fun x => hf0 _))
  have hF'meas : AEStronglyMeasurable (fun x => deriv f (z + s x)) μ :=
    (hdf.continuous.measurable.comp hshift).aestronglyMeasurable
  have hdiff : ∀ x z, HasDerivAt (fun z => f (z + s x))
      (deriv f (z + s x)) z := by
    intro x z
    have h := (hf (z + s x)).hasDerivAt.comp z ((hasDerivAt_id z).add_const (s x))
    simpa only [Function.comp_def, id_eq, mul_one] using h
  exact (hasDerivAt_integral_of_dominated_loc_of_deriv_le
    (μ := μ) (F := fun z x => f (z + s x))
    (F' := fun z x => deriv f (z + s x)) (bound := fun _ => B1)
    (s := Set.univ) (x₀ := z) Filter.univ_mem
    (Filter.Eventually.of_forall hFmeas) hFint hF'meas
    (Filter.Eventually.of_forall (fun x z _ => hf1 _))
    (integrable_const B1)
    (Filter.Eventually.of_forall (fun x z _ => hdiff x z))).2

/-- Iterated derivatives commute with integration against a finite measure
when every derivative is differentiable and globally bounded. -/
lemma iteratedDeriv_integral_comp_add_of_bound {α : Type*} [MeasurableSpace α]
    {μ : Measure α} [IsFiniteMeasure μ] (f : ℝ → ℝ) (s : α → ℝ)
    (hs : Measurable s)
    (hf : ∀ k, Differentiable ℝ (iteratedDeriv k f))
    (hbound : ∀ k, ∃ B : ℝ, 0 ≤ B ∧ ∀ y, ‖iteratedDeriv k f y‖ ≤ B) :
    ∀ (k : ℕ) (z : ℝ), iteratedDeriv k (fun z => ∫ x, f (z + s x) ∂μ) z =
      ∫ x, iteratedDeriv k f (z + s x) ∂μ := by
  intro k
  induction k with
  | zero => intro z; rfl
  | succ k ih =>
      intro z
      obtain ⟨B0, hB00, hB0⟩ := hbound k
      obtain ⟨B1, hB10, hB1⟩ := hbound (k + 1)
      have hdf : Differentiable ℝ (deriv (iteratedDeriv k f)) := by
        simpa only [← iteratedDeriv_succ] using hf (k + 1)
      have hf1 : ∀ y, ‖deriv (iteratedDeriv k f) y‖ ≤ B1 := by
        simpa only [← iteratedDeriv_succ] using hB1
      have h := hasDerivAt_integral_comp_add_of_bound
        (μ := μ) (iteratedDeriv k f) s hs z B0 B1 (hf k) hdf hB0 hf1
      rw [iteratedDeriv_succ]
      have hfun : iteratedDeriv k (fun z => ∫ x, f (z + s x) ∂μ) =
          fun z => ∫ x, iteratedDeriv k f (z + s x) ∂μ := funext ih
      rw [hfun, h.deriv]
      congr 1
      funext x
      exact (congrFun (iteratedDeriv_succ (n := k) (f := f)) (z + s x)).symm

lemma differentiable_iteratedDeriv_poolResponse (c rate : ℝ) (k : ℕ) :
    Differentiable ℝ (iteratedDeriv k (poolResponse c rate)) := by
  cases k with
  | zero =>
      simpa only [iteratedDeriv_zero] using
        (contDiff_poolResponse c rate 1).differentiable (by simp)
  | succ k =>
      have hfun : iteratedDeriv (k + 1) (poolResponse c rate) = fun z =>
          (2 * c) ^ (k + 1) *
            (poolDerivativePolynomial k).eval (rate * Real.exp (2 * c * z)) *
            Real.exp (-rate * Real.exp (2 * c * z)) := by
        funext z
        exact iteratedDeriv_succ_poolResponse c rate k z
      rw [hfun]
      fun_prop

/-- Exact Gaussian convolution formula for every derivative, at every `C`.
No limit or differentiability premise is hidden here: the required bounds were
proved from the recursive polynomial formula. -/
lemma iteratedDeriv_gaussianPoolResponse {rate : ℝ} (hrate : 0 ≤ rate)
    (c C : ℝ) (k : ℕ) (z : ℝ) :
    iteratedDeriv k (gaussianPoolResponse c rate C) z =
      ∫ x, iteratedDeriv k (poolResponse c rate)
        (z + (gaussianShiftScale C * x + gaussianShiftOffset c C))
        ∂standardGaussian := by
  let s : ℝ → ℝ := fun x => gaussianShiftScale C * x + gaussianShiftOffset c C
  have hs : Measurable s := measurable_const.mul measurable_id |>.add measurable_const
  have h := iteratedDeriv_integral_comp_add_of_bound
    (μ := standardGaussian) (poolResponse c rate) s hs
    (differentiable_iteratedDeriv_poolResponse c rate)
    (exists_iteratedDeriv_poolResponse_bound hrate c) k z
  exact h

/-- The random-plus-deterministic shift disappears as natural `C → ∞`. -/
lemma tendsto_gaussianPoolShift (c x : ℝ) :
    Tendsto (fun C : ℕ => gaussianShiftScale (C : ℝ) * x +
      gaussianShiftOffset c (C : ℝ)) atTop (𝓝 0) := by
  have hC : Tendsto (fun C : ℕ => (C : ℝ)) atTop atTop := tendsto_natCast_atTop_atTop
  have hsqrt : Tendsto (fun C : ℕ => Real.sqrt (C : ℝ)) atTop atTop :=
    Real.tendsto_sqrt_atTop.comp hC
  have hden : Tendsto (fun C : ℕ => 2 * Real.sqrt (C : ℝ)) atTop atTop :=
    hsqrt.const_mul_atTop (by norm_num)
  have hscale : Tendsto (fun C : ℕ => gaussianShiftScale (C : ℝ)) atTop (𝓝 0) := by
    exact hden.const_div_atTop 1
  have hoff : Tendsto (fun C : ℕ => gaussianShiftOffset c (C : ℝ)) atTop (𝓝 0) := by
    exact (hC.const_mul_atTop (by norm_num : (0 : ℝ) < 4)).const_div_atTop (-c)
  simpa using (hscale.mul_const x).add hoff

/-- Every fixed derivative of the finite-`C` Gaussian response converges to
the corresponding derivative of the actual `poolResponse`. -/
theorem tendsto_iteratedDeriv_gaussianPoolResponse_nat {rate : ℝ}
    (hrate : 0 ≤ rate) (c : ℝ) (k : ℕ) (z : ℝ) :
    Tendsto (fun C : ℕ => iteratedDeriv k (gaussianPoolResponse c rate (C : ℝ)) z)
      atTop (𝓝 (iteratedDeriv k (poolResponse c rate) z)) := by
  let F : ℕ → ℝ → ℝ := fun C x => iteratedDeriv k (poolResponse c rate)
    (z + (gaussianShiftScale (C : ℝ) * x + gaussianShiftOffset c (C : ℝ)))
  obtain ⟨B, hB0, hB⟩ := exists_iteratedDeriv_poolResponse_bound hrate c k
  have hmeas : ∀ C, AEStronglyMeasurable (F C) standardGaussian := by
    intro C
    have hs : Measurable (fun x => z + (gaussianShiftScale (C : ℝ) * x +
        gaussianShiftOffset c (C : ℝ))) :=
      measurable_const.add (measurable_const.mul measurable_id |>.add measurable_const)
    exact (differentiable_iteratedDeriv_poolResponse c rate k).continuous.measurable.comp hs
      |>.aestronglyMeasurable
  have hpoint : ∀ x, Tendsto (fun C => F C x) atTop
      (𝓝 (iteratedDeriv k (poolResponse c rate) z)) := by
    intro x
    have hs := (tendsto_const_nhds.add (tendsto_gaussianPoolShift c x) :
      Tendsto (fun C : ℕ => z + (gaussianShiftScale (C : ℝ) * x +
        gaussianShiftOffset c (C : ℝ))) atTop (𝓝 (z + 0)))
    have hc := (differentiable_iteratedDeriv_poolResponse c rate k).continuous
      |>.continuousAt.tendsto.comp hs
    simpa only [F, Function.comp_def, add_zero] using hc
  have hlim : Tendsto (fun C => ∫ x, F C x ∂standardGaussian) atTop
      (𝓝 (∫ _x, iteratedDeriv k (poolResponse c rate) z ∂standardGaussian)) := by
    apply tendsto_integral_filter_of_norm_le_const
    · exact Filter.Eventually.of_forall hmeas
    · exact ⟨B, Filter.Eventually.of_forall (fun C =>
        Filter.Eventually.of_forall (fun x => hB _))⟩
    · exact Filter.Eventually.of_forall hpoint
  simp_rw [iteratedDeriv_gaussianPoolResponse hrate]
  simpa [F, Measure.real] using hlim

/-- Simultaneous finite-jet approximation for every sufficiently large natural
`C`, with degree-dependent tolerances. -/
theorem exists_nat_threshold_forall_iteratedDeriv_gaussianPoolResponse_close
    {t : ℕ} {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C : ℕ, C0 ≤ C → ∀ k : Fin (t + 1),
      |iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0 -
        iteratedDeriv k.1 (poolResponse c rate) 0| < η k := by
  have he : ∀ᶠ C : ℕ in atTop, ∀ k : Fin (t + 1),
      |iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0 -
        iteratedDeriv k.1 (poolResponse c rate) 0| < η k := by
    rw [eventually_all]
    intro k
    have h := (Metric.tendsto_nhds.1
      (tendsto_iteratedDeriv_gaussianPoolResponse_nat hrate c k.1 0)) (η k) (hη k)
    simpa only [Real.dist_eq] using h
  obtain ⟨C0, hC0⟩ := eventually_atTop.1 he
  exact ⟨C0, fun C hC => hC0 C hC⟩

/-- C-first, w-second calibration.  The premise is precisely the separate
fixed-`C` random-design mean problem, with the finite-`C` Gaussian response as
its target.  Any sufficiently large `C` can then be fixed before taking
`w → ∞`; no interchange of the two limits is used. -/
theorem exists_nat_threshold_forall_fixedC_eventually_close_to_poolResponse
    {t : ℕ} {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ)
    (A : ℕ → ℕ → Fin (t + 1) → ℝ)
    (hmean : ∀ (C : ℕ) (k : Fin (t + 1)), Tendsto (fun w : ℕ => A C w k)
      atTop (𝓝 (iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0)))
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C : ℕ, C0 ≤ C → ∀ᶠ w : ℕ in atTop, ∀ k : Fin (t + 1),
      |A C w k - iteratedDeriv k.1 (poolResponse c rate) 0| < η k := by
  obtain ⟨C0, hC0⟩ := exists_nat_threshold_forall_iteratedDeriv_gaussianPoolResponse_close
    hrate c (η := fun k => η k / 2) (fun k => half_pos (hη k))
  refine ⟨C0, fun C hC => ?_⟩
  have hw : ∀ᶠ w : ℕ in atTop, ∀ k : Fin (t + 1),
      |A C w k - iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0| < η k / 2 := by
    rw [eventually_all]
    intro k
    have h := (Metric.tendsto_nhds.1 (hmean C k)) (η k / 2) (half_pos (hη k))
    simpa only [Real.dist_eq] using h
  filter_upwards [hw] with w hwk
  intro k
  calc
    |A C w k - iteratedDeriv k.1 (poolResponse c rate) 0| =
        |(A C w k - iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0) +
          (iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0 -
            iteratedDeriv k.1 (poolResponse c rate) 0)| := by
      congr 1
      ring
    _ ≤ |A C w k - iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0| +
        |iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0 -
          iteratedDeriv k.1 (poolResponse c rate) 0| := abs_add_le _ _
    _ < η k / 2 + η k / 2 := add_lt_add (hwk k) (hC0 C hC k)
    _ = η k := by ring

/-- Actual random-pool specialization of the C-first, w-second bridge.
The sole mean premise here is the finite-`C` Gaussian-target limit for the
public `PoolDesign`/`poolEval` biased derivatives.  In particular this theorem
does not assume or assert the unproved direct ideal-response `hmean`. -/
theorem exists_nat_threshold_forall_fixedC_eventually_poolAveraged_close_to_poolResponse
    {t : ℕ} {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ)
    (M R v : ℕ → ℕ → ℕ)
    (hmean : ∀ (C : ℕ) (k : Fin (t + 1)), Tendsto (fun w : ℕ =>
      expectation (fun design : PoolDesign (M C w) (R C w) (v C w) =>
        iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0))
      atTop (𝓝 (iteratedDeriv k.1 (gaussianPoolResponse c rate (C : ℝ)) 0)))
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C : ℕ, C0 ≤ C → ∀ᶠ w : ℕ in atTop, ∀ k : Fin (t + 1),
      |expectation (fun design : PoolDesign (M C w) (R C w) (v C w) =>
        iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0) -
        iteratedDeriv k.1 (poolResponse c rate) 0| < η k := by
  exact exists_nat_threshold_forall_fixedC_eventually_close_to_poolResponse
    hrate c (fun C w k => expectation (fun design : PoolDesign (M C w) (R C w) (v C w) =>
      iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0)) hmean hη

end MonotoneDNF

#print axioms MonotoneDNF.gaussianPoolResponse_eq_explicit
#print axioms MonotoneDNF.iteratedDeriv_succ_poolResponse
#print axioms MonotoneDNF.exists_iteratedDeriv_poolResponse_bound
#print axioms MonotoneDNF.iteratedDeriv_gaussianPoolResponse
#print axioms MonotoneDNF.tendsto_iteratedDeriv_gaussianPoolResponse_nat
#print axioms MonotoneDNF.exists_nat_threshold_forall_iteratedDeriv_gaussianPoolResponse_close
#print axioms MonotoneDNF.exists_nat_threshold_forall_fixedC_eventually_close_to_poolResponse
#print axioms MonotoneDNF.exists_nat_threshold_forall_fixedC_eventually_poolAveraged_close_to_poolResponse


==> anc/MonotoneDNF/GeometricBadSet.lean <==
module

public import MonotoneDNF.UniformCoordinate

@[expose] public section

/-!
# Geometric bad-set probability for shuffled layouts
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Ambient coordinates holding the slots used by a fixed new-block tuple. -/
noncomputable def slotDomain {B m : ℕ} (I : Finset (Fin B)) : Finset (Fin (B * m)) :=
  (I ×ˢ Finset.univ).image (canonicalLayout B m)

/-- Convert a layout to a permutation of the canonical ambient coordinates. -/
noncomputable def layoutPermEquiv (B m : ℕ) : Layout B m ≃ Equiv.Perm (Fin (B * m)) where
  toFun π := (canonicalLayout B m).symm.trans π
  invFun σ := (canonicalLayout B m).trans σ
  left_inv π := by ext d; simp
  right_inv σ := by ext d; simp

lemma slotDomain_card {B m : ℕ} (I : Finset (Fin B)) :
    (slotDomain (m := m) I).card = I.card * m := by
  unfold slotDomain
  rw [Finset.card_image_of_injective _ (canonicalLayout B m).injective]
  simp

lemma covers_iff_subset_newTupleCoordinates {B m : ℕ} (U : Finset (Fin (B * m)))
    (I : Finset (Fin B)) (π : Layout B m) :
    Covers (slotDomain I) U (layoutPermEquiv B m π) ↔
      U ⊆ newTupleCoordinates π I := by
  constructor
  · intro h u hu
    obtain ⟨d, hd, hdu⟩ := h u hu
    obtain ⟨b, hj, rfl⟩ := Finset.mem_image.1 hd
    exact Finset.mem_image.2 ⟨b, hj, by simpa [layoutPermEquiv] using hdu⟩
  · intro h u hu
    obtain ⟨d, hd, rfl⟩ := Finset.mem_image.1 (h hu)
    refine ⟨canonicalLayout B m d, Finset.mem_image.2 ⟨d, hd, rfl⟩, ?_⟩
    simp [layoutPermEquiv]

/-- Probability that a fixed set is occupied by a fixed new-block tuple. -/
theorem fixed_subset_newTupleCoordinates_le {B m : ℕ} {I : Finset (Fin B)}
    {U : Finset (Fin (B * m))} (hkD : U.card ≤ I.card * m) (hIB : I.card ≤ B)
    (hm : 0 < m) (hB : 0 < B) :
    probability (fun π : Layout B m => U ⊆ newTupleCoordinates π I) ≤
      ((I.card : ℝ) / B) ^ U.card := by
  have hDN : I.card * m ≤ B * m := Nat.mul_le_mul_right m hIB
  have hmN : 0 < B * m := Nat.mul_pos hB hm
  letI : Nonempty (Fin (B * m)) := ⟨⟨0, hmN⟩⟩
  letI : Nonempty (Equiv.Perm (Fin (B * m))) := ⟨Equiv.refl _⟩
  have hkD' : U.card ≤ (slotDomain (m := m) I).card := by rwa [slotDomain_card]
  have hDN' : (slotDomain (m := m) I).card ≤ Fintype.card (Fin (B * m)) := by
    rwa [slotDomain_card, Fintype.card_fin]
  have hcover := cover_probability_le_ratio_pow (D := slotDomain (m := m) I) (U := U) hkD' hDN'
  rw [slotDomain_card (m := m), Fintype.card_fin] at hcover
  have heq : probability (fun π : Layout B m => U ⊆ newTupleCoordinates π I) =
      probability (fun σ : Equiv.Perm (Fin (B * m)) => Covers (slotDomain I) U σ) := by
    calc
      _ = probability (fun π : Layout B m =>
          Covers (slotDomain I) U (layoutPermEquiv B m π)) := by
        unfold probability
        congr 1
        funext π
        simp only [covers_iff_subset_newTupleCoordinates]
      _ = _ := by
        convert probability_comp_equiv_of_equiv (layoutPermEquiv B m)
          (fun σ : Equiv.Perm (Fin (B * m)) => Covers (slotDomain I) U σ) using 1 <;> congr
  rw [heq]
  calc
    _ ≤ (((I.card * m : ℕ) : ℝ) / (B * m : ℕ)) ^ U.card := hcover
    _ = ((I.card : ℝ) / B) ^ U.card := by
      congr 1
      field_simp
      push_cast
      ring

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

lemma oldBlockCoordinates_card {B m : ℕ} (π : Layout B m) (b : Fin B) :
    (oldBlockCoordinates π b).card = m := by
  unfold oldBlockCoordinates
  rw [Finset.card_image_of_injective _ (by
    intro x y h
    exact congrArg Prod.snd (π.injective h))]
  simp

/-- A witness that a fixed old block is overused by the new tuple. -/
def BadBlockWitness {B m : ℕ} (k : ℕ) (π π' : Layout B m)
    (I : Finset (Fin B)) (b : Fin B) : Prop :=
  ∃ U ∈ Finset.powersetCard (k + 1) (oldBlockCoordinates π b),
    U ⊆ newTupleCoordinates π' I

lemma badTuple_iff_exists_badBlockWitness {B m : ℕ} {k : ℕ}
    (π π' : Layout B m) (I : Finset (Fin B)) :
    BadTuple k π π' I ↔ ∃ b, BadBlockWitness k π π' I b := by
  constructor
  · rintro ⟨b, hb⟩
    obtain ⟨U, hsub, hcard⟩ := Finset.exists_subset_card_eq hb
    refine ⟨b, U, ?_, ?_⟩
    · rw [Finset.mem_powersetCard]
      exact ⟨hsub.trans Finset.inter_subset_right, hcard⟩
    · exact hsub.trans Finset.inter_subset_left
  · rintro ⟨b, U, hU, hnew⟩
    rw [Finset.mem_powersetCard] at hU
    refine ⟨b, ?_⟩
    calc
      k + 1 = U.card := hU.2.symm
      _ ≤ ((newTupleCoordinates π' I) ∩ (oldBlockCoordinates π b)).card := by
        apply Finset.card_le_card
        exact Finset.subset_inter hnew hU.1

/-- The geometric estimate at one fixed old block. -/
theorem badBlockWitness_probability_le {B m : ℕ} {k : ℕ}
    (π : Layout B m) {I : Finset (Fin B)}
    (hkD : k + 1 ≤ I.card * m) (hIB : I.card ≤ B) (hm : 0 < m) (hB : 0 < B)
    {b : Fin B} :
    probability (fun π' : Layout B m => BadBlockWitness k π π' I b) ≤
      (m.choose (k + 1) : ℝ) * ((I.card : ℝ) / B) ^ (k + 1) := by
  let Index := ↥(Finset.powersetCard (k + 1) (oldBlockCoordinates π b))
  calc
    probability (fun π' : Layout B m => BadBlockWitness k π π' I b) =
        probability (fun π' : Layout B m => ∃ U : Index, U.1 ⊆ newTupleCoordinates π' I) := by
      unfold probability
      congr 1
      funext π'
      simp [Index, BadBlockWitness]
    _ ≤ ∑ U : Index, probability (fun π' : Layout B m => U.1 ⊆ newTupleCoordinates π' I) := by
      convert probability_exists_le_sum
        (fun U : Index => fun π' : Layout B m => U.1 ⊆ newTupleCoordinates π' I) using 1 <;> congr
    _ ≤ ∑ _U : Index, ((I.card : ℝ) / B) ^ (k + 1) := by
      apply Finset.sum_le_sum
      intro U _
      have hcard : U.1.card = k + 1 := (Finset.mem_powersetCard.1 U.2).2
      calc
        probability (fun π' : Layout B m => U.1 ⊆ newTupleCoordinates π' I) ≤
            ((I.card : ℝ) / B) ^ U.1.card :=
          fixed_subset_newTupleCoordinates_le (by simpa [hcard] using hkD) hIB hm hB
        _ = ((I.card : ℝ) / B) ^ (k + 1) := by rw [hcard]
    _ = (m.choose (k + 1) : ℝ) * ((I.card : ℝ) / B) ^ (k + 1) := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Index]
      rw [Fintype.card_coe, Finset.card_powersetCard, oldBlockCoordinates_card]

/-- **Geometric bad-tuple probability bound.** -/
theorem badTuple_probability_le {B m : ℕ} {k : ℕ}
    (π : Layout B m) {I : Finset (Fin B)}
    (hkD : k + 1 ≤ I.card * m) (hIB : I.card ≤ B) (hm : 0 < m) (hB : 0 < B) :
    probability (fun π' : Layout B m => BadTuple k π π' I) ≤
      (B : ℝ) * (m.choose (k + 1) : ℝ) * ((I.card : ℝ) / B) ^ (k + 1) := by
  let C : ℝ := (m.choose (k + 1) : ℝ) * ((I.card : ℝ) / B) ^ (k + 1)
  have hrow : ∀ b : Fin B, probability (fun π' : Layout B m => BadBlockWitness k π π' I b) ≤ C := by
    intro b
    exact badBlockWitness_probability_le (k := k) π hkD hIB hm hB
  calc
    probability (fun π' : Layout B m => BadTuple k π π' I) =
        probability (fun π' : Layout B m => ∃ b, BadBlockWitness k π π' I b) := by
      unfold probability
      congr 1
      funext π'
      simp only [badTuple_iff_exists_badBlockWitness]
    _ ≤ ∑ b : Fin B, probability (fun π' : Layout B m => BadBlockWitness k π π' I b) := by
      convert probability_exists_le_sum
        (fun b : Fin B => fun π' : Layout B m => BadBlockWitness k π π' I b) using 1 <;> congr
    _ ≤ ∑ _b : Fin B, C := by
      apply Finset.sum_le_sum
      intro b _
      exact hrow b
    _ = _ := by simp [C, mul_assoc]

end MonotoneDNF



==> anc/MonotoneDNF/GlobalEstimateOneBridge.lean <==
module

public import MonotoneDNF.SelectorSupportedWalsh
public import MonotoneDNF.PhysicalSourceIdealFace
public import MonotoneDNF.PhysicalMixedSourceGeometry

@[expose] public section

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The physical part of a preGate that genuinely contributes through one
partGate unit.  Inputs already firing the completed preGate are removed. -/
def completedPrefixResidual (preGate partGate : BooleanCube m → Bool) :
    BooleanCube m → Bool := fun y => !preGate y && partGate y

/-- A completed physical preGate together with one physical partGate unit
conjoined to a numerical selector. -/
def completedPrefixPartialGate (m L : ℕ)
    (preGate partGate : BooleanCube m → Bool) (k : ℕ) :
    BooleanCube (m + L) → Bool := fun x =>
  preGate (firstBlock m L x) ||
    (partGate (firstBlock m L x) && selector L k (secondBlock m L x))

lemma bit_completedPrefixPartialGate (m L : ℕ)
    (preGate partGate : BooleanCube m → Bool) (k : ℕ)
    (y : BooleanCube m) (z : BooleanCube L) :
    bit (completedPrefixPartialGate m L preGate partGate k
      (cubeAppendEquiv m L (y, z))) =
      bit (preGate y) + bit (completedPrefixResidual preGate partGate y) *
        bit (selector L k z) := by
  unfold completedPrefixPartialGate completedPrefixResidual
  simp only [firstBlock_cubeAppendEquiv, secondBlock_cubeAppendEquiv]
  cases preGate y <;> cases partGate y <;> cases selector L k z <;> simp [bit]

/-- **Exact arbitrary-support coefficient law for an actual preGate/partGate
Boolean OR.**  The first term is nonzero only on the empty selector test.
The second uses the physical residual after deleting the completed preGate,
and retains the exact selector Walsh coefficient. -/
theorem walshCoefficient_completedPrefixPartialGate_append (m L : ℕ)
    (preGate partGate : BooleanCube m → Bool) (T : Finset (Fin m))
    (Q : Finset (Fin L)) (k : ℕ) :
    walshCoefficient (completedPrefixPartialGate m L preGate partGate k)
        (appendWalshSupport T Q) =
      (if Q = ∅ then walshCoefficient preGate T else 0) +
        walshCoefficient (completedPrefixResidual preGate partGate) T *
          walshCoefficient (selector L k) Q := by
  let f₀ : BooleanCube m → ℝ := fun y => bit (preGate y) * walshCharacter T y
  let f₁ : BooleanCube m → ℝ := fun y =>
    bit (completedPrefixResidual preGate partGate y) * walshCharacter T y
  let g₀ : BooleanCube L → ℝ := fun z => walshCharacter Q z
  let g₁ : BooleanCube L → ℝ := fun z =>
    bit (selector L k z) * walshCharacter Q z
  let F : BooleanCube (m + L) → ℝ := fun x =>
    bit (completedPrefixPartialGate m L preGate partGate k x) *
      walshCharacter (appendWalshSupport T Q) x
  calc
    walshCoefficient (completedPrefixPartialGate m L preGate partGate k)
        (appendWalshSupport T Q) = expectation F := rfl
    _ = expectation (fun p : BooleanCube m × BooleanCube L =>
        F (cubeAppendEquiv m L p)) := expectation_equiv (cubeAppendEquiv m L) F
    _ = expectation (fun p : BooleanCube m × BooleanCube L =>
        f₀ p.1 * g₀ p.2 + f₁ p.1 * g₁ p.2) := by
      congr 1
      funext p
      rcases p with ⟨y, z⟩
      simp only [F, f₀, f₁, g₀, g₁, bit_completedPrefixPartialGate,
        walshCharacter_appendWalshSupport, firstBlock_cubeAppendEquiv,
        secondBlock_cubeAppendEquiv]
      ring
    _ = expectation f₀ * expectation g₀ + expectation f₁ * expectation g₁ := by
      rw [expectation_add, expectation_prod_type, expectation_prod_type]
    _ = _ := by
      change (expectation (fun y => bit (preGate y) * walshCharacter T y) *
          expectation (fun z => walshCharacter Q z)) +
        (walshCoefficient (completedPrefixResidual preGate partGate) T *
          walshCoefficient (selector L k) Q) = _
      rw [show expectation (fun z : BooleanCube L => walshCharacter Q z) =
        if Q = ∅ then 1 else 0 by
          by_cases hQ : Q = ∅
          · subst Q; simp [expectation_const]
          · rw [if_neg hQ]
            exact expectation_walshCharacter_eq_zero Q
              (Finset.nonempty_iff_ne_empty.mpr hQ)]
      by_cases hQ : Q = ∅ <;> simp [hQ, walshCoefficient]

/-- On a nonempty selector character, the completed preGate contributes
exactly zero even though the physical gate is an OR, not an arithmetic sum. -/
theorem walshCoefficient_completedPrefixPartialGate_append_of_nonempty
    (m L : ℕ) (preGate partGate : BooleanCube m → Bool)
    (T : Finset (Fin m)) (Q : Finset (Fin L)) (hQ : Q.Nonempty) (k : ℕ) :
    walshCoefficient (completedPrefixPartialGate m L preGate partGate k)
        (appendWalshSupport T Q) =
      walshCoefficient (completedPrefixResidual preGate partGate) T *
        walshCoefficient (selector L k) Q := by
  rw [walshCoefficient_completedPrefixPartialGate_append]
  simp [Finset.nonempty_iff_ne_empty.mp hQ]

/-- Full-support form of the exact coefficient law. -/
theorem walshCoefficient_completedPrefixPartialGate_fullSupport (m L : ℕ)
    (preGate partGate : BooleanCube m → Bool)
    (S : Finset (Fin (m + L))) (k : ℕ) :
    walshCoefficient (completedPrefixPartialGate m L preGate partGate k) S =
      (if lastWalshSupport m L S = ∅ then
          walshCoefficient preGate (firstWalshSupport m L S) else 0) +
        walshCoefficient (completedPrefixResidual preGate partGate)
          (firstWalshSupport m L S) *
        walshCoefficient (selector L k) (lastWalshSupport m L S) := by
  conv_lhs => rw [← append_first_lastWalshSupport S]
  exact walshCoefficient_completedPrefixPartialGate_append m L preGate partGate _ _ k

/-- The completed-prefix event for physical units that do not use selector
coordinates. -/
def scheduledPhysicalPrefix (L : ℕ) {K : ℕ} (J : ℕ)
    (unit : Fin K → BooleanCube m → Bool) : BooleanCube m → Bool := fun y =>
  decide (∃ p : Fin K, p.val < J / 2 ^ L ∧ unit p y = true)

/-- The displayed scheduled list of first-block physical units is exactly the
completed-prefix/partial-unit gate, including when the partial selector is
empty or complete. -/
theorem dnfEval_scheduledList_firstBlock_eq_completedPrefixPartialGate
    (m L : ℕ) {K : ℕ} (J : ℕ) (j : Fin K)
    (unit : Fin K → List (Finset (Fin m))) (hj : j.val = J / 2 ^ L) :
    dnfEval (scheduledListDnf m L
      (fun p => embedFirstBody m L (unit p)) J) =
      completedPrefixPartialGate m L
        (scheduledPhysicalPrefix L J (fun p => dnfEval (unit p)))
        (dnfEval (unit j)) (2 ^ L - J % 2 ^ L) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [dnfEval_scheduledListDnf_eq_true_iff]
  simp only [completedPrefixPartialGate, scheduledPhysicalPrefix,
    Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_eq, dnfEval_embedFirstBody,
    scheduleActive_iff_prefix_or_partial]
  constructor
  · rintro ⟨p, hp, hactive⟩
    rcases hactive with hpre | ⟨heq, hsel⟩
    · exact Or.inl ⟨p, hpre, hp⟩
    · have hpj : p = j := by apply Fin.ext; omega
      subst p
      exact Or.inr ⟨hp, hsel⟩
  · intro h
    rcases h with ⟨p, hpre, hp⟩ | ⟨hp, hsel⟩
    · exact ⟨p, hp, Or.inl hpre⟩
    · exact ⟨j, hp, Or.inr ⟨hj, hsel⟩⟩

/-- The actual scheduled list has the exact residual-times-selector law on
every nonempty selector character. -/
theorem walshCoefficient_scheduledList_firstBlock_append_of_nonempty
    (m L : ℕ) {K : ℕ} (J : ℕ) (j : Fin K)
    (unit : Fin K → List (Finset (Fin m))) (hj : j.val = J / 2 ^ L)
    (T : Finset (Fin m)) (Q : Finset (Fin L)) (hQ : Q.Nonempty) :
    walshCoefficient
        (dnfEval (scheduledListDnf m L
          (fun p => embedFirstBody m L (unit p)) J))
        (appendWalshSupport T Q) =
      walshCoefficient
        (completedPrefixResidual
          (scheduledPhysicalPrefix L J (fun p => dnfEval (unit p)))
          (dnfEval (unit j))) T *
        walshCoefficient (selector L (2 ^ L - J % 2 ^ L)) Q := by
  rw [dnfEval_scheduledList_firstBlock_eq_completedPrefixPartialGate m L J j unit hj]
  exact walshCoefficient_completedPrefixPartialGate_append_of_nonempty
    m L _ _ T Q hQ _

/-- Package a Walsh set of degree at most `t` in the exact test type used by
the source realization. -/
def lowDegreeWalshTestOfCardLe {t n : ℕ} (T : Finset (Fin n))
    (hT : T.card ≤ t) : LowDegreeWalshTest t n :=
  ⟨⟨T.card, Nat.lt_succ_of_le hT⟩,
    ⟨T, Finset.mem_powersetCard.mpr ⟨Finset.subset_univ _, rfl⟩⟩⟩

@[simp] theorem lowDegreeWalshTestSet_ofCardLe {t n : ℕ}
    (T : Finset (Fin n)) (hT : T.card ≤ t) :
    lowDegreeWalshTestSet (lowDegreeWalshTestOfCardLe T hT) = T := rfl

/-- The exact ideal coefficient supplied by the private avoiding design:
every generic unit, every sign, and every anchor baseline is included. -/
noncomputable def privateAvoidingIdealCoefficient {t N w : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2))
    (body : Fin N → List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (w ^ 2))) : ℝ :=
  ∑ i, expectedAvoidingTriggeredWalshStatistic (anchor i).1 w (body i) T

/-- The full centered sum, not merely a proper prefix, is controlled by a
source realization.  The final public prefix is definitionally `univ`. -/
theorem abs_privateActualSum_sub_ideal_lt_of_sourceGood {t N w : ℕ}
    {anchor : Fin N → BoundedAnchor t (w ^ 2)}
    {body : Fin N → List (Finset (Fin (w ^ 2)))}
    {U : Fin N → (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w}
    (hgood : SourceAvoidingPhysicalGoodAt anchor body U) (hN : 0 < N)
    (T : Finset (Fin (w ^ 2))) (hT : T.card ≤ t) :
    |(∑ i, triggeredWalshStatistic (U i (anchor i)).1 (body i) T) -
      privateAvoidingIdealCoefficient anchor body T| <
        sourceAvoidingPrefixTolerance t N w := by
  have h := hgood.1 (finalPrefixIndex hN, lowDegreeWalshTestOfCardLe T hT)
  rw [finPrefix_finalPrefixIndex] at h
  simpa only [privateSourceTrigger, lowDegreeWalshTestSet_ofCardLe,
    privateAvoidingIdealCoefficient] using h

/-- **Finite private-source Estimate 1 against its exact full avoiding-mean
ideal.**  The two error terms are respectively full-prefix centering and the
actual Boolean OR correction.  This theorem does not discard generic terms or
identify the all-sign anchor mean with `idealOwnLowerAnchorCoefficients`. -/
theorem abs_walsh_privateSourceGate_sub_ideal_le_of_sourceGood {t N w : ℕ}
    {anchor : Fin N → BoundedAnchor t (w ^ 2)}
    {body : Fin N → List (Finset (Fin (w ^ 2)))}
    {U : Fin N → (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w}
    (hgood : SourceAvoidingPhysicalGoodAt anchor body U) (hN : 0 < N)
    (T : Finset (Fin (w ^ 2))) (hT : T.card ≤ t) :
    |walshCoefficient
        (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T -
      privateAvoidingIdealCoefficient anchor body T| ≤
      sourceAvoidingPrefixTolerance t N w +
        ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hcenter := abs_privateActualSum_sub_ideal_lt_of_sourceGood hgood hN T hT
  have hOr := hgood.2.2.2 T
  rw [realWalshCoefficient_constituentSum] at hOr
  change |(∑ i, triggeredWalshStatistic (U i (anchor i)).1 (body i) T) -
    walshCoefficient (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T| ≤
      ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) at hOr
  rw [abs_sub_comm] at hOr
  calc
    |walshCoefficient (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T -
        privateAvoidingIdealCoefficient anchor body T| =
      |(walshCoefficient (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T -
          ∑ i, triggeredWalshStatistic (U i (anchor i)).1 (body i) T) +
        ((∑ i, triggeredWalshStatistic (U i (anchor i)).1 (body i) T) -
          privateAvoidingIdealCoefficient anchor body T)| := by ring_nf
    _ ≤ |walshCoefficient (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T -
          ∑ i, triggeredWalshStatistic (U i (anchor i)).1 (body i) T| +
        |(∑ i, triggeredWalshStatistic (U i (anchor i)).1 (body i) T) -
          privateAvoidingIdealCoefficient anchor body T| := abs_add_le _ _
    _ ≤ ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) +
        sourceAvoidingPrefixTolerance t N w := add_le_add hOr hcenter.le
    _ = _ := by ring

/-- Exact ideal mean of a triggered body on the appended cube.  Triggers are
sampled from their original private complement and then embedded in the last
block; no native padded-complement law is substituted. -/
noncomputable def expectedSeparatedTriggeredWalshStatistic {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (body : List (Finset (Fin (M + n))))
    (T : Finset (Fin (M + n))) : ℝ :=
  expectation (fun U : AvoidingTriggerSubset S w =>
    triggeredWalshStatistic (embedLastTerm M n U.1) body T)

/-- For a last-block body and test, the separated mean is exactly the public
private avoiding mean. -/
theorem expectedSeparatedTriggeredWalshStatistic_embedLast {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (body : List (Finset (Fin n)))
    (T : Finset (Fin n)) :
    expectedSeparatedTriggeredWalshStatistic (M := M) S w (embedLastBody M n body)
        (embedLastTerm M n T) =
      expectedAvoidingTriggeredWalshStatistic S w body T := by
  unfold expectedSeparatedTriggeredWalshStatistic
    expectedAvoidingTriggeredWalshStatistic
  congr 1
  funext U
  exact walshCoefficient_embedLast_triggeredBodyTerms M n U.1 T body

/-- The full actual private-design ideal on `M+w²` coordinates. -/
noncomputable def mixedAppendedFullIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ i, expectedSeparatedTriggeredWalshStatistic (M := M)
    (mixedSourceAnchor R t w ρ A i).1 w
    (mixedAppendedSourceBody R t w ρ M P B i) T

/-- The genuinely non-anchor part of the full appended ideal. -/
noncomputable def mixedAppendedGenericIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ g, expectedSeparatedTriggeredWalshStatistic (M := M)
    (mixedSourceAnchor R t w ρ A (genericSourceUnit R t w ρ g)).1 w
    (mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g)) T

/-- The all-sign anchored part of the full appended ideal, still indexed by
its separate sign/constituent/packet units. -/
noncomputable def mixedAppendedAnchoredIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ),
    expectedSeparatedTriggeredWalshStatistic (M := M)
      (mixedSourceAnchor R t w ρ A
        ((sourceUnitIndexEquiv R t w ρ).symm (Sum.inr a))).1 w
      (mixedAppendedSourceBody R t w ρ M P B
        ((sourceUnitIndexEquiv R t w ρ).symm (Sum.inr a))) T

/-- Exact generic-plus-anchored decomposition of the full appended ideal. -/
theorem mixedAppendedFullIdealCoefficient_eq_generic_add_anchored
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) :
    mixedAppendedFullIdealCoefficient R t w ρ M A P B T =
      mixedAppendedGenericIdealCoefficient R t w ρ M A P B T +
        mixedAppendedAnchoredIdealCoefficient R t w ρ M A P B T := by
  let e := sourceUnitIndexEquiv R t w ρ
  let f := fun i => expectedSeparatedTriggeredWalshStatistic (M := M)
    (mixedSourceAnchor R t w ρ A i).1 w
    (mixedAppendedSourceBody R t w ρ M P B i) T
  calc
    mixedAppendedFullIdealCoefficient R t w ρ M A P B T = ∑ i, f i := rfl
    _ = ∑ s : Fin (sourceGenericUnitCount R t w) ⊕
          Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ), f (e.symm s) := by
      symm
      exact Equiv.sum_comp e.symm f
    _ = (∑ g, f (e.symm (Sum.inl g))) + ∑ a, f (e.symm (Sum.inr a)) := by
      exact Fintype.sum_sum_type _
    _ = _ := rfl

/-- Finite actual-gate versus full-private-design-mean comparison on the
appended mixed source DNF.  `hcenter` is the exact centered-design input for
the same global test; the public OR estimate supplies the other term. -/
theorem abs_walsh_mixedAppendedSourceDnf_sub_fullIdeal_le_of_centered
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger (mixedSourceAnchor R t w ρ A) U i ∩
        privateSourceTrigger (mixedSourceAnchor R t w ρ A) U j).card < w)
    (T : Finset (Fin (M + w ^ 2))) {ε : ℝ}
    (hcenter :
      |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (mixedAppendedSourceBody R t w ρ M P B i) T) -
        mixedAppendedFullIdealCoefficient R t w ρ M A P B T| ≤ ε) :
    |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
      mixedAppendedFullIdealCoefficient R t w ρ M A P B T| ≤
      ε + ((Finset.univ : Finset
        (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hOr := (mixedAppendedSourceDnf_or_and_walsh_errors
    R t w ρ M A U P B hinter).2 T
  rw [realWalshCoefficient_constituentSum] at hOr
  change |(∑ i, triggeredWalshStatistic
      (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
      (mixedAppendedSourceBody R t w ρ M P B i) T) -
    walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T| ≤ _ at hOr
  rw [abs_sub_comm] at hOr
  calc
    |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
        mixedAppendedFullIdealCoefficient R t w ρ M A P B T| =
      |(walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
          ∑ i, triggeredWalshStatistic
            (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T) +
        ((∑ i, triggeredWalshStatistic
            (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T) -
          mixedAppendedFullIdealCoefficient R t w ρ M A P B T)| := by ring_nf
    _ ≤ |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
          ∑ i, triggeredWalshStatistic
            (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T| +
        |(∑ i, triggeredWalshStatistic
            (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T) -
          mixedAppendedFullIdealCoefficient R t w ρ M A P B T| := abs_add_le _ _
    _ ≤ _ := by simpa [add_comm] using add_le_add hOr hcenter

/-- Own-plus-lower ideal lifted to the whole appended Walsh support. -/
noncomputable def appendedIdealOwnLowerAnchorCoefficients (M n : ℕ)
    (t w r : ℕ) (gamma : ℕ → ℝ)
    (dial : ℕ → Finset (Fin n) → ℝ) (angle : Finset (Fin n) → ℝ)
    (T : Finset (Fin (M + n))) : ℝ :=
  idealOwnLowerAnchorCoefficients t w r gamma dial angle
    (lastWalshSupport M n T)

@[simp] theorem lastWalshSupport_embedLastTerm (M n : ℕ)
    (T : Finset (Fin n)) :
    lastWalshSupport M n (embedLastTerm M n T) = T := by
  ext j
  simp [lastWalshSupport]

@[simp] theorem appendedIdealOwnLowerAnchorCoefficients_embedLast (M n : ℕ)
    (t w r : ℕ) (gamma : ℕ → ℝ)
    (dial : ℕ → Finset (Fin n) → ℝ) (angle : Finset (Fin n) → ℝ)
    (T : Finset (Fin n)) :
    appendedIdealOwnLowerAnchorCoefficients M n t w r gamma dial angle
        (embedLastTerm M n T) =
      idealOwnLowerAnchorCoefficients t w r gamma dial angle T := by
  simp [appendedIdealOwnLowerAnchorCoefficients]


@[simp] theorem expectedSeparatedTriggeredWalshStatistic_nil {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (T : Finset (Fin (M + n))) :
    expectedSeparatedTriggeredWalshStatistic (M := M) S w [] T = 0 := by
  unfold expectedSeparatedTriggeredWalshStatistic triggeredWalshStatistic
  simp [triggeredBodyTerms, dnfEval, walshCoefficient, expectation]

/-- With empty generic pools, the private and appended canonical body maps
are literally related by last-block embedding on every flat source index. -/
theorem mixedAppendedSourceBody_eq_embedLast_of_emptyPools
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (_A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) (i : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ)) :
    mixedAppendedSourceBody R t w ρ M (fun _ => []) B i =
      embedLastBody M (w ^ 2)
        (mixedSourceBody R t w ρ (fun _ => []) B i) := by
  unfold mixedAppendedSourceBody mixedSourceBody
  generalize sourceUnitIndexEquiv R t w ρ i = s
  cases s with
  | inl g => simp [embedFirstBody, embedLastBody]
  | inr a => rfl

@[simp] theorem mixedAppendedGenericIdealCoefficient_emptyPools
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) :
    mixedAppendedGenericIdealCoefficient R t w ρ M A (fun _ => []) B T = 0 := by
  unfold mixedAppendedGenericIdealCoefficient
  simp [embedFirstBody]


/-- **Actual appended global Estimate 1 in the anchored-only/empty-pool
scope.**  Unlike the general `_of_centered` theorem, the centered input is
here discharged by the public private source realization. -/
theorem abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_fullIdeal_le_of_sourceGood
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hgood : SourceAvoidingPhysicalGoodAt (mixedSourceAnchor R t w ρ A)
      (mixedSourceBody R t w ρ (fun _ => []) B) U)
    (hN : 0 < sourceTriggerUnitCount R t w (w ^ 2) ρ)
    (T : Finset (Fin (w ^ 2))) (hT : T.card ≤ t) :
    |walshCoefficient
        (dnfEval (mixedAppendedSourceDnf R t w ρ M A U (fun _ => []) B))
        (embedLastTerm M (w ^ 2) T) -
      mixedAppendedFullIdealCoefficient R t w ρ M A (fun _ => []) B
        (embedLastTerm M (w ^ 2) T)| ≤
      sourceAvoidingPrefixTolerance t (sourceTriggerUnitCount R t w (w ^ 2) ρ) w +
        ((Finset.univ : Finset
          (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger (mixedSourceAnchor R t w ρ A) U i ∩
        privateSourceTrigger (mixedSourceAnchor R t w ρ A) U j).card < w :=
    hgood.2.1
  apply abs_walsh_mixedAppendedSourceDnf_sub_fullIdeal_le_of_centered
    R t w ρ M A U (fun _ => []) B hinter (embedLastTerm M (w ^ 2) T)
  have hc := (abs_privateActualSum_sub_ideal_lt_of_sourceGood
    hgood hN T hT).le
  have hBody := mixedAppendedSourceBody_eq_embedLast_of_emptyPools
    R t w ρ M A B
  have hActual :
      (∑ i, triggeredWalshStatistic
        (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
        (mixedAppendedSourceBody R t w ρ M (fun _ => []) B i)
        (embedLastTerm M (w ^ 2) T)) =
      ∑ i, triggeredWalshStatistic (U i (mixedSourceAnchor R t w ρ A i)).1
        (mixedSourceBody R t w ρ (fun _ => []) B i) T := by
    apply Finset.sum_congr rfl
    intro i _hi
    rw [hBody i]
    exact walshCoefficient_embedLast_triggeredBodyTerms M (w ^ 2) _ T _
  have hIdeal :
      mixedAppendedFullIdealCoefficient R t w ρ M A (fun _ => []) B
          (embedLastTerm M (w ^ 2) T) =
        privateAvoidingIdealCoefficient (mixedSourceAnchor R t w ρ A)
          (mixedSourceBody R t w ρ (fun _ => []) B) T := by
    unfold mixedAppendedFullIdealCoefficient privateAvoidingIdealCoefficient
    apply Finset.sum_congr rfl
    intro i _hi
    rw [hBody i]
    exact expectedSeparatedTriggeredWalshStatistic_embedLast _ _ _ _
  rw [hActual, hIdeal]
  exact hc


/-- In the empty-pool global scope, only the explicitly displayed all-sign
anchored calibration defect remains beyond full-prefix centering and the OR
correction. -/
theorem abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_ownLower_le_of_sourceGood
    (R t w r : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hgood : SourceAvoidingPhysicalGoodAt (mixedSourceAnchor R t w ρ A)
      (mixedSourceBody R t w ρ (fun _ => []) B) U)
    (hN : 0 < sourceTriggerUnitCount R t w (w ^ 2) ρ)
    (gamma : ℕ → ℝ) (dial : ℕ → Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (T : Finset (Fin (w ^ 2))) (hT : T.card ≤ t) :
    |walshCoefficient
        (dnfEval (mixedAppendedSourceDnf R t w ρ M A U (fun _ => []) B))
        (embedLastTerm M (w ^ 2) T) -
      idealOwnLowerAnchorCoefficients t w r gamma dial angle T| ≤
      (sourceAvoidingPrefixTolerance t (sourceTriggerUnitCount R t w (w ^ 2) ρ) w +
        ((Finset.univ : Finset
          (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) +
        |mixedAppendedAnchoredIdealCoefficient R t w ρ M A (fun _ => []) B
            (embedLastTerm M (w ^ 2) T) -
          idealOwnLowerAnchorCoefficients t w r gamma dial angle T| := by
  have hfull := abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_fullIdeal_le_of_sourceGood
    R t w ρ M A U B hgood hN T hT
  rw [mixedAppendedFullIdealCoefficient_eq_generic_add_anchored,
    mixedAppendedGenericIdealCoefficient_emptyPools, zero_add] at hfull
  have hface : appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r
      gamma dial angle (embedLastTerm M (w ^ 2) T) =
      idealOwnLowerAnchorCoefficients t w r gamma dial angle T := by simp
  rw [← hface]
  calc
    |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U (fun _ => []) B))
          (embedLastTerm M (w ^ 2) T) -
        appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle
          (embedLastTerm M (w ^ 2) T)| ≤
      |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U (fun _ => []) B))
          (embedLastTerm M (w ^ 2) T) -
        mixedAppendedAnchoredIdealCoefficient R t w ρ M A (fun _ => []) B
          (embedLastTerm M (w ^ 2) T)| +
        |mixedAppendedAnchoredIdealCoefficient R t w ρ M A (fun _ => []) B
          (embedLastTerm M (w ^ 2) T) -
        appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle
          (embedLastTerm M (w ^ 2) T)| := abs_sub_le _ _ _
    _ ≤ _ := add_le_add hfull (le_refl _)

/-- **Exact finite face-error reduction for the actual appended source gate.**
The final two summands are not cosmetic: the generic ideal is absent from the
own/lower face ideal, and the all-sign anchored mean need not equal the
sign-knob-only packet response.  No eighth-margin or face-sign conclusion is
asserted without separate bounds on those terms. -/
theorem abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_of_centered
    (R t w r : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger (mixedSourceAnchor R t w ρ A) U i ∩
        privateSourceTrigger (mixedSourceAnchor R t w ρ A) U j).card < w)
    (T : Finset (Fin (M + w ^ 2))) {ε : ℝ}
    (hcenter :
      |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (mixedAppendedSourceBody R t w ρ M P B i) T) -
        mixedAppendedFullIdealCoefficient R t w ρ M A P B T| ≤ ε)
    (gamma : ℕ → ℝ) (dial : ℕ → Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ) :
    |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
      appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle T| ≤
      (ε + ((Finset.univ : Finset
        (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) +
        |mixedAppendedGenericIdealCoefficient R t w ρ M A P B T| +
        |mixedAppendedAnchoredIdealCoefficient R t w ρ M A P B T -
          appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle T| := by
  have hfull := abs_walsh_mixedAppendedSourceDnf_sub_fullIdeal_le_of_centered
    R t w ρ M A U P B hinter T hcenter
  rw [mixedAppendedFullIdealCoefficient_eq_generic_add_anchored] at hfull
  let gateCoeff := walshCoefficient
    (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T
  let G := mixedAppendedGenericIdealCoefficient R t w ρ M A P B T
  let H := mixedAppendedAnchoredIdealCoefficient R t w ρ M A P B T
  let F := appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle T
  have hdecomp : gateCoeff - F = (gateCoeff - (G + H)) + G + (H - F) := by ring
  rw [show walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
      appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle T =
    gateCoeff - F from rfl, hdecomp]
  calc
    |(gateCoeff - (G + H)) + G + (H - F)| ≤
        |(gateCoeff - (G + H)) + G| + |H - F| := abs_add_le _ _
    _ ≤ (|gateCoeff - (G + H)| + |G|) + |H - F| :=
      add_le_add (abs_add_le _ _) (le_refl _)
    _ ≤ ((ε + ((Finset.univ : Finset
          (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) + |G|) + |H - F| := by
      exact add_le_add (add_le_add hfull (le_refl _)) (le_refl _)
    _ = _ := by ring

/-- Every nonempty separated avoiding design has the same elementary `2⁻ʷ`
coefficient bound as one realized triggered unit. -/
theorem abs_expectedSeparatedTriggeredWalshStatistic_le {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (body : List (Finset (Fin (M + n))))
    (T : Finset (Fin (M + n))) (hΩ : Nonempty (AvoidingTriggerSubset S w)) :
    |expectedSeparatedTriggeredWalshStatistic (M := M) S w body T| ≤
      (1 / 2 : ℝ) ^ w := by
  let _ : Nonempty (AvoidingTriggerSubset S w) := hΩ
  calc
    |expectedSeparatedTriggeredWalshStatistic (M := M) S w body T| ≤
        expectation (fun U : AvoidingTriggerSubset S w =>
          |triggeredWalshStatistic (embedLastTerm M n U.1) body T|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun _U : AvoidingTriggerSubset S w =>
        (1 / 2 : ℝ) ^ w) := by
      apply expectation_mono
      intro U
      exact abs_triggeredWalshStatistic_le _ _ _ (by
        rw [card_embedLastTerm]
        exact (avoidingTriggerSubset_spec U).2)
    _ = _ := expectation_const _

/-- An explicit finite envelope for the generic ideal omitted by the
own/lower face map.  Since the generic unit count grows, this bound alone is
not an asymptotic smallness or face-margin theorem. -/
theorem abs_mixedAppendedGenericIdealCoefficient_le
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) :
    |mixedAppendedGenericIdealCoefficient R t w ρ M A P B T| ≤
      (sourceGenericUnitCount R t w : ℝ) * (1 / 2 : ℝ) ^ w := by
  calc
    |mixedAppendedGenericIdealCoefficient R t w ρ M A P B T| ≤
        ∑ g : Fin (sourceGenericUnitCount R t w),
          |expectedSeparatedTriggeredWalshStatistic (M := M)
            (mixedSourceAnchor R t w ρ A (genericSourceUnit R t w ρ g)).1 w
            (mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g)) T| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _g : Fin (sourceGenericUnitCount R t w), (1 / 2 : ℝ) ^ w := by
      apply Finset.sum_le_sum
      intro g _hg
      apply abs_expectedSeparatedTriggeredWalshStatistic_le
      exact ⟨U (genericSourceUnit R t w ρ g)
        (mixedSourceAnchor R t w ρ A (genericSourceUnit R t w ρ g))⟩
    _ = _ := by simp [nsmul_eq_mul]

/-- The unweighted sum of the two all-sign anchor profiles is exactly twice
their zero-sign baseline; the sign-knob character cancels. -/
theorem triggeredAnchorProfile_pos_add_neg {n t : ℕ} (ht : 0 < t)
    (S U : Finset (Fin n)) (x : BooleanCube n) :
    triggeredAnchorProfile t 1 S U x + triggeredAnchorProfile t (-1) S U x =
      2 * triggeredAnchorProfile t 0 S U x := by
  have hp := triggeredAnchorProfile_sub_zero ht 1 S U x
  have hm := triggeredAnchorProfile_sub_zero ht (-1) S U x
  norm_num at hp hm
  have htR : (16 * (t : ℝ)) ≠ 0 := by positivity
  apply (mul_left_cancel₀ htR)
  nlinarith [hp, hm]

/-- By contrast, the sign difference carries exactly twice the pure triggered
Walsh character after the public `16*t` normalization. -/
theorem sixteen_mul_triggeredAnchorProfile_pos_sub_neg {n t : ℕ} (ht : 0 < t)
    (S U : Finset (Fin n)) (x : BooleanCube n) :
    (16 * (t : ℝ)) *
        (triggeredAnchorProfile t 1 S U x - triggeredAnchorProfile t (-1) S U x) =
      2 * triggeredWalshCharacter U S x := by
  have hp := triggeredAnchorProfile_sub_zero ht 1 S U x
  have hm := triggeredAnchorProfile_sub_zero ht (-1) S U x
  norm_num at hp hm
  linear_combination hp - hm

/-- Arithmetic constituent coefficient of the actual appended mixed DNF. -/
noncomputable def mixedAppendedActualConstituentCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ i, triggeredWalshStatistic
    (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
    (mixedAppendedSourceBody R t w ρ M P B i) T

/-- The exact remaining global centered-design defect. -/
noncomputable def mixedAppendedCenteringDefect
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  mixedAppendedActualConstituentCoefficient R t w ρ M A U P B T -
    mixedAppendedFullIdealCoefficient R t w ρ M A P B T

/-- The complete finite face-error control function.  It is a defined upper
bound, not a claim that centering or either calibration term tends to zero. -/
noncomputable def mixedAppendedFaceErrorBudget
    (R t w r : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (gamma : ℕ → ℝ) (dial : ℕ → Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  (|mixedAppendedCenteringDefect R t w ρ M A U P B T| +
      ((Finset.univ : Finset
        (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) +
    |mixedAppendedGenericIdealCoefficient R t w ρ M A P B T| +
    |mixedAppendedAnchoredIdealCoefficient R t w ρ M A P B T -
      appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle T|

/-- Unconditional finite budget formula for the actual global appended gate.
The remaining mathematical work is exactly to bound the three displayed
non-OR terms; no such bound is manufactured here. -/
theorem abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_faceBudget
    (R t w r : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger (mixedSourceAnchor R t w ρ A) U i ∩
        privateSourceTrigger (mixedSourceAnchor R t w ρ A) U j).card < w)
    (gamma : ℕ → ℝ) (dial : ℕ → Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ) (T : Finset (Fin (M + w ^ 2))) :
    |walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T -
      appendedIdealOwnLowerAnchorCoefficients M (w ^ 2) t w r gamma dial angle T| ≤
      mixedAppendedFaceErrorBudget R t w r ρ M A U P B gamma dial angle T := by
  unfold mixedAppendedFaceErrorBudget mixedAppendedCenteringDefect
    mixedAppendedActualConstituentCoefficient
  exact abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_of_centered
    R t w r ρ M A U P B hinter T (le_refl _) gamma dial angle


#print axioms MonotoneDNF.walshCoefficient_completedPrefixPartialGate_append
#print axioms MonotoneDNF.walshCoefficient_completedPrefixPartialGate_append_of_nonempty
#print axioms MonotoneDNF.walshCoefficient_completedPrefixPartialGate_fullSupport
#print axioms MonotoneDNF.dnfEval_scheduledList_firstBlock_eq_completedPrefixPartialGate
#print axioms MonotoneDNF.walshCoefficient_scheduledList_firstBlock_append_of_nonempty
#print axioms MonotoneDNF.abs_privateActualSum_sub_ideal_lt_of_sourceGood
#print axioms MonotoneDNF.abs_walsh_privateSourceGate_sub_ideal_le_of_sourceGood
#print axioms MonotoneDNF.expectedSeparatedTriggeredWalshStatistic_embedLast
#print axioms MonotoneDNF.mixedAppendedFullIdealCoefficient_eq_generic_add_anchored
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_sub_fullIdeal_le_of_centered
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_fullIdeal_le_of_sourceGood
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_emptyPools_sub_ownLower_le_of_sourceGood
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_of_centered
#print axioms MonotoneDNF.abs_expectedSeparatedTriggeredWalshStatistic_le
#print axioms MonotoneDNF.abs_mixedAppendedGenericIdealCoefficient_le
#print axioms MonotoneDNF.triggeredAnchorProfile_pos_add_neg
#print axioms MonotoneDNF.sixteen_mul_triggeredAnchorProfile_pos_sub_neg
#print axioms MonotoneDNF.abs_walsh_mixedAppendedSourceDnf_sub_ownLower_le_faceBudget

end MonotoneDNF


==> anc/MonotoneDNF/GlobalProductContact.lean <==
module

public import MonotoneDNF.GoodProductContact

@[expose] public section

/-!
# Global product contact for good block tuples
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Biased expectations of products of separate block statistics factorize. -/
theorem biased_layout_block_product {B m : ℕ} (π : Layout B m) (α : ℝ)
    (f : Fin B → BooleanCube m → ℝ) :
    (∑ x : BooleanCube (B * m), (∏ b, biasedWeight α (blockInput π x b)) *
      ∏ b, f b (blockInput π x b)) =
      ∏ b, ∑ u, biasedWeight α u * f b u := by
  have hsum : (∑ x : BooleanCube (B * m),
      (∏ b, biasedWeight α (blockInput π x b)) * ∏ b, f b (blockInput π x b)) =
      ∑ y : Fin B → BooleanCube m, (∏ b, biasedWeight α (y b)) * ∏ b, f b (y b) := by
    apply Fintype.sum_equiv (cubeBlockEquiv π)
    intro x
    rfl
  -- The block-tuple equivalence relates the two sums directly.
  rw [hsum]
  calc
    (∑ y : Fin B → BooleanCube m, (∏ b, biasedWeight α (y b)) * ∏ b, f b (y b)) =
        ∑ y : Fin B → BooleanCube m, ∏ b, (biasedWeight α (y b) * f b (y b)) := by
      apply Finset.sum_congr rfl
      intro y _
      rw [Finset.prod_mul_distrib]
    _ = _ := by
      symm
      simpa using Finset.prod_univ_sum (R := ℝ)
        (fun _b : Fin B => (Finset.univ : Finset (BooleanCube m)))
        (fun b u => biasedWeight α u * f b u)

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Assignments of the new coordinates in a fixed tuple of new blocks. -/
abbrev NewAssignment (B m : ℕ) (I : Finset (Fin B)) :=
  (I ×ˢ Finset.univ : Finset (Fin B × Fin m)) → Bool

/-- Extend an assignment on the new coordinates to all ambient coordinates. -/
noncomputable def newCoordinateValue {B m : ℕ} (π' : Layout B m)
    (I : Finset (Fin B)) (a : NewAssignment B m I) : BooleanCube (B * m) :=
  fun c => if h : c ∈ newTupleCoordinates π' I then
    a ⟨π'.symm c, by
      obtain ⟨d, hd, rfl⟩ := Finset.mem_image.1 h
      simpa using hd⟩
  else false

lemma newCoordinateValue_at_new {B m : ℕ} (π' : Layout B m)
    (I : Finset (Fin B)) (a : NewAssignment B m I)
    {d : Fin B × Fin m} (hd : d ∈ I ×ˢ Finset.univ) :
    newCoordinateValue π' I a (π' d) = a ⟨d, hd⟩ := by
  unfold newCoordinateValue
  have h : π' d ∈ newTupleCoordinates π' I := Finset.mem_image.2 ⟨d, hd, rfl⟩
  simp only [h, dif_pos]
  congr 1
  exact Subtype.ext (π'.symm_apply_apply d)

/-- A total assignment to the new tuple coordinates. -/
def tupleAssignmentEvent {B m : ℕ} (π' : Layout B m)
    (I : Finset (Fin B)) (a : NewAssignment B m I) (x : BooleanCube (B * m)) : Prop :=
  ∀ d, ∀ hd : d ∈ I ×ˢ Finset.univ, x (π' d) = a ⟨d, hd⟩

/-- Coordinates of an old block seen by the new tuple. -/
def usedOldCoordinates {B m : ℕ} (π π' : Layout B m) (I : Finset (Fin B))
    (b : Fin B) : Finset (Fin m) :=
  Finset.univ.filter (fun j => π (b, j) ∈ newTupleCoordinates π' I)

/-- The cylinder induced on one old block by an assignment to the new tuple. -/
def oldLocalAssignment {B m : ℕ} (π π' : Layout B m) (I : Finset (Fin B))
    (b : Fin B) (a : NewAssignment B m I) (y : BooleanCube m) : Prop :=
  restrictionEvent (usedOldCoordinates π π' I b) (fun j => newCoordinateValue π' I a (π (b, j))) y

lemma tupleAssignment_iff_local {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) (I : Finset (Fin B)) (a : NewAssignment B m I)
    (x : BooleanCube (B * m)) :
    (layoutVacancy gate π x = true ∧ tupleAssignmentEvent π' I a x) ↔
      ∀ b, gate (blockInput π x b) = false ∧ oldLocalAssignment π π' I b a (blockInput π x b) := by
  constructor
  · intro hx b
    have hv := (layoutVacancy_eq_true_iff gate π x).1 hx.1 b
    refine ⟨hv, ?_⟩
    intro j hj
    let c := π (b, j)
    have hc : c ∈ newTupleCoordinates π' I := (Finset.mem_filter.1 hj).2
    obtain ⟨d, hd, hdc⟩ := Finset.mem_image.1 hc
    have ht := hx.2 d hd
    change x c = newCoordinateValue π' I a c
    rw [← hdc, newCoordinateValue_at_new π' I a hd]
    exact ht
  · intro hx
    have hv : layoutVacancy gate π x = true := by
      apply (layoutVacancy_eq_true_iff gate π x).2
      intro b
      exact (hx b).1
    refine ⟨hv, ?_⟩
    intro d hd
    let c := π' d
    let z := π.symm c
    have hz : π z = c := π.apply_symm_apply c
    have hnew : π z ∈ newTupleCoordinates π' I := by rw [hz]; exact Finset.mem_image.2 ⟨d, hd, rfl⟩
    have hlocal := (hx z.1).2 z.2 (Finset.mem_filter.2 ⟨Finset.mem_univ _, hnew⟩)
    change x (π z) = newCoordinateValue π' I a (π z) at hlocal
    have hval := newCoordinateValue_at_new π' I a hd
    rw [hz, hval] at hlocal
    exact hlocal

/-- Unconditioned joint probability of old vacancy and one assignment to the new tuple. -/
theorem assignment_probability_product {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) (I : Finset (Fin B)) (a : NewAssignment B m I) :
    probability (fun x => layoutVacancy gate π x = true ∧ tupleAssignmentEvent π' I a x) =
      ∏ b, expectation (fun y => if gate y = false ∧
        oldLocalAssignment π π' I b a y then 1 else 0) := by
  classical
  let f : Fin B → BooleanCube m → ℝ := fun b y =>
    if gate y = false ∧ oldLocalAssignment π π' I b a y then 1 else 0
  have hindicator : probability (fun x => layoutVacancy gate π x = true ∧
      tupleAssignmentEvent π' I a x) = expectation (fun x => ∏ b, f b (blockInput π x b)) := by
    unfold probability
    congr 1
    funext x
    simp only [tupleAssignment_iff_local]
    by_cases h : ∀ b, gate (blockInput π x b) = false ∧
      oldLocalAssignment π π' I b a (blockInput π x b)
    · rw [if_pos h]
      symm
      apply Finset.prod_eq_one
      intro b _
      simp [f, h b]
    · rw [if_neg h]
      symm
      push Not at h
      obtain ⟨b, hb⟩ := h
      apply Finset.prod_eq_zero (Finset.mem_univ b)
      by_cases hg : gate (blockInput π x b) = false
      · simp [f, hg, hb hg]
      · simp [f, hg]
  exact hindicator.trans (expectation_layout_block_product π f)

/-- The corresponding biased assignment probability also factorizes. -/
theorem biased_assignment_probability_product {B m : ℕ}
    (α : ℝ) (π π' : Layout B m) (I : Finset (Fin B)) (a : NewAssignment B m I) :
    biasedProbability α (tupleAssignmentEvent π' I a) =
      ∏ b, biasedProbability α (oldLocalAssignment π π' I b a) := by
  unfold biasedProbability
  let f : Fin B → BooleanCube m → ℝ := fun b y =>
    if oldLocalAssignment π π' I b a y then 1 else 0
  calc
    (∑ x : BooleanCube (B * m), biasedWeight α x *
      (if tupleAssignmentEvent π' I a x then 1 else 0)) =
      ∑ x : BooleanCube (B * m), biasedWeight α x *
        ∏ b, (if oldLocalAssignment π π' I b a (blockInput π x b) then 1 else 0) := by
      apply Finset.sum_congr rfl
      intro x _
      have h := tupleAssignment_iff_local (fun _ => false) π π' I a x
      have hv : layoutVacancy (fun _ => false) π x = true := by
        apply (layoutVacancy_eq_true_iff _ _ _).2
        intro b
        rfl
      have heq : tupleAssignmentEvent π' I a x ↔
          ∀ b, oldLocalAssignment π π' I b a (blockInput π x b) := by
        constructor
        · intro ht b
          exact (h.mp ⟨hv, ht⟩ b).2
        · intro hl
          exact (h.mpr (fun b => ⟨rfl, hl b⟩)).2
      rw [heq]
      by_cases hl : ∀ b, oldLocalAssignment π π' I b a (blockInput π x b)
      · simp [hl]
      · push Not at hl
        obtain ⟨b, hb⟩ := hl
        have hzb : (∏ b, (if oldLocalAssignment π π' I b a (blockInput π x b) then (1 : ℝ) else 0)) = 0 := by
          apply Finset.prod_eq_zero (Finset.mem_univ b)
          simp [hb]
        have hnot' : ¬ ∀ b, oldLocalAssignment π π' I b a (blockInput π x b) := by
          intro hall
          exact hb (hall b)
        rw [if_neg hnot']
        exact congrArg (fun z : ℝ => biasedWeight α x * z) hzb.symm
    _ = _ := by
      have hw : ∀ x : BooleanCube (B * m), biasedWeight α x =
          ∏ b, biasedWeight α (blockInput π x b) := by
        intro x
        unfold biasedWeight blockInput
        rw [← Equiv.prod_comp π]
        exact Fintype.prod_prod_type _
      simp_rw [hw]
      exact biased_layout_block_product π α f

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

lemma usedOldCoordinates_card {B m : ℕ} (π π' : Layout B m) (I : Finset (Fin B))
    (b : Fin B) :
    (usedOldCoordinates π π' I b).card =
      ((newTupleCoordinates π' I) ∩ (oldBlockCoordinates π b)).card := by
  unfold usedOldCoordinates oldBlockCoordinates
  rw [← Finset.card_image_of_injective _ (by
    intro x y h
    have hpair : (b, x) = (b, y) := π.injective h
    cases hpair
    rfl)]
  congr 1
  ext c
  constructor
  · intro hc
    obtain ⟨j, hj, rfl⟩ := Finset.mem_image.1 hc
    have hj' := Finset.mem_filter.1 hj
    exact Finset.mem_inter.2 ⟨hj'.2, Finset.mem_image.2 ⟨j, hj'.1, rfl⟩⟩
  · intro hc
    have hc' := Finset.mem_inter.1 hc
    obtain ⟨j, hj, rfl⟩ := Finset.mem_image.1 hc'.2
    exact Finset.mem_image.2 ⟨j, Finset.mem_filter.2 ⟨hj, hc'.1⟩, rfl⟩

lemma good_usedOldCoordinates_card_le {B m : ℕ} {t : ℕ}
    {π π' : Layout B m} {I : Finset (Fin B)} (hg : GoodTuple t π π' I) (b : Fin B) :
    (usedOldCoordinates π π' I b).card ≤ t := by
  rw [usedOldCoordinates_card]
  exact hg b

/-- Conditional assignment probabilities also factor through the independent rejection law. -/
theorem conditional_assignment_probability_product {B m : ℕ}
    (gate : BooleanCube m → Bool) (π π' : Layout B m) (I : Finset (Fin B))
    (a : NewAssignment B m I) :
    conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleAssignmentEvent π' I a) =
      ∏ b, rejectionExpectation gate
        (fun y => if oldLocalAssignment π π' I b a y then 1 else 0) := by
  unfold conditionalProbability
  have hden : probability (fun x => layoutVacancy gate π x = true) =
      rejectionProbability gate ^ B := layoutVacancy_probability gate π
  have hnum := assignment_probability_product gate π π' I a
  unfold rejectionExpectation conditionalExpectation
  calc
    _ = (∏ b, expectation (fun y => if gate y = false ∧
        oldLocalAssignment π π' I b a y then 1 else 0)) /
          probability (fun x => layoutVacancy gate π x = true) := by
      convert congrArg (fun z => z / probability (fun x => layoutVacancy gate π x = true)) hnum using 1 <;> congr
    _ = (∏ b, expectation (fun y => if gate y = false ∧
        oldLocalAssignment π π' I b a y then 1 else 0)) / rejectionProbability gate ^ B := by
      exact congrArg (fun z : ℝ => (∏ b, expectation (fun y => if gate y = false ∧
        oldLocalAssignment π π' I b a y then 1 else 0)) / z) hden
    _ = _ := by
      have heq : (fun b => expectation (fun y => if gate y = false ∧
          oldLocalAssignment π π' I b a y then 1 else 0)) =
        (fun b => expectation (fun y => if gate y = false then
          (if oldLocalAssignment π π' I b a y then 1 else 0) else 0)) := by
        funext b
        congr 1
        funext y
        by_cases hg : gate y = false <;> simp [hg]
      rw [heq]
      have hprod := (Finset.prod_div_distrib (s := Finset.univ)
        (fun b => expectation (fun y => if gate y = false then
          (if oldLocalAssignment π π' I b a y then 1 else 0) else 0))
        (fun _ : Fin B => rejectionProbability gate)).symm
      simpa [rejectionProbability, div_pow, mul_comm] using hprod
lemma rejectionExpectation_nonneg {n : ℕ} (gate : BooleanCube n → Bool)
    (f : BooleanCube n → ℝ) (hf : ∀ x, 0 ≤ f x) :
    0 ≤ rejectionExpectation gate f := by
  unfold rejectionExpectation conditionalExpectation
  apply div_nonneg _ (probability_nonneg _)
  apply expectation_nonneg
  intro x
  split
  · exact hf x
  · norm_num

/-- Products of two-sided local comparisons multiply to a global comparison. -/
theorem product_comparison_bounds {ι : Type*} [Fintype ι] {ξ : ℝ}
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1) (A B : ι → ℝ)
    (hA : ∀ i, 0 ≤ A i) (hB : ∀ i, 0 ≤ B i)
    (hlow : ∀ i, (1 - ξ) * A i ≤ B i)
    (hhigh : ∀ i, B i ≤ (1 + ξ) * A i) :
    (1 - ξ) ^ (Fintype.card ι) * (∏ i, A i) ≤ ∏ i, B i ∧
      ∏ i, B i ≤ (1 + ξ) ^ (Fintype.card ι) * (∏ i, A i) := by
  constructor
  · calc
      (1 - ξ) ^ (Fintype.card ι) * (∏ i, A i) =
          (∏ i, (1 - ξ)) * (∏ i, A i) := by simp
      _ = ∏ i, (1 - ξ) * A i := (Finset.prod_mul_distrib).symm
      _ ≤ ∏ i, B i := by
        exact Finset.prod_le_prod
          (fun i _ => mul_nonneg (sub_nonneg.2 hξ1) (hA i))
          (fun i _ => hlow i)
  · calc
      ∏ i, B i ≤ ∏ i, (1 + ξ) * A i := by
        exact Finset.prod_le_prod (fun i _ => hB i) (fun i _ => hhigh i)
      _ = (∏ i, (1 + ξ)) * (∏ i, A i) := Finset.prod_mul_distrib
      _ = (1 + ξ) ^ (Fintype.card ι) * (∏ i, A i) := by simp

/-- Every assignment to the new tuple has the relative error inherited from local
product contact. -/
theorem good_assignment_bounds {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    {π π' : Layout B m} {I : Finset (Fin B)} (hg : GoodTuple t π π' I)
    (a : NewAssignment B m I) :
    (1 - ξ) ^ B * biasedProbability α (tupleAssignmentEvent π' I a) ≤
      conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleAssignmentEvent π' I a) ∧
      conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleAssignmentEvent π' I a) ≤
        (1 + ξ) ^ B * biasedProbability α (tupleAssignmentEvent π' I a) := by
  rw [biased_assignment_probability_product, conditional_assignment_probability_product]
  have hA : ∀ b : Fin B, 0 ≤ biasedProbability α (oldLocalAssignment π π' I b a) :=
    fun b => biasedProbability_nonneg h0 h1 _
  have hl : ∀ b : Fin B,
      (1 - ξ) * biasedProbability α (oldLocalAssignment π π' I b a) ≤
        rejectionExpectation gate (fun y => if oldLocalAssignment π π' I b a y then 1 else 0) := by
    intro b
    have hb := (productContact_cylinder_bounds hc h0 h1 (usedOldCoordinates π π' I b)
      (good_usedOldCoordinates_card_le hg b) (fun j => newCoordinateValue π' I a (π (b, j)))).1
    convert hb using 1 <;> congr
    all_goals first
    | rfl
    | (funext y; exact if_congr Iff.rfl rfl rfl)
  have hh : ∀ b : Fin B,
      rejectionExpectation gate (fun y => if oldLocalAssignment π π' I b a y then 1 else 0) ≤
        (1 + ξ) * biasedProbability α (oldLocalAssignment π π' I b a) := by
    intro b
    have hb := (productContact_cylinder_bounds hc h0 h1 (usedOldCoordinates π π' I b)
      (good_usedOldCoordinates_card_le hg b) (fun j => newCoordinateValue π' I a (π (b, j)))).2
    convert hb using 1 <;> congr
    all_goals first
    | rfl
    | (funext y; exact if_congr Iff.rfl rfl rfl)
  have hBnonneg : ∀ b : Fin B, 0 ≤ rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b a y then 1 else 0) := by
    intro b
    apply rejectionExpectation_nonneg
    intro y
    split <;> norm_num
  have hp := product_comparison_bounds (ξ := ξ) hξ0 hξ1
    (fun b => biasedProbability α (oldLocalAssignment π π' I b a))
    (fun b => rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b a y then 1 else 0))
    (fun b => hA b) hBnonneg hl hh
  simpa using hp

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- The new assignment determined by an ambient input. -/
def newAssignmentOf {B m : ℕ} (π' : Layout B m) (I : Finset (Fin B))
    (x : BooleanCube (B * m)) : NewAssignment B m I :=
  fun d => x (π' d)

lemma tupleAssignmentEvent_of_eq {B m : ℕ} (π' : Layout B m)
    (I : Finset (Fin B)) (a : NewAssignment B m I) (x : BooleanCube (B * m)) :
    tupleAssignmentEvent π' I a x ↔ newAssignmentOf π' I x = a := by
  constructor
  · intro h
    funext d
    exact h d.1 d.2
  · intro h
    intro d hd
    exact congrFun h ⟨d, hd⟩

/-- A weighted finite summation of real-valued functions. -/
noncomputable def weightedSum {X : Type*} [Fintype X] (w f : X → ℝ) : ℝ :=
  ∑ x, w x * f x

set_option maxHeartbeats 2000000 in
/-- Fiber decomposition for every weighted finite law. -/
theorem weightedSum_fibers {B m : ℕ} (π' : Layout B m) (I : Finset (Fin B))
    (w : BooleanCube (B * m) → ℝ) (F : NewAssignment B m I → ℝ) :
    (∑ a, weightedSum w (fun x => if tupleAssignmentEvent π' I a x then 1 else 0) * F a) =
      weightedSum w (fun x => F (newAssignmentOf π' I x)) := by
  classical
  unfold weightedSum
  calc
    (∑ a, (∑ x, w x * (if tupleAssignmentEvent π' I a x then 1 else 0)) * F a) =
        ∑ a, ∑ x, w x * (if a = newAssignmentOf π' I x then F a else 0) := by
      apply Finset.sum_congr rfl
      intro a _
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro x _
      rw [tupleAssignmentEvent_of_eq]
      by_cases he : a = newAssignmentOf π' I x
      · subst a
        simp
      · simp [he, Ne.symm he]
    _ = ∑ j : NewAssignment B m I, ∑ i with newAssignmentOf π' I i = j,
        w i * F (newAssignmentOf π' I i) := by
      apply Finset.sum_congr rfl
      intro j _
      simp only [Finset.sum_filter]
      apply Finset.sum_congr rfl
      intro a _
      by_cases h : j = newAssignmentOf π' I a
      · rw [if_pos h, if_pos h.symm]
        exact congrArg (fun z : ℝ => w a * z) (congrArg F h)
      · rw [if_neg h, if_neg (Ne.symm h)]
        ring
    _ = _ := by
      exact Finset.sum_fiberwise Finset.univ (g := newAssignmentOf π' I)
        (f := fun i => w i * F (newAssignmentOf π' I i))

/-- Normalized weighted fibers. -/
theorem normalized_fibers {B m : ℕ} (π' : Layout B m) (I : Finset (Fin B))
    (w : BooleanCube (B * m) → ℝ) (Z : ℝ) (F : NewAssignment B m I → ℝ) :
    (∑ a, (weightedSum w (fun x => if tupleAssignmentEvent π' I a x then 1 else 0) / Z) *
      F a) = weightedSum w (fun x => F (newAssignmentOf π' I x)) / Z := by
  calc
    _ = ∑ a, (weightedSum w (fun x => if tupleAssignmentEvent π' I a x then 1 else 0) *
        F a) / Z := by
      apply Finset.sum_congr rfl
      intro a _
      ring
    _ = (∑ a, weightedSum w (fun x => if tupleAssignmentEvent π' I a x then 1 else 0) *
        F a) / Z := by rw [Finset.sum_div]
    _ = _ := by rw [weightedSum_fibers]

/-- Conditional rejection probabilities as a normalized fiber decomposition. -/
theorem conditionalProbability_fibers {B m : ℕ} (π π' : Layout B m)
    (gate : BooleanCube m → Bool) (I : Finset (Fin B))
    (E : NewAssignment B m I → Prop) :
    (∑ a, conditionalProbability (fun x => layoutVacancy gate π x = true)
      (tupleAssignmentEvent π' I a) * (if E a then 1 else 0)) =
      conditionalProbability (fun x => layoutVacancy gate π x = true)
        (fun x => E (newAssignmentOf π' I x)) := by
  let w : BooleanCube (B * m) → ℝ := fun x => if layoutVacancy gate π x = true then 1 else 0
  let Z : ℝ := (Fintype.card (BooleanCube (B * m)) : ℝ) *
    probability (fun x => layoutVacancy gate π x = true)
  have hnorm : ∀ F : BooleanCube (B * m) → Prop,
      conditionalProbability (fun x => layoutVacancy gate π x = true) F =
        weightedSum w (fun x => if F x then 1 else 0) / Z := by
    intro F
    have hnum : probability (fun x => layoutVacancy gate π x = true ∧ F x) =
        weightedSum w (fun x => if F x then 1 else 0) / (Fintype.card (BooleanCube (B * m)) : ℝ) := by
      unfold probability weightedSum expectation
      apply congrArg (fun z : ℝ => z / (Fintype.card (BooleanCube (B * m)) : ℝ))
      apply Finset.sum_congr rfl
      intro x _
      simp only [w]
      by_cases hv : layoutVacancy gate π x = true <;> simp [hv]
    unfold conditionalProbability
    calc
      _ = weightedSum w (fun x => if F x then 1 else 0) /
            (Fintype.card (BooleanCube (B * m)) : ℝ) /
            probability (fun x => layoutVacancy gate π x = true) := by
        convert congrArg (fun z : ℝ => z / probability (fun x => layoutVacancy gate π x = true)) hnum using 1 <;> congr
      _ = _ := by
        unfold Z weightedSum
        ring
  calc
    (∑ a, conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleAssignmentEvent π' I a) * (if E a then 1 else 0)) =
      ∑ a, (weightedSum w (fun x => if tupleAssignmentEvent π' I a x then 1 else 0) / Z) *
        (if E a then 1 else 0) := by
      apply Finset.sum_congr rfl
      intro a _
      rw [hnorm]
    _ = _ := normalized_fibers π' I w Z (fun a => if E a then 1 else 0)
    _ = _ := (hnorm (fun x => E (newAssignmentOf π' I x))).symm

/-- Ideal biased probabilities as a normalized fiber decomposition. -/
theorem biasedProbability_fibers {B m : ℕ} (α : ℝ) (π' : Layout B m)
    (I : Finset (Fin B)) (E : NewAssignment B m I → Prop) :
    (∑ a, biasedProbability α (tupleAssignmentEvent π' I a) * (if E a then 1 else 0)) =
      biasedProbability α (fun x => E (newAssignmentOf π' I x)) := by
  simpa only [biasedProbability, weightedSum] using
    weightedSum_fibers π' I (biasedWeight α) (fun a => if E a then 1 else 0)

/-- Assignments in which every new block fires. -/
def assignmentFires {B m : ℕ} (gate : BooleanCube m → Bool) (I : Finset (Fin B))
    (a : NewAssignment B m I) : Prop :=
  ∀ b, ∀ hb : b ∈ I, gate (fun j => a ⟨(b, j), by simp [hb]⟩) = true

lemma assignmentFires_newAssignmentOf {B m : ℕ} (gate : BooleanCube m → Bool)
    (π' : Layout B m) (I : Finset (Fin B)) (x : BooleanCube (B * m)) :
    assignmentFires gate I (newAssignmentOf π' I x) ↔ tupleFires gate π' I x := by
  rfl

/-- Independent biased firing probability of a whole new-block tuple. -/
theorem biased_tupleFires_probability {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) (I : Finset (Fin B)) :
    biasedProbability α (tupleFires gate π I) = biasedFiringProbability α gate ^ I.card := by
  classical
  let f : Fin B → BooleanCube m → ℝ := fun b x => if b ∈ I then bit (gate x) else 1
  have hindicator : biasedProbability α (tupleFires gate π I) =
      ∑ x : BooleanCube (B * m), biasedWeight α x * ∏ b, f b (blockInput π x b) := by
    unfold biasedProbability
    apply Finset.sum_congr rfl
    intro x _
    have heq : (if tupleFires gate π I x then 1 else 0) = ∏ b, f b (blockInput π x b) := by
      unfold tupleFires
      by_cases h : ∀ b ∈ I, gate (blockInput π x b) = true
      · rw [if_pos h]
        symm
        apply Finset.prod_eq_one
        intro b _
        by_cases hbI : b ∈ I
        · simp [f, hbI, h b hbI]
        · simp [f, hbI]
      · rw [if_neg h]
        symm
        push Not at h
        obtain ⟨b, hbI, hb⟩ := h
        apply Finset.prod_eq_zero (Finset.mem_univ b)
        simp [f, hbI, hb]
    rw [heq]
  rw [hindicator]
  have hw : ∀ x : BooleanCube (B * m), biasedWeight α x =
      ∏ b, biasedWeight α (blockInput π x b) := by
    intro x
    unfold biasedWeight blockInput
    rw [← Equiv.prod_comp π]
    exact Fintype.prod_prod_type _
  simp_rw [hw]
  rw [biased_layout_block_product]
  have hf : ∀ b, (∑ u, biasedWeight α u * f b u) =
      if b ∈ I then biasedFiringProbability α gate else 1 := by
    intro b
    by_cases hb : b ∈ I
    · simp only [f, hb, if_true, biasedFiringProbability]
    · simp [f, hb, sum_biasedWeight]
  simp_rw [hf]
  simp [Finset.prod_ite]

/-- Sum of the assignment comparisons, specialized to tuple firing. -/
theorem good_tupleFires_bounds {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    {π π' : Layout B m} {I : Finset (Fin B)} (hg : GoodTuple t π π' I) :
    (1 - ξ) ^ B * biasedFiringProbability α gate ^ I.card ≤
      conditionalProbability (fun x => layoutVacancy gate π x = true) (tupleFires gate π' I) ∧
      conditionalProbability (fun x => layoutVacancy gate π x = true) (tupleFires gate π' I) ≤
        (1 + ξ) ^ B * biasedFiringProbability α gate ^ I.card := by
  have hfiber := conditionalProbability_fibers (π := π) (π' := π') gate I (assignmentFires gate I)
  have hbiasfiber := biasedProbability_fibers α π' I (assignmentFires gate I)
  have hfun : (fun x => assignmentFires gate I (newAssignmentOf π' I x)) = tupleFires gate π' I := by
    funext x
    exact propext (assignmentFires_newAssignmentOf gate π' I x)
  have hBL : biasedFiringProbability α gate ^ I.card =
      ∑ a, biasedProbability α (tupleAssignmentEvent π' I a) *
        (if assignmentFires gate I a then 1 else 0) := by
    rw [← biased_tupleFires_probability α gate π' I]
    apply Eq.symm
    simpa only [hfun] using hbiasfiber
  have hCR : conditionalProbability (fun x => layoutVacancy gate π x = true) (tupleFires gate π' I) =
      ∑ a, conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleAssignmentEvent π' I a) * (if assignmentFires gate I a then 1 else 0) := by simpa only [hfun] using hfiber.symm
  rw [hBL, hCR]
  constructor
  · rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro a ha
    have hb := (good_assignment_bounds gate hc h0 h1 hξ0 hξ1 hg a).1
    have hi : (0 : ℝ) ≤ if assignmentFires gate I a then 1 else 0 := by split <;> norm_num
    calc
      (1 - ξ) ^ B * (biasedProbability α (tupleAssignmentEvent π' I a) *
          (if assignmentFires gate I a then 1 else 0)) =
          ((1 - ξ) ^ B * biasedProbability α (tupleAssignmentEvent π' I a)) *
            (if assignmentFires gate I a then 1 else 0) := by ring
      _ ≤ conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleAssignmentEvent π' I a) * (if assignmentFires gate I a then 1 else 0) :=
        mul_le_mul_of_nonneg_right hb hi
  · rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro a ha
    have hb := (good_assignment_bounds gate hc h0 h1 hξ0 hξ1 hg a).2
    have hi : (0 : ℝ) ≤ if assignmentFires gate I a then 1 else 0 := by split <;> norm_num
    calc
      conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleAssignmentEvent π' I a) * (if assignmentFires gate I a then 1 else 0) ≤
          ((1 + ξ) ^ B * biasedProbability α (tupleAssignmentEvent π' I a)) *
            (if assignmentFires gate I a then 1 else 0) :=
        mul_le_mul_of_nonneg_right hb hi
      _ = (1 + ξ) ^ B * (biasedProbability α (tupleAssignmentEvent π' I a) *
          (if assignmentFires gate I a then 1 else 0)) := by ring

end MonotoneDNF


==> anc/MonotoneDNF/GoodProductContact.lean <==
module

public import MonotoneDNF.GeometricBadSet

@[expose] public section

/-!
# Good-tuple product contact

Local cylinder masses, local cylinder inequalities, and the product form used
for the good-set comparison.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Product weights on an arbitrary finite coordinate type. -/
noncomputable def biasedWeightAny {ι : Type*} [Fintype ι] (α : ℝ) (x : ι → Bool) : ℝ :=
  ∏ i, if x i = true then α else 1 - α

/-- Split a Boolean cube into selected coordinates and their complement. -/
noncomputable def cubeSplitEquiv {n : ℕ} (S : Finset (Fin n)) :
    ((S → Bool) × ({i : Fin n // i ∉ S} → Bool)) ≃ BooleanCube n :=
  (Equiv.sumArrowEquivProdArrow S {i : Fin n // i ∉ S} Bool).symm.trans
    (Equiv.arrowCongr (Equiv.Set.sumCompl (S : Set (Fin n))) (Equiv.refl Bool))

lemma biasedWeight_cubeSplit {n : ℕ} (S : Finset (Fin n)) (α : ℝ)
    (u : S → Bool) (v : {i : Fin n // i ∉ S} → Bool) :
    biasedWeight α (cubeSplitEquiv S (u, v)) = biasedWeightAny α u * biasedWeightAny α v := by
  let e := Equiv.Set.sumCompl (S : Set (Fin n))
  have h := Fintype.prod_equiv e
    (fun z : S ⊕ {i : Fin n // i ∉ S} =>
      if ((Equiv.sumArrowEquivProdArrow S {i : Fin n // i ∉ S} Bool).symm (u, v)) z = true
      then α else 1 - α)
    (fun i : Fin n =>
      if ((Equiv.sumArrowEquivProdArrow S {i : Fin n // i ∉ S} Bool).symm.trans
        (e.arrowCongr (Equiv.refl Bool))) (u, v) i = true
      then α else 1 - α)
    (by
      intro z
      simp [Equiv.arrowCongr])
  unfold cubeSplitEquiv biasedWeight
  rw [← h]
  change (∏ z : S ⊕ {i : Fin n // i ∉ S},
    if Sum.elim u v z = true then α else 1 - α) = _
  rw [Fintype.prod_sum_type]
  unfold biasedWeightAny
  congr 1 <;> apply Finset.prod_congr rfl <;> intro i _ <;> rfl

lemma cubeSplit_apply_mem {n : ℕ} (S : Finset (Fin n)) (u : S → Bool)
    (v : {i : Fin n // i ∉ S} → Bool) {i : Fin n} (hi : i ∈ S) :
    cubeSplitEquiv S (u, v) i = u ⟨i, hi⟩ := by
  unfold cubeSplitEquiv
  change Sum.elim u v ((Equiv.Set.sumCompl (S : Set (Fin n))).symm i) = u ⟨i, hi⟩
  have h := Equiv.Set.sumCompl_symm_apply (s := (S : Set (Fin n))) (⟨i, hi⟩ : S)
  rw [h]
  rfl

lemma cubeSplit_apply_not_mem {n : ℕ} (S : Finset (Fin n)) (u : S → Bool)
    (v : {i : Fin n // i ∉ S} → Bool) {i : Fin n} (hi : i ∉ S) :
    cubeSplitEquiv S (u, v) i = v ⟨i, hi⟩ := by
  unfold cubeSplitEquiv
  change Sum.elim u v ((Equiv.Set.sumCompl (S : Set (Fin n))).symm i) = v ⟨i, hi⟩
  rw [Equiv.Set.sumCompl_symm_apply_of_notMem (s := (S : Set (Fin n))) hi]
  rfl

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Total product weight on any finite coordinate type is one. -/
theorem sum_biasedWeightAny {ι : Type*} [Fintype ι] (α : ℝ) :
    (∑ x : ι → Bool, biasedWeightAny α x) = 1 := by
  classical
  have h := Finset.prod_univ_sum (R := ℝ)
    (fun _i : ι => (Finset.univ : Finset Bool))
    (fun _i b => if b = true then α else 1 - α)
  simp only [Fintype.piFinset_univ, Finset.sum_const, Finset.card_univ,
    Fintype.card_bool, Nat.cast_ofNat, Finset.mem_univ, if_true, Bool.cond_true,
    Bool.cond_false, Finset.univ_eq_attach] at h
  change (∑ x : ι → Bool, ∏ i, if x i = true then α else 1 - α) = 1
  simpa using h.symm

/-- The event that the bits in `S` agree with `a`. -/
def restrictionEvent {n : ℕ} (S : Finset (Fin n)) (a : BooleanCube n)
    (x : BooleanCube n) : Prop := ∀ i ∈ S, x i = a i

set_option maxHeartbeats 600000 in
/-- Exact biased mass of a cylinder. -/
theorem biasedProbability_restrictionEvent {n : ℕ} (S : Finset (Fin n))
    (α : ℝ) (a : BooleanCube n) :
    biasedProbability α (restrictionEvent S a) =
      α ^ ((S.filter (fun i => a i = true)).card) *
        (1 - α) ^ ((S.filter (fun i => a i = false)).card) := by
  classical
  let aS : S → Bool := fun i => a i
  unfold biasedProbability
  calc
    (∑ x : BooleanCube n, biasedWeight α x * (if restrictionEvent S a x then 1 else 0)) =
        ∑ z : (S → Bool) × ({i : Fin n // i ∉ S} → Bool),
          biasedWeight α (cubeSplitEquiv S z) *
            (if restrictionEvent S a (cubeSplitEquiv S z) then 1 else 0) := by
      symm
      apply Fintype.sum_equiv (cubeSplitEquiv S)
      intro z
      rfl
    _ = ∑ u : S → Bool, ∑ v : {i : Fin n // i ∉ S} → Bool,
          (biasedWeightAny α u * biasedWeightAny α v) *
            (if restrictionEvent S a (cubeSplitEquiv S (u, v)) then 1 else 0) := by
      rw [Fintype.sum_prod_type]
      apply Finset.sum_congr rfl
      intro u _
      apply Finset.sum_congr rfl
      intro v _
      rw [biasedWeight_cubeSplit]
    _ = ∑ v : {i : Fin n // i ∉ S} → Bool, biasedWeightAny α aS * biasedWeightAny α v := by
      rw [← Finset.sum_subset (s₁ := {aS}) (s₂ := Finset.univ) (by simp)]
      · rw [Finset.sum_singleton]
        apply Finset.sum_congr rfl
        intro v _
        have hev : restrictionEvent S a (cubeSplitEquiv S (aS, v)) := by
          intro i hi
          exact cubeSplit_apply_mem S aS v hi
        simp only [hev, if_true]
        ring
      · intro u _ hne
        simp only [Finset.mem_singleton] at hne
        apply Finset.sum_eq_zero
        intro v hv
        have hev : ¬ restrictionEvent S a (cubeSplitEquiv S (u, v)) := by
          intro heq
          apply hne
          funext i
          simpa [aS, cubeSplit_apply_mem] using heq i i.2
        simp [hev]
    _ = biasedWeightAny α aS := by
      calc
        _ = biasedWeightAny α aS * ∑ v : {i : Fin n // i ∉ S} → Bool,
            biasedWeightAny α v := by rw [← Finset.mul_sum]
        _ = biasedWeightAny α aS * 1 := by
          apply congrArg (fun z => biasedWeightAny α aS * z)
          convert sum_biasedWeightAny (ι := {i : Fin n // i ∉ S}) α using 1 <;>
            (try congr)
          all_goals first
          | funext a b; apply Subsingleton.elim
          | rfl
        _ = biasedWeightAny α aS := mul_one _
    _ = _ := by
      have htrue : (S.attach.filter (fun i => a i.1 = true)).card =
          (S.filter (fun i => a i = true)).card := by
        rw [Finset.filter_attach (fun i : Fin n => a i = true) S, Finset.card_map,
          Finset.card_attach]
      have hfalse : (S.attach.filter (fun i => a i.1 = false)).card =
          (S.filter (fun i => a i = false)).card := by
        rw [Finset.filter_attach (fun i : Fin n => a i = false) S, Finset.card_map,
          Finset.card_attach]
      unfold biasedWeightAny
      simp only [aS, Finset.prod_ite, Finset.prod_const, Bool.not_eq_true]
      exact congrArg₂ (fun x y => α ^ x * (1 - α) ^ y)
        (by simpa using htrue) (by simpa using hfalse)

/-- **Local good-set inequality.**  If `ProductContact` has error `ξ`, each
cylinder under rejection has the same multiplicative error versus its biased mass. -/
theorem productContact_cylinder_bounds {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ : ℝ} (hc : ProductContact gate t α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (S : Finset (Fin n)) (hS : S.card ≤ t) (a : BooleanCube n) :
    (1 - ξ) * biasedProbability α (restrictionEvent S a) ≤
        conditionalExpectation (fun x => gate x = false)
          (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) ∧
      conditionalExpectation (fun x => gate x = false)
          (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) ≤
        (1 + ξ) * biasedProbability α (restrictionEvent S a) := by
  obtain ⟨δ, hδ, hmass⟩ := hc S hS a
  rw [hmass, biasedProbability_restrictionEvent]
  have hw : 0 ≤ α ^ ((S.filter (fun i => a i = true)).card) *
      (1 - α) ^ ((S.filter (fun i => a i = false)).card) :=
    mul_nonneg (pow_nonneg h0 _) (pow_nonneg (sub_nonneg.2 h1) _)
  have hlow : -ξ ≤ δ := (abs_le.1 hδ).1
  have hhigh : δ ≤ ξ := (abs_le.1 hδ).2
  constructor
  · simpa only [mul_assoc] using
      (mul_le_mul_of_nonneg_right (show 1 - ξ ≤ 1 + δ by linarith) hw)
  · simpa only [mul_assoc] using
      (mul_le_mul_of_nonneg_right (show 1 + δ ≤ 1 + ξ by linarith) hw)

end MonotoneDNF


==> anc/MonotoneDNF/GrowingSourceResponseLimits.lean <==
module

public import MonotoneDNF.SourceResponseLimits
public import MonotoneDNF.PhysicalSeparatedSourceGeometry

@[expose] public section

/-!
# Response jets with a growing number of source copies

The response normalized by the actual copy count is considered.  Copy counts,
selector precisions, physical pool designs and trigger geometries may all vary.
The hypotheses are the actual finite jet limits and inverse-capacity control;
no copy count is frozen and no differentiation through a limit is used.

Only arithmetic constituent responses on physical-block Walsh tests are
considered in this file's main limit.  Boolean OR corrections, mixed
physical/selector Walsh supports, native padded-complement avoidance and
`RareGateData.Stats` are not claimed.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- Rounded copy weights converge as soon as the joint selector capacity
 tends to infinity.  Both the copy count and precision may vary. -/
theorem tendsto_copyWeight_of_invCapacity
    {α : Type*} {l : Filter α} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    {θ : ℝ} (hθ : 0 ≤ θ) :
    Tendsto (fun q => copyWeight (K q) (L q) θ) l (𝓝 θ) := by
  have herr : ∀ᶠ q in l,
      |copyWeight (K q) (L q) θ - θ| ≤ (copyCapacity (K q) (L q))⁻¹ := by
    filter_upwards [hK] with q hq
    exact abs_copyWeight_sub_le hq hθ
  have habs : Tendsto (fun q => |copyWeight (K q) (L q) θ - θ|) l (𝓝 0) := by
    apply squeeze_zero' (Filter.Eventually.of_forall (fun q => abs_nonneg _)) herr
    simpa using hinv
  have hdiff : Tendsto (fun q => copyWeight (K q) (L q) θ - θ) l (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero]
    simpa only [Real.norm_eq_abs] using habs
  simpa using hdiff.add (tendsto_const_nhds (x := θ))

/-- Finite rounded sums of varying smooth response curves converge in any
fixed jet coordinate when their constituents do. -/
theorem tendsto_realizedWeightedSum_jet_of_invCapacity_of_jet_tendsto
    {α : Type*} {l : Filter α} {I : ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    {weight : Fin I → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (value : α → Fin I → ℝ → ℝ) (target : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ q i, ContDiffAt ℝ k (value q i) 0)
    (htarget : ∀ i, ContDiffAt ℝ k (target i) 0)
    (hlim : ∀ i, Tendsto (fun q => iteratedDeriv k (value q i) 0) l
      (𝓝 (iteratedDeriv k (target i) 0))) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      realizedWeightedSum (K q) (L q) weight (fun i => value q i z)) 0) l
      (𝓝 (iteratedDeriv k (fun z : ℝ => ∑ i, weight i * target i z) 0)) := by
  have hsum : Tendsto (fun q => ∑ i, copyWeight (K q) (L q) (weight i) *
      iteratedDeriv k (value q i) 0) l
      (𝓝 (∑ i, weight i * iteratedDeriv k (target i) 0)) := by
    apply tendsto_finsetSum
    intro i hi
    exact (tendsto_copyWeight_of_invCapacity hK hinv (hweight i)).mul (hlim i)
  have hfun : iteratedDeriv k (fun z : ℝ => ∑ i, weight i * target i z) 0 =
      ∑ i, weight i * iteratedDeriv k (target i) 0 := by
    rw [show (fun z : ℝ => ∑ i, weight i * target i z) =
      ∑ i, fun z => weight i * target i z by
        funext z
        rw [Finset.sum_apply]]
    rw [iteratedDeriv_sum (fun i hi => contDiffAt_const.mul (htarget i))]
    apply Finset.sum_congr rfl
    intro i hi
    exact iteratedDeriv_const_mul _ (htarget i)
  rw [← hfun] at hsum
  apply hsum.congr'
  exact Filter.Eventually.of_forall (fun q =>
    (iteratedDeriv_realizedWeightedSum_values weight (value q) k (hvalue q)).symm)

/-- Growing-copy trigger/weighted-sum response jets, normalized to remove the
outer copy-count factor. -/
theorem tendsto_iteratedDeriv_normalized_trigger_mul_realizedWeightedSum
    {α : Type*} {l : Filter α} {I : ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    {weight : Fin I → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (value : α → Fin I → ℝ → ℝ) (target : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ q i, ContDiffAt ℝ k (value q i) 0)
    (htarget : ∀ i, ContDiffAt ℝ k (target i) 0)
    (hlim : ∀ i j, j ≤ k → Tendsto (fun q => iteratedDeriv j (value q i) 0) l
      (𝓝 (iteratedDeriv j (target i) 0))) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (1 + 2 * z / (W q : ℝ)) ^ W q *
        realizedWeightedSum (K q) (L q) weight (fun i => value q i z)) 0) l
      (𝓝 (iteratedDeriv k (fun z : ℝ => triggerResponse z *
        (∑ i, weight i * target i z)) 0)) := by
  let F : α → ℝ → ℝ := fun q z => (1 + 2 * z / (W q : ℝ)) ^ W q
  let G : α → ℝ → ℝ := fun q z =>
    realizedWeightedSum (K q) (L q) weight (fun i => value q i z)
  let f : ℝ → ℝ := triggerResponse
  let g : ℝ → ℝ := fun z => ∑ i, weight i * target i z
  have hF : ∀ q, ContDiffAt ℝ k (F q) 0 := by
    intro q
    unfold F
    fun_prop
  have hG : ∀ q, ContDiffAt ℝ k (G q) 0 := by
    intro q
    exact contDiffAt_realizedWeightedSum_values weight (value q) k (hvalue q)
  have hf : ContDiffAt ℝ k f 0 := by
    unfold f triggerResponse
    fun_prop
  have hg : ContDiffAt ℝ k g 0 := by
    unfold g
    apply ContDiffAt.sum
    intro i hi
    exact contDiffAt_const.mul (htarget i)
  have hFlim : ∀ j, j ≤ k → Tendsto (fun q => iteratedDeriv j (F q) 0) l
      (𝓝 (iteratedDeriv j f 0)) := by
    intro j hj
    have h := tendsto_iteratedDeriv_sourceResponseTriggerFactor_of_tendsto 1 j W hW
    have hfun (q : α) :
        sourceResponseTriggerFactor (K := 1) (w := W q) (W q : ℝ) = F q := by
      funext z
      simp [F, sourceResponseTriggerFactor]
    have heq : (fun q => iteratedDeriv j
        (sourceResponseTriggerFactor (K := 1) (w := W q) (W q : ℝ)) 0) =
        (fun q => iteratedDeriv j (F q) 0) := by
      funext q
      rw [hfun q]
    rw [heq] at h
    simpa [f] using h
  have hGlim : ∀ j, j ≤ k → Tendsto (fun q => iteratedDeriv j (G q) 0) l
      (𝓝 (iteratedDeriv j g 0)) := by
    intro j hj
    exact tendsto_realizedWeightedSum_jet_of_invCapacity_of_jet_tendsto
      hK hweight hinv value target j
      (fun q i => (hvalue q i).of_le (by exact_mod_cast hj))
      (fun i => (htarget i).of_le (by exact_mod_cast hj))
      (fun i => hlim i j hj)
  exact tendsto_iteratedDeriv_mul_of_jet_tendsto k hF hG hf hg hFlim hGlim

/-- The ideal source-mixture response is the growing-copy limit provided every
actual pool jet converges.  The pure constituent needs no calibration. -/
theorem tendsto_iteratedDeriv_normalized_realizedSourceMixture
    {α : Type*} {l : Filter α} {N : ℕ} {m : α → ℕ}
    {R v : α → Fin N → ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (design : ∀ q i, PoolDesign (m q) (R q i) (v q i))
    (mix : FinitePositiveMixture N) (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (j : ℕ), j ≤ k → Tendsto (fun q =>
      iteratedDeriv j (biasedResponse (W q : ℝ) (poolEval (design q i))) 0) l
      (𝓝 (iteratedDeriv j (poolResponse c (mix.rate i)) 0))) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (1 + 2 * z / (W q : ℝ)) ^ W q *
        realizedWeightedSum (K q) (L q) (mixtureCopyWeight mix)
          (sourceMixtureResponseValue (design q) (W q : ℝ) z)) 0) l
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  have hweight : ∀ ℓ, 0 ≤ mixtureCopyWeight mix ℓ := by
    intro ℓ
    exact Fin.cases mix.pureWeight_nonneg (fun i => mix.weight_nonneg i) ℓ
  have hvalues : ∀ (ℓ : Fin (N + 1)) (j : ℕ), j ≤ k →
      Tendsto (fun q => iteratedDeriv j
        (fun z => sourceMixtureResponseValue (design q) (W q : ℝ) z ℓ) 0) l
      (𝓝 (iteratedDeriv j
        (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0)) := by
    intro ℓ j hj
    refine Fin.cases ?_ (fun i => ?_) ℓ
    · simpa using (show Tendsto
        (fun _ : α => iteratedDeriv j (fun _ : ℝ => (1 : ℝ)) 0) l
        (𝓝 (iteratedDeriv j (fun _ : ℝ => (1 : ℝ)) 0)) from tendsto_const_nhds)
    · exact hjet i j hj
  have h := tendsto_iteratedDeriv_normalized_trigger_mul_realizedWeightedSum
    hK W hW hinv hweight
    (fun q ℓ z => sourceMixtureResponseValue (design q) (W q : ℝ) z ℓ)
    (fun ℓ z => sourceMixtureIdealResponseValue mix c z ℓ) k
    (fun q ℓ => contDiffAt_sourceMixtureResponseValue (design q) (W q : ℝ) ℓ k)
    (fun ℓ => contDiffAt_sourceMixtureIdealResponseValue mix c ℓ k)
    hvalues
  have htarget : (fun z : ℝ => triggerResponse z *
      (∑ ℓ, mixtureCopyWeight mix ℓ * sourceMixtureIdealResponseValue mix c z ℓ)) =
      mixtureResponse mix c := by
    funext z
    rw [sum_mixtureCopyWeight_mul_sourceMixtureIdealResponseValue]
    rfl
  rwa [htarget] at h

/-- **Actual growing source response.**  At each index the left side is the
trigger-normalized response of the displayed scheduled source constituents,
divided by their actual number `K q` of copies per list.  Its finite `k`-jet
converges to the ideal source response.  Varying designs and `K q`-indexed
trigger families are explicit arguments. -/
theorem tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentNormalizedWalshResponse
    {α : Type*} {l : Filter α} {N : ℕ} {m : α → ℕ}
    {R v : α → Fin N → ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ q i, PoolDesign (m q) (R q i) (v q i))
    (U : ∀ q, Fin (N + 1) → Fin (K q) → Finset (Fin (m q)))
    (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (j : ℕ), j ≤ k → Tendsto (fun q =>
      iteratedDeriv j (biasedResponse (W q : ℝ) (poolEval (design q i))) 0) l
      (𝓝 (iteratedDeriv j (poolResponse c (mix.rate i)) 0)))
    (hcard : ∀ᶠ q in l, ∀ ℓ p, (U q ℓ p).card = W q)
    (hpool : ∀ᶠ q in l, ∀ i p r, Disjoint (U q i.succ p) ((design q i r).1)) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (K q : ℝ)⁻¹ * embeddedCopyConstituentNormalizedWalshResponse (L := L q)
        (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
        (W q) (W q : ℝ) z) 0) l
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  have h := tendsto_iteratedDeriv_normalized_realizedSourceMixture
    hK W hW hinv design mix c k hjet
  apply h.congr'
  filter_upwards [hK, hcard, hpool] with q hq hc hp
  show iteratedDeriv k _ 0 = iteratedDeriv k _ 0
  have hfun : (fun z => (K q : ℝ)⁻¹ *
        embeddedCopyConstituentNormalizedWalshResponse (L := L q)
          (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
          (W q) (W q : ℝ) z) =
      (fun z => (1 + 2 * z / (W q : ℝ)) ^ W q *
        realizedWeightedSum (K q) (L q) (mixtureCopyWeight mix)
          (sourceMixtureResponseValue (design q) (W q : ℝ) z)) := by
      funext z
      rw [sourceMixtureConstituentNormalizedWalshResponse_eq
        hq mix hone hmass (design q) (U q) (W q : ℝ) z
        hc hp]
      have hK0 : (K q : ℝ) ≠ 0 := by
        exact_mod_cast (Nat.ne_of_gt hq)
      field_simp [hK0]
  exact congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hfun.symm

/-- The exact finite OR/SUM jet majorant before division by the copy count. -/
noncomputable def sourceORJetBudget (N K m w k : ℕ) (w₀ : ℝ) : ℝ :=
  (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k *
    (m.choose k : ℝ) * triggeredORError (N * K) w

lemma contDiffAt_embeddedCopyConstituentNormalizedWalshResponse
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w₀ : ℝ) (k : ℕ) :
    ContDiffAt ℝ k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀) 0 := by
  rw [show embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀ = (fun z => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial m w₀
          (embeddedCopyConstituentWalshSum (L := L) U body weight) z) from
    funext (embeddedCopyConstituentNormalizedWalshResponse_as_polynomial
      U body weight w₀)]
  exact contDiffAt_const.mul
    (contDiffAt_physicalCoefficientPolynomial m w₀ 0 _ k)

lemma contDiffAt_embeddedCopyFamilyNormalizedWalshResponse
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w₀ : ℝ) (k : ℕ) :
    ContDiffAt ℝ k (embeddedCopyFamilyNormalizedWalshResponse (L := L)
      U body weight w w₀) 0 := by
  unfold embeddedCopyFamilyNormalizedWalshResponse
  exact contDiffAt_const.mul
    (contDiffAt_physicalCoefficientPolynomial m w₀ 0 _ k)

/-- **Actual scheduled source OR, with growing copies.**  The source response
is divided by the actual `K q`.  Besides the constituent-limit inputs, the
hypothesis `hOr` is exactly the normalized public OR/SUM jet budget tending to
zero; it is not silently inferred from trigger geometry. -/
theorem tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateNormalizedWalshResponse
    {α : Type*} {l : Filter α} {N : ℕ} {m : α → ℕ}
    {R v : α → Fin N → ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ q i, PoolDesign (m q) (R q i) (v q i))
    (U : ∀ q, Fin (N + 1) → Fin (K q) → Finset (Fin (m q)))
    (j : ∀ q, Fin (N + 1) → Fin (K q)) (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun q =>
      iteratedDeriv r (biasedResponse (W q : ℝ) (poolEval (design q i))) 0) l
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)))
    (hcard : ∀ᶠ q in l, ∀ ℓ p, (U q ℓ p).card = W q)
    (hinter : ∀ᶠ q in l, ∀ a b, a ≠ b →
      4 * ((copyFamilyFlattenU (m := m q) (L := 0) (U q) a) ∩
        (copyFamilyFlattenU (m := m q) (L := 0) (U q) b)).card < W q)
    (hj : ∀ᶠ q in l, ∀ ℓ, (j q ℓ).val = scheduleTick (L q) (K q)
      (mixtureCopyWeight mix ℓ) / 2 ^ L q)
    (hpool : ∀ᶠ q in l, ∀ i p r, Disjoint (U q i.succ p) ((design q i r).1))
    (hOr : Tendsto (fun q => (K q : ℝ)⁻¹ *
      sourceORJetBudget (N + 1) (K q) (m q) (W q) k (W q : ℝ)) l (𝓝 0)) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (K q : ℝ)⁻¹ * embeddedCopyFamilyNormalizedWalshResponse (L := L q)
        (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
        (W q) (W q : ℝ) z) 0) l
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  let DO : α → ℝ := fun q => iteratedDeriv k (fun z =>
    (K q : ℝ)⁻¹ * embeddedCopyFamilyNormalizedWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z) 0
  let DS : α → ℝ := fun q => iteratedDeriv k (fun z =>
    (K q : ℝ)⁻¹ * embeddedCopyConstituentNormalizedWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z) 0
  let B : α → ℝ := fun q => (K q : ℝ)⁻¹ *
    sourceORJetBudget (N + 1) (K q) (m q) (W q) k (W q : ℝ)
  have habs : Tendsto (fun q => |DO q - DS q|) l (𝓝 0) := by
    apply squeeze_zero' (Filter.Eventually.of_forall (fun q => abs_nonneg _)) ?_
    · exact hOr
    · filter_upwards [hcard, hinter, hj] with q hc hi hjt
      have hOS := abs_iteratedDeriv_embeddedCopyFamily_sub_constituent_le
        (mixtureCopyWeight mix) (j q) (U q) (sourceMixtureBody (design q))
        (W q : ℝ) k hc hi hjt
      dsimp [DO, DS, B]
      rw [iteratedDeriv_const_mul _
          (contDiffAt_embeddedCopyFamilyNormalizedWalshResponse
            (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k),
        iteratedDeriv_const_mul _
          (contDiffAt_embeddedCopyConstituentNormalizedWalshResponse
            (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k),
        ← mul_sub, abs_mul, abs_of_nonneg (inv_nonneg.mpr (Nat.cast_nonneg (K q)))]
      exact mul_le_mul_of_nonneg_left hOS (inv_nonneg.mpr (Nat.cast_nonneg (K q)))
  have hdiff : Tendsto (fun q => DO q - DS q) l (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero]
    simpa only [Real.norm_eq_abs] using habs
  have hsum : Tendsto DS l (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) :=
    tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentNormalizedWalshResponse
      hK W hW hinv mix hone hmass design U c k hjet hcard hpool
  change Tendsto DO l (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0))
  simpa only [sub_add_cancel, zero_add] using hdiff.add hsum

/-- The source copy count eventually makes every fixed-precision selector
capacity diverge, including when the copy count grows polynomially. -/
theorem tendsto_inv_copyCapacity_sourceCopyCount (t L : ℕ) :
    Tendsto (fun w : ℕ => (copyCapacity (sourceCopyCount t w) L)⁻¹) atTop (𝓝 0) := by
  have hexp : 0 < sourceCopyExponent t := by
    unfold sourceCopyExponent
    omega
  have hpowNat : Tendsto (fun w : ℕ => w ^ sourceCopyExponent t) atTop atTop :=
    (tendsto_id (α := ℕ)).atTop_pow hexp
  have hpow : Tendsto (fun w : ℕ => (sourceCopyCount t w : ℝ)) atTop atTop := by
    simpa only [sourceCopyCount, Function.comp_def] using
      (tendsto_natCast_atTop_atTop (R := ℝ)).comp hpowNat
  have hcap : Tendsto (fun w : ℕ => copyCapacity (sourceCopyCount t w) L) atTop atTop := by
    have hmul := hpow.const_mul_atTop (show (0 : ℝ) < 2 ^ L by positivity)
    simpa only [copyCapacity] using hmul
  exact hcap.inv_tendsto_atTop

/-- The guide's actual source schedule `K = sourceCopyCount t w`, at fixed
precision `L`.  Inverse-capacity convergence is proved.  The only remaining
analytic inputs are the actual calibrated pool jets and the explicitly
normalized OR/SUM jet budget. -/
theorem tendsto_iteratedDeriv_invSourceCopyCount_mul_sourceMixtureGateNormalizedWalshResponse
    {N t L : ℕ} {m : ℕ → ℕ} {R v : ℕ → Fin N → ℕ}
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ w i, PoolDesign (m w) (R w i) (v w i))
    (U : ∀ w, Fin (N + 1) → Fin (sourceCopyCount t w) → Finset (Fin (m w)))
    (j : ∀ w, Fin (N + 1) → Fin (sourceCopyCount t w)) (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun w : ℕ =>
      iteratedDeriv r (biasedResponse (w : ℝ) (poolEval (design w i))) 0) atTop
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)))
    (hcard : ∀ w ℓ p, (U w ℓ p).card = w)
    (hinter : ∀ w a b, a ≠ b →
      4 * ((copyFamilyFlattenU (m := m w) (L := 0) (U w) a) ∩
        (copyFamilyFlattenU (m := m w) (L := 0) (U w) b)).card < w)
    (hj : ∀ w ℓ, (j w ℓ).val = scheduleTick L (sourceCopyCount t w)
      (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ w i p r, Disjoint (U w i.succ p) ((design w i r).1))
    (hOr : Tendsto (fun w : ℕ => (sourceCopyCount t w : ℝ)⁻¹ *
      sourceORJetBudget (N + 1) (sourceCopyCount t w) (m w) w k (w : ℝ))
      atTop (𝓝 0)) :
    Tendsto (fun w : ℕ => iteratedDeriv k (fun z =>
      (sourceCopyCount t w : ℝ)⁻¹ * embeddedCopyFamilyNormalizedWalshResponse (L := L)
        (U w) (sourceMixtureBody (design w)) (mixtureCopyWeight mix)
        w (w : ℝ) z) 0) atTop
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  have hK : ∀ᶠ w : ℕ in atTop, 0 < sourceCopyCount t w := by
    filter_upwards [eventually_gt_atTop 0] with w hw
    exact Nat.pow_pos hw
  exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateNormalizedWalshResponse
    (L := fun _ : ℕ => L) hK (fun w : ℕ => w) tendsto_id
    (by simpa using tendsto_inv_copyCapacity_sourceCopyCount t L)
    mix hone hmass design U j c k hjet (Filter.Eventually.of_forall hcard)
    (Filter.Eventually.of_forall hinter) (Filter.Eventually.of_forall (fun w ℓ => hj w ℓ))
    (Filter.Eventually.of_forall hpool) (by simpa using hOr)

end MonotoneDNF


==> anc/MonotoneDNF/HermiteJetInterpolation.lean <==
module

public import MonotoneDNF.PolynomialJets

@[expose] public section

/-!
# Confluent Vandermonde matrices for value--derivative jets

This is an auxiliary finite-dimensional layer for Part III.  It proves exact
Hermite interpolation for algebraic derivatives, not for factorial-normalized
Taylor coefficients.  The bridge to analytic `functionJet` is through
`MonotoneDNF.PolynomialJets`.
-/

namespace MonotoneDNF

open scoped BigOperators Polynomial Matrix
open Polynomial

/-- A polynomial with value and first derivative zero at each of `n` distinct
real nodes, and degree below `2*n`, is zero. -/
theorem eq_zero_of_degree_lt_two_mul_of_double_roots {n : ℕ} {p : ℝ[X]}
    (hpdeg : p.degree < (2 * n : ℕ)) {x : Fin n → ℝ}
    (hx : Function.Injective x) (hvalue : ∀ i, p.eval (x i) = 0)
    (hslope : ∀ i, p.derivative.eval (x i) = 0) : p = 0 := by
  classical
  by_contra hp
  let Q : ℝ[X] := ∏ i, (X - C (x i)) ^ 2
  have hfactor : ∀ i : Fin n, (X - C (x i)) ^ 2 ∣ p := by
    intro i
    rw [← Polynomial.le_rootMultiplicity_iff hp]
    exact (Polynomial.one_lt_rootMultiplicity_iff_isRoot hp).2
      ⟨hvalue i, hslope i⟩
  have hdvd : Q ∣ p := by
    dsimp [Q]
    apply Finset.prod_dvd_of_coprime
    · intro i _ j _ hij
      exact (Polynomial.pairwise_coprime_X_sub_C hx hij).pow
    · intro i _
      exact hfactor i
  have hQmonic : Q.Monic := by
    dsimp [Q]
    exact Polynomial.monic_prod_of_monic _ _
      (fun i _ => (Polynomial.monic_X_sub_C (x i)).pow 2)
  have hQdeg : Q.degree = (2 * n : ℕ) := by
    rw [Polynomial.degree_eq_natDegree hQmonic.ne_zero]
    dsimp [Q]
    rw [Polynomial.natDegree_prod_of_monic _ _
      (fun i _ => (Polynomial.monic_X_sub_C (x i)).pow 2)]
    simp [Nat.cast_mul, mul_comm]
  have hle := Polynomial.degree_le_of_dvd hdvd hp
  rw [hQdeg] at hle
  exact (not_le_of_gt hpdeg) hle

/-- Two polynomials of degree below `2*n` with the same values and first
derivatives at `n` distinct real nodes are equal. -/
theorem eq_of_degree_lt_two_mul_of_double_jet_eq {n : ℕ} {p q : ℝ[X]}
    (hp : p.degree < (2 * n : ℕ)) (hq : q.degree < (2 * n : ℕ))
    {x : Fin n → ℝ} (hx : Function.Injective x)
    (hvalue : ∀ i, p.eval (x i) = q.eval (x i))
    (hslope : ∀ i, p.derivative.eval (x i) = q.derivative.eval (x i)) : p = q := by
  rw [← sub_eq_zero]
  exact eq_zero_of_degree_lt_two_mul_of_double_roots
    (p := p - q) (x := x)
    ((Polynomial.degree_sub_le p q).trans_lt (max_lt hp hq)) hx
    (fun i => by simp only [Polynomial.eval_sub, sub_eq_zero]; exact hvalue i)
    (fun i => by
      simp only [Polynomial.derivative_sub, Polynomial.eval_sub, sub_eq_zero]
      exact hslope i)

/-- The index of one value/slope equation at each of `n` nodes. -/
abbrev HermiteIndex (n : ℕ) := Fin n × Fin 2

/-- The monomial degree assigned to a Hermite matrix column. -/
def hermiteDegree {n : ℕ} (j : HermiteIndex n) : ℕ :=
  (finProdFinEquiv j).1

/-- A coefficient vector on the confluent index type, viewed as the
coefficients of the monomials of degrees `0, ..., 2*n-1`. -/
noncomputable def hermiteCoefficientPolynomial {n : ℕ}
    (a : HermiteIndex n → ℝ) : ℝ[X] :=
  ∑ j, C (a j) * X ^ hermiteDegree j

lemma hermiteDegree_lt {n : ℕ} (j : HermiteIndex n) :
    hermiteDegree j < 2 * n := by
  simpa [hermiteDegree, Nat.mul_comm] using (finProdFinEquiv j).2

lemma degree_hermiteCoefficientPolynomial {n : ℕ} (a : HermiteIndex n → ℝ) :
    (hermiteCoefficientPolynomial a).degree < (2 * n : ℕ) := by
  classical
  rw [hermiteCoefficientPolynomial]
  refine (Polynomial.degree_sum_le _ _).trans_lt ((Finset.sup_lt_iff ?_).2 ?_)
  · exact WithBot.bot_lt_coe (2 * n)
  · intro j _
    exact (Polynomial.degree_C_mul_X_pow_le _ _).trans_lt
      (by exact_mod_cast hermiteDegree_lt j)

/-- Recover each input coefficient from its monomial position. -/
lemma coeff_hermiteCoefficientPolynomial {n : ℕ} (a : HermiteIndex n → ℝ)
    (j : HermiteIndex n) :
    (hermiteCoefficientPolynomial a).coeff (hermiteDegree j) = a j := by
  classical
  rw [hermiteCoefficientPolynomial, Polynomial.finsetSum_coeff]
  simp only [Polynomial.coeff_C_mul, Polynomial.coeff_X_pow]
  rw [Finset.sum_eq_single j]
  · simp
  · intro b _ hbj
    have hne : hermiteDegree j ≠ hermiteDegree b := by
      intro h
      apply hbj
      apply finProdFinEquiv.injective
      exact Fin.ext h.symm
    simp [hne]
  · intro h
    exact False.elim (h (Finset.mem_univ j))

lemma hermiteCoefficientPolynomial_eq_zero {n : ℕ} {a : HermiteIndex n → ℝ}
    (h : hermiteCoefficientPolynomial a = 0) : a = 0 := by
  funext j
  have hc := congrArg (fun p : ℝ[X] => p.coeff (hermiteDegree j)) h
  simpa [coeff_hermiteCoefficientPolynomial] using hc

/-- The confluent Vandermonde matrix.  Rows `(i,0)` and `(i,1)` are,
respectively, value and first algebraic derivative at `x i`; columns are the
monomials indexed by `hermiteDegree`. -/
noncomputable def hermiteVandermonde {n : ℕ} (x : Fin n → ℝ) :
    Matrix (HermiteIndex n) (HermiteIndex n) ℝ :=
  fun i j => (Polynomial.derivative^[i.2.1]
    (X ^ hermiteDegree j)).eval (x i.1)

@[simp] lemma hermiteVandermonde_value {n : ℕ} (x : Fin n → ℝ)
    (i : Fin n) (j : HermiteIndex n) :
    hermiteVandermonde x (i, 0) j = x i ^ hermiteDegree j := by
  simp [hermiteVandermonde]

@[simp] lemma hermiteVandermonde_slope {n : ℕ} (x : Fin n → ℝ)
    (i : Fin n) (j : HermiteIndex n) :
    hermiteVandermonde x (i, 1) j =
      (hermiteDegree j : ℝ) * x i ^ (hermiteDegree j - 1) := by
  simp [hermiteVandermonde, Polynomial.derivative_X_pow]

/-- Multiplication by the confluent matrix computes the value--derivative
jet of `hermiteCoefficientPolynomial`. -/
lemma hermiteVandermonde_mulVec {n : ℕ} (x : Fin n → ℝ)
    (a : HermiteIndex n → ℝ) :
    hermiteVandermonde x *ᵥ a = fun i =>
      (Polynomial.derivative^[i.2.1]
        (hermiteCoefficientPolynomial a)).eval (x i.1) := by
  classical
  funext i
  simp only [Matrix.mulVec, dotProduct, hermiteVandermonde,
    hermiteCoefficientPolynomial, Polynomial.iterate_derivative_sum,
    Polynomial.iterate_derivative_C_mul, Polynomial.eval_finsetSum,
    Polynomial.eval_mul, Polynomial.eval_C]
  apply Finset.sum_congr rfl
  intro j _
  ring

lemma hermiteVandermonde_mulVec_eq_zero {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) {a : HermiteIndex n → ℝ}
    (h : hermiteVandermonde x *ᵥ a = 0) : a = 0 := by
  rw [hermiteVandermonde_mulVec] at h
  have hvalue : ∀ i, (hermiteCoefficientPolynomial a).eval (x i) = 0 := by
    intro i
    have hi := congrFun h (i, 0)
    simpa using hi
  have hslope : ∀ i, (hermiteCoefficientPolynomial a).derivative.eval (x i) = 0 := by
    intro i
    have hi := congrFun h (i, 1)
    simpa using hi
  apply hermiteCoefficientPolynomial_eq_zero
  exact eq_zero_of_degree_lt_two_mul_of_double_roots
    (degree_hermiteCoefficientPolynomial a) hx hvalue hslope

/-- Distinct real nodes make the confluent Vandermonde determinant nonzero. -/
theorem det_hermiteVandermonde_ne_zero {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) : (hermiteVandermonde x).det ≠ 0 := by
  classical
  intro hdet
  obtain ⟨a, ha0, ha⟩ :=
    (Matrix.exists_mulVec_eq_zero_iff).2 hdet
  exact ha0 (hermiteVandermonde_mulVec_eq_zero hx ha)

lemma hermiteVandermonde_mulVec_injective {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) : Function.Injective (hermiteVandermonde x).mulVec := by
  intro a b hab
  have hz : hermiteVandermonde x *ᵥ (a - b) = 0 := by
    rw [Matrix.mulVec_sub, hab, sub_self]
  exact sub_eq_zero.mp (hermiteVandermonde_mulVec_eq_zero hx hz)

lemma hermiteVandermonde_mulVec_surjective {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) : Function.Surjective (hermiteVandermonde x).mulVec := by
  exact LinearMap.surjective_of_injective
    (f := (hermiteVandermonde x).mulVecLin)
    (hermiteVandermonde_mulVec_injective hx)

/-- Every finite family of algebraic value--derivative data at distinct real
nodes is realized by a polynomial of the sharp degree bound. -/
theorem exists_polynomial_double_jet {n : ℕ} (x : Fin n → ℝ)
    (hx : Function.Injective x) (a : HermiteIndex n → ℝ) :
    ∃ p : ℝ[X], p.degree < (2 * n : ℕ) ∧ ∀ i : HermiteIndex n,
      (Polynomial.derivative^[i.2.1] p).eval (x i.1) = a i := by
  obtain ⟨c, hc⟩ := hermiteVandermonde_mulVec_surjective hx a
  refine ⟨hermiteCoefficientPolynomial c,
    degree_hermiteCoefficientPolynomial c, ?_⟩
  intro i
  have hi := congrFun hc i
  rw [hermiteVandermonde_mulVec] at hi
  exact hi

/-- Separately packaged value and slope data. -/
theorem exists_polynomial_value_derivative {n : ℕ} (x : Fin n → ℝ)
    (hx : Function.Injective x) (value slope : Fin n → ℝ) :
    ∃ p : ℝ[X], p.degree < (2 * n : ℕ) ∧
      (∀ i, p.eval (x i) = value i) ∧
      (∀ i, p.derivative.eval (x i) = slope i) := by
  let a : HermiteIndex n → ℝ := fun i => if i.2 = 0 then value i.1 else slope i.1
  obtain ⟨p, hp, hjet⟩ := exists_polynomial_double_jet x hx a
  refine ⟨p, hp, ?_, ?_⟩
  · intro i
    simpa [a] using hjet (i, 0)
  · intro i
    simpa [a] using hjet (i, 1)

/-- The algebraic Hermite interpolant matches prescribed analytic `functionJet`
data through order one.  The factorial conversion is provided by the already
checked `PolynomialJets` module. -/
theorem exists_polynomial_functionJet_one {n : ℕ} (x : Fin n → ℝ)
    (hx : Function.Injective x) (jet : Fin n → TaylorJet 1) :
    ∃ p : ℝ[X], p.degree < (2 * n : ℕ) ∧ ∀ i,
      functionJet 1 (fun y => p.eval y) (x i) = jet i := by
  obtain ⟨p, hp, hvalue, hslope⟩ := exists_polynomial_value_derivative x hx
    (fun i => jet i 0) (fun i => jet i 1)
  refine ⟨p, hp, ?_⟩
  intro i
  funext k
  fin_cases k
  · simpa [functionJet, iteratedDeriv_polynomial_eval_apply] using hvalue i
  · simpa [functionJet, iteratedDeriv_polynomial_eval_apply] using hslope i

/-- A degree-bounded polynomial simultaneously matches arbitrary analytic
order-one jets at any finite list of distinct real nodes. -/
theorem exists_polynomial_matchesJet_one {n : ℕ} (x : Fin n → ℝ)
    (hx : Function.Injective x) (f : Fin n → ℝ → ℝ) :
    ∃ p : ℝ[X], p.degree < (2 * n : ℕ) ∧ ∀ i,
      MatchesJet 1 (fun y => p.eval y) (f i) (x i) := by
  obtain ⟨p, hp, hjet⟩ := exists_polynomial_functionJet_one x hx
    (fun i => functionJet 1 (f i) (x i))
  exact ⟨p, hp, hjet⟩

/-- The determinant is a unit whenever the nodes are distinct. -/
theorem isUnit_det_hermiteVandermonde {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) : IsUnit (hermiteVandermonde x).det :=
  (isUnit_iff_ne_zero).2 (det_hermiteVandermonde_ne_zero hx)

/-- Exact inverse on the right, with no unproved inverse formula. -/
theorem hermiteVandermonde_mul_nonsing_inv {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) :
    hermiteVandermonde x * (hermiteVandermonde x)⁻¹ = 1 :=
  Matrix.mul_nonsing_inv _ (isUnit_det_hermiteVandermonde hx)

/-- Exact inverse on the left. -/
theorem hermiteVandermonde_nonsing_inv_mul {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) :
    (hermiteVandermonde x)⁻¹ * hermiteVandermonde x = 1 :=
  Matrix.nonsing_inv_mul _ (isUnit_det_hermiteVandermonde hx)

/-- Explicit Cramer coefficients for prescribed value--slope data. -/
noncomputable def hermiteInterpolationCoefficients {n : ℕ} (x : Fin n → ℝ)
    (a : HermiteIndex n → ℝ) : HermiteIndex n → ℝ :=
  (hermiteVandermonde x)⁻¹ *ᵥ a

@[simp] theorem hermiteVandermonde_mulVec_interpolationCoefficients {n : ℕ}
    {x : Fin n → ℝ} (hx : Function.Injective x) (a : HermiteIndex n → ℝ) :
    hermiteVandermonde x *ᵥ hermiteInterpolationCoefficients x a = a := by
  rw [hermiteInterpolationCoefficients, Matrix.mulVec_mulVec,
    hermiteVandermonde_mul_nonsing_inv hx, Matrix.one_mulVec]

/-- The explicit polynomial Hermite interpolant. -/
noncomputable def hermiteInterpolant {n : ℕ} (x : Fin n → ℝ)
    (a : HermiteIndex n → ℝ) : ℝ[X] :=
  hermiteCoefficientPolynomial (hermiteInterpolationCoefficients x a)

lemma degree_hermiteInterpolant {n : ℕ} (x : Fin n → ℝ)
    (a : HermiteIndex n → ℝ) : (hermiteInterpolant x a).degree < (2 * n : ℕ) :=
  degree_hermiteCoefficientPolynomial _

/-- The explicit interpolant has exactly its prescribed algebraic derivatives. -/
theorem eval_iterated_derivative_hermiteInterpolant {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) (a : HermiteIndex n → ℝ)
    (i : HermiteIndex n) :
    (Polynomial.derivative^[i.2.1] (hermiteInterpolant x a)).eval (x i.1) = a i := by
  have h := congrFun (hermiteVandermonde_mulVec_interpolationCoefficients hx a) i
  rw [hermiteVandermonde_mulVec] at h
  exact h

/-- Among polynomials below the sharp degree bound, the explicit interpolant
is the unique solution of its value--slope equations. -/
theorem eq_hermiteInterpolant_of_degree_lt {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) (a : HermiteIndex n → ℝ) {p : ℝ[X]}
    (hp : p.degree < (2 * n : ℕ))
    (hjet : ∀ i : HermiteIndex n,
      (Polynomial.derivative^[i.2.1] p).eval (x i.1) = a i) :
    p = hermiteInterpolant x a := by
  apply eq_of_degree_lt_two_mul_of_double_jet_eq hp
    (degree_hermiteInterpolant x a) hx
  · intro i
    have h0 := hjet (i, 0)
    have hi0 := eval_iterated_derivative_hermiteInterpolant hx a (i, 0)
    simpa using h0.trans hi0.symm
  · intro i
    have h1 := hjet (i, 1)
    have hi1 := eval_iterated_derivative_hermiteInterpolant hx a (i, 1)
    simpa using h1.trans hi1.symm

/-- For one node the reindexed confluent matrix is `![![1,x],![0,1]]`, so its
 determinant is exactly one. -/
theorem det_hermiteVandermonde_one (x : Fin 1 → ℝ) :
    (hermiteVandermonde x).det = 1 := by
  let e : HermiteIndex 1 ≃ Fin 2 := finProdFinEquiv
  rw [← Matrix.det_reindex_self e (hermiteVandermonde x), Matrix.det_fin_two]
  simp [Matrix.reindex_apply, e, hermiteVandermonde, hermiteDegree,
    finProdFinEquiv]

/-- The two-node confluent matrix in explicit monomial-degree order. -/
def hermiteFourMatrix (x y : ℝ) : Matrix (Fin 4) (Fin 4) ℝ :=
  !![1, x, x^2, x^3;
     0, 1, 2*x, 3*x^2;
     1, y, y^2, y^3;
     0, 1, 2*y, 3*y^2]

/-- Exact two-node determinant, including its sign convention. -/
theorem det_hermiteFourMatrix (x y : ℝ) :
    (hermiteFourMatrix x y).det = (y - x)^4 := by
  simp [hermiteFourMatrix, Matrix.det_succ_row_zero, Fin.sum_univ_succ,
    Matrix.submatrix_apply, Fin.succAbove]
  ring

/-- Degree-order reindexing of the general two-node matrix is exactly the
explicit four-by-four matrix above. -/
lemma reindex_hermiteVandermonde_two (x : Fin 2 → ℝ) :
    Matrix.reindex (finProdFinEquiv : HermiteIndex 2 ≃ Fin 4)
      finProdFinEquiv (hermiteVandermonde x) = hermiteFourMatrix (x 0) (x 1) := by
  ext i j
  fin_cases i <;> fin_cases j <;>
    simp [Matrix.reindex_apply, hermiteVandermonde, hermiteDegree,
      finProdFinEquiv, hermiteFourMatrix, Fin.divNat] <;>
    norm_num

/-- The general definition therefore has determinant `(x 1 - x 0)^4` for two
nodes. -/
theorem det_hermiteVandermonde_two (x : Fin 2 → ℝ) :
    (hermiteVandermonde x).det = (x 1 - x 0)^4 := by
  let e : HermiteIndex 2 ≃ Fin 4 := finProdFinEquiv
  rw [← Matrix.det_reindex_self e (hermiteVandermonde x)]
  change (Matrix.reindex finProdFinEquiv finProdFinEquiv
    (hermiteVandermonde x)).det = _
  rw [reindex_hermiteVandermonde_two, det_hermiteFourMatrix]

/-- Nonvanishing in absolute-value form, suitable for later conditioning
arguments. -/
theorem abs_det_hermiteVandermonde_pos {n : ℕ} {x : Fin n → ℝ}
    (hx : Function.Injective x) : 0 < |(hermiteVandermonde x).det| :=
  abs_pos.mpr (det_hermiteVandermonde_ne_zero hx)

/-- Absolute determinant in the two-node case. -/
theorem abs_det_hermiteVandermonde_two (x : Fin 2 → ℝ) :
    |(hermiteVandermonde x).det| = |x 1 - x 0|^4 := by
  rw [det_hermiteVandermonde_two, abs_pow]

/-- A quantitative two-node separation bound. -/
theorem pow_four_le_abs_det_hermiteVandermonde_two (x : Fin 2 → ℝ)
    {δ : ℝ} (hδ : 0 ≤ δ) (hsep : δ ≤ |x 1 - x 0|) :
    δ^4 ≤ |(hermiteVandermonde x).det| := by
  rw [abs_det_hermiteVandermonde_two]
  exact pow_le_pow_left₀ hδ hsep 4

#print axioms MonotoneDNF.eq_zero_of_degree_lt_two_mul_of_double_roots
#print axioms MonotoneDNF.eq_of_degree_lt_two_mul_of_double_jet_eq
#print axioms MonotoneDNF.degree_hermiteCoefficientPolynomial
#print axioms MonotoneDNF.hermiteVandermonde_value
#print axioms MonotoneDNF.hermiteVandermonde_slope
#print axioms MonotoneDNF.hermiteVandermonde_mulVec
#print axioms MonotoneDNF.hermiteVandermonde_mulVec_injective
#print axioms MonotoneDNF.det_hermiteVandermonde_ne_zero
#print axioms MonotoneDNF.hermiteVandermonde_mulVec_surjective
#print axioms MonotoneDNF.exists_polynomial_double_jet
#print axioms MonotoneDNF.exists_polynomial_value_derivative
#print axioms MonotoneDNF.exists_polynomial_functionJet_one
#print axioms MonotoneDNF.exists_polynomial_matchesJet_one
#print axioms MonotoneDNF.hermiteVandermonde_mul_nonsing_inv
#print axioms MonotoneDNF.hermiteVandermonde_nonsing_inv_mul
#print axioms MonotoneDNF.hermiteVandermonde_mulVec_interpolationCoefficients
#print axioms MonotoneDNF.eval_iterated_derivative_hermiteInterpolant
#print axioms MonotoneDNF.eq_hermiteInterpolant_of_degree_lt
#print axioms MonotoneDNF.det_hermiteVandermonde_one
#print axioms MonotoneDNF.det_hermiteFourMatrix
#print axioms MonotoneDNF.det_hermiteVandermonde_two
#print axioms MonotoneDNF.abs_det_hermiteVandermonde_pos
#print axioms MonotoneDNF.pow_four_le_abs_det_hermiteVandermonde_two

end MonotoneDNF


==> anc/MonotoneDNF/HilbertSchmidt.lean <==
module

public import MonotoneDNF.ConditionalBonferroni

@[expose] public section

/-!
# Covariance operators and the Hilbert--Schmidt estimate

The matrix `covarianceMatrix` represents the operator with respect to functions
on a finite cube.  The factor `1 / |X|` makes its matrix action agree with the
normalized inner product `correlation`.
-/

namespace MonotoneDNF

open scoped BigOperators Matrix

variable {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]

/-- A target with the family mean removed. -/
noncomputable def targetDeviation (target : Θ → X → Bool) (θ : Θ) (x : X) : ℝ :=
  bit (target θ x) - targetMean target x

/-- The covariance matrix, normalized for the uniform expectation. -/
noncomputable def covarianceMatrix (target : Θ → X → Bool) : Matrix X X ℝ :=
  fun x y => (expectation (fun θ => targetDeviation target θ x *
    targetDeviation target θ y)) / (Fintype.card X : ℝ)

/-- Squared Hilbert--Schmidt (Frobenius) norm of the covariance matrix. -/
noncomputable def covarianceHilbertSchmidtSq (target : Θ → X → Bool) : ℝ :=
  ∑ x : X, ∑ y : X, covarianceMatrix target x y ^ 2

lemma covarianceHilbertSchmidtSq_nonneg (target : Θ → X → Bool) :
    0 ≤ covarianceHilbertSchmidtSq target := by
  unfold covarianceHilbertSchmidtSq
  positivity

/-- General finite-matrix operator-versus-Frobenius estimate, in squared form. -/
lemma dotProduct_mulVec_sq_le_frobenius {ι : Type*} [Fintype ι]
    (A : Matrix ι ι ℝ) (f : ι → ℝ) :
    (f ⬝ᵥ A *ᵥ f) ^ 2 ≤
      (∑ i : ι, ∑ j : ι, A i j ^ 2) * (∑ i : ι, f i ^ 2) ^ 2 := by
  let S : ℝ := ∑ i : ι, f i ^ 2
  let F : ℝ := ∑ i : ι, ∑ j : ι, A i j ^ 2
  have hS : 0 ≤ S := by unfold S; positivity
  have hterm : ∀ i : ι, ((A *ᵥ f) i) ^ 2 ≤ (∑ j : ι, A i j ^ 2) * S := by
    intro i
    exact Finset.sum_mul_sq_le_sq_mul_sq Finset.univ (fun j => A i j) f
  calc
    (f ⬝ᵥ A *ᵥ f) ^ 2 ≤ S * ∑ i : ι, ((A *ᵥ f) i) ^ 2 := by
      dsimp [S]
      exact Finset.sum_mul_sq_le_sq_mul_sq Finset.univ f (A *ᵥ f)
    _ ≤ S * (F * S) := by
      apply mul_le_mul_of_nonneg_left _ hS
      calc
        (∑ i : ι, ((A *ᵥ f) i) ^ 2) ≤ ∑ i : ι, (∑ j : ι, A i j ^ 2) * S :=
          Finset.sum_le_sum fun i _ => hterm i
        _ = F * S := by
          unfold F
          rw [Finset.sum_mul]
    _ = F * S ^ 2 := by ring

/-- Operator estimate with a square root, for a nonnegative quadratic form. -/
lemma dotProduct_mulVec_le_sqrt_frobenius {ι : Type*} [Fintype ι]
    (A : Matrix ι ι ℝ) (f : ι → ℝ)
    (hD : 0 ≤ f ⬝ᵥ A *ᵥ f) :
    f ⬝ᵥ A *ᵥ f ≤
      Real.sqrt (∑ i : ι, ∑ j : ι, A i j ^ 2) * ∑ i : ι, f i ^ 2 := by
  let S : ℝ := ∑ i : ι, f i ^ 2
  let F : ℝ := ∑ i : ι, ∑ j : ι, A i j ^ 2
  have hS : 0 ≤ S := by unfold S; positivity
  have hF : 0 ≤ F := by unfold F; positivity
  have hR : 0 ≤ Real.sqrt F * S := mul_nonneg (Real.sqrt_nonneg _) hS
  apply (sq_le_sq₀ hD hR).1
  have hsq : (Real.sqrt F * S) ^ 2 = F * S ^ 2 := by
    rw [mul_pow, Real.sq_sqrt hF]
  rw [hsq]
  exact dotProduct_mulVec_sq_le_frobenius A f

/-- Matrix action is the covariance operator applied to a test function. -/
lemma covarianceMatrix_mulVec (target : Θ → X → Bool) (φ : X → ℝ) (x : X) :
    (covarianceMatrix target *ᵥ φ) x =
      expectation (fun θ => targetDeviation target θ x *
        deviationCorrelation target θ φ) := by
  calc
    (covarianceMatrix target *ᵥ φ) x = expectation (fun y =>
        (expectation (fun θ => targetDeviation target θ x * targetDeviation target θ y)) * φ y) := by
      simp only [covarianceMatrix, Matrix.mulVec, dotProduct, expectation]
      rw [Finset.sum_div]
      apply Finset.sum_congr rfl
      intro y _
      ring
    _ = expectation (fun y => expectation (fun θ =>
        targetDeviation target θ x * targetDeviation target θ y * φ y)) := by
      apply congrArg expectation
      funext y
      exact (expectation_mul_const (φ y)
        (fun θ => targetDeviation target θ x * targetDeviation target θ y)).symm
    _ = expectation (fun θ => expectation (fun y =>
        targetDeviation target θ x * targetDeviation target θ y * φ y)) :=
      expectation_expectation_swap _
    _ = expectation (fun θ => targetDeviation target θ x *
        deviationCorrelation target θ φ) := by
      apply congrArg expectation
      funext θ
      simpa only [deviationCorrelation, correlation, targetDeviation, mul_assoc] using
        (expectation_const_mul (targetDeviation target θ x)
          (fun y => targetDeviation target θ y * φ y))

/-- The matrix quadratic form is the covariance of target correlations. -/
theorem covarianceMatrix_quadratic (target : Θ → X → Bool) (φ : X → ℝ) :
    expectation (fun x => φ x * (covarianceMatrix target *ᵥ φ) x) =
      expectation (fun θ => deviationCorrelation target θ φ ^ 2) := by
  simp_rw [covarianceMatrix_mulVec]
  calc
    expectation (fun x => φ x * expectation (fun θ =>
        targetDeviation target θ x * deviationCorrelation target θ φ)) =
        expectation (fun x => expectation (fun θ =>
          φ x * (targetDeviation target θ x * deviationCorrelation target θ φ))) := by
      apply congrArg expectation
      funext x
      exact (expectation_const_mul (α := Θ) (φ x)
        (fun θ => targetDeviation target θ x * deviationCorrelation target θ φ)).symm
    _ = expectation (fun θ => expectation (fun x =>
          φ x * (targetDeviation target θ x * deviationCorrelation target θ φ))) :=
      expectation_expectation_swap _
    _ = expectation (fun θ => deviationCorrelation target θ φ ^ 2) := by
      apply congrArg expectation
      funext θ
      have heq : ∀ x, φ x * (targetDeviation target θ x * deviationCorrelation target θ φ) =
          deviationCorrelation target θ φ * (targetDeviation target θ x * φ x) := by
        intro x
        ring
      simp_rw [heq, expectation_const_mul]
      change deviationCorrelation target θ φ * deviationCorrelation target θ φ = _
      ring

lemma correlation_targetDeviation_sq (target : Θ → X → Bool) (θ θ' : Θ) :
    correlation (targetDeviation target θ) (targetDeviation target θ') ^ 2 =
      ∑ x : X, ∑ y : X,
        (targetDeviation target θ x * targetDeviation target θ y *
          (targetDeviation target θ' x * targetDeviation target θ' y)) /
            (Fintype.card X : ℝ) ^ 2 := by
  unfold correlation expectation
  rw [div_pow]
  have hsum : (∑ a, targetDeviation target θ a * targetDeviation target θ' a) ^ 2 =
      ∑ x : X, ∑ y : X,
        targetDeviation target θ x * targetDeviation target θ y *
          (targetDeviation target θ' x * targetDeviation target θ' y) := by
    calc
      (∑ a, targetDeviation target θ a * targetDeviation target θ' a) ^ 2 =
          ∑ x : X, ∑ y : X,
            (targetDeviation target θ x * targetDeviation target θ' x) *
              (targetDeviation target θ y * targetDeviation target θ' y) := by
        simpa [pow_two] using Finset.sum_mul_sum (Finset.univ : Finset X) Finset.univ
          (fun x => targetDeviation target θ x * targetDeviation target θ' x)
          (fun y => targetDeviation target θ y * targetDeviation target θ' y)
      _ = _ := by
        apply Finset.sum_congr rfl
        intro x _
        apply Finset.sum_congr rfl
        intro y _
        ring
  rw [hsum, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro x _
  rw [Finset.sum_div]

lemma covarianceMatrix_entry_sq (target : Θ → X → Bool) (x y : X) :
    covarianceMatrix target x y ^ 2 =
      (expectation (fun θ => expectation (fun θ' =>
        targetDeviation target θ x * targetDeviation target θ y *
          (targetDeviation target θ' x * targetDeviation target θ' y)))) /
        (Fintype.card X : ℝ) ^ 2 := by
  have hprod : expectation (fun θ => targetDeviation target θ x * targetDeviation target θ y) *
      expectation (fun θ => targetDeviation target θ x * targetDeviation target θ y) =
      expectation (fun θ => expectation (fun θ' =>
        targetDeviation target θ x * targetDeviation target θ y *
          (targetDeviation target θ' x * targetDeviation target θ' y))) := by
    calc
      expectation (fun θ => targetDeviation target θ x * targetDeviation target θ y) *
          expectation (fun θ => targetDeviation target θ x * targetDeviation target θ y) =
          expectation (fun θ => (targetDeviation target θ x * targetDeviation target θ y) *
            expectation (fun θ' => targetDeviation target θ' x * targetDeviation target θ' y)) :=
        (expectation_mul_const
          (expectation (fun θ' => targetDeviation target θ' x * targetDeviation target θ' y))
          (fun θ => targetDeviation target θ x * targetDeviation target θ y)).symm
      _ = _ := by
        apply congrArg expectation
        funext θ
        exact (expectation_const_mul (targetDeviation target θ x * targetDeviation target θ y)
          (fun θ' => targetDeviation target θ' x * targetDeviation target θ' y)).symm
  unfold covarianceMatrix
  rw [div_pow, ← hprod]
  congr 1
  ring

lemma sum_quadruple_swap {X Y Θ Ψ : Type*} [Fintype X] [Fintype Y]
    [Fintype Θ] [Fintype Ψ] (f : X → Y → Θ → Ψ → ℝ) :
    (∑ x : X, ∑ y : Y, ∑ θ : Θ, ∑ ψ : Ψ, f x y θ ψ) =
      ∑ θ : Θ, ∑ ψ : Ψ, ∑ x : X, ∑ y : Y, f x y θ ψ := by
  calc
    (∑ x : X, ∑ y : Y, ∑ θ : Θ, ∑ ψ : Ψ, f x y θ ψ) =
        ∑ x : X, ∑ θ : Θ, ∑ y : Y, ∑ ψ : Ψ, f x y θ ψ := by
      apply Finset.sum_congr rfl
      intro x _
      rw [Finset.sum_comm]
    _ = ∑ x : X, ∑ θ : Θ, ∑ ψ : Ψ, ∑ y : Y, f x y θ ψ := by
      apply Finset.sum_congr rfl
      intro x _
      apply Finset.sum_congr rfl
      intro θ _
      rw [Finset.sum_comm]
    _ = ∑ θ : Θ, ∑ x : X, ∑ ψ : Ψ, ∑ y : Y, f x y θ ψ := by
      rw [Finset.sum_comm]
    _ = _ := by
      apply Finset.sum_congr rfl
      intro θ _
      rw [Finset.sum_comm]

/-- The squared Frobenius norm is the average squared centered deviation overlap. -/
theorem covarianceHilbertSchmidtSq_eq (target : Θ → X → Bool) :
    covarianceHilbertSchmidtSq target =
      expectation (fun θ => expectation (fun θ' =>
        correlation (targetDeviation target θ) (targetDeviation target θ') ^ 2)) := by
  simp_rw [correlation_targetDeviation_sq]
  unfold covarianceHilbertSchmidtSq
  simp_rw [covarianceMatrix_entry_sq]
  unfold expectation
  simp_rw [Finset.sum_div]
  have hnormL : ∀ a : ℝ, a / (Fintype.card Θ : ℝ) / (Fintype.card Θ : ℝ) /
      (Fintype.card X : ℝ) ^ 2 =
      a / ((Fintype.card Θ : ℝ) ^ 2 * (Fintype.card X : ℝ) ^ 2) := by
    intro a
    ring
  have hnormR : ∀ a : ℝ, a / (Fintype.card X : ℝ) ^ 2 /
      (Fintype.card Θ : ℝ) / (Fintype.card Θ : ℝ) =
      a / ((Fintype.card Θ : ℝ) ^ 2 * (Fintype.card X : ℝ) ^ 2) := by
    intro a
    ring
  simp_rw [hnormL, hnormR]
  exact sum_quadruple_swap (fun (x : X) (y : X) (θ : Θ) (θ' : Θ) =>
    targetDeviation target θ x * targetDeviation target θ y *
      (targetDeviation target θ' x * targetDeviation target θ' y) /
        ((Fintype.card Θ : ℝ) ^ 2 * (Fintype.card X : ℝ) ^ 2))

lemma dotProduct_eq_card_mul_correlation {ι : Type*} [Fintype ι] [Nonempty ι]
    (f g : ι → ℝ) :
    f ⬝ᵥ g = (Fintype.card ι : ℝ) * correlation f g := by
  unfold dotProduct correlation expectation
  field_simp [ne_of_gt (card_pos_real (α := ι))]

/-- The covariance quadratic form is bounded by the Hilbert--Schmidt norm. -/
theorem covariance_quadratic_le_sqrt_hilbertSchmidt (target : Θ → X → Bool)
    (φ : X → ℝ) :
    expectation (fun θ => deviationCorrelation target θ φ ^ 2) ≤
      Real.sqrt (covarianceHilbertSchmidtSq target) * expectation (fun x => φ x ^ 2) := by
  have hdot : φ ⬝ᵥ covarianceMatrix target *ᵥ φ =
      (Fintype.card X : ℝ) * expectation (fun θ => deviationCorrelation target θ φ ^ 2) := by
    rw [dotProduct_eq_card_mul_correlation]
    congr 1
    exact covarianceMatrix_quadratic target φ
  have hD : 0 ≤ φ ⬝ᵥ covarianceMatrix target *ᵥ φ := by
    rw [hdot]
    apply mul_nonneg (Nat.cast_nonneg _)
    exact expectation_nonneg fun θ => sq_nonneg _
  have h := dotProduct_mulVec_le_sqrt_frobenius (covarianceMatrix target) φ hD
  rw [hdot] at h
  change _ ≤ Real.sqrt (covarianceHilbertSchmidtSq target) * _ at h
  have hsum : (∑ x : X, φ x ^ 2) =
      (Fintype.card X : ℝ) * expectation (fun x => φ x ^ 2) := by
    unfold expectation
    field_simp [ne_of_gt (card_pos_real (α := X))]
  rw [hsum] at h
  apply le_of_mul_le_mul_left _ (card_pos_real (α := X))
  simpa only [mul_assoc, mul_comm, mul_left_comm] using h

/-- Part I's exact covariance hypothesis, obtained from the operator estimate. -/
theorem boundedCovariance_sqrt_covarianceHilbertSchmidtSq (target : Θ → X → Bool) :
    BoundedCovariance target (Real.sqrt (covarianceHilbertSchmidtSq target)) := by
  intro φ hφ
  calc
    expectation (fun θ => deviationCorrelation target θ φ ^ 2) ≤
        Real.sqrt (covarianceHilbertSchmidtSq target) * expectation (fun x => φ x ^ 2) :=
      covariance_quadratic_le_sqrt_hilbertSchmidt target φ
    _ ≤ Real.sqrt (covarianceHilbertSchmidtSq target) * 1 := by
      apply mul_le_mul_of_nonneg_left _ (Real.sqrt_nonneg _)
      calc
        expectation (fun x => φ x ^ 2) ≤ expectation (fun _ : X => 1) := by
          apply expectation_mono
          intro x
          have hx := hφ x
          have hx' : |φ x| ≤ 1 := hx
          nlinarith [abs_nonneg (φ x), sq_abs (φ x)]
        _ = 1 := expectation_const 1
    _ = Real.sqrt (covarianceHilbertSchmidtSq target) := mul_one _

/-- Variance is the minimum squared distance to a constant. -/
lemma variance_le_expectation_sq_sub_const {ι : Type*} [Fintype ι] [Nonempty ι]
    (f : ι → ℝ) (c : ℝ) :
    variance f ≤ expectation (fun i => (f i - c) ^ 2) := by
  have hdecomp : expectation (fun i => (f i - c) ^ 2) =
      variance f + (expectation f - c) ^ 2 := by
    unfold variance
    calc
      expectation (fun i => (f i - c) ^ 2) =
          expectation (fun i => (f i - expectation f) ^ 2 +
            2 * (expectation f - c) * (f i - expectation f) +
            (expectation f - c) ^ 2) := by
        apply congrArg expectation
        funext i
        ring
      _ = _ := by
        rw [expectation_add, expectation_add, expectation_const_mul,
          expectation_eq_zero_of_centered, expectation_const]
        ring
  rw [hdecomp]
  exact le_add_of_nonneg_right (sq_nonneg _)

/-- Centered overlap formulation of the squared Hilbert--Schmidt norm. -/
theorem covarianceHilbertSchmidtSq_eq_centeredOverlap (target : Θ → X → Bool)
    (hrows : HasConstantOverlapRows target) :
    covarianceHilbertSchmidtSq target =
      expectation (fun θ => expectation (fun θ' =>
        (targetOverlap target θ θ' - averageTargetOverlap target) ^ 2)) := by
  rw [covarianceHilbertSchmidtSq_eq]
  apply congrArg expectation
  funext θ
  apply congrArg expectation
  funext θ'
  unfold targetDeviation
  rw [correlation_deviations_eq_sub_averageOverlap target hrows]

/-- The variance comparison and `[0,1]` bound for a putative ideal overlap. -/
theorem covarianceHilbertSchmidtSq_le_overlap_error (target : Θ → X → Bool)
    (hrows : HasConstantOverlapRows target) (c : ℝ)
    (hc0 : 0 ≤ c) (hc1 : c ≤ 1)
    (hoverlap : ∀ θ θ', 0 ≤ targetOverlap target θ θ' ∧
      targetOverlap target θ θ' ≤ 1) :
    covarianceHilbertSchmidtSq target ≤
      expectation (fun θ => expectation (fun θ' => |targetOverlap target θ θ' - c|)) := by
  let f : Θ × Θ → ℝ := fun z => targetOverlap target z.1 z.2
  have hmean : expectation f = averageTargetOverlap target := by
    rw [expectation_product]
    rfl
  have hvar : variance f = covarianceHilbertSchmidtSq target := by
    rw [covarianceHilbertSchmidtSq_eq_centeredOverlap target hrows]
    unfold variance
    rw [hmean]
    exact expectation_product (fun z => (f z - averageTargetOverlap target) ^ 2)
  calc
    covarianceHilbertSchmidtSq target = variance f := hvar.symm
    _ ≤ expectation (fun z => (f z - c) ^ 2) := variance_le_expectation_sq_sub_const f c
    _ ≤ expectation (fun z => |f z - c|) := by
      apply expectation_mono
      intro z
      have hz := hoverlap z.1 z.2
      have ha : |f z - c| ≤ 1 := by
        rw [abs_le]
        constructor <;> dsimp [f] <;> linarith
      have hs : (f z - c) ^ 2 = |f z - c| ^ 2 := (sq_abs _).symm
      rw [hs]
      nlinarith [abs_nonneg (f z - c)]
    _ = expectation (fun θ => expectation (fun θ' => |targetOverlap target θ θ' - c|)) := by
      simpa [f] using expectation_product (fun z => |f z - c|)

/-- Operator bound from an absolute overlap-error estimate. -/
theorem boundedCovariance_sqrt_of_overlap_error (target : Θ → X → Bool)
    (hrows : HasConstantOverlapRows target) {c D : ℝ}
    (hc0 : 0 ≤ c) (hc1 : c ≤ 1)
    (hoverlap : ∀ θ θ', 0 ≤ targetOverlap target θ θ' ∧
      targetOverlap target θ θ' ≤ 1)
    (hD : expectation (fun θ => expectation (fun θ' =>
      |targetOverlap target θ θ' - c|)) ≤ D) :
    BoundedCovariance target (Real.sqrt D) := by
  intro φ hφ
  calc
    expectation (fun θ => deviationCorrelation target θ φ ^ 2) ≤
        Real.sqrt (covarianceHilbertSchmidtSq target) := by
      exact boundedCovariance_sqrt_covarianceHilbertSchmidtSq target φ hφ
    _ ≤ Real.sqrt D := Real.sqrt_le_sqrt
      ((covarianceHilbertSchmidtSq_le_overlap_error target hrows c hc0 hc1 hoverlap).trans hD)

/-- Specialization to shuffled vacancy targets. -/
theorem boundedCovariance_vacancy_sqrt_of_overlap_error {B m : ℕ}
    {c D : ℝ} (hc0 : 0 ≤ c) (hc1 : c ≤ 1)
    (gate : BooleanCube m → Bool)
    (hD : expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - c|)) ≤ D) :
    BoundedCovariance (vacancyTarget (B := B) gate) (Real.sqrt D) := by
  apply boundedCovariance_sqrt_of_overlap_error _ (hasConstantOverlapRows_vacancyTarget gate)
    hc0 hc1 _ hD
  intro π π'
  exact ⟨vacancyOverlap_nonneg gate π π', vacancyOverlap_le_one gate π π'⟩

end MonotoneDNF


==> anc/MonotoneDNF/IndependentAllSignAggregation.lean <==
module

public import MonotoneDNF.IndependentScheduledPacketGate
public import MonotoneDNF.VariableListPhysicalResidualContact
public import MonotoneDNF.SourceResponseBudgetLimits
public import MonotoneDNF.PhysicalAvoidingSourceBudget
public import MonotoneDNF.SelectorSupportedWalsh

@[expose] public section

/-!
# Aggregation of independently scheduled packet lists

The list index is arbitrary and finite, copy capacities are dependent, and
all flattened pair intersections are retained.  Per-list centered estimates
are inputs; no native/conditioned identification is made.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

variable {ι : Type*} [Fintype ι]

/-- Flattened `(list,(copy,constituent))` units, with capacity depending on
the list. -/
abbrev IndependentPacketUnit (K : ι → ℕ) (D : ℕ) :=
  Σ i, Fin (K i * D)

/-- Canonical equivalence used to display the dependent family as a joint
triggered DNF. -/
noncomputable def independentPacketUnitEquiv (K : ι → ℕ) (D : ℕ) :
    Fin (Fintype.card (IndependentPacketUnit K D)) ≃ IndependentPacketUnit K D :=
  (Fintype.equivFin _).symm

/-- Private-block trigger of a flattened independently scheduled unit. -/
noncomputable def independentPacketFlatTrigger {n L : ℕ} {D : ℕ} {K : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (a : Fin (Fintype.card (IndependentPacketUnit K D))) : Finset (Fin (n + L)) :=
  scheduledPacketTrigger (L := L) (U (independentPacketUnitEquiv K D a).1)
    (independentPacketUnitEquiv K D a).2

/-- Active body of a flattened independently scheduled unit. -/
noncomputable def independentPacketFlatBody {n L : ℕ} {D : ℕ} {K : ι → ℕ}
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ)
    (a : Fin (Fintype.card (IndependentPacketUnit K D))) :
    List (Finset (Fin (n + L))) :=
  scheduledPacketActiveBody (L := L) (body (independentPacketUnitEquiv K D a).1)
    (J (independentPacketUnitEquiv K D a).1) (independentPacketUnitEquiv K D a).2

/-- The actual displayed joint triggered DNF of all independently scheduled
lists. -/
noncomputable def independentPacketFamilyDnf {n L : ℕ} {D : ℕ} {K : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ) :
    List (Finset (Fin (n + L))) :=
  jointTriggeredDnf (independentPacketFlatTrigger (L := L) U)
    (independentPacketFlatBody (L := L) body J)

/-- Exact arithmetic constituent coefficients of the dependent independent-
schedule family. -/
theorem realWalshCoefficient_constituentSum_independentPacketFamily
    {n L D : ℕ} {K : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ)
    (T : Finset (Fin n)) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms
          (independentPacketFlatTrigger (L := L) U a)
          (independentPacketFlatBody (L := L) body J a))) Finset.univ)
      (embedFirstTerm n L T) =
    ∑ i, ∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
      ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T := by
  classical
  rw [realWalshCoefficient_constituentSum]
  let e := independentPacketUnitEquiv K D
  rw [← Equiv.sum_comp e.symm
    (fun a => walshCoefficient (dnfEval (triggeredBodyTerms
      (independentPacketFlatTrigger (L := L) U a)
      (independentPacketFlatBody (L := L) body J a))) (embedFirstTerm n L T))]
  simp only [independentPacketFlatTrigger, independentPacketFlatBody, e,
    Equiv.apply_symm_apply]
  rw [Fintype.sum_sigma]
  apply Finset.sum_congr rfl
  intro i _hi
  have h := realWalshCoefficient_scheduledPacketConstituentSum
    (L := L) (U i) (body i) (J i) T
  rw [realWalshCoefficient_constituentSum] at h
  rw [← h]
  apply Finset.sum_congr rfl
  intro a _ha
  rw [show independentPacketUnitEquiv K D
      ((independentPacketUnitEquiv K D).symm (⟨i, a⟩ : IndependentPacketUnit K D)) =
        ⟨i, a⟩ from Equiv.apply_symm_apply _ _]
  rw [dnfEval_scheduledPacketUnitTerms]

/-- Actual dependent independent-schedule gate versus the sum of its exact
per-list avoiding ideals.  The off-diagonal bound includes cross-list pairs. -/
theorem abs_walsh_independentPacketFamily_sub_sum_ideal_le
    {n L D w : ℕ} {K : ι → ℕ} (S : ι → Finset (Fin n))
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ)
    (T : Finset (Fin n)) (ε : ι → ℝ)
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : Fin (Fintype.card (IndependentPacketUnit K D)), a ≠ b →
      4 * ((independentPacketFlatTrigger (L := L) U a ∩
        independentPacketFlatTrigger (L := L) U b).card) < w)
    (hcenter : ∀ i,
      |(∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
          ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T) -
        scheduledAvoidingPacketListIdeal (S i) w L (J i) (body i) T| ≤ ε i) :
    |walshCoefficient (dnfEval (independentPacketFamilyDnf (L := L) U body J))
        (embedFirstTerm n L T) -
      ∑ i, scheduledAvoidingPacketListIdeal (S i) w L (J i) (body i) T| ≤
    (∑ i, ε i) +
      ((Finset.univ : Finset (Fin (Fintype.card (IndependentPacketUnit K D)))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  classical
  have hcardFlat : ∀ a : Fin (Fintype.card (IndependentPacketUnit K D)),
      (independentPacketFlatTrigger (L := L) U a).card = w := by
    intro a
    exact (card_embedFirstTerm n L _).trans (hcard _ _ _)
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (independentPacketFlatTrigger (L := L) U)
    (independentPacketFlatBody (L := L) body J) hcardFlat hinter
    (embedFirstTerm n L T)
  rw [realWalshCoefficient_constituentSum_independentPacketFamily U body J T] at hOr
  have hAgg : |(∑ i, ∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
        ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T) -
      ∑ i, scheduledAvoidingPacketListIdeal (S i) w L (J i) (body i) T| ≤
      ∑ i, ε i := by
    rw [← Finset.sum_sub_distrib]
    calc
      _ ≤ ∑ i, |(∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
            ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T) -
          scheduledAvoidingPacketListIdeal (S i) w L (J i) (body i) T| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ _ := Finset.sum_le_sum (fun i _hi => hcenter i)
  change |walshCoefficient (jointTriggeredEval
      (independentPacketFlatTrigger (L := L) U)
      (independentPacketFlatBody (L := L) body J)) (embedFirstTerm n L T) - _| ≤ _
  rw [show walshCoefficient (jointTriggeredEval
      (independentPacketFlatTrigger (L := L) U)
      (independentPacketFlatBody (L := L) body J)) (embedFirstTerm n L T) -
      (∑ i, scheduledAvoidingPacketListIdeal (S i) w L (J i) (body i) T) =
    (walshCoefficient (jointTriggeredEval
      (independentPacketFlatTrigger (L := L) U)
      (independentPacketFlatBody (L := L) body J)) (embedFirstTerm n L T) -
      ∑ i, ∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
        ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T) +
    ((∑ i, ∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
        ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T) -
      ∑ i, scheduledAvoidingPacketListIdeal (S i) w L (J i) (body i) T) by ring]
  have hAO : |walshCoefficient (jointTriggeredEval
      (independentPacketFlatTrigger (L := L) U)
      (independentPacketFlatBody (L := L) body J)) (embedFirstTerm n L T) -
      (∑ i, ∑ c : Fin (K i), scheduleUnitFraction L (J i) c *
        ∑ e : Fin D, triggeredWalshStatistic (U i c e) (body i c e) T)| ≤
      ((Finset.univ : Finset (Fin (Fintype.card (IndependentPacketUnit K D)))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
    simpa only [abs_sub_comm] using hOr
  refine (abs_add_le _ _).trans ?_
  calc
    _ ≤ ((Finset.univ : Finset (Fin (Fintype.card (IndependentPacketUnit K D)))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) + ∑ i, ε i := add_le_add hAO hAgg
    _ = _ := add_comm _ _

/-- One degree/anchor fiber together with its sign is one independently
scheduled list. -/
abbrev IndependentAllSignListIndex (t m : ℕ) := SourceAnchorFiberIndex t m × Fin 2

 /-- Copy capacity of an all-sign list, inherited from its degree fiber. -/
noncomputable def independentAllSignListCopies {t w m : ℕ} (ρ : ℕ → ℝ)
    (i : IndependentAllSignListIndex t m) : ℕ :=
  sourceAnchorCopies t w m ρ i.1.1.1

/-- Exact number of physical units in the independently scheduled all-sign family. -/
noncomputable abbrev IndependentAllSignUnitCount (t w m : ℕ) (ρ : ℕ → ℝ) :=
  Fintype.card (IndependentPacketUnit (ι := IndependentAllSignListIndex t m)
    (independentAllSignListCopies (w := w) ρ) (16 * t))

/-- Canonical flat index of all physical all-sign packet units. -/
abbrev IndependentAllSignFlatUnit (t w m : ℕ) (ρ : ℕ → ℝ) :=
  Fin (IndependentAllSignUnitCount t w m ρ)

/-- Anchor carried by an all-sign list. -/
def independentAllSignListAnchor {t m : ℕ} (i : IndependentAllSignListIndex t m) :
    BoundedAnchor t m := sourceAnchorFiberAnchor i.1

/-- Own rounded schedule tick of an all-sign list. -/
noncomputable def independentAllSignListTick {t m : ℕ} (w L : ℕ) (ρ : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (i : IndependentAllSignListIndex t m) : ℕ :=
  scheduleTick L (independentAllSignListCopies (w := w) ρ i)
    (sourceAnchorActiveFraction angle (independentAllSignListAnchor i).1 i.2)

/-- Canonical public anchor body of an all-sign list. -/
noncomputable def independentAllSignListBody {t m : ℕ} {ρ : ℕ → ℝ} (w : ℕ)
    (i : IndependentAllSignListIndex t m)
    (_c : Fin (independentAllSignListCopies (w := w) ρ i)) (e : Fin (16 * t)) :
    List (Finset (Fin m)) :=
  anchorPacketBody t (sourceSign_spec i.2) (independentAllSignListAnchor i).1 e

/-- The actual positive-DNF OR of all canonical all-sign packets, with a
separate rounded schedule for every degree/anchor/sign list. -/
noncomputable def allSignIndependentPacketFamilyDnf {t w m L : ℕ} (ρ : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ)
    (U : ∀ i : IndependentAllSignListIndex t m,
      Fin (independentAllSignListCopies (w := w) ρ i) → Fin (16 * t) → Finset (Fin m)) :
    List (Finset (Fin (m + L))) :=
  independentPacketFamilyDnf (L := L) U
    (fun i => independentAllSignListBody w (ρ := ρ) i)
    (independentAllSignListTick w L ρ angle)

/-- The sum of the copy-list ideals is definitionally the structured all-sign
ideal. -/
theorem sum_independentAllSignListIdeal_eq
    {t w m L : ℕ} (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) :
    (∑ i : IndependentAllSignListIndex t m,
      scheduledAvoidingPacketListIdeal (independentAllSignListAnchor i).1 w L
        (independentAllSignListTick w L ρ angle i)
        (fun _c e => independentAllSignListBody w (ρ := ρ) i _c e) T) =
    independentScheduledAllSignAvoidingIdeal t w m L ρ angle T := by
  classical
  rw [Fintype.sum_prod_type]
  rfl

/-- Centered/OR Estimate 1 for the actual independently scheduled all-sign
DNF.  Each centered premise refers to the same list's public canonical bodies. -/
theorem abs_walsh_allSignIndependentPacketFamily_sub_ideal_le
    {t w m L : ℕ} (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (U : ∀ i : IndependentAllSignListIndex t m,
      Fin (independentAllSignListCopies (w := w) ρ i) → Fin (16 * t) → Finset (Fin m))
    (T : Finset (Fin m)) (ε : IndependentAllSignListIndex t m → ℝ)
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : Fin (Fintype.card
        (IndependentPacketUnit (independentAllSignListCopies (w := w) ρ) (16 * t))), a ≠ b →
      4 * ((independentPacketFlatTrigger (L := L) U a ∩
        independentPacketFlatTrigger (L := L) U b).card) < w)
    (hcenter : ∀ i,
      |(∑ c : Fin (independentAllSignListCopies (w := w) ρ i),
          scheduleUnitFraction L (independentAllSignListTick w L ρ angle i) c *
            ∑ e : Fin (16 * t), triggeredWalshStatistic (U i c e)
              (independentAllSignListBody w (ρ := ρ) i c e) T) -
        scheduledAvoidingPacketListIdeal (independentAllSignListAnchor i).1 w L
          (independentAllSignListTick w L ρ angle i)
          (fun _c e => independentAllSignListBody w (ρ := ρ) i _c e) T| ≤ ε i) :
    |walshCoefficient (dnfEval (allSignIndependentPacketFamilyDnf (L := L) ρ angle U))
        (embedFirstTerm m L T) - independentScheduledAllSignAvoidingIdeal t w m L ρ angle T| ≤
    (∑ i, ε i) +
      ((Finset.univ : Finset (IndependentAllSignFlatUnit t w m ρ)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  classical
  rw [← sum_independentAllSignListIdeal_eq ρ angle T]
  exact abs_walsh_independentPacketFamily_sub_sum_ideal_le
    (fun i => (independentAllSignListAnchor i).1) U
    (fun i => independentAllSignListBody w (ρ := ρ) i)
    (independentAllSignListTick w L ρ angle) T ε hcard hinter hcenter

/-- Degree-centered, `gamma_r`-normalized Estimate 1 for any actual gate whose
private-block coefficients have the independently scheduled all-sign error.
The calibration term is the already evaluated selector-rounding majorant. -/
theorem abs_normalizedAngularDeviation_independentAllSign_sub_ownLower_le
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (gate : BooleanCube (w ^ 2 + partVSelectorBits w) → Bool) {E : ℝ}
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (hEstimate : ∀ Q : Finset (Fin (w ^ 2)), Q.card = r →
      |walshCoefficient gate (embedFirstTerm (w ^ 2) (partVSelectorBits w) Q) -
        independentScheduledAllSignAvoidingIdeal t w (w ^ 2) (partVSelectorBits w)
          (partVTriangularStrength t) angle Q| ≤ E)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => walshCoefficient gate
          (embedFirstTerm (w ^ 2) (partVSelectorBits w) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
    2 * E / |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| +
      allSignNormalizedRoundingMajorant t w := by
  classical
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  let actual := fun Q : Finset (Fin (w ^ 2)) =>
    walshCoefficient gate (embedFirstTerm (w ^ 2) (partVSelectorBits w) Q)
  let ideal := fun Q : Finset (Fin (w ^ 2)) =>
    independentScheduledAllSignAvoidingIdeal t w (w ^ 2) (partVSelectorBits w)
      (partVTriangularStrength t) angle Q
  let own := fun Q : Finset (Fin (w ^ 2)) =>
    idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma r :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma r :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hError : |normalizedAngularDeviation (fun Q => actual Q - ideal Q) gamma T| ≤
      2 * E / |gamma r| := by
    apply abs_normalizedAngularDeviation_le_of_fiber _ gamma hrn hgpos.ne' _ hT
    intro Q hQ
    simpa only [actual, ideal] using hEstimate Q hQ
  let P : Fin (sourceGenericUnitCount 0 t w) → List (Finset (Fin 0)) := fun _ => []
  have hIdeal₀ :=
    abs_normalizedAngularDeviation_scheduledAllSign_sub_ownLower_le
      hr hrt hw 0 0 P angle ha hT
  have hfun : (fun Q => ideal Q - own Q) =
      (fun Q => mixedAppendedScheduledAllSignIdealCoefficient 0 t w
          (partVTriangularStrength t) 0 (partVSelectorBits w) P angle
          (embedLastTerm 0 (w ^ 2) Q) - own Q) := by
    funext Q
    dsimp only [ideal]
    rw [independentScheduledAllSignAvoidingIdeal_eq_mixedAppended
      0 (partVTriangularStrength t) 0 (partVSelectorBits w) P angle ha]
  have hIdeal : |normalizedAngularDeviation (fun Q => ideal Q - own Q) gamma T| ≤
      allSignNormalizedRoundingMajorant t w := by
    rw [hfun]
    simpa only [gamma, own] using hIdeal₀
  change |normalizedAngularDeviation (fun Q => actual Q - own Q) gamma T| ≤ _
  have hdecomp : normalizedAngularDeviation (fun Q => actual Q - own Q) gamma T =
      normalizedAngularDeviation (fun Q => actual Q - ideal Q) gamma T +
        normalizedAngularDeviation (fun Q => ideal Q - own Q) gamma T := by
    rw [show (fun Q => actual Q - own Q) =
      (fun Q => (actual Q - ideal Q) + (ideal Q - own Q)) by
        funext Q
        ring]
    exact normalizedAngularDeviation_add_coefficients _ _ _ _
  rw [hdecomp]
  exact (abs_add_le _ _).trans (add_le_add hError hIdeal)

/-- The dependent all-sign flattening has exactly the public anchored-source
unit count. -/
theorem independentAllSignFlatUnit_card_eq_sourceAnchored
    (t w m : ℕ) (ρ : ℕ → ℝ) :
    IndependentAllSignUnitCount t w m ρ =
      sourceAnchoredUnitCount t w m ρ := by
  classical
  have hpacket : (∑ q : SourceAnchorFiberIndex t m,
        sourceAnchorCopies t w m ρ q.1.1) = sourceAnchorPacketCount t w m ρ := by
    rw [← card_sourceAnchorPacketIndex]
    simp only [Fintype.card_sigma, Fintype.card_prod, Fintype.card_fin]
    rw [Fintype.sum_sigma]
    apply Finset.sum_congr rfl
    intro ℓ _hℓ
    simp
  simp only [IndependentAllSignUnitCount, Fintype.card_fin, Fintype.card_sigma]
  rw [Fintype.sum_prod_type]
  simp only [independentAllSignListCopies]
  unfold sourceAnchoredUnitCount
  rw [← hpacket, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro q _hq
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  ring

/-- The all-sign flattening is exactly the anchored half of the public source
unit count. -/
theorem independentAllSignFlatUnit_card_eq_sourceTrigger_zero
    (t w m : ℕ) (ρ : ℕ → ℝ) :
    IndependentAllSignUnitCount t w m ρ =
      sourceTriggerUnitCount 0 t w m ρ := by
  rw [sourceTriggerUnitCount_eq_generic_add_anchored]
  simpa only [sourceGenericUnitCount, Nat.zero_mul, Nat.zero_add] using
    independentAllSignFlatUnit_card_eq_sourceAnchored t w m ρ

/-- The exact all-sign OR correction, normalized by the source anchor
intensity, tends to zero.  This uses only the polynomial source-unit count;
no centered Walsh premise is involved. -/
theorem tendsto_two_independentAllSignOrError_div_gamma
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    Tendsto (fun w : ℕ =>
      2 * triggeredORError (IndependentAllSignUnitCount t w (w ^ 2) ρ) w /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|)
      atTop (𝓝 0) := by
  classical
  let N : ℕ → ℕ := fun w => IndependentAllSignUnitCount t w (w ^ 2) ρ
  let q := sourceUnitExponent t
  have hcount : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q := by
    filter_upwards [eventually_sourceTriggerUnitCount_le 0 t ρ hρ] with w hw
    dsimp only [N, q]
    rw [independentAllSignFlatUnit_card_eq_sourceTrigger_zero]
    exact hw
  have hlim : Tendsto (fun w : ℕ =>
      2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2)) atTop (𝓝 0) := by
    simpa only [mul_assoc, mul_zero] using
      (tendsto_polynomial_mul_geom_floorHalf (2 * q)).const_mul 2
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim
    (Eventually.of_forall (fun w => div_nonneg
      (mul_nonneg (by norm_num) (by unfold triggeredORError; positivity))
      (abs_nonneg _))) ?_
  filter_upwards [hcount, eventually_ge_atTop (32 * t)] with w hNw hw
  have hg : (1 / 2 : ℝ) ^ w ≤
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  rw [abs_of_pos hgpos]
  apply (div_le_iff₀ hgpos).2
  change 2 * triggeredORError (N w) w ≤ _
  by_cases hNzero : N w = 0
  · rw [hNzero]
    simp only [triggeredORError, Finset.univ_eq_empty,
      Finset.offDiag_empty, Finset.card_empty, Nat.cast_zero, zero_mul, mul_zero]
    positivity
  · have hNpos : 0 < N w := Nat.pos_of_ne_zero hNzero
    have hOr := triggeredORError_le_sq_mul_geom (w := w) hNpos
    have hNR : (N w : ℝ) ≤ (w : ℝ) ^ q := by
      exact_mod_cast hNw
    have hNsq : (N w : ℝ) ^ 2 ≤ ((w : ℝ) ^ q) ^ 2 :=
      pow_le_pow_left₀ (by positivity) hNR 2
    calc
      2 * triggeredORError (N w) w ≤
          2 * ((N w : ℝ) ^ 2 * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2)) := by
        exact mul_le_mul_of_nonneg_left hOr (by norm_num)
      _ ≤ 2 * (((w : ℝ) ^ q) ^ 2 * (1 / 2 : ℝ) ^ w *
          (1 / 2 : ℝ) ^ (w / 2)) := by
        have h₁ := mul_le_mul_of_nonneg_right hNsq
          (show 0 ≤ (1 / 2 : ℝ) ^ w by positivity)
        have h₂ := mul_le_mul_of_nonneg_right h₁
          (show 0 ≤ (1 / 2 : ℝ) ^ (w / 2) by positivity)
        exact mul_le_mul_of_nonneg_left h₂ (by norm_num)
      _ = (2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
          (1 / 2 : ℝ) ^ w := by
        rw [← pow_mul (w : ℝ) q 2, Nat.mul_comm q 2]
        ring
      _ ≤ (2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
          partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) := by
        have hcoef : 0 ≤ 2 * (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ (w / 2) :=
          mul_nonneg
            (mul_nonneg (by norm_num) (pow_nonneg (Nat.cast_nonneg w) _))
            (pow_nonneg (by norm_num) _)
        exact mul_le_mul_of_nonneg_left hg hcoef

/-- Adding the actual all-sign OR error preserves the normalized centered-error
limit. -/
theorem tendsto_two_independentAllSignError_add_or_div_gamma
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (E : ℕ → ℝ)
    (hE : Tendsto (fun w : ℕ => 2 * E w /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|) atTop (𝓝 0)) :
    Tendsto (fun w : ℕ =>
      2 * (E w + triggeredORError
          (IndependentAllSignUnitCount t w (w ^ 2)
            (partVTriangularStrength t)) w) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|)
      atTop (𝓝 0) := by
  have ht : 0 < t := by omega
  have hOr := tendsto_two_independentAllSignOrError_div_gamma hr hrt
    (partVTriangularStrength t) (fun ℓ => (partVTriangularStrength_pos ht ℓ).le)
  have hadd := hE.add hOr
  simpa only [mul_add, add_div, add_zero] using hadd

/-- Eventual strict centered Estimate 1 for an actual gate sequence.  The only
unproved input is the displayed centered normalized error; the OR and rounded
selector errors are discharged by the public calibration and the preceding
 theorem. -/
theorem eventually_normalizedAngularDeviation_independentAllSign_lt_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (gate : ∀ w, BooleanCube (w ^ 2 + partVSelectorBits w) → Bool) (E : ℕ → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ w S, |angle w S| ≤ 1)
    (hEstimate : ∀ᶠ w : ℕ in atTop, ∀ Q : Finset (Fin (w ^ 2)), Q.card = r →
      |walshCoefficient (gate w) (embedFirstTerm (w ^ 2) (partVSelectorBits w) Q) -
        independentScheduledAllSignAvoidingIdeal t w (w ^ 2) (partVSelectorBits w)
          (partVTriangularStrength t) (angle w) Q| ≤
      E w + triggeredORError
        (IndependentAllSignUnitCount t w (w ^ 2)
          (partVTriangularStrength t)) w)
    (hE : Tendsto (fun w : ℕ => 2 * E w /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|) atTop (𝓝 0)) :
    ∀ᶠ w : ℕ in atTop, ∀ T : Finset (Fin (w ^ 2)), T.card = r →
      |normalizedAngularDeviation
        (fun Q => walshCoefficient (gate w)
            (embedFirstTerm (w ^ 2) (partVSelectorBits w) Q) -
          idealOwnLowerAnchorCoefficients t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (fun _ => angle w) (angle w) Q)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
      (1 : ℝ) / 8 := by
  have htotal := tendsto_two_independentAllSignError_add_or_div_gamma hr hrt E hE
  filter_upwards [hEstimate, htotal.eventually_lt_const (by norm_num : (0 : ℝ) < 1 / 16),
    (tendsto_allSignNormalizedRoundingMajorant t).eventually_lt_const
      (by norm_num : (0 : ℝ) < 1 / 16), eventually_ge_atTop (32 * t)] with w
    hest hsmall hround hw
  intro T hT
  have hbound := abs_normalizedAngularDeviation_independentAllSign_sub_ownLower_le
    hr hrt hw (gate w) (angle w) (ha w) hest hT
  calc
    _ ≤ 2 * (E w + triggeredORError
          (IndependentAllSignUnitCount t w (w ^ 2)
            (partVTriangularStrength t)) w) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| +
      allSignNormalizedRoundingMajorant t w := hbound
    _ < (1 : ℝ) / 16 + (1 : ℝ) / 16 := add_lt_add hsmall hround
    _ = (1 : ℝ) / 8 := by norm_num

/-- Eventual strict Estimate 1 of the actual independently scheduled all-sign
DNF.  Only the sum of the genuine per-list centered estimates remains as a
normalized limiting premise; all OR and selector-rounding terms are proved. -/
theorem eventually_normalizedAngularDeviation_allSignIndependentPacketFamily_lt_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (U : ∀ w, ∀ i : IndependentAllSignListIndex t (w ^ 2),
      Fin (independentAllSignListCopies (w := w) (partVTriangularStrength t) i) →
        Fin (16 * t) → Finset (Fin (w ^ 2)))
    (ε : ∀ w, IndependentAllSignListIndex t (w ^ 2) → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ w S, |angle w S| ≤ 1)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i c e, (U w i c e).card = w)
    (hinter : ∀ᶠ w : ℕ in atTop,
      ∀ a b : IndependentAllSignFlatUnit t w (w ^ 2) (partVTriangularStrength t), a ≠ b →
        4 * ((independentPacketFlatTrigger (L := partVSelectorBits w) (U w) a ∩
          independentPacketFlatTrigger (L := partVSelectorBits w) (U w) b).card) < w)
    (hcenter : ∀ᶠ w : ℕ in atTop, ∀ i Q, Q.card = r →
      |(∑ c : Fin (independentAllSignListCopies (w := w) (partVTriangularStrength t) i),
          scheduleUnitFraction (partVSelectorBits w)
              (independentAllSignListTick w (partVSelectorBits w)
                (partVTriangularStrength t) (angle w) i) c *
            ∑ e : Fin (16 * t), triggeredWalshStatistic (U w i c e)
              (independentAllSignListBody w (ρ := partVTriangularStrength t) i c e) Q) -
        scheduledAvoidingPacketListIdeal (independentAllSignListAnchor i).1 w
          (partVSelectorBits w)
          (independentAllSignListTick w (partVSelectorBits w)
            (partVTriangularStrength t) (angle w) i)
          (fun _c e => independentAllSignListBody w
            (ρ := partVTriangularStrength t) i _c e) Q| ≤ ε w i)
    (hE : Tendsto (fun w : ℕ =>
      2 * (∑ i : IndependentAllSignListIndex t (w ^ 2), ε w i) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|) atTop (𝓝 0)) :
    ∀ᶠ w : ℕ in atTop, ∀ T : Finset (Fin (w ^ 2)), T.card = r →
      |normalizedAngularDeviation
        (fun Q => walshCoefficient
            (dnfEval (allSignIndependentPacketFamilyDnf (L := partVSelectorBits w)
              (partVTriangularStrength t) (angle w) (U w)))
            (embedFirstTerm (w ^ 2) (partVSelectorBits w) Q) -
          idealOwnLowerAnchorCoefficients t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (fun _ => angle w) (angle w) Q)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
      (1 : ℝ) / 8 := by
  apply eventually_normalizedAngularDeviation_independentAllSign_lt_eighth
    hr hrt _ (fun w => ∑ i, ε w i) angle ha _ hE
  filter_upwards [hcard, hinter, hcenter] with w hc hi hcent
  intro Q hQ
  have h := abs_walsh_allSignIndependentPacketFamily_sub_ideal_le
    (partVTriangularStrength t) (angle w) (U w) Q (ε w) hc hi
    (fun i => hcent i Q hQ)
  simpa only [triggeredORError, IndependentAllSignFlatUnit, Fintype.card_fin] using h

/-- One independently scheduled packet unit on an arbitrary mixed
physical/selector Walsh support. -/
theorem walshCoefficient_scheduledPacketUnitTerms_append
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (a : Fin (K * D)) (T : Finset (Fin n)) (Q : Finset (Fin L)) :
    walshCoefficient (dnfEval (scheduledPacketUnitTerms (L := L) U body J a))
      (appendWalshSupport T Q) =
    triggeredWalshStatistic
        (U (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2)
        (body (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2) T *
      walshCoefficient (selector L
        (scheduleUnitThreshold L J (finProdFinEquiv.symm a).1)) Q := by
  simpa only [scheduledPacketUnitTerms, Equiv.symm_apply_apply,
    triggeredWalshStatistic] using
    (walshCoefficient_scheduledEmbedFirstUnit_append
      (triggeredBodyTerms
        (U (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2)
        (body (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2))
      T Q J (finProdFinEquiv.symm a).1)

/-- Exact arbitrary-support constituent coefficients for one packet list. -/
theorem realWalshCoefficient_scheduledPacketConstituentSum_append
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) (Q : Finset (Fin L)) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (scheduledPacketUnitTerms (L := L) U body J a)) Finset.univ)
      (appendWalshSupport T Q) =
    ∑ c : Fin K, ∑ e : Fin D,
      triggeredWalshStatistic (U c e) (body c e) T *
        walshCoefficient (selector L (scheduleUnitThreshold L J c)) Q := by
  classical
  rw [realWalshCoefficient_constituentSum]
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin K × Fin D ≃ Fin (K * D))
    (fun a => walshCoefficient (dnfEval (scheduledPacketUnitTerms (L := L) U body J a))
      (appendWalshSupport T Q))]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro c _hc
  apply Finset.sum_congr rfl
  intro e _he
  simpa only [Equiv.symm_apply_apply] using
    (walshCoefficient_scheduledPacketUnitTerms_append U body J
      (finProdFinEquiv (c, e)) T Q)

/-- Exact arbitrary-support constituent coefficients of the whole dependent
independent-schedule family, including every selector coordinate. -/
theorem realWalshCoefficient_constituentSum_independentPacketFamily_append
    {n L D : ℕ} {K : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ)
    (T : Finset (Fin n)) (Q : Finset (Fin L)) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms
          (independentPacketFlatTrigger (L := L) U a)
          (independentPacketFlatBody (L := L) body J a))) Finset.univ)
      (appendWalshSupport T Q) =
    ∑ i, ∑ c : Fin (K i), ∑ e : Fin D,
      triggeredWalshStatistic (U i c e) (body i c e) T *
        walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q := by
  classical
  rw [realWalshCoefficient_constituentSum]
  let e := independentPacketUnitEquiv K D
  rw [← Equiv.sum_comp e.symm
    (fun a => walshCoefficient (dnfEval (triggeredBodyTerms
      (independentPacketFlatTrigger (L := L) U a)
      (independentPacketFlatBody (L := L) body J a))) (appendWalshSupport T Q))]
  simp only [independentPacketFlatTrigger, independentPacketFlatBody, e,
    Equiv.apply_symm_apply]
  rw [Fintype.sum_sigma]
  apply Finset.sum_congr rfl
  intro i _hi
  have h := realWalshCoefficient_scheduledPacketConstituentSum_append
    (L := L) (U i) (body i) (J i) T Q
  rw [realWalshCoefficient_constituentSum] at h
  rw [← h]
  apply Finset.sum_congr rfl
  intro a _ha
  rw [show independentPacketUnitEquiv K D
      ((independentPacketUnitEquiv K D).symm (⟨i, a⟩ : IndependentPacketUnit K D)) =
        ⟨i, a⟩ from Equiv.apply_symm_apply _ _]
  rw [dnfEval_scheduledPacketUnitTerms]

/-- The small-intersection OR correction holds on every mixed
physical/selector support. -/
theorem abs_independentPacketFullConstituentSum_sub_gate_le
    {n L D w : ℕ} {K : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ)
    (S : Finset (Fin (n + L)))
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : Fin (Fintype.card (IndependentPacketUnit K D)), a ≠ b →
      4 * ((independentPacketFlatTrigger (L := L) U a ∩
        independentPacketFlatTrigger (L := L) U b).card) < w) :
    |realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms
          (independentPacketFlatTrigger (L := L) U a)
          (independentPacketFlatBody (L := L) body J a))) Finset.univ) S -
      walshCoefficient (dnfEval (independentPacketFamilyDnf (L := L) U body J)) S| ≤
    triggeredORError (Fintype.card (IndependentPacketUnit K D)) w := by
  classical
  have hcardFlat : ∀ a : Fin (Fintype.card (IndependentPacketUnit K D)),
      (independentPacketFlatTrigger (L := L) U a).card = w := by
    intro a
    exact (card_embedFirstTerm n L _).trans (hcard _ _ _)
  exact abs_walsh_jointTriggeredSum_sub_gate_le
    (independentPacketFlatTrigger (L := L) U)
    (independentPacketFlatBody (L := L) body J) hcardFlat hinter S

/-- Exact avoiding-design ideal of one independently scheduled packet list on
an arbitrary mixed support. -/
noncomputable def scheduledAvoidingPacketListFullIdeal {n D K : ℕ}
    (S : Finset (Fin n)) (w L J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin n)))
    (T : Finset (Fin n)) (Q : Finset (Fin L)) : ℝ :=
  ∑ c : Fin K, ∑ e : Fin D,
    expectedAvoidingTriggeredWalshStatistic S w (body c e) T *
      walshCoefficient (selector L (scheduleUnitThreshold L J c)) Q

/-- Centered/OR Estimate 1 on every physical/selector Walsh support.  The
selector factor is never replaced by an average or a fair firing fraction. -/
theorem abs_walsh_independentPacketFamily_sub_sum_fullIdeal_le
    {n L D w : ℕ} {K : ι → ℕ} (S : ι → Finset (Fin n))
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (J : ι → ℕ)
    (T : Finset (Fin n)) (Q : Finset (Fin L)) (ε : ι → ℝ)
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : Fin (Fintype.card (IndependentPacketUnit K D)), a ≠ b →
      4 * ((independentPacketFlatTrigger (L := L) U a ∩
        independentPacketFlatTrigger (L := L) U b).card) < w)
    (hcenter : ∀ i,
      |(∑ c : Fin (K i), ∑ e : Fin D,
          triggeredWalshStatistic (U i c e) (body i c e) T *
            walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
        scheduledAvoidingPacketListFullIdeal (S i) w L (J i) (body i) T Q| ≤ ε i) :
    |walshCoefficient (dnfEval (independentPacketFamilyDnf (L := L) U body J))
        (appendWalshSupport T Q) -
      ∑ i, scheduledAvoidingPacketListFullIdeal (S i) w L (J i) (body i) T Q| ≤
    (∑ i, ε i) + triggeredORError (Fintype.card (IndependentPacketUnit K D)) w := by
  classical
  have hOr := abs_independentPacketFullConstituentSum_sub_gate_le
    U body J (appendWalshSupport T Q) hcard hinter
  rw [realWalshCoefficient_constituentSum_independentPacketFamily_append U body J T Q] at hOr
  have hAgg : |(∑ i, ∑ c : Fin (K i), ∑ e : Fin D,
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
      ∑ i, scheduledAvoidingPacketListFullIdeal (S i) w L (J i) (body i) T Q| ≤
      ∑ i, ε i := by
    rw [← Finset.sum_sub_distrib]
    calc
      _ ≤ ∑ i, |(∑ c : Fin (K i), ∑ e : Fin D,
            triggeredWalshStatistic (U i c e) (body i c e) T *
              walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
          scheduledAvoidingPacketListFullIdeal (S i) w L (J i) (body i) T Q| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ _ := Finset.sum_le_sum (fun i _hi => hcenter i)
  rw [show walshCoefficient (dnfEval (independentPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      (∑ i, scheduledAvoidingPacketListFullIdeal (S i) w L (J i) (body i) T Q) =
    (walshCoefficient (dnfEval (independentPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      ∑ i, ∑ c : Fin (K i), ∑ e : Fin D,
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) +
    ((∑ i, ∑ c : Fin (K i), ∑ e : Fin D,
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
      ∑ i, scheduledAvoidingPacketListFullIdeal (S i) w L (J i) (body i) T Q) by ring]
  have hAO : |walshCoefficient (dnfEval (independentPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      (∑ i, ∑ c : Fin (K i), ∑ e : Fin D,
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q)| ≤
      triggeredORError (Fintype.card (IndependentPacketUnit K D)) w := by
    simpa only [abs_sub_comm] using hOr
  refine (abs_add_le _ _).trans ?_
  calc
    _ ≤ triggeredORError (Fintype.card (IndependentPacketUnit K D)) w + ∑ i, ε i :=
      add_le_add hAO hAgg
    _ = _ := add_comm _ _

/-- The structured all-sign ideal on an arbitrary physical/selector support. -/
noncomputable def independentScheduledAllSignAvoidingFullIdeal
    (t w m L : ℕ) (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) (Q : Finset (Fin L)) : ℝ :=
  ∑ i : IndependentAllSignListIndex t m,
    scheduledAvoidingPacketListFullIdeal (independentAllSignListAnchor i).1 w L
      (independentAllSignListTick w L ρ angle i)
      (fun _c e => independentAllSignListBody w (ρ := ρ) i _c e) T Q

/-- Actual independently scheduled all-sign gate versus its exact full ideal,
on every mixed support and with every cross-list OR pair retained. -/
theorem abs_walsh_allSignIndependentPacketFamily_sub_fullIdeal_le
    {t w m L : ℕ} (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (U : ∀ i : IndependentAllSignListIndex t m,
      Fin (independentAllSignListCopies (w := w) ρ i) → Fin (16 * t) → Finset (Fin m))
    (T : Finset (Fin m)) (Q : Finset (Fin L))
    (ε : IndependentAllSignListIndex t m → ℝ)
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : IndependentAllSignFlatUnit t w m ρ, a ≠ b →
      4 * ((independentPacketFlatTrigger (L := L) U a ∩
        independentPacketFlatTrigger (L := L) U b).card) < w)
    (hcenter : ∀ i,
      |(∑ c : Fin (independentAllSignListCopies (w := w) ρ i), ∑ e : Fin (16 * t),
          triggeredWalshStatistic (U i c e) (independentAllSignListBody w (ρ := ρ) i c e) T *
            walshCoefficient (selector L
              (scheduleUnitThreshold L (independentAllSignListTick w L ρ angle i) c)) Q) -
        scheduledAvoidingPacketListFullIdeal (independentAllSignListAnchor i).1 w L
          (independentAllSignListTick w L ρ angle i)
          (fun _c e => independentAllSignListBody w (ρ := ρ) i _c e) T Q| ≤ ε i) :
    |walshCoefficient (dnfEval (allSignIndependentPacketFamilyDnf (L := L) ρ angle U))
        (appendWalshSupport T Q) - independentScheduledAllSignAvoidingFullIdeal
          t w m L ρ angle T Q| ≤
    (∑ i, ε i) + triggeredORError (IndependentAllSignUnitCount t w m ρ) w := by
  classical
  exact abs_walsh_independentPacketFamily_sub_sum_fullIdeal_le
    (fun i => (independentAllSignListAnchor i).1) U
    (fun i => independentAllSignListBody w (ρ := ρ) i)
    (independentAllSignListTick w L ρ angle) T Q ε hcard hinter hcenter

/-- All constituents of one copy, before applying that copy list's own
schedule. -/
def independentPacketCopyTemplate {n L D : ℕ} {K : ι → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n)))
    (i : ι) (c : Fin (K i)) : List (Finset (Fin (n + L))) :=
  physicalOrDnf (fun e : Fin D => embedFirstBody n L (triggeredBodyTerms (U i c e) (body i c e)))

/-- The dependent packet realization is the same Boolean gate as the variable-
capacity independent-schedule family used by the residual/contact interface. -/
theorem dnfEval_independentPacketFamily_eq_independentScheduledFamily
    {I n L D : ℕ} {K : Fin I → ℕ}
    (U : ∀ i, Fin (K i) → Fin D → Finset (Fin n))
    (body : ∀ i, Fin (K i) → Fin D → List (Finset (Fin n))) (weight : Fin I → ℝ) :
    dnfEval (independentPacketFamilyDnf (L := L) U body
      (fun i => scheduleTick L (K i) (weight i))) =
    dnfEval (independentScheduledFamilyDnf K
      (fun i => independentPacketCopyTemplate (L := L) U body i) weight) := by
  classical
  funext x
  apply Bool.eq_iff_iff.mpr
  change physicalOrEval (fun a => triggeredBodyTerms
      (independentPacketFlatTrigger (L := L) U a)
      (independentPacketFlatBody (L := L) body
        (fun i => scheduleTick L (K i) (weight i)) a)) x = true ↔ _
  rw [physicalOrEval_eq_true_iff,
    dnfEval_independentScheduledFamilyDnf_eq_true_iff]
  constructor
  · rintro ⟨a, ha⟩
    let z := independentPacketUnitEquiv K D a
    let c := (finProdFinEquiv.symm z.2).1
    let e := (finProdFinEquiv.symm z.2).2
    have ha' : dnfEval (scheduledPacketUnitTerms (L := L) (U z.1) (body z.1)
        (scheduleTick L (K z.1) (weight z.1)) z.2) x = true := by
      rw [dnfEval_scheduledPacketUnitTerms]
      simpa only [independentPacketFlatTrigger, independentPacketFlatBody, z] using ha
    simp only [scheduledPacketUnitTerms, dnfEval_scheduledUnitTerms, Bool.and_eq_true,
      decide_eq_true_eq] at ha'
    refine ⟨z.1, c, ?_, ha'.2⟩
    change physicalOrEval (fun e : Fin D => embedFirstBody n L
      (triggeredBodyTerms (U z.1 c e) (body z.1 c e))) x = true
    rw [physicalOrEval_eq_true_iff]
    exact ⟨e, ha'.1⟩
  · rintro ⟨i, c, hbody, hactive⟩
    change physicalOrEval (fun e : Fin D => embedFirstBody n L
      (triggeredBodyTerms (U i c e) (body i c e))) x = true at hbody
    rw [physicalOrEval_eq_true_iff] at hbody
    obtain ⟨e, he⟩ := hbody
    let z : IndependentPacketUnit K D := ⟨i, finProdFinEquiv (c, e)⟩
    let a := (independentPacketUnitEquiv K D).symm z
    refine ⟨a, ?_⟩
    have ha' : dnfEval (scheduledPacketUnitTerms (L := L) (U i) (body i)
        (scheduleTick L (K i) (weight i)) (finProdFinEquiv (c, e))) x = true := by
      simp only [scheduledPacketUnitTerms, dnfEval_scheduledUnitTerms, Bool.and_eq_true,
        decide_eq_true_eq, Equiv.symm_apply_apply]
      exact ⟨he, hactive⟩
    simp only [independentPacketFlatTrigger, independentPacketFlatBody, a, z,
      Equiv.apply_symm_apply]
    rw [show independentPacketUnitEquiv K D
        ((independentPacketUnitEquiv K D).symm
          (⟨i, finProdFinEquiv (c, e)⟩ : IndependentPacketUnit K D)) =
        ⟨i, finProdFinEquiv (c, e)⟩ from Equiv.apply_symm_apply _ _]
    rw [← dnfEval_scheduledPacketUnitTerms]
    exact ha'

end MonotoneDNF


==> anc/MonotoneDNF/IndependentScheduledContactAssembly.lean <==
module

public import MonotoneDNF.IndependentScheduledRareGateData

@[expose] public section

/-!
# Contact-to-tail assembly on the actual independent scheduled data

The contact premise below is exactly eventual `max t 2` order contact at
`ξ_w = 2^(-w²)` on the original scheduled OR.  The same input yields order-two
TailStats and order-`t` power covariance on the canonical joint-triggered
presentation.  Resource bounds are supplied separately by its displayed terms.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section ContactAssembly

variable {I m L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
variable (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
variable (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
variable (weight : ∀ w, Fin (I w) → ℝ)

/-- Tail statistics from the actual general-order contact premise. -/
theorem independentScheduledJointRareGateData_tailStats_of_contact
    {q r t : ℕ}
    (hN : ∀ᶠ w : ℕ in atTop, independentScheduledCopyCount (K w) ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ a, (independentScheduledJointTrigger (K w) (V w) a).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < m w + L w)
    (hMle : ∀ᶠ w : ℕ in atTop, m w + L w ≤ w ^ r)
    (hMlower : ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ m w + L w)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ a, independentScheduledJointBody (K w) (B w) (weight w) a ≠ [])
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w))) (max t 2)
      ((1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)))) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2))) :
    RareGateData.TailStats (independentScheduledJointRareGateData K V B weight) := by
  have hMthree : ∀ᶠ w : ℕ in atTop, 3 ≤ m w + L w := by
    filter_upwards [hMlower] with w hw
    have hmax : 2 ≤ max t 2 := Nat.le_max_right t 2
    omega
  apply independentScheduledJointRareGateData_tailStats_of_orderTwo
    K V B weight hN hcard hMpos hMthree hMle hbody
  filter_upwards [hcontact] with w hc
  have hc2 := hc.mono_order (Nat.le_max_right t 2)
  apply hc2.mono_xi
  exact pow_le_pow_of_le_one (by norm_num) (by norm_num) (by nlinarith [Nat.zero_le w])

/-- Power covariance from the same actual general-order contact premise. -/
theorem eventually_independentScheduledJointRareGateData_sqrt_overlap_le_of_contact
    {q r t : ℕ} {a : ℝ} (ht : 0 < t) (ha0 : 0 < a) (ha : a < (t : ℝ) / 2)
    (hN : ∀ᶠ w : ℕ in atTop, independentScheduledCopyCount (K w) ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ a, (independentScheduledJointTrigger (K w) (V w) a).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < m w + L w)
    (hMle : ∀ᶠ w : ℕ in atTop, m w + L w ≤ w ^ r)
    (hMlower : ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ m w + L w)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ a, independentScheduledJointBody (K w) (B w) (weight w) a ≠ [])
    (hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (independentScheduledJointRareGateData K V B weight).firingProbability w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w))) (max t 2)
      ((1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)))) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2))) :
    ∀ᶠ w : ℕ in atTop,
      Real.sqrt ((independentScheduledJointRareGateData K V B weight).overlapError w) ≤
        ((independentScheduledJointRareGateData K V B weight).blocks w : ℝ) ^ (-a) := by
  let G := independentScheduledJointRareGateData K V B weight
  let U : ∀ w, Fin (independentScheduledCopyCount (K w)) → Finset (Fin (m w + L w)) :=
    fun w => independentScheduledJointTrigger (K w) (V w)
  let body : ∀ w, Fin (independentScheduledCopyCount (K w)) → List (Finset (Fin (m w + L w))) :=
    fun w => independentScheduledJointBody (K w) (B w) (weight w)
  have hs : t - 1 + 1 = t := Nat.sub_add_cancel ht
  have ha' : 2 * a < (((t - 1) + 1 : ℕ) : ℝ) := by
    rw [hs]
    have htR : (0 : ℝ) < t := by exact_mod_cast ht
    nlinarith [ha]
  have hdim : ∀ᶠ w : ℕ in atTop, (t - 1) + 2 ≤ m w + L w := by
    filter_upwards [hMlower] with w hw
    have hmax : t ≤ max t 2 := Nat.le_max_left t 2
    omega
  have hcontact' : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) (t - 1 + 1)
        ((jointTriggeredRareGateData U body).alpha w) ((1 / 2 : ℝ) ^ (w ^ 2)) := by
    filter_upwards [hcontact] with w hw
    rw [hs]
    change ProductContact
      (jointTriggeredEval (independentScheduledJointTrigger (K w) (V w))
        (independentScheduledJointBody (K w) (B w) (weight w))) t
      ((1 + physicalContactBias
        (jointTriggeredEval (independentScheduledJointTrigger (K w) (V w))
          (independentScheduledJointBody (K w) (B w) (weight w)))) / 2) _
    have hc := hw.mono_order (Nat.le_max_left t 2)
    simpa only [dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval] using hc
  change ∀ᶠ w : ℕ in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)
  exact eventually_jointTriggeredRareGateData_sqrt_overlap_le U body
    (fun w => (1 / 2 : ℝ) ^ (w ^ 2)) (t - 1) ha0 ha' hN hcard hMpos hMle hdim hbody
    (fun w => by positivity) (Eventually.of_forall fun w => le_rfl) hlower hcontact'

end ContactAssembly

end MonotoneDNF

#print axioms MonotoneDNF.independentScheduledJointRareGateData_tailStats_of_contact
#print axioms MonotoneDNF.eventually_independentScheduledJointRareGateData_sqrt_overlap_le_of_contact


==> anc/MonotoneDNF/IndependentScheduledJointSource.lean <==
module

public import MonotoneDNF.JointTriggeredPowerRate

@[expose] public section

/-!
# Exact joint-triggered presentation of independent scheduled copy lists

Each unit is one actual copy.  Its trigger is unchanged and its displayed body
is the body of that copy conjoined with the copy's own selector.  No global tick
is introduced and no constituent is discarded.  The enumeration preserves the
count of every dependent copy fiber and the displayed DNF term count.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Number of actual copies in a dependent list family. -/
noncomputable def independentScheduledCopyCount {I : ℕ} (K : Fin I → ℕ) : ℕ :=
  Fintype.card (Σ i, Fin (K i))

/-- Canonical flat enumeration of every dependent copy, with no padding. -/
noncomputable def independentScheduledCopyEquiv {I : ℕ} (K : Fin I → ℕ) :
    Fin (independentScheduledCopyCount K) ≃ (Σ i, Fin (K i)) :=
  (Fintype.equivFin (Σ i, Fin (K i))).symm

/-- Actual trigger of one flat copy unit. -/
noncomputable def independentScheduledJointTrigger {I m L : ℕ} (K : Fin I → ℕ)
    (V : (i : Fin I) → Fin (K i) → Finset (Fin (m + L)))
    (a : Fin (independentScheduledCopyCount K)) : Finset (Fin (m + L)) :=
  let c := independentScheduledCopyEquiv K a
  V c.1 c.2

/-- Actual selected body of one flat copy unit.  Its selector threshold is
computed only from that list's capacity and weight. -/
noncomputable def independentScheduledJointBody {I m L : ℕ} (K : Fin I → ℕ)
    (B : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (a : Fin (independentScheduledCopyCount K)) :
    List (Finset (Fin (m + L))) :=
  let c := independentScheduledCopyEquiv K a
  selectedTemplateTerms m L (B c.1 c.2)
    (scheduleUnitThreshold L (scheduleTick L (K c.1) (weight c.1)) c.2)

/-- The original independently scheduled family has exactly the Boolean gate
of the flat joint-triggered source. -/
theorem dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval
    {I m L : ℕ} (K : Fin I → ℕ)
    (V : (i : Fin I) → Fin (K i) → Finset (Fin (m + L)))
    (B : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfEval (independentScheduledFamilyDnf K
      (fun i p => triggeredBodyTerms (V i p) (B i p)) weight) =
      jointTriggeredEval (independentScheduledJointTrigger K V)
        (independentScheduledJointBody K B weight) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [dnfEval_independentScheduledFamilyDnf_eq_true_iff]
  rw [jointTriggeredEval, physicalOrEval_eq_true_iff]
  constructor
  · rintro ⟨i, p, hfire, hactive⟩
    let a : Fin (independentScheduledCopyCount K) :=
      (independentScheduledCopyEquiv K).symm ⟨i, p⟩
    refine ⟨a, ?_⟩
    have ha : independentScheduledCopyEquiv K a = ⟨i, p⟩ := by
      exact Equiv.apply_symm_apply _ _
    dsimp [independentScheduledJointTrigger, independentScheduledJointBody]
    rw [ha]
    simp only [dnfEval_triggeredBodyTerms, dnfEval_selectedTemplateTerms,
      selector_scheduleUnitThreshold, Bool.and_eq_true, decide_eq_true_eq] at hfire ⊢
    exact ⟨hfire.1, hfire.2, hactive⟩
  · rintro ⟨a, hfire⟩
    let c := independentScheduledCopyEquiv K a
    refine ⟨c.1, c.2, ?_, ?_⟩
    · change dnfEval (triggeredBodyTerms (V c.1 c.2)
        (selectedTemplateTerms m L (B c.1 c.2)
          (scheduleUnitThreshold L (scheduleTick L (K c.1) (weight c.1)) c.2))) x = true at hfire
      simp only [dnfEval_triggeredBodyTerms, dnfEval_selectedTemplateTerms,
        selector_scheduleUnitThreshold, Bool.and_eq_true, decide_eq_true_eq] at hfire ⊢
      exact ⟨hfire.1, hfire.2.1⟩
    · change dnfEval (triggeredBodyTerms (V c.1 c.2)
        (selectedTemplateTerms m L (B c.1 c.2)
          (scheduleUnitThreshold L (scheduleTick L (K c.1) (weight c.1)) c.2))) x = true at hfire
      simp only [dnfEval_triggeredBodyTerms, dnfEval_selectedTemplateTerms,
        selector_scheduleUnitThreshold, Bool.and_eq_true, decide_eq_true_eq] at hfire
      exact hfire.2.2

/-- The flat presentation preserves the exact displayed term count. -/
theorem dnfTermCount_independentScheduledFamilyDnf_eq_jointTriggeredDnf
    {I m L : ℕ} (K : Fin I → ℕ)
    (V : (i : Fin I) → Fin (K i) → Finset (Fin (m + L)))
    (B : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfTermCount (independentScheduledFamilyDnf K
      (fun i p => triggeredBodyTerms (V i p) (B i p)) weight) =
      dnfTermCount (jointTriggeredDnf (independentScheduledJointTrigger K V)
        (independentScheduledJointBody K B weight)) := by
  rw [independentScheduledFamilyDnf, dnfTermCount_physicalOrDnf,
    dnfTermCount_jointTriggeredDnf]
  have hlen (i : Fin I) :
      (scheduledListDnf m L (fun p => triggeredBodyTerms (V i p) (B i p))
        (scheduleTick L (K i) (weight i))).length =
        ∑ p : Fin (K i), (triggeredBodyTerms (V i p) (B i p)).length *
          (selectorTerms L (scheduleUnitThreshold L
            (scheduleTick L (K i) (weight i)) p)).length := by
    exact dnfTermCount_scheduledListDnf m L (J := scheduleTick L (K i) (weight i))
      (fun p => triggeredBodyTerms (V i p) (B i p))
  simp_rw [hlen]
  calc
    _ = ∑ c : Σ i, Fin (K i), (triggeredBodyTerms (V c.1 c.2) (B c.1 c.2)).length *
        (selectorTerms L (scheduleUnitThreshold L
          (scheduleTick L (K c.1) (weight c.1)) c.2)).length := by
      rw [Fintype.sum_sigma]
    _ = ∑ a, (triggeredBodyTerms (V (independentScheduledCopyEquiv K a).1
        (independentScheduledCopyEquiv K a).2)
        (B (independentScheduledCopyEquiv K a).1
          (independentScheduledCopyEquiv K a).2)).length *
        (selectorTerms L (scheduleUnitThreshold L
          (scheduleTick L (K (independentScheduledCopyEquiv K a).1)
            (weight (independentScheduledCopyEquiv K a).1))
          (independentScheduledCopyEquiv K a).2)).length :=
      (Equiv.sum_comp (independentScheduledCopyEquiv K) _).symm
    _ = _ := by
      apply Finset.sum_congr rfl
      intro a _ha
      simp [independentScheduledJointBody, dnfTermCount, triggeredBodyTerms,
        selectedTemplateTerms_length]

/-- Existential contact at each sufficiently large width determines one actual
weight family with the same eventual contact.  The fallback weights on the
irrelevant finite initial segment are zero; no contact is asserted there. -/
theorem exists_independentScheduled_weightFamily_of_eventually_exists_contact
    {I m L : ℕ → ℕ} {t : ℕ} {ξ : ℕ → ℝ}
    (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (hcontact : ∀ᶠ w : ℕ in atTop, ∃ weight : Fin (I w) → ℝ,
      ProductContact
        (dnfEval (independentScheduledFamilyDnf (K w)
          (fun i p => triggeredBodyTerms (V w i p) (B w i p)) weight)) t
        ((1 + physicalContactBias
          (dnfEval (independentScheduledFamilyDnf (K w)
            (fun i p => triggeredBodyTerms (V w i p) (B w i p)) weight))) / 2)
        (ξ w)) :
    ∃ weight : ∀ w, Fin (I w) → ℝ,
      ∀ᶠ w : ℕ in atTop,
        ProductContact
          (dnfEval (independentScheduledFamilyDnf (K w)
            (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w))) t
          ((1 + physicalContactBias
            (dnfEval (independentScheduledFamilyDnf (K w)
              (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)))) / 2)
          (ξ w) := by
  classical
  let Good : ∀ w, (Fin (I w) → ℝ) → Prop := fun w weight =>
    ProductContact
      (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) weight)) t
      ((1 + physicalContactBias
        (dnfEval (independentScheduledFamilyDnf (K w)
          (fun i p => triggeredBodyTerms (V w i p) (B w i p)) weight))) / 2) (ξ w)
  let weight : ∀ w, Fin (I w) → ℝ := fun w =>
    if h : ∃ z, Good w z then Classical.choose h else fun _ => 0
  refine ⟨weight, ?_⟩
  filter_upwards [hcontact] with w hw
  have h : ∃ z, Good w z := hw
  have hweight : weight w = Classical.choose h := by
    simp only [weight, dif_pos h]
  rw [hweight]
  exact Classical.choose_spec h

end MonotoneDNF

#print axioms MonotoneDNF.independentScheduledCopyCount
#print axioms MonotoneDNF.independentScheduledCopyEquiv
#print axioms MonotoneDNF.independentScheduledJointTrigger
#print axioms MonotoneDNF.independentScheduledJointBody
#print axioms MonotoneDNF.dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval
#print axioms MonotoneDNF.dnfTermCount_independentScheduledFamilyDnf_eq_jointTriggeredDnf
#print axioms MonotoneDNF.exists_independentScheduled_weightFamily_of_eventually_exists_contact


==> anc/MonotoneDNF/IndependentScheduledLearnerTerminal.lean <==
module

public import MonotoneDNF.IndependentScheduledContactAssembly

@[expose] public section

/-!
# True joint-resource learner exclusions for the scheduled source diagonal

These theorems are conditional on the explicitly displayed eventual physical
ProductContact premise.  Tail statistics, covariance and resources are proved
for the actual independently scheduled data; no unscheduled source `Stats` or
resource theorem is reused.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section Terminal

variable {I m L : ℕ → ℕ → ℕ}
variable (K : ∀ t w, Fin (I t w) → ℕ)
variable (V : ∀ t w, (i : Fin (I t w)) → Fin (K t w i) → Finset (Fin (m t w + L t w)))
variable (B : ∀ t w, (i : Fin (I t w)) → Fin (K t w i) →
  List (Finset (Fin (m t w + L t w))))
variable (weight : ∀ t w, Fin (I t w) → ℝ)
variable (q r rr : ℕ → ℕ) (C c lam : ℕ → ℝ)

local notation "G" => fun t => independentScheduledJointRareGateData
  (m := m t) (L := L t) (K t) (V t) (B t) (weight t)
local notation "TG" => tailReindexedFamily G

/-- True joint-(dimension + actual canonical term count) CSQ obstruction on
an independently scheduled source and its canonical tail reindexing. -/
theorem no_jointPolynomial_csq_learner_on_independentScheduled_tailReindexed_of_contact.{u}
    (hN : ∀ t, ∀ᶠ w : ℕ in atTop, independentScheduledCopyCount (K t w) ≤ w ^ (q t))
    (hcard : ∀ t, ∀ᶠ w : ℕ in atTop, ∀ a,
      (independentScheduledJointTrigger (K t w) (V t w) a).card = w)
    (hMpos : ∀ t, ∀ᶠ w : ℕ in atTop, 0 < m t w + L t w)
    (hMle : ∀ t, ∀ᶠ w : ℕ in atTop, m t w + L t w ≤ w ^ (r t))
    (hMlower : ∀ t, ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ m t w + L t w)
    (hbody : ∀ t, ∀ᶠ w : ℕ in atTop,
      ∃ a, independentScheduledJointBody (K t w) (B t w) (weight t w) a ≠ [])
    (hlower : ∀ t, ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤ (G t).firingProbability w)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (independentScheduledFamilyDnf (K t w)
        (fun i p => triggeredBodyTerms (V t w i p) (B t w i p)) (weight t w))) (max t 2)
      ((1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf (K t w)
        (fun i p => triggeredBodyTerms (V t w i p) (B t w i p)) (weight t w)))) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2)))
    (hC : ∀ t, 0 ≤ C t) (hlam : ∀ t, lam t < 1)
    (hgap : ∀ t, c t < lam t * (widthExp t - 1))
    (hlocal : ∀ t, ∀ᶠ w : ℕ in atTop,
      ((((G t).m w + ((G t).terms w).length : ℕ) : ℝ) ≤
        C t * (w : ℝ) ^ (rr t) * (2 : ℝ) ^ (c t * (w : ℝ))))
    {E δ : ℝ} (hE : 0 ≤ E) (hδ : 0 < δ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (learner j seed) q)
    (hpromise : ∀ j, δ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E) :
    False := by
  let S : ∀ t, RareGateData.TailStats (G t) := fun t =>
    independentScheduledJointRareGateData_tailStats_of_contact
      (K t) (V t) (B t) (weight t) (hN t) (hcard t) (hMpos t) (hMle t)
      (hMlower t) (hbody t) (hcontact t)
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w : ℕ in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
    intro t _ht
    exact eventually_independentScheduledJointRareGateData_resource
      (K t) (V t) (B t) (weight t) (S t) (hN t) (hcard t) (hC t) (hlam t)
      (one_le_widthExp t) (hgap t) (hlocal t)
  have hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w : ℕ in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    exact eventually_independentScheduledJointRareGateData_sqrt_overlap_le_of_contact
      (K t) (V t) (B t) (weight t) ht ha0 ha (hN t) (hcard t) (hMpos t) (hMle t)
      (hMlower t) (hbody t) (hlower t) (hcontact t)
  exact no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource.{u}
    G S hE hδ hresource hcov learner τ hτ htol hpromise hQ hinvtol

/-- True joint-resource raw bounded-SQ obstruction on the same scheduled
source and canonical tail-reindexed diagonal as the CSQ theorem. -/
theorem no_jointPolynomial_boundedSQ_learner_on_independentScheduled_tailReindexed_of_contact.{u}
    (hN : ∀ t, ∀ᶠ w : ℕ in atTop, independentScheduledCopyCount (K t w) ≤ w ^ (q t))
    (hcard : ∀ t, ∀ᶠ w : ℕ in atTop, ∀ a,
      (independentScheduledJointTrigger (K t w) (V t w) a).card = w)
    (hMpos : ∀ t, ∀ᶠ w : ℕ in atTop, 0 < m t w + L t w)
    (hMle : ∀ t, ∀ᶠ w : ℕ in atTop, m t w + L t w ≤ w ^ (r t))
    (hMlower : ∀ t, ∀ᶠ w : ℕ in atTop, max t 2 + 1 ≤ m t w + L t w)
    (hbody : ∀ t, ∀ᶠ w : ℕ in atTop,
      ∃ a, independentScheduledJointBody (K t w) (B t w) (weight t w) a ≠ [])
    (hlower : ∀ t, ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤ (G t).firingProbability w)
    (hcontact : ∀ t, ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (independentScheduledFamilyDnf (K t w)
        (fun i p => triggeredBodyTerms (V t w i p) (B t w i p)) (weight t w))) (max t 2)
      ((1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf (K t w)
        (fun i p => triggeredBodyTerms (V t w i p) (B t w i p)) (weight t w)))) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2)))
    (hC : ∀ t, 0 ≤ C t) (hlam : ∀ t, lam t < 1)
    (hgap : ∀ t, c t < lam t * (widthExp t - 1))
    (hlocal : ∀ t, ∀ᶠ w : ℕ in atTop,
      ((((G t).m w + ((G t).terms w).length : ℕ) : ℝ) ≤
        C t * (w : ℝ) ^ (rr t) * (2 : ℝ) ^ (c t * (w : ℝ))))
    {E δ : ℝ} (hE : 0 ≤ E) (hδ : 0 < δ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) π) answer →
      δ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (TG (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} TG δ j) π) (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (TG (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} TG δ j) +
        (TG (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} TG δ j) : ℕ) : ℝ) ^ E) :
    False := by
  let S : ∀ t, RareGateData.TailStats (G t) := fun t =>
    independentScheduledJointRareGateData_tailStats_of_contact
      (K t) (V t) (B t) (weight t) (hN t) (hcard t) (hMpos t) (hMle t)
      (hMlower t) (hbody t) (hcontact t)
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w : ℕ in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t := by
    intro t _ht
    exact eventually_independentScheduledJointRareGateData_resource
      (K t) (V t) (B t) (weight t) (S t) (hN t) (hcard t) (hC t) (hlam t)
      (one_le_widthExp t) (hgap t) (hlocal t)
  have hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w : ℕ in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha0 ha
    exact eventually_independentScheduledJointRareGateData_sqrt_overlap_le_of_contact
      (K t) (V t) (B t) (weight t) ht ha0 ha (hN t) (hcard t) (hMpos t) (hMle t)
      (hMlower t) (hbody t) (hlower t) (hcontact t)
  exact no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource.{u}
    G S hE hδ hresource hcov learner hQ0 τ hτ htol hpromise hQpoly hinvtol

end Terminal

end MonotoneDNF

#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_independentScheduled_tailReindexed_of_contact
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_independentScheduled_tailReindexed_of_contact


==> anc/MonotoneDNF/IndependentScheduledPacketGate.lean <==
module

public import MonotoneDNF.AllSignPacketCalibration
public import MonotoneDNF.SourceScheduledWalshResponse

@[expose] public section

/-!
# Independently scheduled anchored packet lists

This module gives a direct multi-list physical semantics for anchored source
packets. A list is one copy fiber; its selector schedule is independent of
every other list. On physical-block Walsh tests each displayed scheduled unit
has exactly its fair schedule fraction. The all-sign scheduled ideal is then
regrouped by degree, anchor and sign, with no global-prefix identification.

The remaining random-design input is the centered Walsh estimate for the
realized triggers on each list. No such estimate, strict face, contact proof,
or learner theorem is asserted here.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- One displayed `(copy,constituent)` unit of an independently scheduled
packet list. The schedule tick depends only on the copy, not the constituent. -/
def scheduledPacketUnitTerms {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (a : Fin (K * D)) : List (Finset (Fin (n + L))) :=
  let c := (finProdFinEquiv.symm a).1
  let e := (finProdFinEquiv.symm a).2
  scheduledUnitTerms n L
    (fun _ : Fin K => embedFirstBody n L (triggeredBodyTerms (U c e) (body c e))) J c

/-- The actual positive-DNF gate of one independently scheduled copy fiber. -/
def scheduledPacketGate {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ) :
    (BooleanCube (n + L) → Bool) :=
  physicalOrEval (scheduledPacketUnitTerms (L := L) U body J)

/-- Trigger of a flattened scheduled packet unit, lifted above the selectors. -/
def scheduledPacketTrigger {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n)) (a : Fin (K * D)) :
    Finset (Fin (n + L)) :=
  embedFirstTerm n L (U (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2)

/-- The selected body of a flattened scheduled packet unit. -/
def scheduledPacketActiveBody {n L K D : ℕ}
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (a : Fin (K * D)) : List (Finset (Fin (n + L))) :=
  let c := (finProdFinEquiv.symm a).1
  let e := (finProdFinEquiv.symm a).2
  selectedTemplateTerms n L (embedFirstBody n L (body c e))
    (scheduleUnitThreshold L J c)

/-- Selection and triggering commute in the Boolean semantics of a packet unit. -/
theorem dnfEval_scheduledPacketUnitTerms
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (a : Fin (K * D)) :
    dnfEval (scheduledPacketUnitTerms (L := L) U body J a) =
      dnfEval (triggeredBodyTerms (scheduledPacketTrigger (L := L) U a)
        (scheduledPacketActiveBody (L := L) body J a)) := by
  funext x
  simp [scheduledPacketUnitTerms, scheduledPacketTrigger, scheduledPacketActiveBody,
    selector_scheduleUnitThreshold, Bool.and_assoc]

/-- The actual packet gate is the joint triggered OR of its selected bodies. -/
theorem jointTriggeredEval_scheduledPacket
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ) :
    jointTriggeredEval (scheduledPacketTrigger (L := L) U)
      (scheduledPacketActiveBody (L := L) body J) =
        scheduledPacketGate (L := L) U body J := by
  funext x
  apply Bool.eq_iff_iff.mpr
  change physicalOrEval (fun a => triggeredBodyTerms
    (scheduledPacketTrigger (L := L) U a)
      (scheduledPacketActiveBody (L := L) body J a)) x = true ↔ _
  rw [physicalOrEval_eq_true_iff]
  change _ ↔ physicalOrEval (scheduledPacketUnitTerms (L := L) U body J) x = true
  rw [physicalOrEval_eq_true_iff]
  constructor <;> rintro ⟨a, ha⟩ <;> refine ⟨a, ?_⟩
  · have heq := congrFun (dnfEval_scheduledPacketUnitTerms U body J a) x
    rw [heq]
    exact ha
  · have heq := congrFun (dnfEval_scheduledPacketUnitTerms U body J a) x
    rw [← heq]
    exact ha

/-- Exact physical-block Walsh coefficients of the arithmetic constituent sum
of an independently scheduled packet gate. -/
theorem realWalshCoefficient_scheduledPacketConstituentSum
    {n L K D : ℕ}
    (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n)) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (scheduledPacketUnitTerms (L := L) U body J a))
        Finset.univ) (embedFirstTerm n L T) =
      ∑ c : Fin K, scheduleUnitFraction L J c *
        ∑ e : Fin D, triggeredWalshStatistic (U c e) (body c e) T := by
  classical
  rw [realWalshCoefficient_constituentSum]
  change (∑ a : Fin (K * D), walshCoefficient
    (dnfEval (scheduledPacketUnitTerms (L := L) U body J a))
      (embedFirstTerm n L T)) = _
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin K × Fin D ≃ Fin (K * D))
    (fun a => walshCoefficient
      (dnfEval (scheduledPacketUnitTerms (L := L) U body J a))
        (embedFirstTerm n L T))]
  simp only [scheduledPacketUnitTerms, Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro c _hc
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro e _he
  rw [mul_comm]
  simpa only [← embedFirstBody_triggeredBodyTerms, triggeredWalshStatistic] using
    (walshCoefficient_scheduledEmbedFirstUnit (L := L)
      (body := triggeredBodyTerms (U c e) (body c e)) T J c)

/-- The degree/anchor part of a structured source packet, without its copy
index. Lists at different signs are scheduled independently as well. -/
abbrev SourceAnchorFiberIndex (t m : ℕ) :=
  Σ ℓ : AllSignSourceAnchorDegree t, AnchorDegreeFiber m ℓ.1

/-- The anchor carried by a degree/anchor fiber. -/
def sourceAnchorFiberAnchor {t m : ℕ} (q : SourceAnchorFiberIndex t m) :
    BoundedAnchor t m :=
  ⟨q.2.1, by
    have hdeg := Finset.mem_Icc.mp q.1.2
    have hcard := (Finset.mem_powersetCard.mp q.2.2).2
    omega⟩

/-- Reattach a copy index to a degree/anchor fiber. -/
def sourceAnchorFiberPacket {t w m : ℕ} {ρ : ℕ → ℝ}
    (q : SourceAnchorFiberIndex t m)
    (c : Fin (sourceAnchorCopies t w m ρ q.1.1)) :
    SourceAnchorPacketIndex t w m ρ :=
  ⟨q.1, q.2, c⟩

@[simp] theorem sourceAnchorPacketAnchor_fiberPacket
    {t w m : ℕ} {ρ : ℕ → ℝ} (q : SourceAnchorFiberIndex t m)
    (c : Fin (sourceAnchorCopies t w m ρ q.1.1)) :
    sourceAnchorPacketAnchor (sourceAnchorFiberPacket (ρ := ρ) q c) =
      sourceAnchorFiberAnchor q := rfl

/-- The private-block ideal of all independently scheduled degree/anchor/sign
copy lists. Every list uses its own rounded active fraction. -/
noncomputable def independentScheduledAllSignAvoidingIdeal
    (t w m L : ℕ) (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) : ℝ :=
  ∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
    scheduledAvoidingPacketListIdeal
      (K := sourceAnchorCopies t w m ρ q.1.1) (sourceAnchorFiberAnchor q).1 w L
      (scheduleTick L (sourceAnchorCopies t w m ρ q.1.1)
        (sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s))
      (fun _c e => anchorPacketBody t (sourceSign_spec s)
        (sourceAnchorFiberAnchor q).1 e) T

/-- Exact rounded mass of one degree/anchor/sign copy list. -/
theorem independentScheduledAllSignListIdeal_eq_sum_copies
    {t w m L : ℕ} (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (ha : ∀ S, |angle S| ≤ 1) (q : SourceAnchorFiberIndex t m) (s : Fin 2)
    (T : Finset (Fin m)) :
    scheduledAvoidingPacketListIdeal
      (K := sourceAnchorCopies t w m ρ q.1.1) (sourceAnchorFiberAnchor q).1 w L
      (scheduleTick L (sourceAnchorCopies t w m ρ q.1.1)
        (sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s))
      (fun _c e => anchorPacketBody t (sourceSign_spec s)
        (sourceAnchorFiberAnchor q).1 e) T =
      ∑ _c : Fin (sourceAnchorCopies t w m ρ q.1.1),
        copyWeight (sourceAnchorCopies t w m ρ q.1.1) L
          (sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s) *
          ∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic
            (sourceAnchorFiberAnchor q).1 w
            (anchorPacketBody t (sourceSign_spec s)
              (sourceAnchorFiberAnchor q).1 e) T := by
  classical
  rw [scheduledAvoidingPacketListIdeal_eq_tick
    (K := sourceAnchorCopies t w m ρ q.1.1)
    (sourceAnchorFiberAnchor q).1 w
    (sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s)
    (sourceAnchorActiveFraction_nonneg angle _ s (ha _))
    (sourceAnchorActiveFraction_le_one angle _ s (ha _))
    (fun _c e => anchorPacketBody t (sourceSign_spec s)
      (sourceAnchorFiberAnchor q).1 e) T
    (∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic
      (sourceAnchorFiberAnchor q).1 w
      (anchorPacketBody t (sourceSign_spec s)
        (sourceAnchorFiberAnchor q).1 e) T)
    (by intro _c; rfl)]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  ring

/-- Exact fiber form of the flat independently rounded all-sign ideal. -/
theorem independentScheduledAllSignAvoidingIdeal_eq_sum_packets
    {t w m L : ℕ} (ρ : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (ha : ∀ S, |angle S| ≤ 1) (T : Finset (Fin m)) :
    independentScheduledAllSignAvoidingIdeal t w m L ρ angle T =
      ∑ p : SourceAnchorPacketIndex t w m ρ, ∑ s : Fin 2,
        copyWeight (sourceAnchorCopies t w m ρ p.1.1) L
          (sourceAnchorActiveFraction angle (sourceAnchorPacketAnchor p).1 s) *
          ∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic
            (sourceAnchorPacketAnchor p).1 w
            (anchorPacketBody t (sourceSign_spec s)
              (sourceAnchorPacketAnchor p).1 e) T := by
  classical
  unfold independentScheduledAllSignAvoidingIdeal
  simp_rw [independentScheduledAllSignListIdeal_eq_sum_copies
    (t := t) (w := w) (m := m) (L := L) ρ angle ha]
  simp only [Fintype.sum_sigma, Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  apply Finset.sum_congr rfl
  intro a _ha
  rw [Finset.sum_comm]
  rfl

/-- The structured independent-list ideal is exactly the public appended
all-sign scheduled ideal on every private-block Walsh test. -/
theorem independentScheduledAllSignAvoidingIdeal_eq_mixedAppended
    {t w : ℕ} (R : ℕ) (ρ : ℕ → ℝ) (M L : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (T : Finset (Fin (w ^ 2))) :
    independentScheduledAllSignAvoidingIdeal t w (w ^ 2) L ρ angle T =
      mixedAppendedScheduledAllSignIdealCoefficient R t w ρ M L P angle
        (embedLastTerm M (w ^ 2) T) := by
  classical
  rw [independentScheduledAllSignAvoidingIdeal_eq_sum_packets ρ angle ha]
  unfold mixedAppendedScheduledAllSignIdealCoefficient
  rw [mixedAppendedWeightedAnchoredIdealCoefficient_eq_sum_packets]
  simp_rw [expectedSeparatedTriggeredWalshStatistic_embedLast]
  let e := sourceAnchorPacketIndexEquiv t w (w ^ 2) ρ
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) ρ
  let f := fun p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) =>
    ∑ s : Fin 2, copyWeight (flatSourceAnchorPacketCopies t w ρ p) L
      (sourceAnchorActiveFraction angle (A p).1 s) *
      ∑ e' : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic
        (A p).1 w (anchorPacketBody t (sourceSign_spec s) (A p).1 e') T
  change _ = ∑ p, f p
  calc
    _ = ∑ q : SourceAnchorPacketIndex t w (w ^ 2) ρ, f (e q) := by
      apply Finset.sum_congr rfl
      intro q _hq
      simp [f, e, A, flatSourceAnchorPacketCopies, flatSourceAnchorPacketDegree]
    _ = _ := Equiv.sum_comp e f


/-- The actual scheduled packet gate differs from its avoiding-design ideal by
at most the displayed independent-list centering defect and the genuine OR
correction. There is no common-prefix premise in this statement. -/
theorem abs_scheduledPacketGate_sub_avoidingIdeal_le
    {n L K D w : ℕ} {ε : ℝ}
    (S : Finset (Fin n)) (U : Fin K → Fin D → Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n))) (J : ℕ)
    (T : Finset (Fin n))
    (hcard : ∀ c e, (U c e).card = w)
    (hinter : ∀ a b : Fin (K * D), a ≠ b →
      4 * ((scheduledPacketTrigger (L := L) U a ∩
        scheduledPacketTrigger (L := L) U b).card) < w)
    (hcenter : |(∑ c : Fin K, scheduleUnitFraction L J c *
        ∑ e : Fin D, triggeredWalshStatistic (U c e) (body c e) T) -
      scheduledAvoidingPacketListIdeal S w L J body T| ≤ ε) :
    |walshCoefficient (scheduledPacketGate (L := L) U body J)
        (embedFirstTerm n L T) - scheduledAvoidingPacketListIdeal S w L J body T| ≤
      ε + ((Finset.univ : Finset (Fin (K * D))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  classical
  have hcardFlat : ∀ a : Fin (K * D),
      (scheduledPacketTrigger (L := L) U a).card = w := by
    intro a
    exact (card_embedFirstTerm n L _).trans (hcard _ _)
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (scheduledPacketTrigger (L := L) U)
    (scheduledPacketActiveBody (L := L) body J) hcardFlat hinter
    (embedFirstTerm n L T)
  rw [jointTriggeredEval_scheduledPacket] at hOr
  have hsum :
      realWalshCoefficient
        (constituentSum (fun a => dnfEval
          (triggeredBodyTerms (scheduledPacketTrigger (L := L) U a)
            (scheduledPacketActiveBody (L := L) body J a))) Finset.univ)
        (embedFirstTerm n L T) =
      ∑ c : Fin K, scheduleUnitFraction L J c *
        ∑ e : Fin D, triggeredWalshStatistic (U c e) (body c e) T := by
    simp_rw [← dnfEval_scheduledPacketUnitTerms]
    exact realWalshCoefficient_scheduledPacketConstituentSum U body J T
  rw [hsum] at hOr
  rw [show walshCoefficient (scheduledPacketGate (L := L) U body J)
      (embedFirstTerm n L T) - scheduledAvoidingPacketListIdeal S w L J body T =
    (walshCoefficient (scheduledPacketGate (L := L) U body J)
      (embedFirstTerm n L T) -
        ∑ c : Fin K, scheduleUnitFraction L J c *
          ∑ e : Fin D, triggeredWalshStatistic (U c e) (body c e) T) +
      ((∑ c : Fin K, scheduleUnitFraction L J c *
          ∑ e : Fin D, triggeredWalshStatistic (U c e) (body c e) T) -
        scheduledAvoidingPacketListIdeal S w L J body T) by ring]
  have hbound := (abs_add_le _ _).trans (add_le_add
    (by simpa only [abs_sub_comm] using hOr) hcenter)
  simpa only [add_comm] using hbound

end MonotoneDNF


==> anc/MonotoneDNF/IndependentScheduledPacketRealization.lean <==
module

public import MonotoneDNF.ConditionedNativeGlobalGeometry
public import MonotoneDNF.IndependentScheduledPacketGate

@[expose] public section

/-!
# Realization of one independently scheduled packet list

The flattened copy/constituent units have independent avoiding triggers.  The
observation supplied to the joint embedding is weighted by the actual selector
fraction, so its last-prefix estimate is exactly the centering premise of
`abs_scheduledPacketGate_sub_avoidingIdeal_le`.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Every physical schedule fraction is nonnegative. -/
theorem scheduleUnitFraction_nonneg (L : ℕ) {units : ℕ} (J : ℕ)
    (p : Fin units) : 0 ≤ scheduleUnitFraction L J p := by
  unfold scheduleUnitFraction
  split_ifs <;> positivity

/-- Every physical schedule fraction is at most one, including the sole
partial selector position. -/
theorem scheduleUnitFraction_le_one (L : ℕ) {units : ℕ} (J : ℕ)
    (p : Fin units) : scheduleUnitFraction L J p ≤ 1 := by
  unfold scheduleUnitFraction
  split_ifs with hp heq
  · exact le_rfl
  · have hmod : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ (by positivity)
    have hq : (0 : ℝ) < 2 ^ L := by positivity
    exact (div_le_one hq).2 (by exact_mod_cast hmod.le)
  · exact zero_le_one

/-- Schedule-weighting does not increase the standard unit-statistic width. -/
theorem abs_scheduleUnitFraction_mul_triggeredWalshStatistic_le
    {n L K D w : ℕ} (S : Finset (Fin n)) (J : ℕ)
    (U : AvoidingTriggerSubset S w) (c : Fin K) (_e : Fin D)
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    |scheduleUnitFraction L J c * triggeredWalshStatistic U.1 body T| ≤
      (1 / 2 : ℝ) ^ w := by
  have hf0 := scheduleUnitFraction_nonneg L J c
  have hf1 := scheduleUnitFraction_le_one L J c
  have hU : U.1.card = w := (avoidingTriggerSubset_spec U).2
  rw [abs_mul, abs_of_nonneg hf0]
  calc
    scheduleUnitFraction L J c * |triggeredWalshStatistic U.1 body T| ≤
        1 * (1 / 2 : ℝ) ^ w :=
      mul_le_mul hf1 (abs_triggeredWalshStatistic_le U.1 body T hU)
        (abs_nonneg _) zero_le_one
    _ = (1 / 2 : ℝ) ^ w := one_mul _

/-- Reindex a schedule-weighted flattened sum as a sum over copies and then
constituents. -/
theorem sum_scheduledPacketFlat {L K D : ℕ} (J : ℕ)
    (Z : Fin K → Fin D → ℝ) :
    (∑ a : Fin (K * D),
      scheduleUnitFraction L J (finProdFinEquiv.symm a).1 *
        Z (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2) =
      ∑ c : Fin K, scheduleUnitFraction L J c * ∑ e : Fin D, Z c e := by
  classical
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin K × Fin D ≃ Fin (K * D))
    (fun a => scheduleUnitFraction L J (finProdFinEquiv.symm a).1 *
      Z (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2)]
  simp only [Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro c _hc
  rw [Finset.mul_sum]

/-- Expectation of a schedule-weighted triggered statistic on its avoiding
design. -/
theorem expectation_scheduleUnitFraction_mul_triggeredWalshStatistic
    {n L K w : ℕ} (S : Finset (Fin n))
    [Nonempty (AvoidingTriggerSubset S w)] (J : ℕ) (c : Fin K)
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectation (fun U : AvoidingTriggerSubset S w =>
      scheduleUnitFraction L J c * triggeredWalshStatistic U.1 body T) =
      scheduleUnitFraction L J c *
        expectedAvoidingTriggeredWalshStatistic S w body T := by
  rw [expectation_const_mul]
  rfl

/-- The complete-prefix centered sum with schedule weights is exactly the
independent-list centering defect. -/
theorem centeredPrefixSum_scheduledPacket_final
    {n L K D w : ℕ} (S : Finset (Fin n)) (hN : 0 < K * D)
    [Nonempty (AvoidingTriggerSubset S w)] (J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin n))) (T : Finset (Fin n))
    (V : Fin (K * D) → AvoidingTriggerSubset S w) :
    centeredPrefixSum
      (fun a u => scheduleUnitFraction L J (finProdFinEquiv.symm a).1 *
        triggeredWalshStatistic u.1
          (body (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2) T)
      (finalPrefixIndex hN) V =
    (∑ c : Fin K, scheduleUnitFraction L J c *
      ∑ e : Fin D, triggeredWalshStatistic
        (V (finProdFinEquiv (c, e))).1 (body c e) T) -
      scheduledAvoidingPacketListIdeal S w L J body T := by
  classical
  unfold centeredPrefixSum
  rw [finPrefix_finalPrefixIndex hN]
  congr 1
  · rw [← sum_scheduledPacketFlat (L := L) J
      (fun c e => triggeredWalshStatistic (V (finProdFinEquiv (c, e))).1
        (body c e) T)]
    simp only [Prod.mk.eta, Equiv.apply_symm_apply]
  · unfold scheduledAvoidingPacketListIdeal
    rw [← sum_scheduledPacketFlat (L := L) J
      (fun c e => expectedAvoidingTriggeredWalshStatistic S w (body c e) T)]
    apply Finset.sum_congr rfl
    intro a _ha
    exact expectation_scheduleUnitFraction_mul_triggeredWalshStatistic
      S J (finProdFinEquiv.symm a).1
        (body (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2) T

/-- The complete finite conclusion for one independently scheduled packet
list: exact schedule-weighted centering, pair control for the OR correction,
and the Walsh error of the actual positive-DNF gate. -/
def IndependentScheduledPacketListGoodAt
    {τ : Type*} {n L K D w : ℕ} (S : Finset (Fin n)) (J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin n)))
    (test : τ → Finset (Fin n)) (ε : ℝ)
    (U : Fin K → Fin D → AvoidingTriggerSubset S w) : Prop :=
  (∀ T : τ,
    |(∑ c : Fin K, scheduleUnitFraction L J c *
      ∑ e : Fin D, triggeredWalshStatistic (U c e).1 (body c e) (test T)) -
      scheduledAvoidingPacketListIdeal S w L J body (test T)| < ε) ∧
  (∀ a b : Fin (K * D), a ≠ b →
    4 * ((scheduledPacketTrigger (L := L) (fun c e => (U c e).1) a ∩
      scheduledPacketTrigger (L := L) (fun c e => (U c e).1) b).card) < w) ∧
  (∀ T : τ,
    |walshCoefficient
      (scheduledPacketGate (L := L) (fun c e => (U c e).1) body J)
      (embedFirstTerm n L (test T)) -
      scheduledAvoidingPacketListIdeal S w L J body (test T)| ≤
    ε + ((Finset.univ : Finset (Fin (K * D))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4))

/-- An explicit finite budget realizes one genuine independently scheduled
packet list.  Every copy/constituent trigger is avoiding and has width `w`, the
last-prefix estimate is the exact schedule-weighted centering defect, and the
actual positive-DNF gate (after its OR correction) has the displayed Walsh
error.  No global selector tick or unscheduled native ideal is used. -/
theorem exists_independentScheduledPacketList_centered
    {τ : Type*} [Fintype τ] {n L K D w : ℕ}
    (S : Finset (Fin n)) (hw : 0 < w) (hwprivate : w ≤ Sᶜ.card)
    (hK : 0 < K) (hD : 0 < D) (J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin n)))
    (test : τ → Finset (Fin n)) {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin (K * D) × τ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (((K * D : ℕ) : ℝ) * ((K * D : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (Sᶜ.card : ℝ)) ^ ((w + 3) / 4))) < 1) :
    ∃ U : Fin K → Fin D → AvoidingTriggerSubset S w,
      IndependentScheduledPacketListGoodAt (L := L) S J body test ε U := by
  classical
  let Y : τ → Fin (K * D) → AvoidingTriggerSubset S w → ℝ := fun T a u =>
    scheduleUnitFraction L J (finProdFinEquiv.symm a).1 *
      triggeredWalshStatistic u.1
        (body (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2) (test T)
  have hbound : ∀ q i x, |Y q i x| ≤ (1 / 2 : ℝ) ^ w := by
    intro q i x
    exact abs_scheduleUnitFraction_mul_triggeredWalshStatistic_le
      S J x (finProdFinEquiv.symm i).1 (finProdFinEquiv.symm i).2
        (body (finProdFinEquiv.symm i).1 (finProdFinEquiv.symm i).2) (test q)
  obtain ⟨hΩ, V, hprefix, hpair⟩ := exists_jointTriggerEmbedding
    Sᶜ (hw.trans_le hwprivate) hwprivate (by omega : (w + 3) / 4 ≤ w) Y
    (by positivity : 0 ≤ (1 / 2 : ℝ) ^ w) hε hbound hbudget
  let : Nonempty (AvoidingTriggerSubset S w) := hΩ
  let U : Fin K → Fin D → AvoidingTriggerSubset S w := fun c e =>
    V (finProdFinEquiv (c, e))
  have hN : 0 < K * D := Nat.mul_pos hK hD
  have hcenter : ∀ T : τ,
      |(∑ c : Fin K, scheduleUnitFraction L J c *
        ∑ e : Fin D, triggeredWalshStatistic (U c e).1 (body c e) (test T)) -
        scheduledAvoidingPacketListIdeal S w L J body (test T)| < ε := by
    intro T
    have h := hprefix (finalPrefixIndex hN, T)
    dsimp only at h
    have hid : centeredPrefixSum (Y T) (finalPrefixIndex hN) V =
        (∑ c : Fin K, scheduleUnitFraction L J c *
          ∑ e : Fin D, triggeredWalshStatistic (U c e).1 (body c e) (test T)) -
          scheduledAvoidingPacketListIdeal S w L J body (test T) := by
      exact centeredPrefixSum_scheduledPacket_final (L := L) S hN J body (test T) V
    rw [hid] at h
    exact h
  have hinter : ∀ a b : Fin (K * D), a ≠ b →
      4 * ((scheduledPacketTrigger (L := L) (fun c e => (U c e).1) a ∩
        scheduledPacketTrigger (L := L) (fun c e => (U c e).1) b).card) < w := by
    intro a b hab
    have hsmall : ((V a).1 ∩ (V b).1).card < (w + 3) / 4 :=
      Nat.lt_of_not_ge (hpair a b hab)
    have hprivate : 4 * ((V a).1 ∩ (V b).1).card < w := by
      omega
    have hembedded : 4 * ((embedFirstTerm n L (V a).1 ∩
        embedFirstTerm n L (V b).1).card) < w := by
      simpa only [← embedFirstTerm_inter, card_embedFirstTerm] using hprivate
    simpa only [scheduledPacketTrigger, U, Prod.mk.eta,
      Equiv.apply_symm_apply] using hembedded
  refine ⟨U, hcenter, hinter, ?_⟩
  intro T
  exact abs_scheduledPacketGate_sub_avoidingIdeal_le
    S (fun c e => (U c e).1) body J (test T)
    (fun c e => (avoidingTriggerSubset_spec (U c e)).2) hinter (hcenter T).le


/-- On the quadratic source ground cube, polynomially bounded independently
scheduled lists are eventually realizable at the standard source tolerance.
The two budget branches are evaluated separately: the prefix union bound is at
most `2/w`, and the small-intersection budget tends to zero.  This theorem does
not assert a normalized error estimate against an anchor intensity. -/
theorem eventually_exists_independentScheduledPacketList_centered_quadratic
    (t : ℕ) (L K D J : ℕ → ℕ)
    (S : ∀ w : ℕ, Finset (Fin (w ^ 2)))
    (body : ∀ w : ℕ, Fin (K w) → Fin (D w) → List (Finset (Fin (w ^ 2))))
    (hK : ∀ᶠ w : ℕ in atTop, 0 < K w)
    (hD : ∀ᶠ w : ℕ in atTop, 0 < D w)
    (hwprivate : ∀ᶠ w : ℕ in atTop, w ≤ (S w)ᶜ.card)
    (hN : ∀ᶠ w : ℕ in atTop,
      K w * D w ≤ w ^ sourceUnitExponent t)
    {c : ℝ} (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop,
      c * (w : ℝ) ^ 2 ≤ ((S w)ᶜ.card : ℝ)) :
    ∀ᶠ w : ℕ in atTop,
      ∃ U : Fin (K w) → Fin (D w) → AvoidingTriggerSubset (S w) w,
        IndependentScheduledPacketListGoodAt (L := L w) (S w) (J w)
          (body w) (lowDegreeWalshTestSet (t := t) (m := w ^ 2))
          (sourceAvoidingPrefixTolerance t (K w * D w) w) U := by
  have htwo : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
    simpa [div_eq_mul_inv] using
      (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
  have hpairLim := tendsto_quadraticGround_pairBudget
    (fun w : ℕ => (S w)ᶜ.card) (sourceUnitExponent t) hc hM
  filter_upwards [hK, hD, hwprivate, hN,
    htwo.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num)),
    hpairLim.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num)),
    eventually_gt_atTop 4,
    eventually_ge_atTop (max 1 (t + 1))] with
    w hKw hDw hwprivatew hNw hprefixSmall hpairLarge hw htw
  have hT : lowDegreeWalshTestCard t (w ^ 2) ≤ w ^ sourceTestExponent t :=
    lowDegreeWalshTestCard_quadratic_le htw
  have hprefix : sourceAvoidingPrefixBudget t (K w * D w) w < 1 / 2 :=
    (sourceAvoidingPrefixBudget_le_two_div (by omega) hNw hT).trans_lt
      hprefixSmall
  have hNreal : ((K w * D w : ℕ) : ℝ) ≤ ((w ^ sourceUnitExponent t : ℕ) : ℝ) := by
    exact_mod_cast hNw
  have hB0 : 0 ≤ (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / ((S w)ᶜ.card : ℝ)) ^ ((w + 3) / 4) := by
    positivity
  have hprod :
      ((K w * D w : ℕ) : ℝ) * ((K w * D w : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((S w)ᶜ.card : ℝ)) ^ ((w + 3) / 4)) ≤
      ((w ^ sourceUnitExponent t : ℕ) : ℝ) *
        ((w ^ sourceUnitExponent t : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((S w)ᶜ.card : ℝ)) ^ ((w + 3) / 4)) := by
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul hNreal hNreal (by positivity) (by positivity)) hB0
  have hpair :
      ((K w * D w : ℕ) : ℝ) * ((K w * D w : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((S w)ᶜ.card : ℝ)) ^ ((w + 3) / 4)) < 1 / 2 :=
    hprod.trans_lt hpairLarge
  have hbudget : sourceAvoidingPrefixBudget t (K w * D w) w +
      ((K w * D w : ℕ) : ℝ) * ((K w * D w : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((S w)ᶜ.card : ℝ)) ^ ((w + 3) / 4)) < 1 := by
    linarith
  have hε : 0 ≤ sourceAvoidingPrefixTolerance t (K w * D w) w := by
    unfold sourceAvoidingPrefixTolerance
    exact cardConcentrationTolerance_nonneg _ _ (by positivity) _
  exact exists_independentScheduledPacketList_centered
    (L := L w) (S w) (by omega) hwprivatew hKw hDw (J w) (body w)
    (lowDegreeWalshTestSet (t := t) (m := w ^ 2)) hε
    (by simpa only [sourceAvoidingPrefixBudget] using hbudget)

end MonotoneDNF


==> anc/MonotoneDNF/IndependentScheduledRareGateData.lean <==
module

public import MonotoneDNF.IndependentScheduledJointSource
public import MonotoneDNF.RareGateTailResource

@[expose] public section

/-!
# Measured rare-gate data of an independent scheduled source

The terms below are the canonical joint-triggered display of every actual copy.
The preceding file proves that this display has the same gate and exact term
count as `independentScheduledFamilyDnf`; it is not the different unscheduled
mixed-appended source.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Actual measured rare-gate data for one weight per independent copy list. -/
noncomputable def independentScheduledJointRareGateData
    {I m L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) : RareGateData :=
  jointTriggeredRareGateData
    (fun w => independentScheduledJointTrigger (K w) (V w))
    (fun w => independentScheduledJointBody (K w) (B w) (weight w))

/-- Exact gate comparison with the originally displayed scheduled OR. -/
theorem independentScheduledJointRareGateData_gate
    {I m L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) (w : ℕ) :
    (independentScheduledJointRareGateData K V B weight).gate w =
      dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)) := by
  exact (dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval
    (K w) (V w) (B w) (weight w)).symm

/-- The stored product bias is exactly that of the original scheduled OR. -/
theorem independentScheduledJointRareGateData_alpha
    {I m L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) (w : ℕ) :
    (independentScheduledJointRareGateData K V B weight).alpha w =
      (1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)))) / 2 := by
  change (1 + physicalContactBias
    (jointTriggeredEval (independentScheduledJointTrigger (K w) (V w))
      (independentScheduledJointBody (K w) (B w) (weight w)))) / 2 = _
  rw [← dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval]

/-- The measured local DNF has exactly the original scheduled display length. -/
theorem independentScheduledJointRareGateData_terms_length
    {I m L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) (w : ℕ) :
    ((independentScheduledJointRareGateData K V B weight).terms w).length =
      (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)).length := by
  exact (dnfTermCount_independentScheduledFamilyDnf_eq_jointTriggeredDnf
    (K w) (V w) (B w) (weight w)).symm

/-- Existential PM/contact output becomes contact of one canonical measured
scheduled data family, including its actual measured product bias. -/
theorem exists_independentScheduledJointRareGateData_weightFamily_of_contact
    {I m L : ℕ → ℕ} {t : ℕ} {ξ : ℕ → ℝ}
    (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (hcontact : ∀ᶠ w : ℕ in atTop, ∃ weight : Fin (I w) → ℝ,
      ProductContact
        (dnfEval (independentScheduledFamilyDnf (K w)
          (fun i p => triggeredBodyTerms (V w i p) (B w i p)) weight)) t
        ((1 + physicalContactBias
          (dnfEval (independentScheduledFamilyDnf (K w)
            (fun i p => triggeredBodyTerms (V w i p) (B w i p)) weight))) / 2)
        (ξ w)) :
    ∃ weight : ∀ w, Fin (I w) → ℝ,
      ∀ᶠ w : ℕ in atTop,
        ProductContact ((independentScheduledJointRareGateData K V B weight).gate w) t
          ((independentScheduledJointRareGateData K V B weight).alpha w) (ξ w) := by
  obtain ⟨weight, hweight⟩ :=
    exists_independentScheduled_weightFamily_of_eventually_exists_contact K V B hcontact
  refine ⟨weight, ?_⟩
  filter_upwards [hweight] with w hw
  rw [independentScheduledJointRareGateData_gate, independentScheduledJointRareGateData_alpha]
  exact hw

/-- Tail statistics of the actual scheduled data from contact on the actual
scheduled OR. -/
theorem independentScheduledJointRareGateData_tailStats_of_orderTwo
    {I m L : ℕ → ℕ} {q r : ℕ}
    (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ)
    (hN : ∀ᶠ w : ℕ in atTop, independentScheduledCopyCount (K w) ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ a, (independentScheduledJointTrigger (K w) (V w) a).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < m w + L w)
    (hMthree : ∀ᶠ w : ℕ in atTop, 3 ≤ m w + L w)
    (hMle : ∀ᶠ w : ℕ in atTop, m w + L w ≤ w ^ r)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ a, independentScheduledJointBody (K w) (B w) (weight w) a ≠ [])
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w))) 2
      ((1 + physicalContactBias (dnfEval (independentScheduledFamilyDnf (K w)
        (fun i p => triggeredBodyTerms (V w i p) (B w i p)) (weight w)))) / 2)
      ((1 / 2 : ℝ) ^ w)) :
    RareGateData.TailStats (independentScheduledJointRareGateData K V B weight) := by
  apply jointTriggeredRareGateData_tailStats_of_orderTwo
    (fun w => independentScheduledJointTrigger (K w) (V w))
    (fun w => independentScheduledJointBody (K w) (B w) (weight w))
    hN hcard hMpos hMthree hMle hbody
  filter_upwards [hcontact] with w hw
  change ProductContact
    (jointTriggeredEval (independentScheduledJointTrigger (K w) (V w))
      (independentScheduledJointBody (K w) (B w) (weight w))) 2
    ((1 + physicalContactBias
      (jointTriggeredEval (independentScheduledJointTrigger (K w) (V w))
        (independentScheduledJointBody (K w) (B w) (weight w)))) / 2)
    ((1 / 2 : ℝ) ^ w)
  simpa only [dnfEval_independentScheduledFamilyDnf_eq_jointTriggeredEval] using hw

/-- The resource theorem on exactly the scheduled source's displayed terms. -/
theorem eventually_independentScheduledJointRareGateData_resource
    {I m L : ℕ → ℕ} {q t rr : ℕ} {C c lam : ℝ}
    (K : ∀ w, Fin (I w) → ℕ)
    (V : ∀ w, (i : Fin (I w)) → Fin (K w i) → Finset (Fin (m w + L w)))
    (B : ∀ w, (i : Fin (I w)) → Fin (K w i) → List (Finset (Fin (m w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ)
    (S : RareGateData.TailStats (independentScheduledJointRareGateData K V B weight))
    (hN : ∀ᶠ w : ℕ in atTop, independentScheduledCopyCount (K w) ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ a, (independentScheduledJointTrigger (K w) (V w) a).card = w)
    (hC : 0 ≤ C) (hlam : lam < 1)
    (hwidth : 1 ≤ widthExp t) (hgap : c < lam * (widthExp t - 1))
    (hlocal : ∀ᶠ w : ℕ in atTop,
      (((independentScheduledJointRareGateData K V B weight).m w +
        ((independentScheduledJointRareGateData K V B weight).terms w).length : ℕ) : ℝ) ≤
        C * (w : ℝ) ^ rr * (2 : ℝ) ^ (c * (w : ℝ))) :
    ∀ᶠ w : ℕ in atTop,
      (((independentScheduledJointRareGateData K V B weight).dimension w +
        (independentScheduledJointRareGateData K V B weight).termCount w : ℕ) : ℝ) ≤
        ((independentScheduledJointRareGateData K V B weight).blocks w : ℝ) ^ widthExp t := by
  exact eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
    (independentScheduledJointRareGateData K V B weight) S.firing_pos S.firing_zero t
    hC hlam hwidth hgap
    (eventually_jointTriggeredRareGateData_firing_le
      (fun w => independentScheduledJointTrigger (K w) (V w))
      (fun w => independentScheduledJointBody (K w) (B w) (weight w)) hN hcard)
    hlocal

end MonotoneDNF

#print axioms MonotoneDNF.independentScheduledJointRareGateData
#print axioms MonotoneDNF.independentScheduledJointRareGateData_gate
#print axioms MonotoneDNF.independentScheduledJointRareGateData_alpha
#print axioms MonotoneDNF.independentScheduledJointRareGateData_terms_length
#print axioms MonotoneDNF.exists_independentScheduledJointRareGateData_weightFamily_of_contact
#print axioms MonotoneDNF.independentScheduledJointRareGateData_tailStats_of_orderTwo
#print axioms MonotoneDNF.eventually_independentScheduledJointRareGateData_resource


==> anc/MonotoneDNF/IndependentScheduledResource.lean <==
module

public import MonotoneDNF.VariableListPhysicalResidualContact
public import MonotoneDNF.IndependentScheduledPacketGate
public import MonotoneDNF.RefinedSourceContactBudget
public import MonotoneDNF.RareGateTailResource

@[expose] public section

/-!
# Exact resources for independently scheduled variable-capacity lists

This development accounts for the displayed DNF used by
`independentScheduledFamilyDnf`, including every selector term.  It does not
reuse the resource bound for the unscheduled jointly triggered source DNF.
The finite count is exact; the eventual resource theorem still requires the
honest `TailStats` and firing/local-envelope premises shown in its statement.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option warningAsError true
set_option maxHeartbeats 1000000

/-- Raw displayed clauses before the numerical selectors are attached. -/
def independentScheduledFamilyRawTermCount {I m L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L)))) : ℕ :=
  ∑ i, ∑ p : Fin (K i), (templates i p).length

/-- Exact displayed size, with dependent copy capacities and with duplicate
terms from distinct physical copies retained. -/
theorem dnfTermCount_independentScheduledFamilyDnf
    {I m L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfTermCount (independentScheduledFamilyDnf K templates weight) =
      ∑ i, ∑ p : Fin (K i), (templates i p).length *
        (selectorTerms L (scheduleUnitThreshold L
          (scheduleTick L (K i) (weight i)) p)).length := by
  rw [independentScheduledFamilyDnf, dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro i _hi
  exact dnfTermCount_scheduledListDnf m L (templates i)

/-- The actual scheduled display costs at most `L+1` times its raw clauses. -/
theorem dnfTermCount_independentScheduledFamilyDnf_le
    {I m L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfTermCount (independentScheduledFamilyDnf K templates weight) ≤
      independentScheduledFamilyRawTermCount K templates * (L + 1) := by
  unfold independentScheduledFamilyRawTermCount
  calc
    dnfTermCount (independentScheduledFamilyDnf K templates weight) =
        ∑ i, dnfTermCount (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight i))) := by
      rw [independentScheduledFamilyDnf, dnfTermCount_physicalOrDnf]
      rfl
    _ ≤ ∑ i, (∑ p : Fin (K i), (templates i p).length) * (L + 1) := by
      apply Finset.sum_le_sum
      intro i _hi
      exact dnfTermCount_scheduledListDnf_le m L (templates i)
    _ = (∑ i, ∑ p : Fin (K i), (templates i p).length) * (L + 1) := by
      rw [Finset.sum_mul]

/-- Number of complete degree/anchor fibers before copying. -/
def sourceAnchorFiberCount (t m : ℕ) : ℕ :=
  ∑ ℓ ∈ Finset.Icc 1 t, m.choose ℓ

lemma fintypeCard_sourceAnchorFiberIndex (t m : ℕ) :
    Fintype.card (SourceAnchorFiberIndex t m) = sourceAnchorFiberCount t m := by
  classical
  unfold SourceAnchorFiberIndex sourceAnchorFiberCount
  rw [Fintype.card_sigma]
  rw [← Finset.sum_subtype (Finset.Icc 1 t)
    (fun ℓ => by rfl)
    (fun ℓ => Fintype.card (AnchorDegreeFiber m ℓ))]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  exact card_anchorDegreeFiber m ℓ

/-- The number of generic lists plus two signs of every anchored fiber. -/
def independentScheduledSourceListCount (R t m : ℕ) : ℕ :=
  R + sourceAnchorFiberCount t m * 2

/-- Canonical enumeration of the generic lists and the degree/anchor/sign
fiber lists.  Copy indices are deliberately absent here. -/
noncomputable def independentScheduledSourceListIndexEquiv (R t m : ℕ) :
    Fin (independentScheduledSourceListCount R t m) ≃
      Fin R ⊕ (SourceAnchorFiberIndex t m × Fin 2) := by
  let eFiber : SourceAnchorFiberIndex t m ≃ Fin (sourceAnchorFiberCount t m) :=
    (Fintype.equivFinOfCardEq (fintypeCard_sourceAnchorFiberIndex t m))
  let ePair : SourceAnchorFiberIndex t m × Fin 2 ≃
      Fin (sourceAnchorFiberCount t m * 2) :=
    (Equiv.prodCongr eFiber (Equiv.refl (Fin 2))).trans finProdFinEquiv
  exact (finSumFinEquiv : Fin R ⊕ Fin (sourceAnchorFiberCount t m * 2) ≃
      Fin (R + sourceAnchorFiberCount t m * 2)).symm.trans
    (Equiv.sumCongr (Equiv.refl (Fin R)) ePair.symm)

/-- Generic lists have `sourceCopyCount` copies.  An anchored list has exactly
its own integer-floor capacity; in particular a zero-capacity fiber is empty. -/
noncomputable def independentScheduledSourceCopies (R t w : ℕ) (ρ : ℕ → ℝ) :
    Fin (independentScheduledSourceListCount R t (w ^ 2)) → ℕ := fun i =>
  Sum.elim (fun _ => sourceCopyCount t w)
    (fun z : SourceAnchorFiberIndex t (w ^ 2) × Fin 2 =>
      sourceAnchorCopies t w (w ^ 2) ρ z.1.1.1)
    (independentScheduledSourceListIndexEquiv R t (w ^ 2) i)

/-- Reattach a copy to its degree/anchor fiber and then enumerate the resulting
packet by the public flat packet index. -/
noncomputable def independentScheduledSourceAnchoredFlatPacket
    {t w m : ℕ} {ρ : ℕ → ℝ} (q : SourceAnchorFiberIndex t m)
    (c : Fin (sourceAnchorCopies t w m ρ q.1.1)) :
    Fin (sourceAnchorPacketCount t w m ρ) :=
  sourceAnchorPacketIndexEquiv t w m ρ (sourceAnchorFiberPacket (ρ := ρ) q c)

/-- Explicit equivalence between a fiber with a copy and one structured source
packet.  This is the associativity/reindexing step that prevents duplicate
copy factors in resource accounting. -/
noncomputable def sourceAnchorFiberCopyEquiv (t w m : ℕ) (ρ : ℕ → ℝ) :
    (Σ q : SourceAnchorFiberIndex t m,
      Fin (sourceAnchorCopies t w m ρ q.1.1)) ≃ SourceAnchorPacketIndex t w m ρ where
  toFun z := sourceAnchorFiberPacket (ρ := ρ) z.1 z.2
  invFun p := ⟨⟨p.1, p.2.1⟩, p.2.2⟩
  left_inv _z := rfl
  right_inv _p := rfl

/-- Actual raw templates of the full mixed source on the scheduled cube.
Every anchored copy receives its own schedule, while its `16*t` constituents
remain inside that copy and share its active fraction. -/
noncomputable def independentScheduledSourceTemplates
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    (i : Fin (independentScheduledSourceListCount R t (w ^ 2))) →
      Fin (independentScheduledSourceCopies R t w ρ i) →
        List (Finset (Fin ((M + w ^ 2) + L))) := fun i =>
  Sum.rec (motive := fun z =>
      Fin (Sum.elim (fun _ => sourceCopyCount t w)
        (fun z : SourceAnchorFiberIndex t (w ^ 2) × Fin 2 =>
          sourceAnchorCopies t w (w ^ 2) ρ z.1.1.1) z) →
        List (Finset (Fin ((M + w ^ 2) + L))))
    (fun ℓ : Fin R => fun c : Fin (sourceCopyCount t w) =>
      let g : Fin (sourceGenericUnitCount R t w) := finProdFinEquiv (ℓ, c)
      let u := genericSourceUnit R t w ρ g
      embedFirstBody (M + w ^ 2) L (triggeredBodyTerms
        (separatedSourceTrigger M
          (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
        (mixedAppendedSourceBody R t w ρ M P
          (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) u)))
    (fun z : SourceAnchorFiberIndex t (w ^ 2) × Fin 2 =>
      fun c : Fin (sourceAnchorCopies t w (w ^ 2) ρ z.1.1.1) =>
      let p := independentScheduledSourceAnchoredFlatPacket (ρ := ρ) z.1 c
      embedFirstBody (M + w ^ 2) L (physicalOrDnf (fun e : Fin (16 * t) =>
        let u := anchoredSourceUnit R t w ρ z.2 e p
        triggeredBodyTerms
          (separatedSourceTrigger M
            (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
          (mixedAppendedSourceBody R t w ρ M P
            (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) u))))
    (independentScheduledSourceListIndexEquiv R t (w ^ 2) i)

/-- The generic weights are supplied by the source mixture; each anchored
fiber/sign weight is the actual all-sign active fraction at its own anchor. -/
noncomputable def independentScheduledSourceWeight
    (R t w : ℕ) (genericWeight : Fin R → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ) :
    Fin (independentScheduledSourceListCount R t (w ^ 2)) → ℝ := fun i =>
  Sum.elim genericWeight
    (fun z : SourceAnchorFiberIndex t (w ^ 2) × Fin 2 =>
      sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor z.1).1 z.2)
    (independentScheduledSourceListIndexEquiv R t (w ^ 2) i)

/-- The actual positive DNF of the full independently scheduled mixed source. -/
noncomputable def independentScheduledSourceDnf
    (R t w M L : ℕ) (ρ : ℕ → ℝ) (genericWeight : Fin R → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    List (Finset (Fin ((M + w ^ 2) + L))) :=
  independentScheduledFamilyDnf (independentScheduledSourceCopies R t w ρ)
    (independentScheduledSourceTemplates R t w M L ρ U P)
    (independentScheduledSourceWeight R t w genericWeight angle)

@[simp] theorem independentScheduledSourceCopies_equiv_symm_generic
    (R t w : ℕ) (ρ : ℕ → ℝ) (ℓ : Fin R) :
    independentScheduledSourceCopies R t w ρ
      ((independentScheduledSourceListIndexEquiv R t (w ^ 2)).symm (Sum.inl ℓ)) =
        sourceCopyCount t w := by
  simp [independentScheduledSourceCopies]

@[simp] theorem independentScheduledSourceCopies_equiv_symm_anchored
    (R t w : ℕ) (ρ : ℕ → ℝ) (q : SourceAnchorFiberIndex t (w ^ 2)) (s : Fin 2) :
    independentScheduledSourceCopies R t w ρ
      ((independentScheduledSourceListIndexEquiv R t (w ^ 2)).symm (Sum.inr (q, s))) =
        sourceAnchorCopies t w (w ^ 2) ρ q.1.1 := by
  simp [independentScheduledSourceCopies]

/-- OR over an arbitrary finite list type, used to avoid transporting
capacities through artificial `Fin` enumerations. -/
noncomputable def fintypePhysicalOrDnf {ι : Type*} [Fintype ι] {n : ℕ}
    (terms : ι → List (Finset (Fin n))) : List (Finset (Fin n)) :=
  Finset.univ.toList.flatMap terms

@[simp] theorem dnfEval_fintypePhysicalOrDnf_eq_true_iff
    {ι : Type*} [Fintype ι] {n : ℕ}
    (terms : ι → List (Finset (Fin n))) (x : BooleanCube n) :
    dnfEval (fintypePhysicalOrDnf terms) x = true ↔ ∃ i, dnfEval (terms i) x = true := by
  simp [fintypePhysicalOrDnf, dnfEval]

@[simp] theorem dnfTermCount_fintypePhysicalOrDnf
    {ι : Type*} [Fintype ι] {n : ℕ}
    (terms : ι → List (Finset (Fin n))) :
    dnfTermCount (fintypePhysicalOrDnf terms) = ∑ i, (terms i).length := by
  classical
  simp [fintypePhysicalOrDnf, dnfTermCount]

/-- Dependent-capacity scheduled OR with a general finite list index. -/
noncomputable def fintypeIndependentScheduledFamilyDnf
    {ι : Type*} [Fintype ι] {m L : ℕ} (K : ι → ℕ)
    (templates : (i : ι) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : ι → ℝ) : List (Finset (Fin (m + L))) :=
  fintypePhysicalOrDnf (fun i => scheduledListDnf m L (templates i)
    (scheduleTick L (K i) (weight i)))

/-- Raw clause count in the general finite-index presentation. -/
def fintypeIndependentScheduledFamilyRawTermCount
    {ι : Type*} [Fintype ι] {m L : ℕ} (K : ι → ℕ)
    (templates : (i : ι) → Fin (K i) → List (Finset (Fin (m + L)))) : ℕ :=
  ∑ i, ∑ p : Fin (K i), (templates i p).length

/-- Exact true semantics, list by list and copy by copy. -/
theorem dnfEval_fintypeIndependentScheduledFamilyDnf_eq_true_iff
    {ι : Type*} [Fintype ι] {m L : ℕ} (K : ι → ℕ)
    (templates : (i : ι) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : ι → ℝ) (x : BooleanCube (m + L)) :
    dnfEval (fintypeIndependentScheduledFamilyDnf K templates weight) x = true ↔
      ∃ i, ∃ p : Fin (K i), dnfEval (templates i p) x = true ∧
        scheduleActive L (K i) (scheduleTick L (K i) (weight i))
          (p, secondBlock m L x) := by
  change dnfEval (fintypePhysicalOrDnf (fun i => scheduledListDnf m L (templates i)
    (scheduleTick L (K i) (weight i)))) x = true ↔ _
  rw [dnfEval_fintypePhysicalOrDnf_eq_true_iff]
  simp only [dnfEval_scheduledListDnf_eq_true_iff]

/-- Selector-aware size bound over a general finite list index. -/
theorem dnfTermCount_fintypeIndependentScheduledFamilyDnf_le
    {ι : Type*} [Fintype ι] {m L : ℕ} (K : ι → ℕ)
    (templates : (i : ι) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : ι → ℝ) :
    dnfTermCount (fintypeIndependentScheduledFamilyDnf K templates weight) ≤
      fintypeIndependentScheduledFamilyRawTermCount K templates * (L + 1) := by
  classical
  unfold fintypeIndependentScheduledFamilyRawTermCount
  calc
    dnfTermCount (fintypeIndependentScheduledFamilyDnf K templates weight) =
        ∑ i, dnfTermCount (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight i))) := by
      rw [fintypeIndependentScheduledFamilyDnf, dnfTermCount_fintypePhysicalOrDnf]
      rfl
    _ ≤ ∑ i, (∑ p : Fin (K i), (templates i p).length) * (L + 1) := by
      apply Finset.sum_le_sum
      intro i _hi
      exact dnfTermCount_scheduledListDnf_le m L (templates i)
    _ = (∑ i, ∑ p : Fin (K i), (templates i p).length) * (L + 1) := by
      rw [Finset.sum_mul]

/-- List index for the full source: generic lists and two signs of every
complete degree/anchor fiber. -/
abbrev IndependentScheduledSourceList (R t m : ℕ) :=
  Fin R ⊕ (SourceAnchorFiberIndex t m × Fin 2)

/-- Dependent source capacities on the direct finite list index. -/
noncomputable def directIndependentScheduledSourceCopies (t w : ℕ) (ρ : ℕ → ℝ)
    {R : ℕ} : IndependentScheduledSourceList R t (w ^ 2) → ℕ :=
  Sum.elim (fun _ => sourceCopyCount t w)
    (fun z => sourceAnchorCopies t w (w ^ 2) ρ z.1.1.1)

/-- Direct raw templates, with no `Fin` transport in the list index. -/
noncomputable def directIndependentScheduledSourceTemplates
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    (i : IndependentScheduledSourceList R t (w ^ 2)) →
      Fin (directIndependentScheduledSourceCopies t w ρ i) →
        List (Finset (Fin ((M + w ^ 2) + L))) :=
  Sum.rec (motive := fun z =>
      Fin (directIndependentScheduledSourceCopies t w ρ z) →
        List (Finset (Fin ((M + w ^ 2) + L))))
    (fun ℓ : Fin R => fun c : Fin (sourceCopyCount t w) =>
      let g : Fin (sourceGenericUnitCount R t w) := finProdFinEquiv (ℓ, c)
      let u := genericSourceUnit R t w ρ g
      embedFirstBody (M + w ^ 2) L (triggeredBodyTerms
        (separatedSourceTrigger M
          (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
        (mixedAppendedSourceBody R t w ρ M P
          (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) u)))
    (fun z : SourceAnchorFiberIndex t (w ^ 2) × Fin 2 =>
      fun c : Fin (sourceAnchorCopies t w (w ^ 2) ρ z.1.1.1) =>
      let p := independentScheduledSourceAnchoredFlatPacket (ρ := ρ) z.1 c
      embedFirstBody (M + w ^ 2) L (physicalOrDnf (fun e : Fin (16 * t) =>
        let u := anchoredSourceUnit R t w ρ z.2 e p
        triggeredBodyTerms
          (separatedSourceTrigger M
            (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
          (mixedAppendedSourceBody R t w ρ M P
            (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) u))))

/-- Actual active fractions on the direct finite list index. -/
noncomputable def directIndependentScheduledSourceWeight
    {R t w : ℕ} (genericWeight : Fin R → ℝ) (angle : Finset (Fin (w ^ 2)) → ℝ) :
    IndependentScheduledSourceList R t (w ^ 2) → ℝ :=
  Sum.elim genericWeight
    (fun z => sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor z.1).1 z.2)

/-- The actual full independently scheduled mixed-source DNF. -/
noncomputable def directIndependentScheduledSourceDnf
    (R t w M L : ℕ) (ρ : ℕ → ℝ) (genericWeight : Fin R → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    List (Finset (Fin ((M + w ^ 2) + L))) :=
  fintypeIndependentScheduledFamilyDnf (directIndependentScheduledSourceCopies t w ρ)
    (directIndependentScheduledSourceTemplates R t w M L ρ U P)
    (directIndependentScheduledSourceWeight genericWeight angle)

@[simp] theorem directIndependentScheduledSourceTemplates_generic_length
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (ℓ : Fin R) (c : Fin (sourceCopyCount t w)) :
    (directIndependentScheduledSourceTemplates R t w M L ρ U P (Sum.inl ℓ) c).length =
      (P (finProdFinEquiv (ℓ, c))).length := by
  simp [directIndependentScheduledSourceTemplates, embedFirstBody]
  change dnfTermCount (triggeredBodyTerms _ _) = dnfTermCount _
  rw [dnfTermCount_triggeredBodyTerms]
  have h := congrArg List.length (mixedAppendedSourceBody_generic R t w ρ M P
    (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ))
    (finProdFinEquiv (ℓ, c)))
  simpa [dnfTermCount, embedFirstBody] using h

@[simp] theorem directIndependentScheduledSourceTemplates_anchored_length
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (q : SourceAnchorFiberIndex t (w ^ 2)) (s : Fin 2)
    (c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1)) :
    (directIndependentScheduledSourceTemplates R t w M L ρ U P (Sum.inr (q, s)) c).length =
      ∑ e : Fin (16 * t), (canonicalAnchorPacketBodies t
        (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)
        (independentScheduledSourceAnchoredFlatPacket (ρ := ρ) q c) s e).length := by
  simp [directIndependentScheduledSourceTemplates, embedFirstBody]
  change dnfTermCount (physicalOrDnf _) = _
  rw [dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro e _he
  change dnfTermCount (triggeredBodyTerms _ _) = _
  rw [dnfTermCount_triggeredBodyTerms]
  simp [dnfTermCount, embedLastBody]

/-- Flattening the generic `(list,copy)` pairs is exact. -/
lemma sum_genericSource_copy_body_length
    {R M D : ℕ} (P : Fin (R * D) → List (Finset (Fin M))) :
    (∑ ℓ : Fin R, ∑ c : Fin D, (P (finProdFinEquiv (ℓ, c))).length) =
      ∑ g : Fin (R * D), (P g).length := by
  classical
  calc
    (∑ ℓ : Fin R, ∑ c : Fin D, (P (finProdFinEquiv (ℓ, c))).length) =
        ∑ z : Fin R × Fin D, (P (finProdFinEquiv z)).length := by
      rw [Fintype.sum_prod_type]
    _ = _ := Equiv.sum_comp finProdFinEquiv (fun g => (P g).length)

/-- Summing first over signs and then over copies, or vice versa, covers each
anchored packet exactly once. -/
lemma sum_fiber_sign_copy_eq_packet
    {t w m : ℕ} {ρ : ℕ → ℝ}
    (f : Fin (sourceAnchorPacketCount t w m ρ) → Fin 2 → ℕ) :
    (∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
      ∑ c : Fin (sourceAnchorCopies t w m ρ q.1.1),
        f (sourceAnchorPacketIndexEquiv t w m ρ
          (sourceAnchorFiberPacket (ρ := ρ) q c)) s) =
      ∑ p : Fin (sourceAnchorPacketCount t w m ρ), ∑ s : Fin 2, f p s := by
  classical
  calc
    (∑ q : SourceAnchorFiberIndex t m, ∑ s : Fin 2,
      ∑ c : Fin (sourceAnchorCopies t w m ρ q.1.1),
        f (sourceAnchorPacketIndexEquiv t w m ρ
          (sourceAnchorFiberPacket (ρ := ρ) q c)) s) =
        ∑ q : SourceAnchorFiberIndex t m,
          ∑ c : Fin (sourceAnchorCopies t w m ρ q.1.1), ∑ s : Fin 2,
            f (sourceAnchorPacketIndexEquiv t w m ρ
              (sourceAnchorFiberPacket (ρ := ρ) q c)) s := by
      apply Finset.sum_congr rfl
      intro q _hq
      rw [Finset.sum_comm]
    _ = ∑ z : (Σ q : SourceAnchorFiberIndex t m,
          Fin (sourceAnchorCopies t w m ρ q.1.1)), ∑ s : Fin 2,
            f (sourceAnchorPacketIndexEquiv t w m ρ
              (sourceAnchorFiberCopyEquiv t w m ρ z)) s := by
      conv_rhs => rw [Fintype.sum_sigma]
      rfl
    _ = ∑ p : SourceAnchorPacketIndex t w m ρ, ∑ s : Fin 2,
          f (sourceAnchorPacketIndexEquiv t w m ρ p) s := by
      exact Equiv.sum_comp (sourceAnchorFiberCopyEquiv t w m ρ)
        (fun p => ∑ s : Fin 2, f (sourceAnchorPacketIndexEquiv t w m ρ p) s)
    _ = ∑ p : Fin (sourceAnchorPacketCount t w m ρ), ∑ s : Fin 2, f p s := by
      exact Equiv.sum_comp (sourceAnchorPacketIndexEquiv t w m ρ)
        (fun p => ∑ s : Fin 2, f p s)

/-- The flat packet/sign/constituent enumeration is exactly the public
anchored-unit enumeration. -/
lemma sum_packet_sign_constituent_eq_anchoredUnits
    {t w n : ℕ} {ρ : ℕ → ℝ}
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin n))) :
    (∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ),
      ∑ s : Fin 2, ∑ e : Fin (16 * t), (B p s e).length) =
      ∑ a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ),
        (B ((sourceAnchoredUnitIndexEquiv t w ρ a).2)
          ((sourceAnchoredUnitIndexEquiv t w ρ a).1.1)
          ((sourceAnchoredUnitIndexEquiv t w ρ a).1.2)).length := by
  classical
  let eA := sourceAnchoredUnitIndexEquiv t w ρ
  let f : (Fin 2 × Fin (16 * t)) × Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → ℕ :=
    fun z => (B z.2 z.1.1 z.1.2).length
  calc
    (∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ),
      ∑ s : Fin 2, ∑ e : Fin (16 * t), (B p s e).length) =
        ∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ),
          ∑ z : Fin 2 × Fin (16 * t), (B p z.1 z.2).length := by
      apply Finset.sum_congr rfl
      intro p _hp
      rw [Fintype.sum_prod_type]
    _ = ∑ z : Fin 2 × Fin (16 * t), ∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ),
          (B p z.1 z.2).length := by rw [Finset.sum_comm]
    _ = ∑ z, f z := by
      conv_rhs => rw [Fintype.sum_prod_type]
    _ = ∑ a, f (eA a) := (Equiv.sum_comp eA f).symm

/-- Exact raw count of the independently scheduled source before selector
expansion.  This is definitionally the same raw source clauses as the public
unscheduled construction; only scheduling adds the subsequent `L+1` factor. -/
theorem directIndependentScheduledSourceRawTermCount_eq_unscheduled
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    fintypeIndependentScheduledFamilyRawTermCount
      (directIndependentScheduledSourceCopies t w ρ)
      (directIndependentScheduledSourceTemplates R t w M L ρ U P) =
        dnfTermCount (mixedAppendedSourceDnf R t w ρ M
          (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ) U P
          (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ))) := by
  classical
  rw [dnfTermCount_mixedAppendedSourceDnf_eq_split]
  unfold fintypeIndependentScheduledFamilyRawTermCount
  unfold directIndependentScheduledSourceCopies
  rw [Fintype.sum_sum_type, Fintype.sum_prod_type]
  have hgeneric :
      (∑ ℓ : Fin R, ∑ c : Fin (sourceCopyCount t w),
        (directIndependentScheduledSourceTemplates R t w M L ρ U P (Sum.inl ℓ) c).length) =
        ∑ g : Fin (sourceGenericUnitCount R t w), (P g).length := by
    simp only [directIndependentScheduledSourceTemplates_generic_length]
    exact sum_genericSource_copy_body_length P
  apply Eq.trans (congrArg (fun X : ℕ => X + _) hgeneric)
  congr 1
  calc
    (∑ q : SourceAnchorFiberIndex t (w ^ 2), ∑ s : Fin 2,
      ∑ c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1),
        (directIndependentScheduledSourceTemplates R t w M L ρ U P
          (Sum.inr (q, s)) c).length) =
        ∑ q : SourceAnchorFiberIndex t (w ^ 2), ∑ s : Fin 2,
          ∑ c : Fin (sourceAnchorCopies t w (w ^ 2) ρ q.1.1),
            ∑ e : Fin (16 * t), (canonicalAnchorPacketBodies t
              (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)
              (sourceAnchorPacketIndexEquiv t w (w ^ 2) ρ
                (sourceAnchorFiberPacket (ρ := ρ) q c)) s e).length := by
      apply Finset.sum_congr rfl
      intro q _hq
      apply Finset.sum_congr rfl
      intro s _hs
      apply Finset.sum_congr rfl
      intro c _hc
      rw [directIndependentScheduledSourceTemplates_anchored_length]
      rfl
    _ = ∑ p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ), ∑ s : Fin 2,
          ∑ e : Fin (16 * t), (canonicalAnchorPacketBodies t
            (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ) p s e).length := by
      exact sum_fiber_sign_copy_eq_packet
        (fun p s => ∑ e : Fin (16 * t), (canonicalAnchorPacketBodies t
          (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ) p s e).length)
    _ = _ := sum_packet_sign_constituent_eq_anchoredUnits
      (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ))

/-- Selector-expanded size of the actual independently scheduled source. -/
theorem dnfTermCount_directIndependentScheduledSourceDnf_le
    (R t w M L : ℕ) (ρ : ℕ → ℝ) (genericWeight : Fin R → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    dnfTermCount (directIndependentScheduledSourceDnf R t w M L ρ genericWeight angle U P) ≤
      dnfTermCount (mixedAppendedSourceDnf R t w ρ M
        (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ) U P
        (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ))) *
          (L + 1) := by
  calc
    _ ≤ fintypeIndependentScheduledFamilyRawTermCount
        (directIndependentScheduledSourceCopies t w ρ)
        (directIndependentScheduledSourceTemplates R t w M L ρ U P) * (L + 1) := by
      exact dnfTermCount_fintypeIndependentScheduledFamilyDnf_le
        (directIndependentScheduledSourceCopies t w ρ)
        (directIndependentScheduledSourceTemplates R t w M L ρ U P)
        (directIndependentScheduledSourceWeight genericWeight angle)
    _ = _ := by rw [directIndependentScheduledSourceRawTermCount_eq_unscheduled]

/-- Every original source trigger, lifted above the fresh selector block. -/
noncomputable def directScheduledSourceTrigger
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (u : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ)) :
    Finset (Fin ((M + w ^ 2) + L)) :=
  embedFirstTerm (M + w ^ 2) L (separatedSourceTrigger M
    (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)

/-- Firing any raw list template forces its generic trigger or one of its
anchored constituent triggers. -/
theorem exists_directScheduledSourceTrigger_of_template_fires
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (i : IndependentScheduledSourceList R t (w ^ 2))
    (c : Fin (directIndependentScheduledSourceCopies t w ρ i))
    (x : BooleanCube ((M + w ^ 2) + L))
    (hx : dnfEval (directIndependentScheduledSourceTemplates R t w M L ρ U P i c) x = true) :
    ∃ u, conjunction (directScheduledSourceTrigger R t w M L ρ U u) x = true := by
  cases i with
  | inl ℓ =>
      let g : Fin (sourceGenericUnitCount R t w) := finProdFinEquiv (ℓ, c)
      let u := genericSourceUnit R t w ρ g
      have hfire : dnfEval (triggeredBodyTerms
          (separatedSourceTrigger M
            (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
          (mixedAppendedSourceBody R t w ρ M P
            (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) u))
          (firstBlock (M + w ^ 2) L x) = true := by
        simpa [directIndependentScheduledSourceTemplates, u, g] using hx
      refine ⟨u, ?_⟩
      have ht := dnfEval_triggeredBodyTerms_eq_true_implies_trigger _ _ _ hfire
      simpa [directScheduledSourceTrigger, u] using ht
  | inr z =>
      let p := independentScheduledSourceAnchoredFlatPacket (ρ := ρ) z.1 c
      have hfire : physicalOrEval (fun e : Fin (16 * t) =>
          let u := anchoredSourceUnit R t w ρ z.2 e p
          triggeredBodyTerms
            (separatedSourceTrigger M
              (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
            (mixedAppendedSourceBody R t w ρ M P
              (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) u))
          (firstBlock (M + w ^ 2) L x) = true := by
        simpa [directIndependentScheduledSourceTemplates, p] using hx
      rw [physicalOrEval_eq_true_iff] at hfire
      obtain ⟨e, he⟩ := hfire
      let u := anchoredSourceUnit R t w ρ z.2 e p
      refine ⟨u, ?_⟩
      have ht := dnfEval_triggeredBodyTerms_eq_true_implies_trigger _ _ _ he
      simpa [directScheduledSourceTrigger, u] using ht

/-- Exact fair mass of each lifted source-trigger cylinder. -/
theorem probability_directScheduledSourceTrigger
    (R t w M L : ℕ) (ρ : ℕ → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (u : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ)) :
    probability (fun x : BooleanCube ((M + w ^ 2) + L) =>
      conjunction (directScheduledSourceTrigger R t w M L ρ U u) x = true) =
        (1 / 2 : ℝ) ^ w := by
  simp only [directScheduledSourceTrigger, conjunction_embedFirstTerm]
  calc
    _ = probability (fun y : BooleanCube (M + w ^ 2) =>
        conjunction (separatedSourceTrigger M
          (mixedSourceAnchor R t w ρ (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)) U u)
          y = true) := probability_firstBlock (M + w ^ 2) L _
    _ = _ := by rw [probability_trigger, card_separatedSourceTrigger]

/-- Upper firing mass of the actual independently scheduled full source.
Selectors can only restrict the triggered raw bodies. -/
theorem probability_directIndependentScheduledSource_firing_le
    (R t w M L : ℕ) (ρ : ℕ → ℝ) (genericWeight : Fin R → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M))) :
    probability (fun x => dnfEval
      (directIndependentScheduledSourceDnf R t w M L ρ genericWeight angle U P) x = true) ≤
        triggerBudgetScale (sourceTriggerUnitCount R t w (w ^ 2) ρ) w := by
  classical
  have hsub : ∀ x, dnfEval
      (directIndependentScheduledSourceDnf R t w M L ρ genericWeight angle U P) x = true →
      ∃ u, conjunction (directScheduledSourceTrigger R t w M L ρ U u) x = true := by
    intro x hx
    rw [directIndependentScheduledSourceDnf,
      dnfEval_fintypeIndependentScheduledFamilyDnf_eq_true_iff] at hx
    obtain ⟨i, c, hfire, _hactive⟩ := hx
    exact exists_directScheduledSourceTrigger_of_template_fires R t w M L ρ U P i c x hfire
  calc
    probability (fun x => dnfEval
      (directIndependentScheduledSourceDnf R t w M L ρ genericWeight angle U P) x = true) ≤
        probability (fun x => ∃ u,
          conjunction (directScheduledSourceTrigger R t w M L ρ U u) x = true) :=
      probability_le_probability_of_imp _ _ hsub
    _ ≤ ∑ u, probability (fun x =>
        conjunction (directScheduledSourceTrigger R t w M L ρ U u) x = true) := by
      convert probability_exists_le_sum (fun u x =>
        conjunction (directScheduledSourceTrigger R t w M L ρ U u) x = true) using 1
      apply probability_decidable_irrel
    _ = triggerBudgetScale (sourceTriggerUnitCount R t w (w ^ 2) ρ) w := by
      simp_rw [probability_directScheduledSourceTrigger]
      simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
      simp [triggerBudgetScale, sourceTriggerUnitCount_eq_generic_add_anchored]

/-- Eventual polynomial-times-geometric firing envelope of the scheduled
source, obtained from its exact source unit count. -/
theorem eventually_directIndependentScheduledSource_firing_le
    (R t : ℕ) (ρ : ℕ → ℝ) (M L : ℕ → ℕ)
    (genericWeight : ℕ → Fin R → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (M w))))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    ∀ᶠ w : ℕ in atTop,
      probability (fun x => dnfEval (directIndependentScheduledSourceDnf R t w (M w)
        (L w) ρ (genericWeight w) (angle w) (U w) (P w)) x = true) ≤
          (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
  filter_upwards [eventually_sourceTriggerUnitCount_le R t ρ hρ] with w hcap
  calc
    _ ≤ triggerBudgetScale (sourceTriggerUnitCount R t w (w ^ 2) ρ) w :=
      probability_directIndependentScheduledSource_firing_le R t w (M w) (L w) ρ
        (genericWeight w) (angle w) (U w) (P w)
    _ ≤ triggerBudgetScale (w ^ sourceUnitExponent t) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hcap) (by positivity)
    _ = (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
      simp only [triggerBudgetScale, Nat.cast_pow]

/-- Natural-number local cost estimate after selector expansion. -/
lemma scheduled_source_local_nat_cost_le (M n L raw actual : ℕ)
    (hactual : actual ≤ raw * (L + 1)) :
    M + n + L + actual ≤ (M + n + raw) * (L + 1) + L := by
  have hraw : raw ≤ M + n + raw := by omega
  calc
    M + n + L + actual ≤ M + n + L + raw * (L + 1) := by omega
    _ = M + n + raw + L + raw * L := by ring
    _ ≤ M + n + raw + L + (M + n + raw) * L := by
      exact Nat.add_le_add_left (Nat.mul_le_mul_right L hraw) _
    _ = (M + n + raw) * (L + 1) + L := by ring

/-- Real envelope for cubic selectors.  Only a fixed polynomial is added to
the old exponent; the exponential coefficient is unchanged. -/
lemma scheduled_source_cubic_local_real_envelope
    {D c : ℝ} {r L X : ℕ} {w : ℕ}
    (hD : 0 ≤ D) (hc : 0 ≤ c) (hw : 1 ≤ w) (hL : L = w ^ 3)
    (hX : (X : ℝ) ≤ D * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) :
    ((X * (L + 1) + L : ℕ) : ℝ) ≤
      (2 * D + 1) * (w : ℝ) ^ (r + 3) * (2 : ℝ) ^ (c * (w : ℝ)) := by
  let E : ℝ := (2 : ℝ) ^ (c * (w : ℝ))
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hw0 : (0 : ℝ) ≤ w := by positivity
  have hE : 1 ≤ E := by
    dsimp [E]
    exact Real.one_le_rpow (by norm_num) (mul_nonneg hc (Nat.cast_nonneg w))
  have hw3 : 1 ≤ (w : ℝ) ^ 3 := one_le_pow₀ hwR
  change (X : ℝ) ≤ D * (w : ℝ) ^ r * E at hX
  have hLreal : (L : ℝ) = (w : ℝ) ^ 3 := by rw [hL, Nat.cast_pow]
  have hterm : ((X * (L + 1) + L : ℕ) : ℝ) ≤
      (D * (w : ℝ) ^ r * E) * ((L : ℝ) + 1) + (L : ℝ) := by
    push_cast
    exact add_le_add (mul_le_mul_of_nonneg_right hX (by positivity)) (le_refl _)
  have hcube : (w : ℝ) ^ 3 + 1 ≤ 2 * (w : ℝ) ^ 3 := by nlinarith
  have hcubeE : (w : ℝ) ^ 3 ≤ (w : ℝ) ^ 3 * E := by nlinarith
  have hcubele : (w : ℝ) ^ 3 ≤ (w : ℝ) ^ (r + 3) := by
    exact pow_le_pow_right₀ hwR (by omega)
  calc
    ((X * (L + 1) + L : ℕ) : ℝ) ≤
        (D * (w : ℝ) ^ r * E) * ((L : ℝ) + 1) + (L : ℝ) := hterm
    _ = (D * (w : ℝ) ^ r * E) * ((w : ℝ) ^ 3 + 1) + (w : ℝ) ^ 3 := by rw [hLreal]
    _ ≤ (D * (w : ℝ) ^ r * E) * ((w : ℝ) ^ 3 + 1) + (w : ℝ) ^ 3 * E := by
      exact add_le_add (le_refl _) hcubeE
    _ ≤ (D * (w : ℝ) ^ r * E) * (2 * (w : ℝ) ^ 3) + (w : ℝ) ^ 3 * E := by
      exact add_le_add (mul_le_mul_of_nonneg_left hcube
        (mul_nonneg (mul_nonneg hD (pow_nonneg hw0 r)) (by positivity))) (le_refl _)
    _ = (2 * D) * ((w : ℝ) ^ r * (w : ℝ) ^ 3) * E + (w : ℝ) ^ 3 * E := by ring
    _ = (2 * D) * ((w : ℝ) ^ (r + 3)) * E + (w : ℝ) ^ 3 * E := by rw [← pow_add]
    _ ≤ (2 * D) * ((w : ℝ) ^ (r + 3)) * E + (w : ℝ) ^ (r + 3) * E := by
      exact add_le_add (le_refl _) (mul_le_mul_of_nonneg_right hcubele (by positivity))
    _ = (2 * D + 1) * (w : ℝ) ^ (r + 3) * E := by ring

/-- The actual independently scheduled mixed source as rare-gate data. -/
noncomputable def directIndependentScheduledSourceRareGateData
    (R t : ℕ) (ρ : ℕ → ℝ) (M L : ℕ → ℕ)
    (genericWeight : ℕ → Fin R → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (M w)))) :
    RareGateData where
  m w := M w + w ^ 2 + L w
  terms w := directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
    (genericWeight w) (angle w) (U w) (P w)
  alpha w := (1 + physicalContactBias (dnfEval
    (directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
      (genericWeight w) (angle w) (U w) (P w)))) / 2
  overlapError w := expectation (fun π : Layout
      (rareBlockCount (probability (fun x =>
        dnfEval (directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
          (genericWeight w) (angle w) (U w) (P w)) x = true)))
      (M w + w ^ 2 + L w) =>
    expectation (fun π' =>
      |vacancyOverlap
          (dnfEval (directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
            (genericWeight w) (angle w) (U w) (P w)))
          π π' -
        idealVacancyOverlap
          ((1 + physicalContactBias (dnfEval
            (directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
              (genericWeight w) (angle w) (U w) (P w)))) / 2)
          (dnfEval (directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
            (genericWeight w) (angle w) (U w) (P w)))
          π|))

@[simp] theorem directIndependentScheduledSourceRareGateData_gate
    (R t : ℕ) (ρ : ℕ → ℝ) (M L : ℕ → ℕ)
    (genericWeight : ℕ → Fin R → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (M w))))
    (w : ℕ) :
    (directIndependentScheduledSourceRareGateData R t ρ M L genericWeight angle U P).gate w =
      dnfEval (directIndependentScheduledSourceDnf R t w (M w) (L w) ρ
        (genericWeight w) (angle w) (U w) (P w)) := rfl

/-- Local resource envelope for actual repeated calibrated physical pools and
cubic selectors.  The generic and anchored raw counts are supplied by the
proved scheduled/raw identity, not by an unscheduled-size assumption. -/
theorem eventually_directIndependentScheduledPhysicalPool_local_bound
    {N t r : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ} (genericWeight : ℕ → Fin (N + 1) → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    let D := Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ)
    ∀ᶠ w : ℕ in atTop,
      (((M w + w ^ 2 + partVCubicSelectorBits w : ℕ) +
        (directIndependentScheduledSourceDnf (N + 1) t w (M w)
          (partVCubicSelectorBits w) ρ (genericWeight w) (angle w) (U w)
          (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))).length : ℕ) : ℝ) ≤
        (2 * D + 1) * (w : ℝ) ^ (r + sourceUnitExponent t + 1 + 3) *
          (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  let D : ℝ := Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ)
  have hD : 0 ≤ D := by
    dsimp [D]
    have hsum : 0 ≤ 1 + ∑ i, 2 * (mix.rate i + 1) := by
      apply add_nonneg (by norm_num)
      apply Finset.sum_nonneg
      intro i _hi
      have hrate := (mix.rate_pos i).le
      positivity
    exact add_nonneg (add_nonneg hDm hsum) (by positivity)
  have hold := eventually_mixedAppendedPhysicalPool_local_bound mix ρ M
    (fun w => flatSourceAnchorPacketAnchor t w (w ^ 2) ρ) U design hρ hDm hM
  dsimp only
  filter_upwards [hold, eventually_ge_atTop 1] with w hw hw1
  let raw := dnfTermCount (mixedAppendedSourceDnf (N + 1) t w ρ (M w)
    (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ) (U w)
    (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
    (canonicalAnchorPacketBodies t (flatSourceAnchorPacketAnchor t w (w ^ 2) ρ)))
  let X := M w + w ^ 2 + raw
  have hcount := dnfTermCount_directIndependentScheduledSourceDnf_le
    (N + 1) t w (M w) (partVCubicSelectorBits w) ρ (genericWeight w) (angle w) (U w)
    (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
  have hnat := scheduled_source_local_nat_cost_le (M w) (w ^ 2)
    (partVCubicSelectorBits w) raw
    (directIndependentScheduledSourceDnf (N + 1) t w (M w)
      (partVCubicSelectorBits w) ρ (genericWeight w) (angle w) (U w)
      (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))).length
    hcount
  have hreal : ((X : ℝ) ≤ D * (w : ℝ) ^ (r + sourceUnitExponent t + 1) *
      (2 : ℝ) ^ (sourceC t * (w : ℝ))) := by
    exact hw
  have henv := scheduled_source_cubic_local_real_envelope
    (D := D) (c := sourceC t) (r := r + sourceUnitExponent t + 1)
    (L := partVCubicSelectorBits w) (X := X) (w := w)
    hD (sourceC_nonneg t) hw1 (partVCubicSelectorBits_eq w) hreal
  exact henv.trans' (by exact_mod_cast hnat)

/-- Resource bound for the actual independently scheduled physical-pool source.
Only honest tail statistics remain as a statistical premise; the upper firing
and selector-expanded local bounds are proved from the displayed family. -/
theorem eventually_directIndependentScheduledPhysicalPool_resource_of_tailStats
    {N t r : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ} (genericWeight : ℕ → Fin (N + 1) → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats
      (directIndependentScheduledSourceRareGateData (N + 1) t ρ M
        (fun w => partVCubicSelectorBits w) genericWeight angle U
        (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ M
      (fun w => partVCubicSelectorBits w) genericWeight angle U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
    ∀ᶠ w : ℕ in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t := by
  let D : ℝ := Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ)
  let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ M
    (fun w => partVCubicSelectorBits w) genericWeight angle U
    (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
  have hD : 0 ≤ D := by
    dsimp [D]
    have hsum : 0 ≤ 1 + ∑ i, 2 * (mix.rate i + 1) := by
      apply add_nonneg (by norm_num)
      apply Finset.sum_nonneg
      intro i _hi
      have hrate := (mix.rate_pos i).le
      positivity
    exact add_nonneg (add_nonneg hDm hsum) (by positivity)
  have hfire : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
    exact eventually_directIndependentScheduledSource_firing_le (N + 1) t ρ M
      (fun w => partVCubicSelectorBits w) genericWeight angle U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w)) hρ
  have hlocal : ∀ᶠ w : ℕ in atTop,
      ((G.m w + (G.terms w).length : ℕ) : ℝ) ≤
        (2 * D + 1) * (w : ℝ) ^ (r + sourceUnitExponent t + 1 + 3) *
          (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    exact eventually_directIndependentScheduledPhysicalPool_local_bound mix ρ M
      genericWeight angle U design hρ hDm hM
  dsimp only
  exact eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
    G S.firing_pos S.firing_zero t
    (q := sourceUnitExponent t) (r := r + sourceUnitExponent t + 1 + 3)
    (C := 2 * D + 1) (c := sourceC t) (lam := sourceResourceLambda t)
    (by linarith) (sourceResourceLambda_lt_one t) (one_le_widthExp t)
    (sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one t) hfire hlocal

/-- Canonical tail-reindexed resource bound for the same scheduled source.
No all-width positivity is asserted for the original, unshifted data. -/
theorem eventually_directIndependentScheduledPhysicalPool_tailReindex_resource_of_tailStats
    {N t r : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ} (genericWeight : ℕ → Fin (N + 1) → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats
      (directIndependentScheduledSourceRareGateData (N + 1) t ρ M
        (fun w => partVCubicSelectorBits w) genericWeight angle U
        (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ M
      (fun w => partVCubicSelectorBits w) genericWeight angle U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
    ∀ᶠ w : ℕ in atTop,
      ((G.tailReindex.dimension w + G.tailReindex.termCount w : ℕ) : ℝ) ≤
        (G.tailReindex.blocks w : ℝ) ^ widthExp t := by
  let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ M
    (fun w => partVCubicSelectorBits w) genericWeight angle U
    (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
  dsimp only
  apply eventually_tailReindex_resource G
  exact eventually_directIndependentScheduledPhysicalPool_resource_of_tailStats
    mix ρ M genericWeight angle U design S hρ hDm hM

/-- Literal calibrated-dimension resource theorem for the independently
scheduled family. -/
theorem eventually_directIndependentScheduledCalibratedPhysicalPool_resource_of_tailStats
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (genericWeight : ℕ → Fin (N + 1) → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats
      (directIndependentScheduledSourceRareGateData (N + 1) t ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2))
        (fun w => partVCubicSelectorBits w) genericWeight angle U
        (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C) :
    let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ
      (fun w => Nat.ceil (C * (w : ℝ) ^ 2))
      (fun w => partVCubicSelectorBits w) genericWeight angle U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
    ∀ᶠ w : ℕ in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t := by
  exact eventually_directIndependentScheduledPhysicalPool_resource_of_tailStats
    mix ρ (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) genericWeight angle U design S hρ
    (Dm := C + 2) (r := 2) (by linarith) (eventually_ceil_mul_sq_add_sq_le hC)

/-- Literal calibrated-dimension resource bound after the canonical tail
reindexing of the independently scheduled family. -/
theorem eventually_directIndependentScheduledCalibratedPhysicalPool_tailReindex_resource_of_tailStats
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (genericWeight : ℕ → Fin (N + 1) → ℝ)
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats
      (directIndependentScheduledSourceRareGateData (N + 1) t ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2))
        (fun w => partVCubicSelectorBits w) genericWeight angle U
        (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C) :
    let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ
      (fun w => Nat.ceil (C * (w : ℝ) ^ 2))
      (fun w => partVCubicSelectorBits w) genericWeight angle U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
    ∀ᶠ w : ℕ in atTop,
      ((G.tailReindex.dimension w + G.tailReindex.termCount w : ℕ) : ℝ) ≤
        (G.tailReindex.blocks w : ℝ) ^ widthExp t := by
  let G := directIndependentScheduledSourceRareGateData (N + 1) t ρ
    (fun w => Nat.ceil (C * (w : ℝ) ^ 2))
    (fun w => partVCubicSelectorBits w) genericWeight angle U
    (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
  dsimp only
  apply eventually_tailReindex_resource G
  exact eventually_directIndependentScheduledCalibratedPhysicalPool_resource_of_tailStats
    mix ρ C genericWeight angle U design S hρ hC

/-- The same actual independently scheduled gate, packaged as rare-gate data.
Its overlap error is the literal layout expectation, not a free error
sequence. -/
noncomputable def independentScheduledFamilyRareGateData
    {I M L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (templates : ∀ w, (i : Fin (I w)) → Fin (K w i) →
      List (Finset (Fin (M w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) : RareGateData where
  m w := M w + L w
  terms w := independentScheduledFamilyDnf (K w) (templates w) (weight w)
  alpha w := (1 + physicalContactBias
    (dnfEval (independentScheduledFamilyDnf (K w) (templates w) (weight w)))) / 2
  overlapError w := expectation (fun π : Layout
      (rareBlockCount (probability (fun x =>
        dnfEval (independentScheduledFamilyDnf (K w) (templates w) (weight w)) x =
          true))) (M w + L w) =>
    expectation (fun π' =>
      |vacancyOverlap
          (dnfEval (independentScheduledFamilyDnf (K w) (templates w) (weight w)))
          π π' -
        idealVacancyOverlap
          ((1 + physicalContactBias
            (dnfEval (independentScheduledFamilyDnf (K w) (templates w)
              (weight w)))) / 2)
          (dnfEval (independentScheduledFamilyDnf (K w) (templates w) (weight w)))
          π|))

@[simp] theorem independentScheduledFamilyRareGateData_gate
    {I M L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (templates : ∀ w, (i : Fin (I w)) → Fin (K w i) →
      List (Finset (Fin (M w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) (w : ℕ) :
    (independentScheduledFamilyRareGateData K templates weight).gate w =
      dnfEval (independentScheduledFamilyDnf (K w) (templates w) (weight w)) := rfl

/-- The measured overlap error is nonnegative. -/
theorem zero_le_independentScheduledFamilyRareGateData_overlapError
    {I M L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (templates : ∀ w, (i : Fin (I w)) → Fin (K w i) →
      List (Finset (Fin (M w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ) (w : ℕ) :
    0 ≤ (independentScheduledFamilyRareGateData K templates weight).overlapError w := by
  exact expectation_nonneg (fun π => expectation_nonneg (fun π' => abs_nonneg _))

/-- Exact resource closure for the scheduled family.  The local envelope is
stated after selector expansion, so no term-count assumption from the
unscheduled source is silently inherited. -/
theorem eventually_independentScheduledFamily_resource_of_tailStats
    {I M L : ℕ → ℕ} (K : ∀ w, Fin (I w) → ℕ)
    (templates : ∀ w, (i : Fin (I w)) → Fin (K w i) →
      List (Finset (Fin (M w + L w))))
    (weight : ∀ w, Fin (I w) → ℝ)
    (S : RareGateData.TailStats
      (independentScheduledFamilyRareGateData K templates weight)) (t : ℕ)
    {q r : ℕ} {C c lam : ℝ}
    (hC : 0 ≤ C) (hlam : lam < 1)
    (hwidth : 1 ≤ widthExp t)
    (hgap : c < lam * (widthExp t - 1))
    (hpbound : ∀ᶠ w : ℕ in atTop,
      (independentScheduledFamilyRareGateData K templates weight).firingProbability w ≤
        (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w)
    (hlocal : ∀ᶠ w : ℕ in atTop,
      ((M w + L w + independentScheduledFamilyRawTermCount (K w) (templates w) *
        (L w + 1) : ℕ) : ℝ) ≤ C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) :
    ∀ᶠ w : ℕ in atTop,
      (((independentScheduledFamilyRareGateData K templates weight).dimension w +
        (independentScheduledFamilyRareGateData K templates weight).termCount w : ℕ) : ℝ) ≤
      ((independentScheduledFamilyRareGateData K templates weight).blocks w : ℝ) ^
        widthExp t := by
  let G := independentScheduledFamilyRareGateData K templates weight
  apply eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
    G S.firing_pos S.firing_zero t hC hlam hwidth hgap hpbound
  filter_upwards [hlocal] with w hw
  have hterms : dnfTermCount (independentScheduledFamilyDnf (K w) (templates w)
      (weight w)) ≤ independentScheduledFamilyRawTermCount (K w) (templates w) *
        (L w + 1) :=
    dnfTermCount_independentScheduledFamilyDnf_le (K w) (templates w) (weight w)
  have hnat : M w + L w +
      (independentScheduledFamilyDnf (K w) (templates w) (weight w)).length ≤
        M w + L w + independentScheduledFamilyRawTermCount (K w) (templates w) *
          (L w + 1) := Nat.add_le_add_left hterms _
  exact hw.trans' (by exact_mod_cast hnat)

end MonotoneDNF

#print axioms MonotoneDNF.independentScheduledFamilyRawTermCount
#print axioms MonotoneDNF.dnfTermCount_independentScheduledFamilyDnf
#print axioms MonotoneDNF.dnfTermCount_independentScheduledFamilyDnf_le
#print axioms MonotoneDNF.independentScheduledFamilyRareGateData
#print axioms MonotoneDNF.independentScheduledFamilyRareGateData_gate
#print axioms MonotoneDNF.zero_le_independentScheduledFamilyRareGateData_overlapError
#print axioms MonotoneDNF.eventually_independentScheduledFamily_resource_of_tailStats


==> anc/MonotoneDNF/IndependentScheduledTerminalRoot.lean <==
module

public import MonotoneDNF.IndependentScheduledLearnerTerminal

@[expose] public section

/-!
Import root for the independent-scheduled terminal scope.  The final
learner declarations remain explicitly conditional on the physical ProductContact
and finite statistical/resource premises displayed in their statements.
-/


==> anc/MonotoneDNF/JointPhysicalAsymptotics.lean <==
module

public import MonotoneDNF.JointPhysicalEmbedding

@[expose] public section

/-!
# Elementary asymptotics for the joint trigger budget

Only coarse binomial and geometric bounds are used.  In particular no Stirling
formula and no unspecified `exp (-Ω (w log w))` constant is assumed.
-/

namespace MonotoneDNF

open Filter
open scoped BigOperators Topology

/-- Polynomial times a fixed geometric factor at `⌊w/4⌋` tends to zero. -/
theorem tendsto_polynomial_mul_geom_floorQuarter (q : ℕ) :
    Tendsto (fun w : ℕ => (w : ℝ) ^ q * (1 / 64 : ℝ) ^ (w / 4)) atTop (𝓝 0) := by
  let a : ℝ := 1 / 64
  have ha : |a| < 1 := by norm_num [a]
  have hbase : Tendsto (fun k : ℕ => (k : ℝ) ^ q * a ^ k) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one q ha
  have hshift : Tendsto
      (fun k : ℕ => ((k + 1 : ℕ) : ℝ) ^ q * a ^ (k + 1)) atTop (𝓝 0) := by
    simpa [Function.comp_def, Nat.cast_add, Nat.cast_one] using
      hbase.comp (tendsto_add_atTop_nat 1)
  let C : ℝ := (4 : ℝ) ^ q * 64
  have hmajor : Tendsto (fun k : ℕ =>
      C * (((k + 1 : ℕ) : ℝ) ^ q * a ^ (k + 1))) atTop (𝓝 0) := by
    convert hshift.const_mul C using 1 <;> simp
  have hk : Tendsto (fun w : ℕ => w / 4) atTop atTop :=
    le_of_eq (map_div_atTop_eq_nat 4 (by norm_num))
  have hcomp : Tendsto (fun w : ℕ =>
      C * (((w / 4 + 1 : ℕ) : ℝ) ^ q * a ^ (w / 4 + 1))) atTop (𝓝 0) := by
    simpa [Function.comp_def] using hmajor.comp hk
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hcomp
    (Eventually.of_forall (fun w => by positivity)) (Eventually.of_forall (fun w => ?_))
  have hwle : w ≤ 4 * (w / 4 + 1) := by omega
  have hpow : (w : ℝ) ^ q ≤ (4 : ℝ) ^ q * ((w / 4 + 1 : ℕ) : ℝ) ^ q := by
    calc
      (w : ℝ) ^ q ≤ ((4 * (w / 4 + 1) : ℕ) : ℝ) ^ q :=
        pow_le_pow_left₀ (by positivity) (by exact_mod_cast hwle) q
      _ = (4 : ℝ) ^ q * ((w / 4 + 1 : ℕ) : ℝ) ^ q := by
        push_cast
        rw [mul_pow]
  calc
    (w : ℝ) ^ q * a ^ (w / 4) ≤
        ((4 : ℝ) ^ q * ((w / 4 + 1 : ℕ) : ℝ) ^ q) * a ^ (w / 4) := by
      exact mul_le_mul_of_nonneg_right hpow (by positivity)
    _ = C * (((w / 4 + 1 : ℕ) : ℝ) ^ q * a ^ (w / 4 + 1)) := by
      dsimp [C, a]
      rw [pow_add]
      ring_nf

end MonotoneDNF

namespace MonotoneDNF

open Filter
open scoped BigOperators Topology

/-- At `r = ceil (w/4)`, a quadratic ground set makes the B2 pair bound
geometric.  The threshold `1024 ≤ c*w` is an explicit sufficient condition. -/
theorem pairOverlap_le_geom_of_quadratic_ground
    {w M : ℕ} {c : ℝ} (hc : 0 < c) (hw : 0 < w) (hMpos : 0 < M)
    (hM : c * (w : ℝ) ^ 2 ≤ (M : ℝ)) (hcw : 1024 ≤ c * (w : ℝ)) :
    (w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M) ^ ((w + 3) / 4) ≤
      (1 / 64 : ℝ) ^ ((w + 3) / 4) := by
  let r := (w + 3) / 4
  have hwr : w ≤ 4 * r := by dsimp [r]; omega
  have hcwpos : 0 < c * (w : ℝ) := mul_pos hc (by exact_mod_cast hw)
  have hMreal : (0 : ℝ) < M := by exact_mod_cast hMpos
  have hbase : (w : ℝ) / M ≤ 1 / (c * (w : ℝ)) := by
    apply (div_le_div_iff₀ hMreal hcwpos).2
    nlinarith [hM]
  have hchoose : (w.choose r : ℝ) ≤ (2 : ℝ) ^ w := by
    exact_mod_cast Nat.choose_le_two_pow w r
  have htwo : (2 : ℝ) ^ w ≤ (16 : ℝ) ^ r := by
    calc
      (2 : ℝ) ^ w ≤ 2 ^ (4 * r) := pow_le_pow_right₀ (by norm_num) hwr
      _ = 16 ^ r := by rw [pow_mul]; norm_num
  have hsmall : 16 * (1 / (c * (w : ℝ))) ≤ 1 / 64 := by
    have heq : 16 * (1 / (c * (w : ℝ))) = 16 / (c * (w : ℝ)) := by ring
    rw [heq]
    apply (div_le_div_iff₀ hcwpos (by norm_num : (0 : ℝ) < 64)).2
    nlinarith [hcw]
  calc
    (w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M) ^ ((w + 3) / 4) =
        (w.choose r : ℝ) * ((w : ℝ) / M) ^ r := rfl
    _ ≤ (2 : ℝ) ^ w * (1 / (c * (w : ℝ))) ^ r := by
      exact mul_le_mul hchoose
        (pow_le_pow_left₀ (by positivity) hbase r) (by positivity) (by positivity)
    _ ≤ (16 : ℝ) ^ r * (1 / (c * (w : ℝ))) ^ r := by
      exact mul_le_mul_of_nonneg_right htwo (by positivity)
    _ = (16 * (1 / (c * (w : ℝ)))) ^ r := by rw [mul_pow]
    _ ≤ (1 / 64 : ℝ) ^ r := pow_le_pow_left₀ (by positivity) hsmall r
    _ = (1 / 64 : ℝ) ^ ((w + 3) / 4) := rfl

/-- The full ordered-pair budget for `w^q` triggered constituents is bounded
by the scalar sequence whose limit was proved above. -/
theorem quadraticGround_pairBudget_le
    {w M : ℕ} {c : ℝ} (q : ℕ) (hc : 0 < c) (hw : 0 < w) (hMpos : 0 < M)
    (hM : c * (w : ℝ) ^ 2 ≤ (M : ℝ)) (hcw : 1024 ≤ c * (w : ℝ)) :
    (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
      ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M) ^ ((w + 3) / 4))) ≤
      (w : ℝ) ^ (2 * q) * (1 / 64 : ℝ) ^ (w / 4) := by
  have hB := pairOverlap_le_geom_of_quadratic_ground hc hw hMpos hM hcw
  have hkr : w / 4 ≤ (w + 3) / 4 := by omega
  have hdec : (1 / 64 : ℝ) ^ ((w + 3) / 4) ≤ (1 / 64 : ℝ) ^ (w / 4) :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) hkr
  have hN : ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) = (w : ℝ) ^ (2 * q) := by
    push_cast
    rw [← pow_add]
    congr 2
    omega
  calc
    (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
      ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M) ^ ((w + 3) / 4))) =
        (w : ℝ) ^ (2 * q) *
          ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M) ^ ((w + 3) / 4)) := by rw [hN]
    _ ≤ (w : ℝ) ^ (2 * q) * (1 / 64 : ℝ) ^ ((w + 3) / 4) := by
      exact mul_le_mul_of_nonneg_left hB (by positivity)
    _ ≤ (w : ℝ) ^ (2 * q) * (1 / 64 : ℝ) ^ (w / 4) := by
      exact mul_le_mul_of_nonneg_left hdec (by positivity)

/-- For every fixed polynomial copy count and every fixed positive quadratic
ground-set coefficient, the entire B2 union bound tends to zero. -/
theorem tendsto_quadraticGround_pairBudget
    (M : ℕ → ℕ) {c : ℝ} (q : ℕ) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    Tendsto (fun w : ℕ =>
      (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M w) ^ ((w + 3) / 4))))
      atTop (𝓝 0) := by
  have hcwtop : Tendsto (fun w : ℕ => c * (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop hc
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds
    (tendsto_polynomial_mul_geom_floorQuarter (2 * q))
    (Eventually.of_forall (fun w => by positivity)) ?_
  filter_upwards [hM, hcwtop.eventually_ge_atTop 1024, eventually_gt_atTop 0]
    with w hwM hcw hw
  have hwreal : (0 : ℝ) < w := by exact_mod_cast hw
  have hMpos : 0 < M w := by
    by_contra hn
    have hzero : M w = 0 := Nat.eq_zero_of_not_pos hn
    rw [hzero] at hwM
    norm_num at hwM
    nlinarith [sq_pos_of_pos hwreal]
  exact quadraticGround_pairBudget_le q hc hw hMpos hwM hcw

/-- Consequently every positive allowance eventually dominates that budget. -/
theorem eventually_quadraticGround_pairBudget_lt
    (M : ℕ → ℕ) {c : ℝ} (q : ℕ) {η : ℝ} (hc : 0 < c) (hη : 0 < η)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    ∀ᶠ w : ℕ in atTop,
      (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M w) ^ ((w + 3) / 4))) < η := by
  exact (tendsto_quadraticGround_pairBudget M q hc hM).eventually (gt_mem_nhds hη)

end MonotoneDNF

namespace MonotoneDNF

open Filter
open scoped BigOperators Topology

/-- Uniform evaluation of the prefix Hoeffding budget under an explicit
logarithmic lower bound on the common tolerance. -/
theorem prefixBudget_le_of_epsilon_lower
    {N T w c : ℕ} {D ε : ℝ} (hD : 0 < D) (hε : 0 ≤ ε) (hw : 1 < w)
    (hε2 : 2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) ≤ ε ^ 2) :
    (∑ q : Fin N × Fin T,
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) ≤
      2 * (N : ℝ) * (T : ℝ) * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hlog : 0 ≤ Real.log (w : ℝ) := Real.log_nonneg (by exact_mod_cast (show 1 ≤ w by omega))
  have hX : 0 ≤ (c : ℝ) * Real.log (w : ℝ) := mul_nonneg (by positivity) hlog
  have hterm : ∀ q : Fin N × Fin T,
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) ≤
        2 * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
    intro q
    have hlenNat : q.1.val + 1 ≤ N := q.1.isLt
    have hlen : (((q.1.val + 1 : ℕ) : ℝ)) ≤ (N : ℝ) := by exact_mod_cast hlenNat
    have hlenpos : (0 : ℝ) < ((q.1.val + 1 : ℕ) : ℝ) := by positivity
    have hLB : 2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2 ≤ 2 * (N : ℝ) * D ^ 2 := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hlen (by norm_num)) (by positivity)
    have hLX : (2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2) *
        ((c : ℝ) * Real.log (w : ℝ)) ≤ ε ^ 2 := by
      calc
        (2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2) *
            ((c : ℝ) * Real.log (w : ℝ)) ≤
            (2 * (N : ℝ) * D ^ 2) * ((c : ℝ) * Real.log (w : ℝ)) :=
          mul_le_mul_of_nonneg_right hLB hX
        _ = 2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) := by ring
        _ ≤ ε ^ 2 := hε2
    have hdenpos : 0 < 2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2 := by positivity
    have hfrac : (c : ℝ) * Real.log (w : ℝ) ≤
        ε ^ 2 / (2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2) := by
      apply (le_div_iff₀ hdenpos).2
      nlinarith [hLX]
    have hexponent : -ε ^ 2 / (2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2) ≤
        -(c : ℝ) * Real.log (w : ℝ) := by
      have hneg := neg_le_neg hfrac
      calc
        -ε ^ 2 / (2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2) =
            -(ε ^ 2 / (2 * (((q.1.val + 1 : ℕ) : ℝ)) * D ^ 2)) := by ring
        _ ≤ -(c * Real.log (w : ℝ)) := hneg
        _ = -(c : ℝ) * Real.log (w : ℝ) := by ring
    exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hexponent) (by norm_num)
  calc
    (∑ q : Fin N × Fin T,
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) ≤
        ∑ _q : Fin N × Fin T, 2 * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) :=
      Finset.sum_le_sum (fun q _ => hterm q)
    _ = 2 * (N : ℝ) * (T : ℝ) * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
      simp [nsmul_eq_mul]
      ring

/-- With `N=w^q`, `T=w^s`, and one extra logarithmic power, the complete
prefix budget is at most `2/w`. -/
theorem calibratedPrefixBudget_le_two_div
    {q s w : ℕ} {D ε : ℝ} (hD : 0 < D) (hε : 0 ≤ ε) (hw : 1 < w)
    (hε2 : 2 * ((w ^ q : ℕ) : ℝ) * D ^ 2 * ((q + s + 1 : ℕ) : ℝ) *
      Real.log (w : ℝ) ≤ ε ^ 2) :
    (∑ p : Fin (w ^ q) × Fin (w ^ s),
      2 * Real.exp (-ε ^ 2 / (2 * ((p.1.val + 1 : ℕ) : ℝ) * D ^ 2))) ≤ 2 / (w : ℝ) := by
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have h := prefixBudget_le_of_epsilon_lower
    (N := w ^ q) (T := w ^ s) (c := q + s + 1) hD hε hw hε2
  have hExp : Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) =
      ((w : ℝ) ^ (q + s + 1))⁻¹ := by
    rw [show -((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) =
      Real.log (((w : ℝ) ^ (q + s + 1))⁻¹) by
        rw [Real.log_inv, Real.log_pow]
        ring]
    exact Real.exp_log (inv_pos.mpr (pow_pos hw0 _))
  rw [hExp] at h
  have hscalar : 2 * ((w ^ q : ℕ) : ℝ) * ((w ^ s : ℕ) : ℝ) *
      ((w : ℝ) ^ (q + s + 1))⁻¹ = 2 / (w : ℝ) := by
    push_cast
    have hpow : (w : ℝ) ^ q * (w : ℝ) ^ s = (w : ℝ) ^ (q + s) := by rw [pow_add]
    calc
      2 * (w : ℝ) ^ q * (w : ℝ) ^ s * ((w : ℝ) ^ (q + s + 1))⁻¹ =
          2 * ((w : ℝ) ^ q * (w : ℝ) ^ s) * ((w : ℝ) ^ (q + s + 1))⁻¹ := by ring
      _ = 2 * (w : ℝ) ^ (q + s) * ((w : ℝ) ^ (q + s + 1))⁻¹ := by rw [hpow]
      _ = 2 / (w : ℝ) := by
        rw [show q + s + 1 = (q + s) + 1 by omega, pow_succ]
        field_simp
  rw [hscalar] at h
  exact h

end MonotoneDNF

namespace MonotoneDNF

open Filter
open scoped BigOperators Topology

/-- The explicit tolerance used for `w^q` list positions and `w^s` tested
statistics.  `D` is allowed to vary with `w`, as `D₀ 2^-w` does. -/
noncomputable def prefixConcentrationTolerance (q s : ℕ) (D : ℝ) (w : ℕ) : ℝ :=
  D * Real.sqrt (2 * ((w ^ q : ℕ) : ℝ) * ((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ))

@[simp] theorem prefixConcentrationTolerance_nonneg
    (q s : ℕ) {D : ℝ} (hD : 0 ≤ D) (w : ℕ) :
    0 ≤ prefixConcentrationTolerance q s D w := by
  unfold prefixConcentrationTolerance
  positivity

/-- Its square is precisely the sufficient logarithmic lower bound. -/
theorem prefixConcentrationTolerance_sq
    (q s w : ℕ) {D : ℝ} (hw : 1 ≤ w) :
    (prefixConcentrationTolerance q s D w) ^ 2 =
      2 * ((w ^ q : ℕ) : ℝ) * D ^ 2 * ((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) := by
  have hlog : 0 ≤ Real.log (w : ℝ) := Real.log_nonneg (by exact_mod_cast hw)
  have hX : 0 ≤ 2 * ((w ^ q : ℕ) : ℝ) * ((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) := by
    positivity
  rw [prefixConcentrationTolerance, mul_pow, Real.sq_sqrt hX]
  ring

/-- The complete all-prefix budget tends to zero with the explicit tolerance. -/
theorem tendsto_calibratedPrefixBudget
    (q s : ℕ) (D : ℕ → ℝ) (hD : ∀ w, 0 < D w) :
    Tendsto (fun w : ℕ =>
      ∑ p : Fin (w ^ q) × Fin (w ^ s),
        2 * Real.exp (-(prefixConcentrationTolerance q s (D w) w) ^ 2 /
          (2 * ((p.1.val + 1 : ℕ) : ℝ) * (D w) ^ 2))) atTop (𝓝 0) := by
  have htwo : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
    simpa [div_eq_mul_inv] using
      (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds htwo
    (Eventually.of_forall (fun w => by positivity)) ?_
  filter_upwards [eventually_gt_atTop 1] with w hw
  exact calibratedPrefixBudget_le_two_div (hD w)
    (prefixConcentrationTolerance_nonneg q s (hD w).le w) hw
    (le_of_eq (prefixConcentrationTolerance_sq q s w (by omega) (D := D w)).symm)

/-- The sum of the calibrated concentration budget and the quadratic-ground
pair budget tends to zero. -/
theorem tendsto_calibratedJointBudget
    (M : ℕ → ℕ) (q s : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    Tendsto (fun w : ℕ =>
      (∑ p : Fin (w ^ q) × Fin (w ^ s),
        2 * Real.exp (-(prefixConcentrationTolerance q s (D w) w) ^ 2 /
          (2 * ((p.1.val + 1 : ℕ) : ℝ) * (D w) ^ 2))) +
      (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M w) ^ ((w + 3) / 4))))
      atTop (𝓝 0) := by
  convert (tendsto_calibratedPrefixBudget q s D hD).add
    (tendsto_quadraticGround_pairBudget M q hc hM) using 1 <;> simp

/-- Eventually the exact finite hypothesis of the joint embedding selector is
below one. -/
theorem eventually_calibratedJointBudget_lt_one
    (M : ℕ → ℕ) (q s : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    ∀ᶠ w : ℕ in atTop,
      (∑ p : Fin (w ^ q) × Fin (w ^ s),
        2 * Real.exp (-(prefixConcentrationTolerance q s (D w) w) ^ 2 /
          (2 * ((p.1.val + 1 : ℕ) : ℝ) * (D w) ^ 2))) +
      (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / M w) ^ ((w + 3) / 4))) < 1 := by
  exact (tendsto_calibratedJointBudget M q s D hD hc hM).eventually
    (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))

end MonotoneDNF

namespace MonotoneDNF

open Filter
open scoped BigOperators Topology
open Finset

/-- A uniform `w`-subset of the actual `n`-bit input cube. -/
abbrev UniformTriggerSubset (n w : ℕ) :=
  {V : Finset (Fin n) // V ∈ (Finset.univ : Finset (Fin n)).powersetCard w}

/-- Dependent family of statistics tested at all prefixes. -/
abbrev JointPhysicalStats (M : ℕ → ℕ) (q s : ℕ) :=
  ∀ w : ℕ, Fin (w ^ s) → Fin (w ^ q) → UniformTriggerSubset (M w) w → ℝ

/-- Dependent family of body DNFs, already living on the actual input cube. -/
abbrev JointBodyFamily (M : ℕ → ℕ) (q : ℕ) :=
  ∀ w : ℕ, Fin (w ^ q) → List (Finset (Fin (M w)))

/-- Everything proved by fixing one physical embedding, including the actual
OR and Walsh estimates.  This predicate does not assert face signs, rejection
mass, response convergence, or product contact. -/
noncomputable def JointPhysicalGoodAt
    (M : ℕ → ℕ) (q s : ℕ) (D : ℕ → ℝ) (Y : JointPhysicalStats M q s)
    (body : JointBodyFamily M q) (w : ℕ) [Nonempty (UniformTriggerSubset (M w) w)]
    (U : Fin (w ^ q) → UniformTriggerSubset (M w) w) : Prop :=
  (∀ p : Fin (w ^ q) × Fin (w ^ s),
      |centeredPrefixSum (Y w p.2) p.1 U| < prefixConcentrationTolerance q s (D w) w) ∧
  (∀ i j, i ≠ j → 4 * ((U i).1 ∩ (U j).1).card < w) ∧
  (expectation (fun x =>
    |constituentSum
        (fun i => dnfEval (triggeredBodyTerms (U i).1 (body w i))) Finset.univ x -
      bit (jointTriggeredEval (fun i => (U i).1) (body w) x)|) ≤
    ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
  (∀ S : Finset (Fin (M w)),
    |realWalshCoefficient
        (constituentSum
          (fun i => dnfEval (triggeredBodyTerms (U i).1 (body w i))) Finset.univ) S -
      walshCoefficient (jointTriggeredEval (fun i => (U i).1) (body w)) S| ≤
    ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4))

/-- In a quadratic-ground, polynomial-copy regime there are eventually actual
embeddings with all prefix estimates and the full physical OR conclusions.
No finite-budget hypothesis remains in this theorem. -/
theorem eventually_exists_jointPhysicalGoodAt
    (M : ℕ → ℕ) (q s : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (Y : JointPhysicalStats M q s) (body : JointBodyFamily M q)
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ))
    (h_bound : ∀ w p i x, |Y w p i x| ≤ D w) :
    ∀ᶠ w : ℕ in atTop,
      ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
        letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
        ∃ U : Fin (w ^ q) → UniformTriggerSubset (M w) w,
          JointPhysicalGoodAt M q s D Y body w U := by
  have hbudget := eventually_calibratedJointBudget_lt_one M q s D hD hc hM
  have hcwtop : Tendsto (fun w : ℕ => c * (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop hc
  filter_upwards [hbudget, hM, hcwtop.eventually_ge_atTop 1024, eventually_gt_atTop 1]
    with w hb hwM hcw hw
  have hwreal : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hMpos : 0 < M w := by
    by_contra hn
    have hzero : M w = 0 := Nat.eq_zero_of_not_pos hn
    rw [hzero] at hwM
    norm_num at hwM
    nlinarith [sq_pos_of_pos hwreal]
  have hcwm := mul_le_mul_of_nonneg_right hcw hwreal.le
  have hwquad : (w : ℝ) ≤ c * (w : ℝ) ^ 2 := by nlinarith [hcwm]
  have hwleMreal : (w : ℝ) ≤ (M w : ℝ) := hwquad.trans hwM
  have hwleM : w ≤ M w := by exact_mod_cast hwleMreal
  have hcard : 0 < (Finset.univ : Finset (Fin (M w))).card := by
    simpa using hMpos
  obtain ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩ :=
    exists_jointTriggeredPhysicalEmbedding (Finset.univ : Finset (Fin (M w)))
      hcard (by simpa using hwleM) (by omega) (Y w) (hD w).le
      (prefixConcentrationTolerance_nonneg q s (hD w).le w) (h_bound w)
      (by simpa using hb) (body w)
  letI : Nonempty (UniformTriggerSubset (M w) w) := hΩ
  exact ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩

end MonotoneDNF

namespace MonotoneDNF

open Filter
open scoped BigOperators Topology
open Finset

/-- The complete B3 ordered-pair correction for `w^q` constituents tends to
zero.  This uses `w ≤ ceil(7w/4)`, so no sharp exponent arithmetic is needed. -/
theorem tendsto_jointORCorrection (q : ℕ) :
    Tendsto (fun w : ℕ =>
      ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) atTop (𝓝 0) := by
  have hmain : Tendsto (fun w : ℕ => (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ w)
      atTop (𝓝 0) := by
    apply tendsto_pow_const_mul_const_pow_of_abs_lt_one
    norm_num
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmain
    (Eventually.of_forall (fun w => by positivity)) (Eventually.of_forall (fun w => ?_))
  have hcard : ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) ≤
      ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) := by
    rw [Finset.offDiag_card]
    simp only [Finset.card_univ, Fintype.card_fin]
    exact_mod_cast Nat.sub_le ((w ^ q) * (w ^ q)) (w ^ q)
  have hwk : w ≤ (7 * w + 3) / 4 := by omega
  have hpow : (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) ≤ (1 / 2 : ℝ) ^ w :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) hwk
  have hN : ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) = (w : ℝ) ^ (2 * q) := by
    push_cast
    rw [← pow_add]
    congr 2
    omega
  calc
    ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) ≤
      (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ)) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
      exact mul_le_mul_of_nonneg_right hcard (by positivity)
    _ ≤ (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ)) * (1 / 2 : ℝ) ^ w := by
      exact mul_le_mul_of_nonneg_left hpow (by positivity)
    _ = (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ w := by rw [hN]

/-- The eventual joint gates have positive rejection probability as well as
all properties in `JointPhysicalGoodAt`. -/
theorem eventually_exists_jointPhysicalGoodAt_and_rejection
    (M : ℕ → ℕ) (q s : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (Y : JointPhysicalStats M q s) (body : JointBodyFamily M q)
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ))
    (h_bound : ∀ w p i x, |Y w p i x| ≤ D w) :
    ∀ᶠ w : ℕ in atTop,
      ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
        letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
        ∃ U : Fin (w ^ q) → UniformTriggerSubset (M w) w,
          JointPhysicalGoodAt M q s D Y body w U ∧
          0 < rejectionProbability (jointTriggeredEval (fun i => (U i).1) (body w)) := by
  have hgood := eventually_exists_jointPhysicalGoodAt M q s D Y body hD hc hM h_bound
  have hfire : ∀ᶠ w : ℕ in atTop, ((w ^ q : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w < 1 := by
    have hlim : Tendsto (fun w : ℕ => ((w ^ q : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w)
        atTop (𝓝 0) := by
      simpa using tendsto_pow_const_mul_const_pow_of_abs_lt_one q
        (r := (1 / 2 : ℝ)) (by norm_num)
    exact hlim.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))
  filter_upwards [hgood, hfire] with w hgood hwfire
  obtain ⟨hΩ, U, hU⟩ := hgood
  letI : Nonempty (UniformTriggerSubset (M w) w) := hΩ
  have hcard : ∀ i, ((U i).1).card = w := by
    intro i
    exact (Finset.mem_powersetCard.mp (U i).2).2
  have hsum : (∑ i, (1 / 2 : ℝ) ^ ((U i).1).card) =
      ((w ^ q : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w := by
    simp_rw [hcard]
    simp [nsmul_eq_mul]
  have hrare : (∑ i, (1 / 2 : ℝ) ^ ((U i).1).card) < 1 := by
    rw [hsum]
    exact hwfire
  exact ⟨hΩ, U, hU, rejectionProbability_jointTriggered_pos_of_sum_lt_one
    (fun i => (U i).1) (body w) hrare⟩

end MonotoneDNF


==> anc/MonotoneDNF/JointPhysicalEmbedding.lean <==
module

public import Mathlib
public import MonotoneDNF.PartVQuantitative
public import MonotoneDNF.PhysicalORMixture

@[expose] public section

/-!
# One joint embedding for prefix concentration and small trigger overlaps

Triggers are independently uniform `w`-subsets of one actual finite ground set.
The product-space pair estimate below is obtained from the accepted conditional
hypergeometric estimate; it is not an extra independence hypothesis.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

/-- The independent product estimate for two distinct coordinates of a joint
uniform trigger embedding.  The right side is the same conditional B2 bound. -/
theorem probability_jointPair_large_intersection_le
    {α ι : Type*} [Fintype α] [DecidableEq α] [Fintype ι] [DecidableEq ι]
    (A : Finset α) {w r : ℕ} (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hrw : r ≤ w) (i j : ι) (hij : i ≠ j) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : ι → Ω => r ≤ ((U i).1 ∩ (U j).1).card) ≤
        (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r := by
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hwM
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  letI : MeasurableSpace Ω := ⊤
  let μ₀ : Measure Ω := ProbabilityTheory.uniformOn Set.univ
  let μ : Measure (ι → Ω) := Measure.pi (fun _ : ι => μ₀)
  have hμ : (ProbabilityTheory.uniformOn Set.univ : Measure (ι → Ω)) = μ := by
    simpa [μ, μ₀] using
      (ProbabilityTheory.uniformOn_pi (ι := ι) (Ω := Ω)
        (f := fun _ => Set.univ))
  have hbad : MeasurableSet {q : Ω × Ω | r ≤ (q.1.1 ∩ q.2.1).card} :=
    (Set.to_countable _).measurableSet
  have hindep : IndepFun (fun U : ι → Ω => U i) (fun U : ι → Ω => U j) μ := by
    have h := ProbabilityTheory.iIndepFun_pi (μ := fun _ : ι => μ₀)
      (X := fun _ : ι => fun U : Ω => U)
      (fun _ => (measurable_of_finite _).aemeasurable)
    exact h.indepFun hij
  have hmap := hindep.map_prod_eq_prod_map_map
    (measurable_of_finite (fun U : ι → Ω => U i)).aemeasurable
    (measurable_of_finite (fun U : ι → Ω => U j)).aemeasurable
  have heval (k : ι) : μ.map (fun U : ι → Ω => U k) = μ₀ := by
    exact (MeasureTheory.measurePreserving_eval (fun _ : ι => μ₀) k).map_eq
  have hprob : probability (fun U : ι → Ω => r ≤ ((U i).1 ∩ (U j).1).card) =
      probability (fun q : Ω × Ω => r ≤ (q.1.1 ∩ q.2.1).card) := by
    have hleft : probability (fun U : ι → Ω => r ≤ ((U i).1 ∩ (U j).1).card) =
        μ.real {U : ι → Ω | r ≤ ((U i).1 ∩ (U j).1).card} := by
      rw [← hμ]
      exact (measureReal_uniformOn_univ_eq_probability _).symm
    rw [hleft]
    calc
      μ.real {U : ι → Ω | r ≤ ((U i).1 ∩ (U j).1).card} =
          (μ.map (fun U : ι → Ω => (U i, U j))).real
            {q : Ω × Ω | r ≤ (q.1.1 ∩ q.2.1).card} := by
        rw [Measure.real, Measure.real,
          Measure.map_apply (measurable_of_finite _) hbad]
        rfl
      _ = ((μ.map (fun U : ι → Ω => U i)).prod
            (μ.map (fun U : ι → Ω => U j))).real
            {q : Ω × Ω | r ≤ (q.1.1 ∩ q.2.1).card} := by rw [← hmap]
      _ = (μ₀.prod μ₀).real {q : Ω × Ω | r ≤ (q.1.1 ∩ q.2.1).card} := by
        rw [heval, heval]
      _ = ∫ q, {q : Ω × Ω | r ≤ (q.1.1 ∩ q.2.1).card}.indicator
            (fun _ => (1 : ℝ)) q ∂(μ₀.prod μ₀) :=
        (integral_indicator_one hbad).symm
      _ = ∫ U, ∫ V, {q : Ω × Ω | r ≤ (q.1.1 ∩ q.2.1).card}.indicator
            (fun _ => (1 : ℝ)) (U, V) ∂μ₀ ∂μ₀ := by
        rw [integral_prod]
        exact Integrable.of_finite
      _ = expectation (fun U : Ω => expectation (fun V : Ω =>
          if r ≤ (U.1 ∩ V.1).card then (1 : ℝ) else 0)) := by
        simp_rw [μ₀, integral_uniformOn_univ_eq_expectation]
        congr 1
        funext U
        congr 1
        funext V
        by_cases h : r ≤ (U.1 ∩ V.1).card <;> simp [Set.indicator, h]
      _ = probability (fun q : Ω × Ω => r ≤ (q.1.1 ∩ q.2.1).card) := by
        rw [probability, expectation_product]
  rw [hprob, probability, expectation_product]
  calc
    expectation (fun U : Ω => expectation (fun V : Ω =>
        if r ≤ (U.1 ∩ V.1).card then (1 : ℝ) else 0)) ≤
        expectation (fun _ : Ω =>
          (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r) := by
      apply expectation_mono
      intro U
      obtain ⟨hΩ', hbound⟩ := probability_large_intersection_le_choose_mul_div_pow
        A U.1 hA hwM (by
          have := Finset.mem_powersetCard.mp U.2
          exact this.1) (by
          have := Finset.mem_powersetCard.mp U.2
          exact this.2) hrw
      letI : Nonempty Ω := hΩ'
      simpa [probability] using hbound
    _ = (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r := expectation_const _

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- A strict two-family union budget gives one point avoiding both families. -/
theorem exists_avoiding_two_families
    {Ω κ ξ : Type*} [Fintype Ω] [Nonempty Ω] [Fintype κ] [Fintype ξ]
    (bad₁ : κ → Ω → Prop) (bad₂ : ξ → Ω → Prop)
    [∀ q, DecidablePred (bad₁ q)] [∀ p, DecidablePred (bad₂ p)]
    (hbudget : (∑ q, probability (bad₁ q)) +
      (∑ p, probability (bad₂ p)) < 1) :
    ∃ U, (∀ q, ¬ bad₁ q U) ∧ (∀ p, ¬ bad₂ p U) := by
  classical
  by_contra h
  have hall : ∀ U, (∃ q, bad₁ q U) ∨ (∃ p, bad₂ p U) := by
    intro U
    by_cases h₁ : ∃ q, bad₁ q U
    · exact Or.inl h₁
    · refine Or.inr ?_
      by_contra h₂
      apply h
      refine ⟨U, ?_, ?_⟩
      · intro q hq
        exact h₁ ⟨q, hq⟩
      · intro p hp
        exact h₂ ⟨p, hp⟩
  have hone : probability (fun U => (∃ q, bad₁ q U) ∨ (∃ p, bad₂ p U)) = 1 := by
    unfold probability
    simp only [hall, ↓reduceIte]
    exact expectation_const 1
  have hbound := probability_union_le
    (fun U => ∃ q, bad₁ q U) (fun U => ∃ p, bad₂ p U)
  rw [hone] at hbound
  have h₁ := probability_exists_le_sum bad₁
  have h₂ := probability_exists_le_sum bad₂
  linarith

/-- One trigger embedding simultaneously satisfies all nonempty-prefix
Hoeffding estimates and the small-intersection condition at every distinct
ordered pair.  The finite budget is completely explicit: concentration events
plus at most `N²` pair events must have total displayed bound below one. -/
theorem exists_jointTriggerEmbedding
    {α τ : Type*} [Fintype α] [DecidableEq α] [Fintype τ]
    (A : Finset α) {N w r : ℕ} (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hrw : r ≤ w)
    (Y : τ → Fin N → {V : Finset α // V ∈ A.powersetCard w} → ℝ)
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (h_bound : ∀ q i x, |Y q i x| ≤ D)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) +
      (N : ℝ) * N * ((w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r) < 1) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × τ, |centeredPrefixSum (Y q.2) q.1 U| < ε) ∧
        (∀ i j, i ≠ j → r ≤ ((U i).1 ∩ (U j).1).card → False) := by
  classical
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hwM
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  let B : ℝ := (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r
  let bad₁ : (Fin N × τ) → (Fin N → Ω) → Prop := fun q U =>
    ε ≤ |centeredPrefixSum (Y q.2) q.1 U|
  let bad₂ : (Fin N × Fin N) → (Fin N → Ω) → Prop := fun p U =>
    p.1 ≠ p.2 ∧ r ≤ ((U p.1).1 ∩ (U p.2).1).card
  have hconc : ∀ q : Fin N × τ, probability (bad₁ q) ≤
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by
    intro q
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (Y q.2) hD (h_bound q.2) (finPrefix q.1) hε
    simp only [bad₁, centeredPrefixSum]
    convert h using 1
    · unfold probability expectation
      congr 1
    · simp only [card_finPrefix]
  have hpair : ∀ p : Fin N × Fin N, probability (bad₂ p) ≤ B := by
    intro p
    by_cases hp : p.1 = p.2
    · have hzero : probability (bad₂ p) = 0 := by
        simp [bad₂, hp, probability, expectation]
      rw [hzero]
      dsimp [B]
      positivity
    · have h := probability_jointPair_large_intersection_le A hA hwM hrw p.1 p.2 hp
      obtain ⟨hΩ', h⟩ := h
      letI : Nonempty Ω := hΩ'
      simpa [bad₂, hp, B] using h
  have hconcSum : (∑ q, probability (bad₁ q)) ≤
      ∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) :=
    Finset.sum_le_sum (fun q _ => hconc q)
  have hpairSum : (∑ p, probability (bad₂ p)) ≤ (N : ℝ) * N * B := by
    have hP := Finset.sum_le_sum (fun p (_ : p ∈ Finset.univ) => hpair p)
    simpa [nsmul_eq_mul, mul_assoc] using hP
  have hsum : (∑ q, probability (bad₁ q)) + (∑ p, probability (bad₂ p)) < 1 := by
    apply (add_le_add hconcSum hpairSum).trans_lt
    simpa [B] using hbudget
  obtain ⟨U, hU₁, hU₂⟩ := exists_avoiding_two_families bad₁ bad₂ hsum
  refine ⟨U, ?_, ?_⟩
  · intro q
    exact lt_of_not_ge (hU₁ q)
  · intro i j hij hinter
    exact hU₂ (i, j) ⟨hij, hinter⟩

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- Conjoin a trigger with every displayed term of an arbitrary body DNF.
The union formula is valid even when trigger and body coordinates overlap. -/
def triggeredBodyTerms {n : ℕ} (U : Finset (Fin n))
    (body : List (Finset (Fin n))) : List (Finset (Fin n)) :=
  body.map (fun S => U ∪ S)

@[simp] theorem dnfEval_triggeredBodyTerms {n : ℕ} (U : Finset (Fin n))
    (body : List (Finset (Fin n))) :
    dnfEval (triggeredBodyTerms U body) =
      fun x => conjunction U x && dnfEval body x := by
  funext x
  exact dnfEval_map_union U body x

theorem dnfEval_triggeredBodyTerms_eq_true_implies_trigger {n : ℕ}
    (U : Finset (Fin n)) (body : List (Finset (Fin n))) (x : BooleanCube n)
    (h : dnfEval (triggeredBodyTerms U body) x = true) :
    conjunction U x = true := by
  have heq := dnfEval_map_union U body x
  change dnfEval (body.map (fun S => U ∪ S)) x = true at h
  rw [h] at heq
  cases hU : conjunction U x <;> simp [hU] at heq ⊢

@[simp] theorem dnfTermCount_triggeredBodyTerms {n : ℕ} (U : Finset (Fin n))
    (body : List (Finset (Fin n))) :
    dnfTermCount (triggeredBodyTerms U body) = dnfTermCount body := by
  simp [dnfTermCount, triggeredBodyTerms]

/-- The actual positive DNF formed by all triggered bodies on one common cube. -/
def jointTriggeredDnf {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) : List (Finset (Fin n)) :=
  physicalOrDnf (fun i => triggeredBodyTerms (U i) (body i))

/-- Evaluation of the joint displayed gate. -/
def jointTriggeredEval {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) : BooleanCube n → Bool :=
  physicalOrEval (fun i => triggeredBodyTerms (U i) (body i))

@[simp] theorem dnfEval_jointTriggeredDnf {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) :
    dnfEval (jointTriggeredDnf U body) = jointTriggeredEval U body := rfl

theorem jointTriggeredEval_monotone {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) :
    MonotoneBoolean (jointTriggeredEval U body) :=
  physicalOrEval_monotone _

@[simp] theorem dnfTermCount_jointTriggeredDnf {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n))) :
    dnfTermCount (jointTriggeredDnf U body) = ∑ i, dnfTermCount (body i) := by
  change dnfTermCount (physicalOrDnf (fun i => triggeredBodyTerms (U i) (body i))) = _
  rw [dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro i _
  simp [dnfTermCount, triggeredBodyTerms]

/-- The joint physical gate is the constituent OR of its triggered bodies. -/
theorem jointTriggeredEval_eq_constituentGate {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n))) :
    jointTriggeredEval U body = constituentGate
      (fun i => dnfEval (triggeredBodyTerms (U i) (body i))) Finset.univ := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [jointTriggeredEval, physicalOrEval_eq_true_iff]
  simp [constituentGate]

/-- B3 for the actual joint physical gate, using only the proved trigger
geometry.  No trigger/body or inter-body disjointness is assumed. -/
theorem expectation_abs_jointTriggeredSum_sub_gate_le
    {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) {w : ℕ}
    (hcard : ∀ i, (U i).card = w)
    (hinter : ∀ i j, i ≠ j → 4 * ((U i) ∩ (U j)).card < w) :
    expectation (fun x =>
      |constituentSum (fun i => dnfEval (triggeredBodyTerms (U i) (body i)))
          Finset.univ x - bit (jointTriggeredEval U body x)|) ≤
      ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  let E := fun i => dnfEval (triggeredBodyTerms (U i) (body i))
  have h := expectation_abs_triggeredSum_sub_or_le_card_mul_inv_two_pow
    E U Finset.univ (k := (7 * w + 3) / 4) (by
      intro i x hx
      exact dnfEval_triggeredBodyTerms_eq_true_implies_trigger (U i) (body i) x hx) (by
      intro p hp
      have hne := (Finset.mem_offDiag.mp hp).2.2
      exact ceil_seven_div_four_le_card_union_of_intersection_small
        (hcard p.1) (hcard p.2) (hinter p.1 p.2 hne))
  have hbit : ∀ x, bit (jointTriggeredEval U body x) = constituentOr E Finset.univ x := by
    intro x
    rw [← bit_constituentGate]
    rw [← jointTriggeredEval_eq_constituentGate U body]
  simpa only [hbit] using h

/-- The corresponding Walsh-coefficient error for the actual displayed gate. -/
theorem abs_walsh_jointTriggeredSum_sub_gate_le
    {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) {w : ℕ}
    (hcard : ∀ i, (U i).card = w)
    (hinter : ∀ i j, i ≠ j → 4 * ((U i) ∩ (U j)).card < w)
    (S : Finset (Fin n)) :
    |realWalshCoefficient
        (constituentSum (fun i => dnfEval (triggeredBodyTerms (U i) (body i)))
          Finset.univ) S -
      walshCoefficient (jointTriggeredEval U body) S| ≤
      ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  let E := fun i => dnfEval (triggeredBodyTerms (U i) (body i))
  have h := abs_realWalshCoefficient_triggeredSum_sub_gate_le_card_mul_inv_two_pow
    E U Finset.univ S (k := (7 * w + 3) / 4) (by
      intro i x hx
      exact dnfEval_triggeredBodyTerms_eq_true_implies_trigger (U i) (body i) x hx) (by
      intro p hp
      have hne := (Finset.mem_offDiag.mp hp).2.2
      exact ceil_seven_div_four_le_card_union_of_intersection_small
        (hcard p.1) (hcard p.2) (hinter p.1 p.2 hne))
  rw [jointTriggeredEval_eq_constituentGate U body]
  exact h

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- Central physical assembly: one actual common-cube embedding satisfies all
prefix estimates and gives the B3/Walsh errors for the displayed positive DNF.
The only remaining probabilistic input is the strict finite budget `hbudget`. -/
theorem exists_jointTriggeredPhysicalEmbedding
    {τ : Type*} [Fintype τ] {N n w : ℕ}
    (A : Finset (Fin n)) (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hrw : (w + 3) / 4 ≤ w)
    (Y : τ → Fin N → {V : Finset (Fin n) // V ∈ A.powersetCard w} → ℝ)
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (h_bound : ∀ q i x, |Y q i x| ≤ D)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) +
      (N : ℝ) * N *
        ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / A.card) ^ ((w + 3) / 4)) < 1)
    (body : Fin N → List (Finset (Fin n))) :
    let Ω := {V : Finset (Fin n) // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × τ, |centeredPrefixSum (Y q.2) q.1 U| < ε) ∧
        (∀ i j, i ≠ j → 4 * ((U i).1 ∩ (U j).1).card < w) ∧
        (expectation (fun x =>
          |constituentSum
              (fun i => dnfEval (triggeredBodyTerms (U i).1 (body i))) Finset.univ x -
            bit (jointTriggeredEval (fun i => (U i).1) body x)|) ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
        (∀ S : Finset (Fin n),
          |realWalshCoefficient
              (constituentSum
                (fun i => dnfEval (triggeredBodyTerms (U i).1 (body i))) Finset.univ) S -
            walshCoefficient (jointTriggeredEval (fun i => (U i).1) body) S| ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  classical
  let Ω := {V : Finset (Fin n) // V ∈ A.powersetCard w}
  obtain ⟨hΩ, U, hprefix, hpair⟩ := exists_jointTriggerEmbedding
    A hA hwM hrw Y hD hε h_bound hbudget
  letI : Nonempty Ω := hΩ
  have hsmall : ∀ i j, i ≠ j → ((U i).1 ∩ (U j).1).card < (w + 3) / 4 := by
    intro i j hij
    exact Nat.lt_of_not_ge (hpair i j hij)
  have hinter : ∀ i j, i ≠ j → 4 * ((U i).1 ∩ (U j).1).card < w := by
    intro i j hij
    have h := hsmall i j hij
    omega
  have hcard : ∀ i, ((U i).1).card = w := by
    intro i
    exact (Finset.mem_powersetCard.mp (U i).2).2
  exact ⟨hΩ, U, hprefix, hinter,
    expectation_abs_jointTriggeredSum_sub_gate_le (fun i => (U i).1) body hcard hinter,
    fun S => abs_walsh_jointTriggeredSum_sub_gate_le
      (fun i => (U i).1) body hcard hinter S⟩

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Triggering any body makes its fair firing probability at most the mass of
its trigger cylinder, with no disjointness assumption. -/
theorem probability_triggeredBody_le {n : ℕ} (U : Finset (Fin n))
    (body : List (Finset (Fin n))) :
    probability (fun x => dnfEval (triggeredBodyTerms U body) x = true) ≤
      (1 / 2 : ℝ) ^ U.card := by
  rw [← probability_trigger U]
  unfold probability
  apply expectation_mono
  intro x
  by_cases hfire : dnfEval (triggeredBodyTerms U body) x = true
  · have htrigger := dnfEval_triggeredBodyTerms_eq_true_implies_trigger U body x hfire
    simp [hfire, htrigger]
  · have hfalse : dnfEval (triggeredBodyTerms U body) x = false := by
      cases h : dnfEval (triggeredBodyTerms U body) x <;> simp_all
    simp [hfalse]
    split <;> norm_num

/-- A strict union bound on firing masses gives genuine positive rejection mass
for the actual displayed joint DNF. -/
theorem rejectionProbability_jointTriggered_pos_of_sum_lt_one
    {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n)))
    (hsum : (∑ i, (1 / 2 : ℝ) ^ (U i).card) < 1) :
    0 < rejectionProbability (jointTriggeredEval U body) := by
  have hb := (physicalOr_probability_bounds (α := (1 / 2 : ℝ))
    (terms := fun i => triggeredBodyTerms (U i) (body i)) (by norm_num) (by norm_num)).1
  simp_rw [biasedFiringProbability_half] at hb
  have hle : (∑ i, probability (fun x =>
      dnfEval (triggeredBodyTerms (U i) (body i)) x = true)) ≤
      ∑ i, (1 / 2 : ℝ) ^ (U i).card :=
    Finset.sum_le_sum (fun i _ => probability_triggeredBody_le (U i) (body i))
  have hfire : probability (fun x => jointTriggeredEval U body x = true) < 1 :=
    (hb.trans hle).trans_lt hsum
  have hsplit : probability (fun x => jointTriggeredEval U body x = true) +
      rejectionProbability (jointTriggeredEval U body) = 1 := by
    unfold rejectionProbability probability
    rw [← expectation_add]
    calc
      (expectation (fun a =>
        (if jointTriggeredEval U body a = true then (1 : ℝ) else 0) +
          if jointTriggeredEval U body a = false then 1 else 0)) =
        expectation (fun _ : BooleanCube n => (1 : ℝ)) := by
        congr 1
        funext x
        cases jointTriggeredEval U body x <;> simp
      _ = 1 := expectation_const 1
  nlinarith

end MonotoneDNF


==> anc/MonotoneDNF/JointTriggeredPowerRate.lean <==
module

public import MonotoneDNF.JointTriggeredTailStats

@[expose] public section

/-!
# General-order covariance for measured joint-triggered sources

The lower firing bracket is an explicit physical input.  Together with genuine
order-`s+1` contact and `ξ_w ≤ 2^(-w²)`, it yields the power rate required by
the canonical padded diagonal, on the scheduled source itself.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Finite arbitrary-order contact-to-overlap estimate for a joint-triggered gate. -/
theorem jointTriggeredRareGateData_overlap_le_power
    {M N J blocks s : ℕ} {α ξ : ℝ}
    (U : Fin N → Finset (Fin M)) (body : Fin N → List (Finset (Fin M)))
    (hc : ProductContact (jointTriggeredEval U body) (s + 1) α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (hq : 0 < probability (fun x : BooleanCube M => jointTriggeredEval U body x = false))
    (hm : 0 < M) (hblocks : 0 < blocks)
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), s + 2 ≤ j * M ∧ j ≤ blocks)
    (hBp : (blocks : ℝ) * biasedFiringProbability α (jointTriggeredEval U body) ≤ 1) :
    expectation (fun π : Layout blocks M => expectation (fun π' =>
      |vacancyOverlap (jointTriggeredEval U body) π π' -
        idealVacancyOverlap α (jointTriggeredEval U body) π|)) ≤
      powerOverlapMajorant (B := blocks) (J := J) (s := s)
        (jointTriggeredEval U body) (α := α) (ξ := ξ) := by
  apply expected_average_vacancyOverlap_error_le_of_conditional α _ hq
  intro π
  exact expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
    _ hc h0 h1 hξ0 hξ1 π hm hblocks hq (by
      intro j hj
      simpa only [show s + 1 + 1 = s + 2 by omega] using hJ j hj) hBp

/-- Actual joint-source overlap at the growing cutoff `J=w`. -/
theorem eventually_jointTriggeredRareGateData_overlap_le_powerEnvelope
    {M N : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (ξ : ℕ → ℝ) (s : ℕ)
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r)
    (hMlower : ∀ᶠ w : ℕ in atTop, s + 2 ≤ M w)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ [])
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2))
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) (s + 1)
        ((jointTriggeredRareGateData U body).alpha w) (ξ w)) :
    ∀ᶠ w : ℕ in atTop, (jointTriggeredRareGateData U body).overlapError w ≤
      2 / ((w + 1).factorial : ℝ) + ((w + 2 : ℕ) : ℝ) *
        powerErrorCap s w ((jointTriggeredRareGateData U body).blocks w)
          ((jointTriggeredRareGateData U body).m w) (ξ w)
          ((jointTriggeredRareGateData U body).firingProbability w)
          (rejectionProbability ((jointTriggeredRareGateData U body).gate w)) := by
  let G := jointTriggeredRareGateData U body
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w :=
    eventually_jointTriggeredRareGateData_firing_pos U body hbody
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) :=
    tendsto_jointTriggeredRareGateData_firing U body hN hcard
  have hpUpper : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w :=
    eventually_jointTriggeredRareGateData_firing_le U body hN hcard
  have hsmall : ∀ᶠ w : ℕ in atTop, G.firingProbability w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hBrange : ∀ᶠ w : ℕ in atTop, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w) := by
    filter_upwards [hsmall, hMpos] with w hsmallw hnw
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp hnw
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) hsmallw
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hbp : ∀ᶠ w : ℕ in atTop, biasedFiringProbability (G.alpha w) (G.gate w) ≤
      G.firingProbability w := by
    filter_upwards [hBrange] with w hrangew
    exact biasedFiringProbability_le_uniform hrangew.1.le hrangew.2.1 (dnfEval_monotone _)
  have hBp : ∀ᶠ w : ℕ in atTop, (G.blocks w : ℝ) * G.firingProbability w ≤ 1 := by
    filter_upwards [hpos] with w hpw
    exact rareBlockCount_mul_le_one hpw
  have hBlarge : ∀ᶠ w : ℕ in atTop, w + 2 ≤ G.blocks w :=
    eventually_width_add_two_le_rareBlockCount_of_eventually hpos hp0 hpUpper
  have hmReal : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) ≤ (w : ℝ) ^ r := by
    filter_upwards [hMle] with w hw
    exact_mod_cast hw
  have hmξ : Tendsto (fun w => ((w + 1 : ℕ) : ℝ) * (G.m w : ℝ) * ξ w)
      atTop (𝓝 0) := tendsto_succ_mul_dimension_mul_geomError G.m ξ r hξ0 hmReal hξ
  have hJM : ∀ᶠ w : ℕ in atTop, ((w + 1 : ℕ) : ℝ) * (G.m w : ℝ) * ξ w ≤ 1 :=
    (hmξ.eventually_lt_const (by norm_num : (0 : ℝ) < 1)).mono (fun _ h => h.le)
  have hξ1 : ∀ᶠ w : ℕ in atTop, ξ w ≤ 1 := by
    filter_upwards [hξ] with w hw
    exact hw.trans (pow_le_one₀ (by norm_num) (by norm_num))
  filter_upwards [hcontact, hJM, hξ1, hBlarge, hMpos, hMlower, hBrange, hbp, hBp,
    eventually_ge_atTop 1]
    with w hc hJMw hξ1w hBw hnw hmlow hrangew hbpw hBpw hw1
  have hblocks : 0 < G.blocks w := by omega
  have hJ : ∀ j ∈ Finset.Icc 1 (w + 1), s + 2 ≤ j * M w ∧ j ≤ G.blocks w := by
    intro j hj
    rcases Finset.mem_Icc.1 hj with ⟨hj1, hjJ⟩
    constructor
    · have hmul := Nat.mul_le_mul_right (M w) hj1
      omega
    · exact hjJ.trans (hBw.trans' (by omega))
  have hq : 0 < probability (fun x => G.gate w x = false) := by
    change 0 < rejectionProbability (G.gate w)
    linarith [hrangew.2.2]
  have hBbiased : (G.blocks w : ℝ) * biasedFiringProbability (G.alpha w) (G.gate w) ≤ 1 := by
    calc
      _ ≤ (G.blocks w : ℝ) * G.firingProbability w :=
        mul_le_mul_of_nonneg_left hbpw (Nat.cast_nonneg _)
      _ ≤ 1 := hBpw
  change expectation (fun π : Layout (G.blocks w) (M w) => expectation (fun π' =>
    |vacancyOverlap (jointTriggeredEval (U w) (body w)) π π' -
      idealVacancyOverlap (G.alpha w) (jointTriggeredEval (U w) (body w)) π|)) ≤ _
  have hover := jointTriggeredRareGateData_overlap_le_power (U w) (body w) hc
    hrangew.1.le (hrangew.2.1.trans (by norm_num)) (hξ0 w) hξ1w hq hnw hblocks hJ hBbiased
  exact hover.trans (powerOverlapMajorant_le_envelope hblocks hrangew.1.le
    (hrangew.2.1.trans (by norm_num)) (hξ0 w) hbpw hBpw hJMw)

/-- General-order power covariance for the actual measured joint-triggered
source.  No identification with any unweighted or unscheduled DNF is made. -/
theorem eventually_jointTriggeredRareGateData_sqrt_overlap_le
    {M N : ℕ → ℕ} {q r : ℕ} {a : ℝ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (ξ : ℕ → ℝ) (s : ℕ)
    (ha0 : 0 < a) (ha : 2 * a < ((s + 1 : ℕ) : ℝ))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r)
    (hMlower : ∀ᶠ w : ℕ in atTop, s + 2 ≤ M w)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ [])
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2))
    (hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (jointTriggeredRareGateData U body).firingProbability w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) (s + 1)
        ((jointTriggeredRareGateData U body).alpha w) (ξ w)) :
    ∀ᶠ w : ℕ in atTop,
      Real.sqrt ((jointTriggeredRareGateData U body).overlapError w) ≤
        ((jointTriggeredRareGateData U body).blocks w : ℝ) ^ (-a) := by
  let G := jointTriggeredRareGateData U body
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w :=
    eventually_jointTriggeredRareGateData_firing_pos U body hbody
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) :=
    tendsto_jointTriggeredRareGateData_firing U body hN hcard
  have hpUpper : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w :=
    eventually_jointTriggeredRareGateData_firing_le U body hN hcard
  have hpHalf : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤ 1 / 2 :=
    (hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))).mono
      (fun _ h => h.le)
  have hBp_lim : Tendsto (fun w => (G.blocks w : ℝ) * G.firingProbability w)
      atTop (𝓝 1) := tendsto_rareBlockCount_mul_of_eventually hpos hp0
  have hDen : ∀ᶠ w : ℕ in atTop,
      ((rejectionProbability (G.gate w) ^ G.blocks w)⁻¹ + 1) ≤ 5 := by
    simp only [rejectionProbability_eq_one_sub_uniformFiring]
    change ∀ᶠ w : ℕ in atTop, (((1 - G.firingProbability w) ^ G.blocks w)⁻¹ + 1) ≤ 5
    exact eventually_rejection_inv_add_one_le_five (B := G.blocks) (p := G.firingProbability)
      hpos hp0 hBp_lim
  have hmReal : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) ≤ (w : ℝ) ^ r := by
    filter_upwards [hMle] with w hw
    exact_mod_cast hw
  have henv := tendsto_powerOverlapEnvelope_normalized G.m G.firingProbability
    (fun w => rejectionProbability (G.gate w)) ξ s q r a ha
    (fun w => probability_nonneg _) hpos (fun w => probability_nonneg _)
    hξ0 hmReal hpUpper hpHalf hDen hξ
  have hB : Tendsto G.blocks atTop atTop := tendsto_rareBlockCount_of_eventually hpos hp0
  have hBpos : ∀ᶠ w : ℕ in atTop, 0 < (G.blocks w : ℝ) := by
    exact (tendsto_natCast_atTop_atTop.comp hB).eventually_gt_atTop 0
  have hBupper : ∀ᶠ w : ℕ in atTop, (G.blocks w : ℝ) ≤ (2 : ℝ) ^ w := by
    filter_upwards [hlower, hpos] with w hw hpw
    exact rareBlockCount_le_two_pow_of_lower hpw hw
  have henvRate : ∀ᶠ w : ℕ in atTop,
      (2 / ((w + 1).factorial : ℝ) + ((w + 2 : ℕ) : ℝ) *
        powerErrorCap s w (G.blocks w) (G.m w) (ξ w) (G.firingProbability w)
          (rejectionProbability (G.gate w))) ≤ (G.blocks w : ℝ) ^ (-2 * a) :=
    eventually_le_blocks_of_normalized_vanish ha0.le hBpos hBupper henv
  have hover := eventually_jointTriggeredRareGateData_overlap_le_powerEnvelope
    U body ξ s hN hcard hMpos hMle hMlower hbody hξ0 hξ hcontact
  filter_upwards [hover, henvRate, hBpos] with w hOver hRate hBw
  have htwo : G.overlapError w ≤ (G.blocks w : ℝ) ^ (-2 * a) := hOver.trans hRate
  calc
    Real.sqrt (G.overlapError w) ≤ Real.sqrt ((G.blocks w : ℝ) ^ (-2 * a)) :=
      Real.sqrt_le_sqrt htwo
    _ = (G.blocks w : ℝ) ^ (-a) := by
      rw [show -2 * a = (-a) * (2 : ℝ) by ring, Real.rpow_mul hBw.le]
      norm_num only [Real.rpow_two]
      exact Real.sqrt_sq (Real.rpow_pos_of_pos hBw _).le

end MonotoneDNF

#print axioms MonotoneDNF.jointTriggeredRareGateData_overlap_le_power
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_overlap_le_powerEnvelope
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_sqrt_overlap_le


==> anc/MonotoneDNF/JointTriggeredTailStats.lean <==
module

public import MonotoneDNF.ScheduledSourceTerminal

@[expose] public section

/-!
# Order-two tail statistics for measured joint-triggered sources

This file keeps the firing/contact requirements explicit and proves the actual
overlap limit by the fixed-cutoff factorial argument.  It does not use any
statement about the different unscheduled mixed-source family.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Measured overlap is nonnegative by definition. -/
theorem zero_le_jointTriggeredRareGateData_overlapError {M N : ℕ → ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w)))) (w : ℕ) :
    0 ≤ (jointTriggeredRareGateData U body).overlapError w := by
  exact expectation_nonneg (fun π => expectation_nonneg (fun π' => abs_nonneg _))

/-- Finite order-two contact-to-overlap estimate for the actual measured data. -/
theorem jointTriggeredRareGateData_overlap_le_orderTwo
    {M N J blocks : ℕ} {α ξ : ℝ}
    (U : Fin N → Finset (Fin M)) (body : Fin N → List (Finset (Fin M)))
    (hc : ProductContact (jointTriggeredEval U body) 2 α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (hq : 0 < probability (fun x : BooleanCube M => jointTriggeredEval U body x = false))
    (hm : 0 < M) (hblocks : 0 < blocks)
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), 3 ≤ j * M ∧ j ≤ blocks)
    (hBp : (blocks : ℝ) * biasedFiringProbability α (jointTriggeredEval U body) ≤ 1) :
    expectation (fun π : Layout blocks M => expectation (fun π' =>
      |vacancyOverlap (jointTriggeredEval U body) π π' -
        idealVacancyOverlap α (jointTriggeredEval U body) π|)) ≤
      orderTwoOverlapMajorant (B := blocks) (J := J)
        (jointTriggeredEval U body) (α := α) (ξ := ξ) := by
  apply expected_average_vacancyOverlap_error_le_of_conditional α _ hq
  intro π
  exact expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
    _ hc h0 h1 hξ0 hξ1 π hm hblocks hq hJ hBp

/-- The diagonal factorial-cutoff limit, stated for the actual measured joint
source rather than by referring to the unscheduled mixed-source data. -/
theorem tendsto_jointTriggeredRareGateData_overlapError_of_orderTwo
    {M N : ℕ → ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w)))) (ξ : ℕ → ℝ)
    (hbound : ∀ J, ∀ᶠ w : ℕ in atTop,
      (jointTriggeredRareGateData U body).overlapError w ≤
        orderTwoOverlapMajorant (B := (jointTriggeredRareGateData U body).blocks w)
          (J := J) ((jointTriggeredRareGateData U body).gate w)
          (α := (jointTriggeredRareGateData U body).alpha w) (ξ := ξ w))
    (hmajorant : ∀ J, Tendsto (fun w =>
      orderTwoOverlapMajorant (B := (jointTriggeredRareGateData U body).blocks w)
        (J := J) ((jointTriggeredRareGateData U body).gate w)
        (α := (jointTriggeredRareGateData U body).alpha w) (ξ := ξ w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ)))) :
    Tendsto (jointTriggeredRareGateData U body).overlapError atTop (𝓝 0) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  have hfac : Tendsto (fun J : ℕ => (J + 1).factorial) atTop atTop :=
    factorial_tendsto_atTop.comp (tendsto_add_atTop_nat 1)
  have hf : Tendsto (fun J : ℕ => (((J + 1).factorial : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp hfac
  obtain ⟨J, hJ⟩ := (hf.eventually_gt_atTop (4 / ε)).exists
  have hJpos : 0 < (((J + 1).factorial : ℕ) : ℝ) := by positivity
  have htail : 2 / (((J + 1).factorial : ℕ) : ℝ) < ε / 2 := by
    apply (div_lt_iff₀ hJpos).2
    have hmul := mul_lt_mul_of_pos_left hJ (half_pos hε)
    have hid : ε / 2 * (4 / ε) = 2 := by
      field_simp [ne_of_gt hε]
      ring
    nlinarith
  have hlimev : ∀ᶠ w : ℕ in atTop,
      orderTwoOverlapMajorant (B := (jointTriggeredRareGateData U body).blocks w)
        (J := J) ((jointTriggeredRareGateData U body).gate w)
        (α := (jointTriggeredRareGateData U body).alpha w) (ξ := ξ w) <
          2 / (((J + 1).factorial : ℕ) : ℝ) + ε / 2 :=
    (hmajorant J).eventually_lt_const (by linarith)
  have hev : ∀ᶠ w : ℕ in atTop,
      dist ((jointTriggeredRareGateData U body).overlapError w) 0 < ε := by
    filter_upwards [hlimev, hbound J] with w hw hb
    have hD0 := zero_le_jointTriggeredRareGateData_overlapError U body w
    rw [Real.dist_eq, sub_zero, abs_of_nonneg hD0]
    linarith
  obtain ⟨N₀, hN₀⟩ := mem_atTop_sets.1 hev
  exact ⟨N₀, fun n hn => hN₀ n hn⟩

/-- Actual tail statistics of a polynomial joint-triggered source from genuine
order-two contact.  Trigger cardinality/count, dimension and a nonempty body are
proved inputs; no unscheduled-source statistics are imported. -/
theorem jointTriggeredRareGateData_tailStats_of_orderTwo
    {M N : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMthree : ∀ᶠ w : ℕ in atTop, 3 ≤ M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ [])
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) 2
        ((jointTriggeredRareGateData U body).alpha w) ((1 / 2 : ℝ) ^ w)) :
    RareGateData.TailStats (jointTriggeredRareGateData U body) := by
  let G := jointTriggeredRareGateData U body
  let ξ : ℕ → ℝ := fun w => (1 / 2 : ℝ) ^ w
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w :=
    eventually_jointTriggeredRareGateData_firing_pos U body hbody
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) :=
    tendsto_jointTriggeredRareGateData_firing U body hN hcard
  have hsmall : ∀ᶠ w : ℕ in atTop, G.firingProbability w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hrange : ∀ᶠ w : ℕ in atTop, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w) := by
    filter_upwards [hsmall, hMpos] with w hsmallw hnw
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp hnw
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) hsmallw
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hready : ∀ᶠ w : ℕ in atTop,
      0 < G.firingProbability w ∧ G.firingProbability w < 1 / 2 ∧ 0 < G.m w := by
    filter_upwards [hpos, hsmall, hMpos] with w hpw hsmallw hnw
    exact ⟨hpw, hsmallw, hnw⟩
  obtain ⟨k, hk⟩ := eventually_atTop.1 hready
  let Gk := G.widthShift k
  let ξk : ℕ → ℝ := fun w => ξ (w + k)
  have hkready (w : ℕ) :
      0 < Gk.firingProbability w ∧ Gk.firingProbability w < 1 / 2 ∧ 0 < Gk.m w := by
    exact hk (w + k) (Nat.le_add_left k w)
  have hrangek : ∀ w, 0 < Gk.alpha w ∧ Gk.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (Gk.gate w) := by
    intro w
    let : Nonempty (Fin (Gk.m w)) := Fin.pos_iff_nonempty.mp (hkready w).2.2
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (Gk.gate w) by exact dnfEval_monotone _) (hkready w).2.1
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hposk : ∀ w, 0 < Gk.firingProbability w := fun w => (hkready w).1
  have hp0k : Tendsto Gk.firingProbability atTop (𝓝 0) :=
    hp0.comp (tendsto_add_atTop_nat k)
  have hBk : Tendsto Gk.blocks atTop atTop := tendsto_rareBlockCount hposk hp0k
  have hBpk : Tendsto (fun w => (Gk.blocks w : ℝ) * Gk.firingProbability w)
      atTop (𝓝 1) := tendsto_rareBlockCount_mul hposk hp0k
  have hm3p : Tendsto (fun w => (G.m w : ℝ) ^ 3 * G.firingProbability w)
      atTop (𝓝 0) := tendsto_jointTriggeredRareGateData_dimensionCube_mul_firing
        U body hN hcard hMle
  have hm3pk : Tendsto (fun w => (Gk.m w : ℝ) ^ 3 * Gk.firingProbability w)
      atTop (𝓝 0) := hm3p.comp (tendsto_add_atTop_nat k)
  have hmξ : Tendsto (fun w => (G.m w : ℝ) * ξ w) atTop (𝓝 0) :=
    tendsto_jointTriggeredRareGateData_dimension_mul_geom U body hMle
  have hmξk : Tendsto (fun w => (Gk.m w : ℝ) * ξk w) atTop (𝓝 0) :=
    hmξ.comp (tendsto_add_atTop_nat k)
  have hbpk : ∀ w, biasedFiringProbability (Gk.alpha w) (Gk.gate w) ≤
      Gk.firingProbability w := by
    intro w
    exact biasedFiringProbability_le_uniform (hrangek w).1.le (hrangek w).2.1
      (dnfEval_monotone _)
  have hmajorantk (J : ℕ) : Tendsto (fun w => orderTwoOverlapMajorant
      (B := Gk.blocks w) (J := J) (Gk.gate w) (α := Gk.alpha w) (ξ := ξk w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
    exact tendsto_orderTwoOverlapMajorant_of_cubic
      (fun w => (hrangek w).1.le)
      (fun w => (hrangek w).2.1.trans (by norm_num : (1 / 2 : ℝ) ≤ 1))
      (fun w => by dsimp [ξk, ξ]; positivity) hbpk hposk hp0k hBk
      (fun w => rareBlockCount_mul_le_one (hposk w)) hBpk hm3pk hmξk J
  have hmajorant : ∀ J : ℕ, Tendsto (fun w => orderTwoOverlapMajorant
      (B := G.blocks w) (J := J) (G.gate w) (α := G.alpha w) (ξ := ξ w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
    intro J
    apply (tendsto_add_atTop_iff_nat k).mp
    exact hmajorantk J
  have hB : Tendsto G.blocks atTop atTop := by
    apply (tendsto_add_atTop_iff_nat k).mp
    exact hBk
  have hξ1 : ∀ᶠ w : ℕ in atTop, ξ w ≤ 1 := by
    have hmul : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) * ξ w < 1 :=
      hmξ.eventually_lt_const (by norm_num)
    filter_upwards [hmul, hMpos] with w hw hnw
    have hm1 : (1 : ℝ) ≤ G.m w := by exact_mod_cast hnw
    have hle : ξ w ≤ (G.m w : ℝ) * ξ w := by
      calc
        ξ w = 1 * ξ w := by ring
        _ ≤ (G.m w : ℝ) * ξ w := by
          apply mul_le_mul_of_nonneg_right _ (by dsimp [ξ]; positivity)
          exact hm1
    linarith
  have hbound : ∀ J : ℕ, ∀ᶠ w : ℕ in atTop, G.overlapError w ≤
      orderTwoOverlapMajorant (B := G.blocks w) (J := J) (G.gate w)
        (α := G.alpha w) (ξ := ξ w) := by
    intro J
    filter_upwards [hcontact, hξ1, hB.eventually_gt_atTop 0,
      hB.eventually_ge_atTop (J + 1), hrange, hMpos, hMthree, hpos, eventually_ge_atTop 2]
      with w hc hxi hblocks hJB hrangew hnw hthreew hpw hw2
    have hbp : biasedFiringProbability (G.alpha w) (G.gate w) ≤ G.firingProbability w :=
      biasedFiringProbability_le_uniform hrangew.1.le hrangew.2.1 (dnfEval_monotone _)
    have hBp : (G.blocks w : ℝ) * biasedFiringProbability (G.alpha w) (G.gate w) ≤ 1 := by
      calc
        _ ≤ (G.blocks w : ℝ) * G.firingProbability w :=
          mul_le_mul_of_nonneg_left hbp (Nat.cast_nonneg _)
        _ ≤ 1 := rareBlockCount_mul_le_one hpw
    change expectation (fun π : Layout (G.blocks w) (M w) => expectation (fun π' =>
      |vacancyOverlap (jointTriggeredEval (U w) (body w)) π π' -
        idealVacancyOverlap (G.alpha w) (jointTriggeredEval (U w) (body w)) π|)) ≤ _
    apply jointTriggeredRareGateData_overlap_le_orderTwo (U w) (body w) hc
      hrangew.1.le (hrangew.2.1.trans (by norm_num : (1 / 2 : ℝ) ≤ 1))
      (by positivity) hxi
      (by change 0 < rejectionProbability (G.gate w); linarith [hrangew.2.2])
      hnw hblocks
    · intro j hj
      rcases Finset.mem_Icc.1 hj with ⟨hj1, hjJ⟩
      constructor
      · have hmul := Nat.mul_le_mul hj1 hthreew
        simpa using hmul
      · exact hjJ.trans hJB
    · exact hBp
  have hoverlapzero : Tendsto G.overlapError atTop (𝓝 0) := by
    exact tendsto_jointTriggeredRareGateData_overlapError_of_orderTwo U body ξ hbound hmajorant
  exact
    { firing_pos := hpos
      firing_zero := hp0
      alpha_nonneg := hrange.mono fun w hw => hw.1.le
      alpha_le_half := hrange.mono fun w hw => hw.2.1
      contact := tendsto_jointTriggeredRareGateData_natMul_contactDefect
        U body hN hcard hMpos hMle
      overlap := Eventually.of_forall fun w => le_rfl
      overlap_zero := hoverlapzero }

end MonotoneDNF

#print axioms MonotoneDNF.zero_le_jointTriggeredRareGateData_overlapError
#print axioms MonotoneDNF.jointTriggeredRareGateData_overlap_le_orderTwo
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_overlapError_of_orderTwo
#print axioms MonotoneDNF.jointTriggeredRareGateData_tailStats_of_orderTwo


==> anc/MonotoneDNF/LayoutInvariance.lean <==
module

public import MonotoneDNF.TargetOverlap

@[expose] public section

/-!
# Permutation invariance of shuffled layouts

The uniform distribution on inputs and on layouts is invariant under coordinate
relabelling.  This file proves the constant-row hypothesis used by the exact
overlap identities.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- Relabel the coordinates of an ambient cube. -/
def permuteInput {B m : ℕ} (τ : Fin (B * m) ≃ Fin (B * m))
    (x : BooleanCube (B * m)) : BooleanCube (B * m) :=
  fun k => x (τ k)

/-- Input relabelling as an equivalence of cubes. -/
def permuteInputEquiv {B m : ℕ} (τ : Fin (B * m) ≃ Fin (B * m)) :
    BooleanCube (B * m) ≃ BooleanCube (B * m) where
  toFun := permuteInput τ
  invFun := permuteInput τ.symm
  left_inv x := by funext k; simp [permuteInput]
  right_inv x := by funext k; simp [permuteInput]

@[simp] lemma blockInput_permuteInput {B m : ℕ} (π : Layout B m)
    (τ : Fin (B * m) ≃ Fin (B * m)) (x : BooleanCube (B * m)) (b : Fin B) :
    blockInput π (permuteInput τ x) b = blockInput (π.trans τ) x b := by
  funext j
  rfl

@[simp] lemma layoutVacancy_permuteInput {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (τ : Fin (B * m) ≃ Fin (B * m)) (x : BooleanCube (B * m)) :
    layoutVacancy gate π (permuteInput τ x) = layoutVacancy gate (π.trans τ) x := by
  simp [layoutVacancy, layoutFires]

/-- Right-composition of layouts by an ambient coordinate permutation. -/
def postcomposeLayout {B m : ℕ} (τ : Fin (B * m) ≃ Fin (B * m)) :
    Layout B m ≃ Layout B m where
  toFun π := π.trans τ
  invFun π := π.trans τ.symm
  left_inv π := by ext d; simp
  right_inv π := by ext d; simp

/-- The layout action used to compare two fixed old layouts. -/
def adaptedLayout {B m : ℕ} (π₁ π₂ : Layout B m) : Layout B m ≃ Layout B m :=
  postcomposeLayout (π₁.symm.trans π₂)

/-- Input relabelling converts overlap with one old layout into overlap with another. -/
theorem vacancyOverlap_adaptedLayout {B m : ℕ} (gate : BooleanCube m → Bool)
    (π₁ π₂ π' : Layout B m) :
    vacancyOverlap gate π₁ π' = vacancyOverlap gate π₂ (adaptedLayout π₁ π₂ π') := by
  let τ : Fin (B * m) ≃ Fin (B * m) := π₁.symm.trans π₂
  have hold : π₁.trans τ = π₂ := by
    ext d
    simp [τ]
  have hnew : π'.trans τ = adaptedLayout π₁ π₂ π' := by
    ext d
    simp [adaptedLayout, postcomposeLayout, τ]
  unfold vacancyOverlap correlation
  calc
    expectation (fun x => bit (layoutVacancy gate π₁ x) * bit (layoutVacancy gate π' x)) =
        expectation (fun x => bit (layoutVacancy gate π₁ (permuteInput τ x)) *
          bit (layoutVacancy gate π' (permuteInput τ x))) := by
      symm
      let f := fun x => bit (layoutVacancy gate π₁ x) * bit (layoutVacancy gate π' x)
      change expectation (fun x => f ((permuteInputEquiv τ) x)) = expectation f
      exact expectation_comp_equiv (permuteInputEquiv τ) f
    _ = expectation (fun x => bit (layoutVacancy gate π₂ x) *
          bit (layoutVacancy gate (adaptedLayout π₁ π₂ π') x)) := by
      congr 1
      funext x
      rw [layoutVacancy_permuteInput, layoutVacancy_permuteInput, hold, hnew]

/-- All rows of the vacancy-overlap matrix are equal. -/
theorem vacancyOverlap_rows_eq {B m : ℕ} (gate : BooleanCube m → Bool)
    (π₁ π₂ : Layout B m) :
    expectation (fun π' => vacancyOverlap gate π₁ π') =
      expectation (fun π'' => vacancyOverlap gate π₂ π'') := by
  calc
    expectation (fun π' => vacancyOverlap gate π₁ π') =
        expectation (fun π' => vacancyOverlap gate π₂ (adaptedLayout π₁ π₂ π')) := by
      congr 1
      funext π'
      exact vacancyOverlap_adaptedLayout gate π₁ π₂ π'
    _ = expectation (fun π'' => vacancyOverlap gate π₂ π'') :=
      expectation_comp_equiv (adaptedLayout π₁ π₂) _

lemma targetOverlap_vacancyTarget {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) :
    targetOverlap (vacancyTarget (B := B) gate) π π' = vacancyOverlap gate π π' := rfl

/-- The uniform prior on all layouts has constant overlap rows. -/
theorem hasConstantOverlapRows_vacancyTarget {B m : ℕ} (gate : BooleanCube m → Bool) :
    HasConstantOverlapRows (vacancyTarget (B := B) gate) := by
  intro π
  simp_rw [targetOverlap_vacancyTarget]
  calc
    expectation (fun π' => vacancyOverlap gate π π') =
        expectation (fun π' => vacancyOverlap gate (canonicalLayout B m) π') :=
      vacancyOverlap_rows_eq gate π (canonicalLayout B m)
    _ = expectation (fun _π : Layout B m =>
        expectation (fun π' => vacancyOverlap gate (canonicalLayout B m) π')) := by
      symm
      exact expectation_const _
    _ = averageTargetOverlap (vacancyTarget (B := B) gate) := by
      unfold averageTargetOverlap
      apply congrArg expectation
      funext π''
      simp only [targetOverlap_vacancyTarget]
      exact (vacancyOverlap_rows_eq gate π'' (canonicalLayout B m)).symm

end MonotoneDNF


==> anc/MonotoneDNF/MixedSourceGateAssembly.lean <==
module

public import MonotoneDNF.PhysicalMixedSourceGeometry
public import MonotoneDNF.PhysicalAvoidingSourceBudget
public import MonotoneDNF.PhysicalFiringThinning
public import MonotoneDNF.RareGateDiagonal

@[expose] public section

/-!
# Checked finite gate assemblies for the actual mixed source DNF

This private module keeps three scopes separate: exact displayed-term
accounting, capped-source firing/thinning asymptotics, and order-two product
contact/overlap.  It does not assert `RareGateData.Stats`: global positivity,
the product-contact premises, and overlap convergence are not supplied by
trigger geometry or by finite Fourier algebra.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section TermAccounting

variable (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
variable (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
variable (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
variable (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
  List (Finset (Fin (w ^ 2))))

/-- The actual mixed DNF has exactly the sum of its constituent displayed
body lengths.  Adding a trigger to every clause does not change the count. -/
theorem dnfTermCount_mixedAppendedSourceDnf :
    dnfTermCount (mixedAppendedSourceDnf R t w ρ M A U P B) =
      ∑ i, (mixedAppendedSourceBody R t w ρ M P B i).length := by
  rw [mixedAppendedSourceDnf, dnfTermCount_jointTriggeredDnf]
  rfl

/-- Exact term split across the actual generic/anchored source equivalence.
No asymptotic bound or unit-count approximation is used. -/
theorem dnfTermCount_mixedAppendedSourceDnf_eq_split :
    dnfTermCount (mixedAppendedSourceDnf R t w ρ M A U P B) =
      (∑ g, (P g).length) +
        ∑ a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ),
          (B (sourceAnchoredUnitIndexEquiv t w ρ a).2
            (sourceAnchoredUnitIndexEquiv t w ρ a).1.1
            (sourceAnchoredUnitIndexEquiv t w ρ a).1.2).length := by
  rw [dnfTermCount_mixedAppendedSourceDnf]
  let e := sourceUnitIndexEquiv R t w ρ
  let c : Fin (sourceGenericUnitCount R t w) ⊕
      Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ) → ℕ :=
    Sum.elim (fun g => (P g).length)
      (fun a => (B (sourceAnchoredUnitIndexEquiv t w ρ a).2
        (sourceAnchoredUnitIndexEquiv t w ρ a).1.1
        (sourceAnchoredUnitIndexEquiv t w ρ a).1.2).length)
  calc
    (∑ i, (mixedAppendedSourceBody R t w ρ M P B i).length) =
        ∑ i, c (e i) := by
      apply Finset.sum_congr rfl
      intro i _hi
      obtain ⟨z, rfl⟩ := e.symm.surjective i
      have he : e (e.symm z) = z := e.apply_symm_apply z
      cases z with
      | inl g =>
          unfold mixedAppendedSourceBody
          rw [he]
          simp [c, embedFirstBody]
      | inr a =>
          unfold mixedAppendedSourceBody
          rw [he]
          simp [c, embedLastBody]
    _ = ∑ z, c z := Equiv.sum_comp e c
    _ = _ := Fintype.sum_sum_type c

/-- Canonical all-sign packet bodies have a cost-safe displayed-length bound.
The exact generic lengths remain visible; the anchored part pays at most
`2^t` clauses for each sign/superlevel unit. -/
theorem dnfTermCount_mixedAppendedSourceDnf_canonical_le :
    dnfTermCount (mixedAppendedSourceDnf R t w ρ M A U P
      (canonicalAnchorPacketBodies t A)) ≤
      (∑ g, (P g).length) +
        sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t := by
  rw [dnfTermCount_mixedAppendedSourceDnf_eq_split]
  apply add_le_add_right
  calc
    (∑ a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ),
        (canonicalAnchorPacketBodies t A
          (sourceAnchoredUnitIndexEquiv t w ρ a).2
          (sourceAnchoredUnitIndexEquiv t w ρ a).1.1
          (sourceAnchoredUnitIndexEquiv t w ρ a).1.2).length) ≤
        ∑ _a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ), 2 ^ t := by
      apply Finset.sum_le_sum
      intro a _ha
      let z := sourceAnchoredUnitIndexEquiv t w ρ a
      have hlen : (canonicalAnchorPacketBodies t A z.2 z.1.1 z.1.2).length ≤
          2 ^ (A z.2).1.card := by
        exact anchorSuperlevelBody_length_le t (sourceSign_spec z.1.1)
          (A z.2).1 (z.1.2.val + 1)
      exact hlen.trans (Nat.pow_le_pow_right (by omega) (A z.2).2)
    _ = sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t := by simp

end TermAccounting

/-- A variable number of jointly triggered units, eventually capped by a fixed
polynomial, still has vanishing fair firing probability.  The exact index type
`Fin (N w)` is retained; no padding of the source index set is used. -/
theorem tendsto_jointTriggered_probability_of_le_pow
    {M N : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hcap : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w) :
    Tendsto (fun w : ℕ =>
      probability (fun x => jointTriggeredEval (U w) (body w) x = true))
      atTop (𝓝 0) := by
  have hmain := tendsto_triggerBudgetScale_pow q
  apply squeeze_zero'
    (Eventually.of_forall (fun w => probability_nonneg _)) _ hmain
  filter_upwards [hcap, hcard] with w hNw hc
  calc
    probability (fun x => jointTriggeredEval (U w) (body w) x = true) ≤
        triggerBudgetScale (N w) w :=
      jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hc
    _ ≤ triggerBudgetScale (w ^ q) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hNw) (by positivity)

section MixedSourceFiring

variable (R t : ℕ) (ρ : ℕ → ℝ)
variable (M : ℕ → ℕ)
variable (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (P : ∀ w, Fin (sourceGenericUnitCount R t w) →
  List (Finset (Fin (M w))))
variable (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))

/-- Fair firing of the actual mixed appended source DNFs tends to zero.
The source count is the full generic-plus-anchored count, capped by the public
`sourceUnitExponent`; the trigger width is exactly `w`. -/
theorem tendsto_mixedAppendedSource_firingProbability (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    Tendsto (fun w : ℕ => probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
        true)) atTop (𝓝 0) := by
  change Tendsto (fun w : ℕ => probability (fun x =>
    jointTriggeredEval
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w)) x = true)) atTop (𝓝 0)
  apply tendsto_jointTriggered_probability_of_le_pow
  · exact eventually_sourceTriggerUnitCount_le R t ρ hρ
  · exact Eventually.of_forall (fun w i =>
      card_separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i)

/-- Eventual firing positivity from an actually nonempty constituent body.
No lower-bound on firing size and no small-intersection hypothesis is hidden
in this statement. -/
theorem eventually_mixedAppendedSource_firing_pos_of_nonempty
    (hbody : ∀ᶠ w : ℕ in atTop,
      ∃ i, mixedAppendedSourceBody R t w ρ (M w) (P w) (B w) i ≠ []) :
    ∀ᶠ w : ℕ in atTop, 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
        true) := by
  filter_upwards [hbody] with w hw
  obtain ⟨i, hi⟩ := hw
  exact jointTriggered_probability_pos_of_nonempty
    (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i)
    (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w)) hi

/-- A nonempty generic pool body supplies the positivity witness through the
literal generic-unit embedding.  Empty generic families make no such claim. -/
theorem eventually_mixedAppendedSource_firing_pos_of_generic_nonempty
    (hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ []) :
    ∀ᶠ w : ℕ in atTop, 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
        true) := by
  apply eventually_mixedAppendedSource_firing_pos_of_nonempty
  filter_upwards [hP] with w hw
  obtain ⟨g, hg⟩ := hw
  refine ⟨genericSourceUnit R t w ρ g, ?_⟩
  rw [mixedAppendedSourceBody_generic]
  simp [embedFirstBody, hg]

/-- Dimension-weighted contact for the actual mixed source family.  The only
size hypothesis is a fixed polynomial cap on the full input dimension.  The
proof's explicit upper envelope is `w^(r+sourceUnitExponent t) * 2^(-w)`. -/
theorem tendsto_mixedAppendedSource_natMul_contactDefect
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r) :
    Tendsto (fun w : ℕ => ((M w + w ^ 2 : ℕ) : ℝ) *
      (1 / 2 - (1 + physicalContactBias
        (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))) /
          2)) atTop (𝓝 0) := by
  let N : ℕ → ℕ := fun w => sourceTriggerUnitCount R t w (w ^ 2) ρ
  let n : ℕ → ℕ := fun w => M w + w ^ 2
  let gate : ∀ w, BooleanCube (n w) → Bool := fun w =>
    dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w))
  let α : ℕ → ℝ := fun w => (1 + physicalContactBias (gate w)) / 2
  let p : ℕ → ℝ := fun w => probability (fun x => gate w x = true)
  change Tendsto (fun w => (n w : ℝ) * (1 / 2 - α w)) atTop (𝓝 0)
  have hp : Tendsto p atTop (𝓝 0) := by
    dsimp [p, gate]
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hpHalf : ∀ᶠ w : ℕ in atTop, p w < 1 / 2 :=
    hp.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hd : ∀ᶠ w : ℕ in atTop, 0 ≤ 1 / 2 - α w ∧
      1 / 2 - α w ≤ p w := by
    filter_upwards [hpHalf, eventually_ge_atTop 1] with w hw hw1
    have hn : 0 < n w := by
      dsimp [n]
      have hw2 : 0 < w ^ 2 := Nat.pow_pos (by omega)
      omega
    let : Nonempty (Fin (n w)) := Fin.pos_iff_nonempty.mp hn
    exact physicalContact_half_sub_alpha_nonneg_and_le
      (show MonotoneBoolean (gate w) by dsimp [gate]; exact dnfEval_monotone _) hw
  have hcap : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ sourceUnitExponent t := by
    exact eventually_sourceTriggerUnitCount_le R t ρ hρ
  have hmain : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (r + sourceUnitExponent t) * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one
      (r + sourceUnitExponent t) (by norm_num)
  apply squeeze_zero'
  · filter_upwards [hd] with w hw
    exact mul_nonneg (Nat.cast_nonneg _) hw.1
  · filter_upwards [hd, hcap, hMle] with w hdw hNw hnw
    have hpTrigger : p w ≤ triggerBudgetScale (N w) w := by
      change probability (fun x =>
        jointTriggeredEval
          (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
            (U w) i)
          (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w)) x = true) ≤ _
      apply jointTriggered_probability_le_triggerBudgetScale
      intro i
      exact card_separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i
    have hbudget : triggerBudgetScale (N w) w ≤
        triggerBudgetScale (w ^ sourceUnitExponent t) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hNw) (by positivity)
    calc
      (n w : ℝ) * (1 / 2 - α w) ≤ (n w : ℝ) * p w :=
        mul_le_mul_of_nonneg_left hdw.2 (Nat.cast_nonneg _)
      _ ≤ ((w ^ r : ℕ) : ℝ) * p w :=
        mul_le_mul_of_nonneg_right (by exact_mod_cast hnw) (probability_nonneg _)
      _ ≤ ((w ^ r : ℕ) : ℝ) * triggerBudgetScale (N w) w :=
        mul_le_mul_of_nonneg_left hpTrigger (by positivity)
      _ ≤ ((w ^ r : ℕ) : ℝ) * triggerBudgetScale (w ^ sourceUnitExponent t) w :=
        mul_le_mul_of_nonneg_left hbudget (by positivity)
      _ = (w : ℝ) ^ (r + sourceUnitExponent t) * (1 / 2 : ℝ) ^ w := by
        simp only [triggerBudgetScale, Nat.cast_pow, pow_add]
        ring
  · exact hmain

/-- Complete thinning limit for the actual mixed source DNFs, under a fixed
polynomial input-dimension cap and an eventual nonempty generic body.  This
is the varying-dimension product-law limit only; it is not product contact or
joint-layout overlap control. -/
theorem tendsto_mixedAppendedSource_biasedFiringRatio
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ []) :
    Tendsto (fun w : ℕ => biasedFiringProbability
      ((1 + physicalContactBias
        (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))) /
          2)
      (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w))) /
      probability (fun x =>
        dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
          true)) atTop (𝓝 1) := by
  let n : ℕ → ℕ := fun w => M w + w ^ 2
  let gate : ∀ w, BooleanCube (n w) → Bool := fun w =>
    dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w))
  let α : ℕ → ℝ := fun w => (1 + physicalContactBias (gate w)) / 2
  let p : ℕ → ℝ := fun w => probability (fun x => gate w x = true)
  change Tendsto (fun w => biasedFiringProbability (α w) (gate w) / p w)
    atTop (𝓝 1)
  have hp : Tendsto p atTop (𝓝 0) := by
    dsimp [p, gate]
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hpHalf : ∀ᶠ w : ℕ in atTop, p w < 1 / 2 :=
    hp.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < p w := by
    dsimp [p, gate]
    exact eventually_mixedAppendedSource_firing_pos_of_generic_nonempty
      R t ρ M A U P B hP
  have hrange : ∀ᶠ w : ℕ in atTop, 0 < α w ∧ α w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (gate w) := by
    filter_upwards [hpHalf, eventually_ge_atTop 1] with w hw hw1
    have hn : 0 < n w := by
      dsimp [n]
      have hw2 : 0 < w ^ 2 := Nat.pow_pos (by omega)
      omega
    let : Nonempty (Fin (n w)) := Fin.pos_iff_nonempty.mp hn
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (gate w) by dsimp [gate]; exact dnfEval_monotone _) hw
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  apply tendsto_biasedFiringProbability_div_uniform_varying_of_eventually
  · exact hrange.mono (fun w hw => hw.1.le)
  · exact hrange.mono (fun w hw => hw.2.1)
  · exact fun w => by dsimp [gate]; exact dnfEval_monotone _
  · exact hpos
  · exact tendsto_mixedAppendedSource_natMul_contactDefect
      R t ρ M A U P B hρ hMle

end MixedSourceFiring

/-- The order-two cutoff majorant.  In particular, the bad-tuple factor is
`B * choose m 3 * (j/B)^3`; it is not the order-one quadratic factor. -/
noncomputable def orderTwoOverlapMajorant {B m J : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool) : ℝ :=
  2 / ((J + 1).factorial : ℝ) +
    (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
      factorialTupleErrorBound (B := B) (t := 2) α ξ gate j) +
    (B.choose (J + 1) : ℝ) *
      factorialTupleErrorBound (B := B) (t := 2) α ξ gate (J + 1)

/-- Definitional expansion of the order-two tuple error, recording both the
product-contact amplification and the cubic pairwise-geometry correction. -/
theorem factorialTupleErrorBound_two {B m : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool) (j : ℕ) :
    factorialTupleErrorBound (B := B) (t := 2) α ξ gate j =
      ((1 + ξ) ^ (j * m) - 1) * biasedFiringProbability α gate ^ j +
        ((B : ℝ) * (m.choose 3 : ℝ) * ((j : ℝ) / B) ^ 3) *
          (probability (fun x => gate x = true) ^ j /
              rejectionProbability gate ^ B + biasedFiringProbability α gate ^ j) := by
  rfl

section OrderTwoContact

variable (R t w blocks J : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
variable (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
variable (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
variable (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
  List (Finset (Fin (w ^ 2))))
variable {α ξ : ℝ}

/-- Exact term count after shuffling the actual mixed source DNF on a layout.
The ambient input dimension is definitionally `blocks * (M + w^2)`. -/
theorem dnfTermCount_layoutDnf_mixedAppendedSourceDnf
    (π : Layout blocks (M + w ^ 2)) :
    dnfTermCount (layoutDnf π (mixedAppendedSourceDnf R t w ρ M A U P B)) =
      blocks * ∑ i, (mixedAppendedSourceBody R t w ρ M P B i).length := by
  rw [dnfTermCount_layoutDnf, dnfTermCount_mixedAppendedSourceDnf]

/-- Exact trace identity for the firing family obtained from the actual mixed
DNF.  The overlap is the actual vacancy overlap on the same layout space. -/
theorem targetTrace_mixedAppendedSource :
    targetTrace (firingTarget (B := blocks)
      (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B))) =
      rejectionProbability (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) ^ blocks -
        averageTargetOverlap (vacancyTarget (B := blocks)
          (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B))) := by
  rw [targetTrace_firingTarget, targetTrace_vacancy_eq_rejection_pow_sub_averageOverlap]

/-- Finite order-two contact-to-overlap assembly for the actual mixed source
DNF.  Every remaining hypothesis is finite and explicit.  No convergence of
the displayed majorant is asserted here. -/
theorem mixedAppendedSource_overlap_le_orderTwo
    (hc : ProductContact (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) 2 α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (hq : 0 < probability (fun x : BooleanCube (M + w ^ 2) =>
      dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B) x = false))
    (hm : 0 < M + w ^ 2) (hblocks : 0 < blocks)
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), 3 ≤ j * (M + w ^ 2) ∧ j ≤ blocks)
    (hBp : (blocks : ℝ) * biasedFiringProbability α
      (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) ≤ 1) :
    expectation (fun π : Layout blocks (M + w ^ 2) =>
      expectation (fun π' =>
        |vacancyOverlap (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) π π' -
          idealVacancyOverlap α
            (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) π|)) ≤
      orderTwoOverlapMajorant (B := blocks) (J := J)
        (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) (α := α) (ξ := ξ) := by
  apply expected_average_vacancyOverlap_error_le_of_conditional α _ hq
  intro π
  exact expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
    _ hc h0 h1 hξ0 hξ1 π hm hblocks hq hJ hBp

/-- The same finite order-two estimate gives covariance of the actual firing
family with square-root normalization.  This is a finite covariance bound,
not the trace limit and not an `overlap_zero` proof. -/
theorem boundedCovariance_mixedAppendedSource_sqrt_orderTwo
    (hc : ProductContact (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) 2 α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (hq : 0 < probability (fun x : BooleanCube (M + w ^ 2) =>
      dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B) x = false))
    (hm : 0 < M + w ^ 2) (hblocks : 0 < blocks)
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), 3 ≤ j * (M + w ^ 2) ∧ j ≤ blocks)
    (hBp : (blocks : ℝ) * biasedFiringProbability α
      (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) ≤ 1) :
    BoundedCovariance (firingTarget (B := blocks)
      (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)))
      (Real.sqrt (orderTwoOverlapMajorant (B := blocks) (J := J)
        (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) (α := α) (ξ := ξ))) := by
  apply boundedCovariance_firingTarget_sqrt_of_overlap_error h0 h1
  exact mixedAppendedSource_overlap_le_orderTwo
    R t w blocks J ρ M A U P B hc h0 h1 hξ0 hξ1 hq hm hblocks hJ hBp

end OrderTwoContact

end MonotoneDNF

#print axioms MonotoneDNF.dnfTermCount_mixedAppendedSourceDnf
#print axioms MonotoneDNF.dnfTermCount_mixedAppendedSourceDnf_eq_split
#print axioms MonotoneDNF.dnfTermCount_mixedAppendedSourceDnf_canonical_le
#print axioms MonotoneDNF.tendsto_jointTriggered_probability_of_le_pow
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_firingProbability
#print axioms MonotoneDNF.eventually_mixedAppendedSource_firing_pos_of_nonempty
#print axioms MonotoneDNF.eventually_mixedAppendedSource_firing_pos_of_generic_nonempty
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_natMul_contactDefect
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_biasedFiringRatio
#print axioms MonotoneDNF.factorialTupleErrorBound_two
#print axioms MonotoneDNF.dnfTermCount_layoutDnf_mixedAppendedSourceDnf
#print axioms MonotoneDNF.targetTrace_mixedAppendedSource
#print axioms MonotoneDNF.mixedAppendedSource_overlap_le_orderTwo
#print axioms MonotoneDNF.boundedCovariance_mixedAppendedSource_sqrt_orderTwo


==> anc/MonotoneDNF/MixedSourceOrderTwoLimits.lean <==
module

public import MonotoneDNF.MixedSourceRareGateStats

@[expose] public section

/-!
# Fixed-cutoff order-two majorant limits for the actual mixed source

The only new analytic rate needed beyond the public firing and thinning
limits is `m_w * ξ_w → 0`.  Under that rate, every fixed-index term in
`orderTwoOverlapMajorant`, after multiplication by its binomial coefficient,
tends to zero.  This file does not construct order-two product contact.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The floor normalization used for rare blocks is at most one even before
passing to its limit. -/
theorem rareBlockCount_mul_le_one {p : ℝ} (hp : 0 < p) :
    (rareBlockCount p : ℝ) * p ≤ 1 := by
  have hfloor : (rareBlockCount p : ℝ) ≤ p⁻¹ :=
    Nat.floor_le (inv_nonneg.2 hp.le)
  have hmul := mul_le_mul_of_nonneg_right hfloor hp.le
  rwa [inv_mul_cancel₀ (ne_of_gt hp)] at hmul

/-- A nonnegative, variable-exponent power tends to one when the exponent
times the additive perturbation tends to zero. -/
theorem tendsto_one_add_pow_sub_one_of_mul_zero
    {n : ℕ → ℕ} {ξ : ℕ → ℝ}
    (hξ : ∀ w, 0 ≤ ξ w)
    (h : Tendsto (fun w => (n w : ℝ) * ξ w) atTop (𝓝 0)) :
    Tendsto (fun w => (1 + ξ w) ^ n w - 1) atTop (𝓝 0) := by
  have hexp : Tendsto (fun w => Real.exp ((n w : ℝ) * ξ w) - 1)
      atTop (𝓝 0) := by
    simpa using (Real.tendsto_exp_nhds_zero_nhds_one.comp h).sub_const 1
  apply squeeze_zero'
  · filter_upwards with w
    exact sub_nonneg.2 (one_le_pow₀ (by linarith [hξ w]))
  · filter_upwards with w
    calc
      (1 + ξ w) ^ n w - 1 ≤ (Real.exp (ξ w)) ^ n w - 1 := by
        apply sub_le_sub_right
        exact pow_le_pow_left₀ (by linarith [hξ w])
          (by simpa [add_comm] using Real.add_one_le_exp (ξ w)) _
      _ = Real.exp ((n w : ℝ) * ξ w) - 1 := by rw [Real.exp_nat_mul]
  · exact hexp

section FixedIndex

variable {B m : ℕ → ℕ} {α ξ : ℕ → ℝ}
variable {gate : ∀ w, BooleanCube (m w) → Bool}

/-- The product-contact amplification part of one fixed order-two
factorial-moment term vanishes after tuple summation. -/
theorem tendsto_choose_mul_orderTwo_contactError
    (hα0 : ∀ w, 0 ≤ α w) (hα1 : ∀ w, α w ≤ 1)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hbp : ∀ w, biasedFiringProbability (α w) (gate w) ≤
      probability (fun x => gate w x = true))
    (hBp : ∀ w, (B w : ℝ) * probability (fun x => gate w x = true) ≤ 1)
    (hmξ : Tendsto (fun w => (m w : ℝ) * ξ w) atTop (𝓝 0))
    (j : ℕ) :
    Tendsto (fun w => ((B w).choose j : ℝ) *
      (((1 + ξ w) ^ (j * m w) - 1) *
        biasedFiringProbability (α w) (gate w) ^ j)) atTop (𝓝 0) := by
  let p : ℕ → ℝ := fun w => probability (fun x => gate w x = true)
  let b : ℕ → ℝ := fun w => biasedFiringProbability (α w) (gate w)
  let a : ℕ → ℝ := fun w => (1 + ξ w) ^ (j * m w) - 1
  have ha : Tendsto a atTop (𝓝 0) := by
    have hj : Tendsto (fun w => ((j * m w : ℕ) : ℝ) * ξ w) atTop (𝓝 0) := by
      have h := hmξ.const_mul (j : ℝ)
      convert h using 1
      · funext w
        push_cast
        ring
      · simp
    exact tendsto_one_add_pow_sub_one_of_mul_zero hξ0 hj
  have hupper : Tendsto (fun w => (1 / (j.factorial : ℝ)) * a w)
      atTop (𝓝 0) := by simpa using ha.const_mul (1 / (j.factorial : ℝ))
  apply squeeze_zero'
  · filter_upwards with w
    have hb0 : 0 ≤ b w := biasedFiringProbability_nonneg (hα0 w) (hα1 w) _
    have ha0 : 0 ≤ a w := sub_nonneg.2 (one_le_pow₀ (by linarith [hξ0 w]))
    exact mul_nonneg (Nat.cast_nonneg _) (mul_nonneg ha0 (pow_nonneg hb0 _))
  · filter_upwards with w
    have hb0 : 0 ≤ b w := biasedFiringProbability_nonneg (hα0 w) (hα1 w) _
    have hp0 : 0 ≤ p w := probability_nonneg _
    have ha0 : 0 ≤ a w := sub_nonneg.2 (one_le_pow₀ (by linarith [hξ0 w]))
    have hpow : b w ^ j ≤ p w ^ j := pow_le_pow_left₀ hb0 (hbp w) _
    have hchoose : (((B w).choose j : ℕ) : ℝ) ≤
        (B w : ℝ) ^ j / (j.factorial : ℝ) := Nat.choose_le_pow_div _ _
    have hprod : ((B w).choose j : ℝ) * b w ^ j ≤
        ((B w : ℝ) ^ j / (j.factorial : ℝ)) * p w ^ j :=
      mul_le_mul hchoose hpow (pow_nonneg hb0 _) (by positivity)
    have hBp0 : 0 ≤ (B w : ℝ) * p w := mul_nonneg (Nat.cast_nonneg _) hp0
    have hnorm : ((B w : ℝ) * p w) ^ j / (j.factorial : ℝ) ≤
        1 / (j.factorial : ℝ) := by
      apply div_le_div_of_nonneg_right _ (by positivity)
      simpa using pow_le_one₀ hBp0 (hBp w) (n := j)
    change ((B w).choose j : ℝ) * (a w * b w ^ j) ≤ _
    calc
      ((B w).choose j : ℝ) * (a w * b w ^ j) =
          a w * (((B w).choose j : ℝ) * b w ^ j) := by ring
      _ ≤ a w * (((B w : ℝ) ^ j / (j.factorial : ℝ)) * p w ^ j) :=
        mul_le_mul_of_nonneg_left hprod ha0
      _ = (((B w : ℝ) * p w) ^ j / (j.factorial : ℝ)) * a w := by
        rw [mul_pow]
        ring
      _ ≤ (1 / (j.factorial : ℝ)) * a w :=
        mul_le_mul_of_nonneg_right hnorm ha0
  · exact hupper

/-- Scalar envelope for the bad-tuple part at index `k+1`. -/
noncomputable def orderTwoBadMajorant (k B m : ℕ) (p q : ℝ) : ℝ :=
  (((k + 1 : ℕ) : ℝ) ^ 3 / (((k + 1 : ℕ).factorial : ℕ) : ℝ)) *
    (((m : ℝ) ^ 3 * p / (B : ℝ)) * ((B : ℝ) * p) ^ k *
      ((q ^ B)⁻¹ + 1))

/-- Finite tuple-summed bound for the bad-tuple part at index `k+1`. -/
theorem choose_mul_orderTwo_bad_le
    {B m : ℕ} {α : ℝ} {gate : BooleanCube m → Bool}
    (hB : 0 < B) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hbp : biasedFiringProbability α gate ≤
      probability (fun x => gate x = true)) (k : ℕ) :
    (B.choose (k + 1) : ℝ) *
      (((B : ℝ) * (m.choose 3 : ℝ) *
          (((k + 1 : ℕ) : ℝ) / (B : ℝ)) ^ 3) *
        (probability (fun x => gate x = true) ^ (k + 1) /
            rejectionProbability gate ^ B +
          biasedFiringProbability α gate ^ (k + 1))) ≤
      orderTwoBadMajorant k B m
        (probability (fun x => gate x = true)) (rejectionProbability gate) := by
  let p : ℝ := probability (fun x => gate x = true)
  let q : ℝ := rejectionProbability gate
  let b : ℝ := biasedFiringProbability α gate
  let j : ℕ := k + 1
  have hp0 : 0 ≤ p := probability_nonneg _
  have hq0 : 0 ≤ q := probability_nonneg _
  have hb0 : 0 ≤ b := biasedFiringProbability_nonneg hα0 hα1 gate
  have hbpow : b ^ j ≤ p ^ j := pow_le_pow_left₀ hb0 hbp _
  have hsum : p ^ j / q ^ B + b ^ j ≤ p ^ j / q ^ B + p ^ j :=
    add_le_add (le_refl _) hbpow
  have hsum0 : 0 ≤ p ^ j / q ^ B + b ^ j := by positivity
  have hsumNew0 : 0 ≤ p ^ j / q ^ B + p ^ j := by positivity
  have hmchoose : ((m.choose 3 : ℕ) : ℝ) ≤ (m : ℝ) ^ 3 := by
    exact_mod_cast Nat.choose_le_pow m 3
  have hgeom0 : 0 ≤ (B : ℝ) * (m.choose 3 : ℝ) * ((j : ℝ) / (B : ℝ)) ^ 3 := by
    positivity
  have hgeomNew0 : 0 ≤ (B : ℝ) * (m : ℝ) ^ 3 * ((j : ℝ) / (B : ℝ)) ^ 3 := by
    positivity
  have hgeom : (B : ℝ) * (m.choose 3 : ℝ) * ((j : ℝ) / (B : ℝ)) ^ 3 ≤
      (B : ℝ) * (m : ℝ) ^ 3 * ((j : ℝ) / (B : ℝ)) ^ 3 := by
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hmchoose (Nat.cast_nonneg _)) (by positivity)
  have hprodNew0 : 0 ≤ ((B : ℝ) * (m : ℝ) ^ 3 * ((j : ℝ) / (B : ℝ)) ^ 3) *
      (p ^ j / q ^ B + p ^ j) := mul_nonneg hgeomNew0 hsumNew0
  have hchoose : (B.choose j : ℝ) ≤ (B : ℝ) ^ j / (j.factorial : ℝ) :=
    Nat.choose_le_pow_div _ _
  change (B.choose j : ℝ) *
    (((B : ℝ) * (m.choose 3 : ℝ) * ((j : ℝ) / (B : ℝ)) ^ 3) *
      (p ^ j / q ^ B + b ^ j)) ≤ orderTwoBadMajorant k B m p q
  calc
    (B.choose j : ℝ) *
        (((B : ℝ) * (m.choose 3 : ℝ) * ((j : ℝ) / (B : ℝ)) ^ 3) *
          (p ^ j / q ^ B + b ^ j)) ≤
      (B.choose j : ℝ) *
        (((B : ℝ) * (m : ℝ) ^ 3 * ((j : ℝ) / (B : ℝ)) ^ 3) *
          (p ^ j / q ^ B + p ^ j)) := by
        exact mul_le_mul_of_nonneg_left
          (mul_le_mul hgeom hsum hsum0 hgeomNew0) (Nat.cast_nonneg _)
    _ ≤ ((B : ℝ) ^ j / (j.factorial : ℝ)) *
        (((B : ℝ) * (m : ℝ) ^ 3 * ((j : ℝ) / (B : ℝ)) ^ 3) *
          (p ^ j / q ^ B + p ^ j)) :=
      mul_le_mul_of_nonneg_right hchoose hprodNew0
    _ = orderTwoBadMajorant k B m p q := by
      have hB0 : (B : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hB)
      simp only [orderTwoBadMajorant, j, p, q, div_eq_mul_inv, pow_succ]
      field_simp [hB0]
      ring

/-- Every fixed-index scalar bad-tuple envelope tends to zero under the
normalization and cubic-dimension firing estimate. -/
theorem tendsto_orderTwoBadMajorant
    {B m : ℕ → ℕ} {p q : ℕ → ℝ}
    (hB : Tendsto B atTop atTop)
    (hBp : Tendsto (fun w => (B w : ℝ) * p w) atTop (𝓝 1))
    (hm3p : Tendsto (fun w => (m w : ℝ) ^ 3 * p w) atTop (𝓝 0))
    (hqB : Tendsto (fun w => q w ^ B w) atTop (𝓝 (Real.exp (-1))))
    (k : ℕ) :
    Tendsto (fun w => orderTwoBadMajorant k (B w) (m w) (p w) (q w))
      atTop (𝓝 0) := by
  have hBreal : Tendsto (fun w => (B w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp hB
  have hinvB : Tendsto (fun w => (B w : ℝ)⁻¹) atTop (𝓝 0) :=
    tendsto_inv_atTop_zero.comp hBreal
  have hbase : Tendsto (fun w => ((m w : ℝ) ^ 3 * p w) * (B w : ℝ)⁻¹)
      atTop (𝓝 0) := by simpa using hm3p.mul hinvB
  have hden : Tendsto (fun w => (q w ^ B w)⁻¹ + 1) atTop
      (𝓝 ((Real.exp (-1))⁻¹ + 1)) :=
    (hqB.inv₀ (Real.exp_ne_zero (-1))).add tendsto_const_nhds
  have hmain := (hbase.mul (hBp.pow k)).mul hden
  have hconst := hmain.const_mul
    (((k + 1 : ℕ) : ℝ) ^ 3 / (((k + 1 : ℕ).factorial : ℕ) : ℝ))
  simpa only [orderTwoBadMajorant, div_eq_mul_inv, one_pow, mul_one,
    zero_mul, one_mul, mul_zero] using hconst

/-- The tuple-summed bad-tuple term itself therefore tends to zero. -/
theorem tendsto_choose_mul_orderTwo_badError
    (hα0 : ∀ w, 0 ≤ α w) (hα1 : ∀ w, α w ≤ 1)
    (hbp : ∀ w, biasedFiringProbability (α w) (gate w) ≤
      probability (fun x => gate w x = true))
    (hp : ∀ w, 0 < probability (fun x => gate w x = true))
    (hp0 : Tendsto (fun w => probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hB : Tendsto B atTop atTop)
    (hBp : Tendsto (fun w => (B w : ℝ) *
      probability (fun x => gate w x = true)) atTop (𝓝 1))
    (hm3p : Tendsto (fun w => (m w : ℝ) ^ 3 *
      probability (fun x => gate w x = true)) atTop (𝓝 0))
    (k : ℕ) :
    Tendsto (fun w => ((B w).choose (k + 1) : ℝ) *
      (((B w : ℝ) * ((m w).choose 3 : ℝ) *
          (((k + 1 : ℕ) : ℝ) / (B w : ℝ)) ^ 3) *
        (probability (fun x => gate w x = true) ^ (k + 1) /
            rejectionProbability (gate w) ^ B w +
          biasedFiringProbability (α w) (gate w) ^ (k + 1)))) atTop (𝓝 0) := by
  have hqB : Tendsto (fun w => rejectionProbability (gate w) ^ B w)
      atTop (𝓝 (Real.exp (-1))) := by
    simpa only [rejectionProbability_eq_one_sub_uniformFiring] using
      tendsto_one_sub_pow_exp_neg_one (B := B)
        (p := fun w => probability (fun x => gate w x = true))
        (Eventually.of_forall hp) hp0 hBp
  have hmaj := tendsto_orderTwoBadMajorant hB hBp hm3p hqB k
  apply squeeze_zero'
  · filter_upwards with w
    have hb0 := biasedFiringProbability_nonneg (hα0 w) (hα1 w) (gate w)
    have hp0 : 0 ≤ probability (fun x => gate w x = true) := probability_nonneg _
    have hq0 : 0 ≤ rejectionProbability (gate w) := probability_nonneg _
    exact mul_nonneg (Nat.cast_nonneg _) (mul_nonneg (by positivity)
      (add_nonneg (div_nonneg (pow_nonneg hp0 _) (pow_nonneg hq0 _))
        (pow_nonneg hb0 _)))
  · filter_upwards [hB.eventually_gt_atTop 0] with w hw
    exact choose_mul_orderTwo_bad_le hw (hα0 w) (hα1 w) (hbp w) k
  · exact hmaj


/-- The complete tuple-summed order-two error at successor index `k+1`
tends to zero. -/
theorem tendsto_choose_mul_factorialTupleErrorBound_two_succ
    (hα0 : ∀ w, 0 ≤ α w) (hα1 : ∀ w, α w ≤ 1)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hbp : ∀ w, biasedFiringProbability (α w) (gate w) ≤
      probability (fun x => gate w x = true))
    (hp : ∀ w, 0 < probability (fun x => gate w x = true))
    (hp0 : Tendsto (fun w => probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hB : Tendsto B atTop atTop)
    (hBp_le : ∀ w, (B w : ℝ) * probability (fun x => gate w x = true) ≤ 1)
    (hBp : Tendsto (fun w => (B w : ℝ) *
      probability (fun x => gate w x = true)) atTop (𝓝 1))
    (hm3p : Tendsto (fun w => (m w : ℝ) ^ 3 *
      probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hmξ : Tendsto (fun w => (m w : ℝ) * ξ w) atTop (𝓝 0))
    (k : ℕ) :
    Tendsto (fun w => ((B w).choose (k + 1) : ℝ) *
      factorialTupleErrorBound (B := B w) (t := 2) (α w) (ξ w) (gate w)
        (k + 1)) atTop (𝓝 0) := by
  have hc := tendsto_choose_mul_orderTwo_contactError hα0 hα1 hξ0 hbp hBp_le hmξ
    (k + 1)
  have hb := tendsto_choose_mul_orderTwo_badError hα0 hα1 hbp hp hp0 hB hBp hm3p k
  have h := hc.add hb
  convert h using 1
  · funext w
    rw [factorialTupleErrorBound_two]
    ring
  · simp

/-- At every fixed cutoff, all non-tail terms of the order-two overlap
majorant vanish under the cubic firing and contact-rate estimates. -/
theorem tendsto_orderTwoOverlapMajorant_of_cubic
    (hα0 : ∀ w, 0 ≤ α w) (hα1 : ∀ w, α w ≤ 1)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hbp : ∀ w, biasedFiringProbability (α w) (gate w) ≤
      probability (fun x => gate w x = true))
    (hp : ∀ w, 0 < probability (fun x => gate w x = true))
    (hp0 : Tendsto (fun w => probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hB : Tendsto B atTop atTop)
    (hBp_le : ∀ w, (B w : ℝ) * probability (fun x => gate w x = true) ≤ 1)
    (hBp : Tendsto (fun w => (B w : ℝ) *
      probability (fun x => gate w x = true)) atTop (𝓝 1))
    (hm3p : Tendsto (fun w => (m w : ℝ) ^ 3 *
      probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hmξ : Tendsto (fun w => (m w : ℝ) * ξ w) atTop (𝓝 0))
    (J : ℕ) :
    Tendsto (fun w => orderTwoOverlapMajorant (B := B w) (J := J) (gate w)
      (α := α w) (ξ := ξ w)) atTop (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
  have hterm : ∀ j ∈ Finset.Icc 1 J, Tendsto (fun w => ((B w).choose j : ℝ) *
      factorialTupleErrorBound (B := B w) (t := 2) (α w) (ξ w) (gate w) j)
      atTop (𝓝 0) := by
    intro j hj
    have hj0 : j ≠ 0 := by
      have hj1 := (Finset.mem_Icc.1 hj).1
      omega
    obtain ⟨k, rfl⟩ := Nat.exists_eq_succ_of_ne_zero hj0
    exact tendsto_choose_mul_factorialTupleErrorBound_two_succ
      hα0 hα1 hξ0 hbp hp hp0 hB hBp_le hBp hm3p hmξ k
  have hsum : Tendsto (fun w => ∑ j ∈ Finset.Icc 1 J, ((B w).choose j : ℝ) *
      factorialTupleErrorBound (B := B w) (t := 2) (α w) (ξ w) (gate w) j)
      atTop (𝓝 0) := by
    have h := tendsto_finsetSum (a := fun _ => (0 : ℝ)) (Finset.Icc 1 J) hterm
    simpa using h
  have hlast := tendsto_choose_mul_factorialTupleErrorBound_two_succ
    hα0 hα1 hξ0 hbp hp hp0 hB hBp_le hBp hm3p hmξ J
  have h := (tendsto_const_nhds (x := 2 / ((J + 1).factorial : ℝ))
    (f := atTop (α := ℕ))).add hsum |>.add hlast
  simpa only [orderTwoOverlapMajorant, add_zero] using h


end FixedIndex

section ActualMixedSource

variable (R t : ℕ) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
variable (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (P : ∀ w, Fin (sourceGenericUnitCount R t w) →
  List (Finset (Fin (M w))))
variable (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))

/-- The actual mixed-source cubic-dimension firing estimate used by the
order-two geometric error. -/
theorem tendsto_mixedAppendedSource_dimensionCube_mul_firing
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r) :
    Tendsto (fun w => ((M w + w ^ 2 : ℕ) : ℝ) ^ 3 *
      probability (fun x => dnfEval
        (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true))
      atTop (𝓝 0) := by
  let N : ℕ → ℕ := fun w => sourceTriggerUnitCount R t w (w ^ 2) ρ
  let p : ℕ → ℝ := fun w => probability (fun x => dnfEval
    (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
  have hcap : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ sourceUnitExponent t :=
    eventually_sourceTriggerUnitCount_le R t ρ hρ
  have hmain : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (r * 3 + sourceUnitExponent t) * (1 / 2 : ℝ) ^ w)
      atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one (r * 3 + sourceUnitExponent t)
      (by norm_num)
  apply squeeze_zero'
  · filter_upwards with w
    exact mul_nonneg (by positivity) (probability_nonneg _)
  · filter_upwards [hcap, hMle] with w hNw hmw
    have hpTrigger : p w ≤ triggerBudgetScale (N w) w := by
      change probability (fun x =>
        jointTriggeredEval
          (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
            (U w) i)
          (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w)) x = true) ≤ _
      apply jointTriggered_probability_le_triggerBudgetScale
      intro i
      exact card_separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
        (U w) i
    have hbudget : triggerBudgetScale (N w) w ≤
        triggerBudgetScale (w ^ sourceUnitExponent t) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hNw) (by positivity)
    have hmwr : ((M w + w ^ 2 : ℕ) : ℝ) ≤ ((w ^ r : ℕ) : ℝ) := by
      exact_mod_cast hmw
    change ((M w + w ^ 2 : ℕ) : ℝ) ^ 3 * p w ≤ _
    calc
      ((M w + w ^ 2 : ℕ) : ℝ) ^ 3 * p w ≤
          ((w ^ r : ℕ) : ℝ) ^ 3 * p w :=
        mul_le_mul_of_nonneg_right
          (pow_le_pow_left₀ (Nat.cast_nonneg _) hmwr _) (probability_nonneg _)
      _ ≤ ((w ^ r : ℕ) : ℝ) ^ 3 * triggerBudgetScale (N w) w :=
        mul_le_mul_of_nonneg_left hpTrigger (by positivity)
      _ ≤ ((w ^ r : ℕ) : ℝ) ^ 3 *
          triggerBudgetScale (w ^ sourceUnitExponent t) w :=
        mul_le_mul_of_nonneg_left hbudget (by positivity)
      _ = (w : ℝ) ^ (r * 3 + sourceUnitExponent t) * (1 / 2 : ℝ) ^ w := by
        simp only [triggerBudgetScale, Nat.cast_pow, ← pow_mul, pow_add]
        ring
  · exact hmain

/-- For the actual mixed-appended source data, every fixed-cutoff order-two
majorant tends to its factorial tail once `m_w * ξ_w → 0`.  Unlike the older
conditional assembly, the majorant convergence itself is proved here. -/
theorem tendsto_mixedAppendedSource_orderTwoOverlapMajorant
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (ξ : ℕ → ℝ)
    (hP : ∀ w, ∃ g, P w g ≠ [])
    (hsmall : ∀ w,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w < 1 / 2)
    (hn : ∀ w, 0 < (mixedAppendedSourceRareGateData R t ρ M A U P B).m w)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hmξ : Tendsto (fun w =>
      (((mixedAppendedSourceRareGateData R t ρ M A U P B).m w : ℕ) : ℝ) * ξ w)
      atTop (𝓝 0))
    (J : ℕ) :
    Tendsto (fun w => orderTwoOverlapMajorant
      (B := (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
      (J := J) ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
      (α := (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
      (ξ := ξ w)) atTop (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
  let G := mixedAppendedSourceRareGateData R t ρ M A U P B
  have hpos : ∀ w, 0 < G.firingProbability w := by
    intro w
    obtain ⟨g, hg⟩ := hP w
    change 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
    apply jointTriggered_probability_pos_of_nonempty
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
        (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w))
      (i := genericSourceUnit R t w ρ g)
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, hg]
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) := by
    change Tendsto (fun w : ℕ => probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
        true)) atTop (𝓝 0)
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hrange : ∀ w, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 := by
    intro w
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp (hn w)
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) (hsmall w)
    exact ⟨hspec.1, hspec.2.1⟩
  have hbp : ∀ w, biasedFiringProbability (G.alpha w) (G.gate w) ≤
      G.firingProbability w := by
    intro w
    exact biasedFiringProbability_le_uniform (hrange w).1.le (hrange w).2
      (dnfEval_monotone _)
  have hB : Tendsto G.blocks atTop atTop := tendsto_rareBlockCount hpos hp0
  have hBp_le : ∀ w, (G.blocks w : ℝ) * G.firingProbability w ≤ 1 := by
    intro w
    exact rareBlockCount_mul_le_one (hpos w)
  have hBp : Tendsto (fun w => (G.blocks w : ℝ) * G.firingProbability w)
      atTop (𝓝 1) := tendsto_rareBlockCount_mul hpos hp0
  have hm3p : Tendsto (fun w => (G.m w : ℝ) ^ 3 * G.firingProbability w)
      atTop (𝓝 0) := by
    exact tendsto_mixedAppendedSource_dimensionCube_mul_firing R t ρ M A U P B
      hρ hMle
  exact tendsto_orderTwoOverlapMajorant_of_cubic
    (fun w => (hrange w).1.le) (fun w => (hrange w).2.trans (by norm_num))
    hξ0 hbp hpos hp0 hB hBp_le hBp hm3p hmξ J

/-- With the contact rate `mξ → 0`, eventual order-two product contact is the
only remaining order-two statistical input.  All finite cutoff calibration
and all explicit majorant limits are discharged from the actual mixed-source
construction. -/
theorem mixedAppendedSourceRareGateData_stats_of_orderTwo_of_mul_zero
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (ξ : ℕ → ℝ)
    (hP : ∀ w, ∃ g, P w g ≠ [])
    (hsmall : ∀ w,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w < 1 / 2)
    (hn : ∀ w, 0 < (mixedAppendedSourceRareGateData R t ρ M A U P B).m w)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hmξ : Tendsto (fun w =>
      (((mixedAppendedSourceRareGateData R t ρ M A U P B).m w : ℕ) : ℝ) * ξ w)
      atTop (𝓝 0))
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        2 ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w) (ξ w)) :
    (mixedAppendedSourceRareGateData R t ρ M A U P B).Stats := by
  let G := mixedAppendedSourceRareGateData R t ρ M A U P B
  have hrange : ∀ w, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w) := by
    intro w
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp (hn w)
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) (hsmall w)
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hpos : ∀ w, 0 < G.firingProbability w := by
    intro w
    obtain ⟨g, hg⟩ := hP w
    change 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
    apply jointTriggered_probability_pos_of_nonempty
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
        (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w))
      (i := genericSourceUnit R t w ρ g)
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, hg]
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) := by
    change Tendsto (fun w : ℕ => probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
        true)) atTop (𝓝 0)
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hB : Tendsto G.blocks atTop atTop := tendsto_rareBlockCount hpos hp0
  have hbp : ∀ w, biasedFiringProbability (G.alpha w) (G.gate w) ≤
      G.firingProbability w := by
    intro w
    exact biasedFiringProbability_le_uniform (hrange w).1.le (hrange w).2.1
      (dnfEval_monotone _)
  have hξ1 : ∀ᶠ w : ℕ in atTop, ξ w ≤ 1 := by
    have hmul : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) * ξ w < 1 :=
      hmξ.eventually_lt_const (by norm_num)
    filter_upwards [hmul, eventually_ge_atTop 1] with w hw hw1
    have hm1 : 1 ≤ G.m w := by
      change 1 ≤ M w + w ^ 2
      have hsq : 1 ≤ w ^ 2 := by nlinarith
      omega
    have hξle : ξ w ≤ (G.m w : ℝ) * ξ w := by
      calc
        ξ w = 1 * ξ w := by ring
        _ ≤ (G.m w : ℝ) * ξ w := by
          apply mul_le_mul_of_nonneg_right _ (hξ0 w)
          exact_mod_cast hm1
    linarith
  have hready : ∀ J, ∀ᶠ w : ℕ in atTop,
      ProductContact (G.gate w) 2 (G.alpha w) (ξ w) ∧
      0 ≤ ξ w ∧ ξ w ≤ 1 ∧
      0 < probability (fun x => G.gate w x = false) ∧
      0 < G.blocks w ∧
      (∀ j ∈ Finset.Icc 1 (J + 1), 3 ≤ j * G.m w ∧ j ≤ G.blocks w) ∧
      (G.blocks w : ℝ) * biasedFiringProbability (G.alpha w) (G.gate w) ≤ 1 := by
    intro J
    filter_upwards [hcontact, hξ1, hB.eventually_gt_atTop 0,
      hB.eventually_ge_atTop (J + 1), eventually_ge_atTop 2]
      with w hc hxi hblocks hJB hw2
    refine ⟨hc, hξ0 w, hxi, ?_, hblocks, ?_, ?_⟩
    · change 0 < rejectionProbability (G.gate w)
      linarith [(hrange w).2.2]
    · intro j hj
      rcases Finset.mem_Icc.1 hj with ⟨hj1, hjJ⟩
      constructor
      · have hsq : 4 ≤ w ^ 2 := by nlinarith
        have hm3 : 3 ≤ G.m w := by
          change 3 ≤ M w + w ^ 2
          omega
        have hmul := Nat.mul_le_mul hj1 hm3
        simpa using hmul
      · exact hjJ.trans hJB
    · calc
        (G.blocks w : ℝ) * biasedFiringProbability (G.alpha w) (G.gate w) ≤
            (G.blocks w : ℝ) * G.firingProbability w :=
          mul_le_mul_of_nonneg_left (hbp w) (Nat.cast_nonneg _)
        _ ≤ 1 := rareBlockCount_mul_le_one (hpos w)
  exact mixedAppendedSourceRareGateData_stats_of_orderTwo R t ρ M A U P B
    hρ hMle ξ hP hsmall hn hready
    (fun J => tendsto_mixedAppendedSource_orderTwoOverlapMajorant
      R t ρ M A U P B hρ hMle ξ hP hsmall hn hξ0 hmξ J)


/-- Polynomial dimensional growth is negligible against the explicit
exponential contact error `2^-w`. -/
theorem tendsto_mixedSourceDimension_mul_geom
    {r : ℕ} (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r) :
    Tendsto (fun w => ((M w + w ^ 2 : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w)
      atTop (𝓝 0) := by
  have hmain : Tendsto (fun w : ℕ => (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w)
      atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one r (by norm_num)
  apply squeeze_zero'
  · filter_upwards with w
    exact mul_nonneg (Nat.cast_nonneg _) (by positivity)
  · filter_upwards [hMle] with w hw
    have hwr : ((M w + w ^ 2 : ℕ) : ℝ) ≤ ((w ^ r : ℕ) : ℝ) := by
      exact_mod_cast hw
    calc
      ((M w + w ^ 2 : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w ≤
          ((w ^ r : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w :=
        mul_le_mul_of_nonneg_right hwr (by positivity)
      _ = (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w := by simp
  · exact hmain

/-- Exponential-error specialization of the actual mixed-source cutoff
limit, with no additional rate hypothesis. -/
theorem tendsto_mixedAppendedSource_orderTwoOverlapMajorant_geom
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ w, ∃ g, P w g ≠ [])
    (hsmall : ∀ w,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w < 1 / 2)
    (hn : ∀ w, 0 < (mixedAppendedSourceRareGateData R t ρ M A U P B).m w)
    (J : ℕ) :
    Tendsto (fun w => orderTwoOverlapMajorant
      (B := (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
      (J := J) ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
      (α := (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
      (ξ := (1 / 2 : ℝ) ^ w)) atTop (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
  apply tendsto_mixedAppendedSource_orderTwoOverlapMajorant
    R t ρ M A U P B hρ hMle (fun w => (1 / 2 : ℝ) ^ w) hP hsmall hn
    (fun w => by positivity)
  exact tendsto_mixedSourceDimension_mul_geom M hMle

/-- Exponential-error `Stats` reduction.  The displayed product-contact
hypothesis is genuine and is not supplied by firing, thinning, or the
majorant calculation. -/
theorem mixedAppendedSourceRareGateData_stats_of_orderTwo_geom
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ w, ∃ g, P w g ≠ [])
    (hsmall : ∀ w,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w < 1 / 2)
    (hn : ∀ w, 0 < (mixedAppendedSourceRareGateData R t ρ M A U P B).m w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        2 ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
        ((1 / 2 : ℝ) ^ w)) :
    (mixedAppendedSourceRareGateData R t ρ M A U P B).Stats := by
  apply mixedAppendedSourceRareGateData_stats_of_orderTwo_of_mul_zero
    R t ρ M A U P B hρ hMle (fun w => (1 / 2 : ℝ) ^ w) hP hsmall hn
    (fun w => by positivity)
  · exact tendsto_mixedSourceDimension_mul_geom M hMle
  · exact hcontact


end ActualMixedSource


end MonotoneDNF

#print axioms MonotoneDNF.rareBlockCount_mul_le_one
#print axioms MonotoneDNF.tendsto_one_add_pow_sub_one_of_mul_zero
#print axioms MonotoneDNF.tendsto_choose_mul_orderTwo_contactError
#print axioms MonotoneDNF.choose_mul_orderTwo_bad_le
#print axioms MonotoneDNF.tendsto_orderTwoBadMajorant
#print axioms MonotoneDNF.tendsto_choose_mul_orderTwo_badError
#print axioms MonotoneDNF.tendsto_choose_mul_factorialTupleErrorBound_two_succ
#print axioms MonotoneDNF.tendsto_orderTwoOverlapMajorant_of_cubic
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_dimensionCube_mul_firing
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_orderTwoOverlapMajorant
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_stats_of_orderTwo_of_mul_zero
#print axioms MonotoneDNF.tendsto_mixedSourceDimension_mul_geom
#print axioms MonotoneDNF.tendsto_mixedAppendedSource_orderTwoOverlapMajorant_geom
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_stats_of_orderTwo_geom


==> anc/MonotoneDNF/MixedSourcePowerRate.lean <==
module

public import MonotoneDNF.MixedSourceOrderTwoLimits
public import MonotoneDNF.MixedSourceResource

@[expose] public section

/-!
# Power-rate overlap bounds from fixed-contact finite estimates

The fixed-cutoff limits in `MixedSourceOrderTwoLimits` prove convergence but not
a rate. This module uses the same finite factorial-moment estimate with the
growing cutoff `J = w`. Contact order is written `s + 1`, so the bad-layout
scale is `m^(s+2) * p / B^s`. The ideal Bonferroni tail still supplies its
exact factorial; only the error terms use the coarser `choose B j ≤ B^j`.

No product-contact construction is asserted here. The final rate theorem keeps
that statistical input and its quantitative error explicit.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Coarse scalar envelope for a bad tuple of `k+1` blocks at contact order
`s+1`. Unlike `orderTwoBadMajorant`, the harmless `1/(k+1)!` factor is omitted. -/
noncomputable def powerBadMajorant (s k B m : ℕ) (p q : ℝ) : ℝ :=
  ((k + 1 : ℕ) : ℝ) ^ (s + 2) *
    (((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) *
      ((B : ℝ) * p) ^ k * ((q ^ B)⁻¹ + 1))

/-- Finite coarse bad-tuple bound at successor factorial-moment index. -/
theorem choose_mul_power_bad_le
    {B m : ℕ} {α : ℝ} {gate : BooleanCube m → Bool}
    (hB : 0 < B) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hbp : biasedFiringProbability α gate ≤
      probability (fun x => gate x = true)) (s k : ℕ) :
    (B.choose (k + 1) : ℝ) *
      (((B : ℝ) * ((m.choose (s + 2) : ℕ) : ℝ) *
          (((k + 1 : ℕ) : ℝ) / (B : ℝ)) ^ (s + 2)) *
        (probability (fun x => gate x = true) ^ (k + 1) /
            rejectionProbability gate ^ B +
          biasedFiringProbability α gate ^ (k + 1))) ≤
      powerBadMajorant s k B m
        (probability (fun x => gate x = true)) (rejectionProbability gate) := by
  let p : ℝ := probability (fun x => gate x = true)
  let q : ℝ := rejectionProbability gate
  let b : ℝ := biasedFiringProbability α gate
  let j : ℕ := k + 1
  have hp0 : 0 ≤ p := probability_nonneg _
  have hq0 : 0 ≤ q := probability_nonneg _
  have hb0 : 0 ≤ b := biasedFiringProbability_nonneg hα0 hα1 gate
  have hbpow : b ^ j ≤ p ^ j := pow_le_pow_left₀ hb0 hbp _
  have hsum : p ^ j / q ^ B + b ^ j ≤ p ^ j / q ^ B + p ^ j :=
    add_le_add (le_refl _) hbpow
  have hsum0 : 0 ≤ p ^ j / q ^ B + b ^ j := by positivity
  have hsumNew0 : 0 ≤ p ^ j / q ^ B + p ^ j := by positivity
  have hmchoose : ((m.choose (s + 2) : ℕ) : ℝ) ≤ (m : ℝ) ^ (s + 2) := by
    exact_mod_cast Nat.choose_le_pow m (s + 2)
  have hgeom0 : 0 ≤ (B : ℝ) * (m.choose (s + 2) : ℝ) *
      ((j : ℝ) / (B : ℝ)) ^ (s + 2) := by positivity
  have hgeomNew0 : 0 ≤ (B : ℝ) * (m : ℝ) ^ (s + 2) *
      ((j : ℝ) / (B : ℝ)) ^ (s + 2) := by positivity
  have hgeom : (B : ℝ) * (m.choose (s + 2) : ℝ) *
      ((j : ℝ) / (B : ℝ)) ^ (s + 2) ≤
      (B : ℝ) * (m : ℝ) ^ (s + 2) * ((j : ℝ) / (B : ℝ)) ^ (s + 2) := by
    exact mul_le_mul_of_nonneg_right
      (mul_le_mul_of_nonneg_left hmchoose (Nat.cast_nonneg _)) (by positivity)
  have hprodNew0 : 0 ≤ ((B : ℝ) * (m : ℝ) ^ (s + 2) *
      ((j : ℝ) / (B : ℝ)) ^ (s + 2)) *
        (p ^ j / q ^ B + p ^ j) := mul_nonneg hgeomNew0 hsumNew0
  have hchoose : (B.choose j : ℝ) ≤ (B : ℝ) ^ j := by
    exact_mod_cast Nat.choose_le_pow B j
  change (B.choose j : ℝ) *
    (((B : ℝ) * (m.choose (s + 2) : ℝ) * ((j : ℝ) / (B : ℝ)) ^ (s + 2)) *
      (p ^ j / q ^ B + b ^ j)) ≤ powerBadMajorant s k B m p q
  calc
    (B.choose j : ℝ) *
        (((B : ℝ) * (m.choose (s + 2) : ℝ) * ((j : ℝ) / (B : ℝ)) ^ (s + 2)) *
          (p ^ j / q ^ B + b ^ j)) ≤
      (B.choose j : ℝ) *
        (((B : ℝ) * (m : ℝ) ^ (s + 2) * ((j : ℝ) / (B : ℝ)) ^ (s + 2)) *
          (p ^ j / q ^ B + p ^ j)) := by
        exact mul_le_mul_of_nonneg_left
          (mul_le_mul hgeom hsum hsum0 hgeomNew0) (Nat.cast_nonneg _)
    _ ≤ (B : ℝ) ^ j *
        (((B : ℝ) * (m : ℝ) ^ (s + 2) * ((j : ℝ) / (B : ℝ)) ^ (s + 2)) *
          (p ^ j / q ^ B + p ^ j)) :=
      mul_le_mul_of_nonneg_right hchoose hprodNew0
    _ = powerBadMajorant s k B m p q := by
      have hB0 : (B : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hB)
      simp only [powerBadMajorant, j, p, q, div_eq_mul_inv, pow_succ]
      field_simp [hB0]
      ring_nf
      simp only [Nat.cast_add, Nat.cast_one, inv_pow]
      have hbs : (B : ℝ) ^ s * ((B : ℝ) ^ s)⁻¹ = 1 :=
        mul_inv_cancel₀ (pow_ne_zero s hB0)
      linear_combination
        (((B : ℝ) ^ k * (m : ℝ) ^ 2 * (m : ℝ) ^ s * (1 + (k : ℝ)) ^ s *
            probability (fun x => gate x = true) *
              (probability (fun x => gate x = true)) ^ k) +
          ((B : ℝ) ^ k * (m : ℝ) ^ 2 * (m : ℝ) ^ s * (1 + (k : ℝ)) ^ s *
            probability (fun x => gate x = true) *
              (probability (fun x => gate x = true)) ^ k *
                (rejectionProbability gate ^ B)⁻¹)) * hbs

/-- The contact-amplification part, after tuple summation, is at most the
linear exponent error whenever that exponent is at most one. -/
theorem choose_mul_power_contact_le
    {B m j : ℕ} {α ξ : ℝ} {gate : BooleanCube m → Bool}
    (hξ0 : 0 ≤ ξ) (hj : (j : ℝ) * (m : ℝ) * ξ ≤ 1)
    (hbp : biasedFiringProbability α gate ≤
      probability (fun x => gate x = true))
    (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hBp : (B : ℝ) * probability (fun x => gate x = true) ≤ 1) :
    (B.choose j : ℝ) *
      (((1 + ξ) ^ (j * m) - 1) * biasedFiringProbability α gate ^ j) ≤
      2 * ((j : ℝ) * (m : ℝ) * ξ) := by
  let p : ℝ := probability (fun x => gate x = true)
  let b : ℝ := biasedFiringProbability α gate
  let x : ℝ := (j : ℝ) * (m : ℝ) * ξ
  let A : ℝ := (1 + ξ) ^ (j * m) - 1
  have hp0 : 0 ≤ p := probability_nonneg _
  have hb0 : 0 ≤ b := biasedFiringProbability_nonneg hα0 hα1 gate
  have hx0 : 0 ≤ x := by dsimp [x]; positivity
  have hA0 : 0 ≤ A := by
    dsimp [A]
    exact sub_nonneg.2 (one_le_pow₀ (by linarith))
  have hpow : (1 + ξ) ^ (j * m) ≤ Real.exp x := by
    calc
      (1 + ξ) ^ (j * m) ≤ (Real.exp ξ) ^ (j * m) := by
        apply pow_le_pow_left₀ (by linarith)
        simpa [add_comm] using Real.add_one_le_exp ξ
      _ = Real.exp (((j * m : ℕ) : ℝ) * ξ) := by rw [Real.exp_nat_mul]
      _ = Real.exp x := by
        congr 1
        dsimp [x]
        push_cast
        ring
  have hexp : Real.exp x - 1 ≤ 2 * x := by
    have h := Real.abs_exp_sub_one_le (show |x| ≤ 1 by simpa [abs_of_nonneg hx0] using hj)
    have h' := (abs_le.1 h).2
    simpa [abs_of_nonneg hx0] using h'
  have hA : A ≤ 2 * x := by
    dsimp [A]
    exact (sub_le_sub_right hpow 1).trans hexp
  have hbpow : b ^ j ≤ p ^ j := pow_le_pow_left₀ hb0 hbp _
  have hchoose : (B.choose j : ℝ) ≤ (B : ℝ) ^ j := by
    exact_mod_cast Nat.choose_le_pow B j
  have hnorm : (B : ℝ) ^ j * p ^ j ≤ 1 := by
    rw [← mul_pow]
    exact pow_le_one₀ (mul_nonneg (Nat.cast_nonneg _) hp0) hBp
  change (B.choose j : ℝ) * (A * b ^ j) ≤ 2 * x
  calc
    (B.choose j : ℝ) * (A * b ^ j) = A * ((B.choose j : ℝ) * b ^ j) := by ring
    _ ≤ A * ((B : ℝ) ^ j * p ^ j) := by
      apply mul_le_mul_of_nonneg_left _ hA0
      exact mul_le_mul hchoose hbpow (pow_nonneg hb0 _) (by positivity)
    _ ≤ A * 1 := mul_le_mul_of_nonneg_left hnorm hA0
    _ ≤ 2 * x := by simpa using hA

/-- Combined coarse successor-index bound for the complete tuple error. -/
theorem choose_mul_factorialTupleErrorBound_power_le
    {B m k s : ℕ} {α ξ : ℝ} {gate : BooleanCube m → Bool}
    (hB : 0 < B) (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (hξ0 : 0 ≤ ξ)
    (hbp : biasedFiringProbability α gate ≤
      probability (fun x => gate x = true))
    (hBp : (B : ℝ) * probability (fun x => gate x = true) ≤ 1)
    (hj : ((k + 1 : ℕ) : ℝ) * (m : ℝ) * ξ ≤ 1) :
    (B.choose (k + 1) : ℝ) *
      factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate (k + 1) ≤
      2 * (((k + 1 : ℕ) : ℝ) * (m : ℝ) * ξ) + powerBadMajorant s k B m
        (probability (fun x => gate x = true)) (rejectionProbability gate) := by
  rw [factorialTupleErrorBound]
  rw [show s + 1 + 1 = s + 2 by omega]
  rw [mul_add]
  exact add_le_add
    (choose_mul_power_contact_le hξ0 hj hbp hα0 hα1 hBp)
    (choose_mul_power_bad_le hB hα0 hα1 hbp s k)

/-- The fixed-cutoff overlap majorant at contact order `s+1`. -/
noncomputable def powerOverlapMajorant {B m J s : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool) : ℝ :=
  2 / ((J + 1).factorial : ℝ) +
    (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
      factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate j) +
    (B.choose (J + 1) : ℝ) *
      factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate (J + 1)

/-- Uniform cap for one bad-tuple envelope through index `J+1`. -/
noncomputable def powerBadCap (s J B m : ℕ) (p q : ℝ) : ℝ :=
  ((J + 1 : ℕ) : ℝ) ^ (s + 2) *
    (((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) * ((q ^ B)⁻¹ + 1))

/-- Uniform cap for one complete tuple error through index `J+1`. -/
noncomputable def powerErrorCap (s J B m : ℕ) (ξ p q : ℝ) : ℝ :=
  2 * (((J + 1 : ℕ) : ℝ) * (m : ℝ) * ξ) + powerBadCap s J B m p q

lemma powerBadMajorant_le_cap {s k J B m : ℕ} {p q : ℝ}
    (hkj : k + 1 ≤ J + 1) (hp0 : 0 ≤ p) (hq0 : 0 ≤ q)
    (hBp : (B : ℝ) * p ≤ 1) :
    powerBadMajorant s k B m p q ≤ powerBadCap s J B m p q := by
  have hjk : ((k + 1 : ℕ) : ℝ) ≤ ((J + 1 : ℕ) : ℝ) := by exact_mod_cast hkj
  have hpow : ((k + 1 : ℕ) : ℝ) ^ (s + 2) ≤ ((J + 1 : ℕ) : ℝ) ^ (s + 2) :=
    pow_le_pow_left₀ (by positivity) hjk _
  have hbase0 : 0 ≤ ((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) := by positivity
  have hden0 : 0 ≤ (q ^ B)⁻¹ + 1 := by positivity
  have hBp0 : 0 ≤ (B : ℝ) * p := mul_nonneg (Nat.cast_nonneg _) hp0
  have hgeom : ((B : ℝ) * p) ^ k ≤ 1 := pow_le_one₀ hBp0 hBp
  dsimp [powerBadMajorant, powerBadCap]
  calc
    ((k + 1 : ℕ) : ℝ) ^ (s + 2) *
        (((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) *
          ((B : ℝ) * p) ^ k * ((q ^ B)⁻¹ + 1)) =
      ((B : ℝ) * p) ^ k * (((k + 1 : ℕ) : ℝ) ^ (s + 2) *
        (((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) * ((q ^ B)⁻¹ + 1))) := by ring
    _ ≤ 1 * (((k + 1 : ℕ) : ℝ) ^ (s + 2) *
        (((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) * ((q ^ B)⁻¹ + 1))) := by
      exact mul_le_mul_of_nonneg_right hgeom (by positivity)
    _ ≤ 1 * (((J + 1 : ℕ) : ℝ) ^ (s + 2) *
        (((m : ℝ) ^ (s + 2) * p / (B : ℝ) ^ s) * ((q ^ B)⁻¹ + 1))) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      exact mul_le_mul_of_nonneg_right hpow (mul_nonneg hbase0 hden0)
    _ = _ := one_mul _

/-- The entire order-`s+1` cutoff majorant is bounded by its ideal factorial
tail and `J+2` copies of the uniform error cap. -/
theorem powerOverlapMajorant_le_envelope
    {B m J s : ℕ} {α ξ : ℝ} {gate : BooleanCube m → Bool}
    (hB : 0 < B) (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (hξ0 : 0 ≤ ξ)
    (hbp : biasedFiringProbability α gate ≤
      probability (fun x => gate x = true))
    (hBp : (B : ℝ) * probability (fun x => gate x = true) ≤ 1)
    (hJM : ((J + 1 : ℕ) : ℝ) * (m : ℝ) * ξ ≤ 1) :
    powerOverlapMajorant (B := B) (J := J) (s := s) gate (α := α) (ξ := ξ) ≤
      2 / ((J + 1).factorial : ℝ) + ((J + 2 : ℕ) : ℝ) *
        powerErrorCap s J B m ξ
          (probability (fun x => gate x = true)) (rejectionProbability gate) := by
  let p : ℝ := probability (fun x => gate x = true)
  let q : ℝ := rejectionProbability gate
  let C : ℝ := powerErrorCap s J B m ξ p q
  have hp0 : 0 ≤ p := probability_nonneg _
  have hq0 : 0 ≤ q := probability_nonneg _
  have hC0 : 0 ≤ C := by
    dsimp [C, powerErrorCap, powerBadCap]
    positivity
  have hterm (j : ℕ) (hj1 : 1 ≤ j) (hjJ : j ≤ J + 1) :
      (B.choose j : ℝ) * factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate j ≤ C := by
    obtain ⟨k, rfl⟩ := Nat.exists_eq_succ_of_ne_zero (by omega : j ≠ 0)
    have hjk : k + 1 ≤ J + 1 := hjJ
    have hjM : ((k + 1 : ℕ) : ℝ) * (m : ℝ) * ξ ≤ 1 := by
      have hle : ((k + 1 : ℕ) : ℝ) ≤ ((J + 1 : ℕ) : ℝ) := by exact_mod_cast hjk
      have hmξ0 : 0 ≤ (m : ℝ) * ξ := mul_nonneg (Nat.cast_nonneg _) hξ0
      calc
        ((k + 1 : ℕ) : ℝ) * (m : ℝ) * ξ = ((k + 1 : ℕ) : ℝ) * ((m : ℝ) * ξ) := by ring
        _ ≤ ((J + 1 : ℕ) : ℝ) * ((m : ℝ) * ξ) :=
          mul_le_mul_of_nonneg_right hle hmξ0
        _ = ((J + 1 : ℕ) : ℝ) * (m : ℝ) * ξ := by ring
        _ ≤ 1 := hJM
    have h := choose_mul_factorialTupleErrorBound_power_le
      (s := s) hB hα0 hα1 hξ0 hbp hBp hjM
    have hcontact : 2 * (((k + 1 : ℕ) : ℝ) * (m : ℝ) * ξ) ≤
        2 * (((J + 1 : ℕ) : ℝ) * (m : ℝ) * ξ) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num)
      calc
        ((k + 1 : ℕ) : ℝ) * (m : ℝ) * ξ = ((k + 1 : ℕ) : ℝ) * ((m : ℝ) * ξ) := by ring
        _ ≤ ((J + 1 : ℕ) : ℝ) * ((m : ℝ) * ξ) := by
          apply mul_le_mul_of_nonneg_right _ (mul_nonneg (Nat.cast_nonneg _) hξ0)
          exact_mod_cast hjk
        _ = ((J + 1 : ℕ) : ℝ) * (m : ℝ) * ξ := by ring
    have hbad := powerBadMajorant_le_cap (s := s) (J := J) (m := m) (p := p) (q := q)
      hjk hp0 hq0 hBp
    dsimp [C, powerErrorCap]
    exact h.trans (add_le_add hcontact hbad)
  have hsum : (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
      factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate j) ≤ ((J + 1 : ℕ) : ℝ) * C := by
    have h := Finset.sum_le_card_nsmul (Finset.Icc 1 J)
      (fun j => (B.choose j : ℝ) * factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate j)
      C (fun j hj => hterm j (Finset.mem_Icc.1 hj).1
        ((Finset.mem_Icc.1 hj).2.trans (Nat.le_succ J)))
    have hcard : (Finset.Icc 1 J).card ≤ J + 1 := by simp
    calc
      _ ≤ (Finset.Icc 1 J).card • C := h
      _ = ((Finset.Icc 1 J).card : ℝ) * C := by simp [nsmul_eq_mul]
      _ ≤ ((J + 1 : ℕ) : ℝ) * C := by
        exact mul_le_mul_of_nonneg_right (by exact_mod_cast hcard) hC0
  have hlast : (B.choose (J + 1) : ℝ) *
      factorialTupleErrorBound (B := B) (t := s + 1) α ξ gate (J + 1) ≤ C :=
    hterm (J + 1) (by omega) (by omega)
  dsimp [powerOverlapMajorant]
  change 2 / ((J + 1).factorial : ℝ) + _ + _ ≤ _
  calc
    _ ≤ 2 / ((J + 1).factorial : ℝ) + ((J + 1 : ℕ) : ℝ) * C + C := by linarith
    _ = 2 / ((J + 1).factorial : ℝ) + ((J + 2 : ℕ) : ℝ) * C := by
      push_cast
      ring

/-- Finite actual mixed-source overlap bound at every contact order. -/
theorem mixedAppendedSource_overlap_le_power
    (R t w blocks J s : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) {α ξ : ℝ}
    (hc : ProductContact (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B))
      (s + 1) α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (hq : 0 < probability (fun x : BooleanCube (M + w ^ 2) =>
      dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B) x = false))
    (hm : 0 < M + w ^ 2) (hblocks : 0 < blocks)
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), s + 2 ≤ j * (M + w ^ 2) ∧ j ≤ blocks)
    (hBp : (blocks : ℝ) * biasedFiringProbability α
      (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) ≤ 1) :
    expectation (fun π : Layout blocks (M + w ^ 2) =>
      expectation (fun π' =>
        |vacancyOverlap (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) π π' -
          idealVacancyOverlap α
            (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) π|)) ≤
      powerOverlapMajorant (B := blocks) (J := J) (s := s)
        (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) (α := α) (ξ := ξ) := by
  apply expected_average_vacancyOverlap_error_le_of_conditional α _ hq
  intro π
  exact expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
    _ hc h0 h1 hξ0 hξ1 π hm hblocks hq (by
      intro j hj
      simpa only [show s + 1 + 1 = s + 2 by omega] using hJ j hj) hBp

/-- One constituent's firing event is included in the actual joint OR. -/
theorem probability_triggeredBody_le_jointTriggered {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n))) (i : Fin N) :
    probability (fun x => dnfEval (triggeredBodyTerms (U i) (body i)) x = true) ≤
      probability (fun x => jointTriggeredEval U body x = true) := by
  unfold probability
  apply expectation_mono
  intro x
  by_cases hi : dnfEval (triggeredBodyTerms (U i) (body i)) x = true
  · have hjoint : jointTriggeredEval U body x = true := by
      rw [jointTriggeredEval, physicalOrEval_eq_true_iff]
      exact ⟨i, hi⟩
    simp [hi, hjoint]
  · simp [hi]
    split <;> simp_all

/-- An empty displayed generic body gives the exact `2^-w` lower firing
bracket, with no pair-intersection or independence assumption. -/
theorem mixedAppendedSource_firing_lower_of_empty_body
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (g : Fin (sourceGenericUnitCount R t w)) (hg : ∅ ∈ P g) :
    (1 / 2 : ℝ) ^ w ≤ probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B) x = true) := by
  let i := genericSourceUnit R t w ρ g
  let V := separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i
  let body := mixedAppendedSourceBody R t w ρ M P B i
  have hmem : (∅ : Finset (Fin (M + w ^ 2))) ∈ body := by
    dsimp [body, i]
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, embedFirstTerm, hg]
  have hunit := probability_triggeredBody_le_jointTriggered
    (fun i => separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
    (mixedAppendedSourceBody R t w ρ M P B) i
  have hlower := triggeredBody_probability_lower_of_mem V body hmem
  have hcard : (V ∪ (∅ : Finset (Fin (M + w ^ 2)))).card = w := by
    simp only [Finset.union_empty]
    exact card_separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i
  rw [hcard] at hlower
  change (1 / 2 : ℝ) ^ w ≤ probability (fun x =>
    jointTriggeredEval (fun i => separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
      (mixedAppendedSourceBody R t w ρ M P B) x = true)
  exact hlower.trans hunit

/-- The pure source list supplies an empty generic body in every positive-width
copy schedule. -/
theorem eventually_mixedAppendedPhysicalPool_firing_lower
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w)) :
    ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).firingProbability w := by
  filter_upwards [eventually_gt_atTop 0] with w hw
  let K := sourceCopyCount t w
  have hK : 0 < K := by
    dsimp [K, sourceCopyCount]
    exact Nat.pow_pos hw
  let g : Fin (sourceGenericUnitCount (N + 1) t w) :=
    finProdFinEquiv ⟨0, ⟨0, hK⟩⟩
  apply mixedAppendedSource_firing_lower_of_empty_body
    (N + 1) t w ρ (M w) (A w) (U w)
    (repeatedSourceMixtureBodies (K := K) (design w))
    (canonicalAnchorPacketBodies t (A w)) g

  simp [repeatedSourceMixtureBodies, g, sourceMixtureBody, pureTriggerBody]

/-- The repeated pure list also supplies a nonempty generic body eventually,
including no assertion about the zero-copy initial schedule. -/
theorem eventually_mixedAppendedPhysicalPool_generic_nonempty
    {N t : ℕ} (mix : FinitePositiveMixture N) (M : ℕ → ℕ)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w)) :
    ∀ᶠ w : ℕ in atTop, ∃ g, repeatedSourceMixtureBodies (K := sourceCopyCount t w)
      (design w) g ≠ [] := by
  filter_upwards [eventually_gt_atTop 0] with w hw
  let K := sourceCopyCount t w
  have hK : 0 < K := by
    dsimp [K, sourceCopyCount]
    exact Nat.pow_pos hw
  let g : Fin (sourceGenericUnitCount (N + 1) t w) :=
    finProdFinEquiv ⟨0, ⟨0, hK⟩⟩
  refine ⟨g, ?_⟩
  simp [repeatedSourceMixtureBodies, g, sourceMixtureBody, pureTriggerBody]

lemma half_inv_le_rareBlockCount {p : ℝ} (hp : 0 < p) (hp_half : p ≤ 1 / 2) :
    (1 / 2 : ℝ) * p⁻¹ ≤ (rareBlockCount p : ℝ) := by
  have hfloor : p⁻¹ < (rareBlockCount p : ℝ) + 1 := Nat.lt_floor_add_one _
  have hpinv : (2 : ℝ) ≤ p⁻¹ := by
    have h := (one_div_le_one_div (by norm_num : (0 : ℝ) < 1 / 2) hp).2 hp_half
    norm_num at h ⊢
    exact h
  nlinarith

lemma rareBlockCount_le_two_pow_of_lower {p : ℝ} {w : ℕ}
    (hp : 0 < p) (hlower : (1 / 2 : ℝ) ^ w ≤ p) :
    (rareBlockCount p : ℝ) ≤ (2 : ℝ) ^ w := by
  calc
    (rareBlockCount p : ℝ) ≤ p⁻¹ := Nat.floor_le (inv_nonneg.2 hp.le)
    _ ≤ ((1 / 2 : ℝ) ^ w)⁻¹ :=
      (inv_le_inv₀ hp (show (0 : ℝ) < (1 / 2 : ℝ) ^ w by positivity)).2 hlower
    _ = (2 : ℝ) ^ w := by rw [← inv_pow]; norm_num

/-- The exact bad-layout scale `p/B^s` is bounded by a fixed constant times
`p^(s+1)` throughout the rare regime. -/
lemma firing_div_blocks_pow_le {p : ℝ} (hp : 0 < p) (hp_half : p ≤ 1 / 2) (s : ℕ) :
    p / (rareBlockCount p : ℝ) ^ s ≤ (2 : ℝ) ^ s * p ^ (s + 1) := by
  let B : ℝ := rareBlockCount p
  let c : ℝ := (1 / 2 : ℝ) * p⁻¹
  have hc : 0 < c := by dsimp [c]; positivity
  have hcB : c ≤ B := half_inv_le_rareBlockCount hp hp_half
  have hcBpow : c ^ s ≤ B ^ s := pow_le_pow_left₀ hc.le hcB s
  calc
    p / (rareBlockCount p : ℝ) ^ s = p / B ^ s := rfl
    _ ≤ p / c ^ s := div_le_div_of_nonneg_left hp.le (pow_pos hc s) hcBpow
    _ = p * (2 * p) ^ s := by
      have hcEq : c = (2 * p)⁻¹ := by
        dsimp [c]
        field_simp [ne_of_gt hp]
      rw [hcEq, inv_pow, div_inv_eq_mul]
    _ = (2 : ℝ) ^ s * p ^ (s + 1) := by
      rw [mul_pow, pow_succ]
      ring

/-- The rejection denominator is uniformly bounded in the Poisson regime. -/
theorem eventually_rejection_inv_add_one_le_five
    {B : ℕ → ℕ} {p : ℕ → ℝ}
    (hp : ∀ᶠ w : ℕ in atTop, 0 < p w)
    (hp0 : Tendsto p atTop (𝓝 0))
    (hBp : Tendsto (fun w => (B w : ℝ) * p w) atTop (𝓝 1)) :
    ∀ᶠ w : ℕ in atTop,
      (((1 - p w) ^ B w : ℝ)⁻¹ + 1) ≤ 5 := by
  have hlim : Tendsto (fun w => (1 - p w) ^ B w) atTop (𝓝 (Real.exp (-1))) :=
    tendsto_one_sub_pow_exp_neg_one hp hp0 hBp
  have he : (7 : ℝ) / 20 < Real.exp (-1) := seven_div_twenty_lt_exp_neg_one
  filter_upwards [hlim.eventually (Ioi_mem_nhds he)] with w hw
  have hpos : (0 : ℝ) < (1 - p w) ^ B w := by linarith
  have hinv : (((1 - p w) ^ B w : ℝ)⁻¹) ≤ ((7 / 20 : ℝ))⁻¹ :=
    (inv_le_inv₀ hpos (by norm_num)).2 hw.le
  norm_num at hinv ⊢
  linarith

lemma power_two_pow_nat_rpow (x : ℕ) (z : ℝ) : (((2 : ℝ) ^ x) ^ z) =
    (2 : ℝ) ^ ((x : ℝ) * z) := by
  rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]

lemma power_geometric_normalized (a : ℝ) (c w : ℕ) :
    (((1 / 2 : ℝ) ^ w) ^ c) * (((2 : ℝ) ^ w) ^ (2 * a)) =
      ((2 : ℝ) ^ (2 * a - (c : ℝ))) ^ w := by
  rw [one_div, inv_pow, inv_pow]
  rw [← Real.rpow_natCast ((2 : ℝ) ^ w) c, power_two_pow_nat_rpow]
  rw [power_two_pow_nat_rpow w (2 * a)]
  rw [← Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 2)]
  rw [← Real.rpow_add (by norm_num : (0 : ℝ) < 2)]
  rw [← Real.rpow_mul_natCast (by norm_num : (0 : ℝ) ≤ 2)]
  congr 2
  ring

lemma normalized_le_two_pow_of_exponent_le (a : ℝ) (N w : ℕ)
    (h : 2 * a ≤ (N : ℝ)) :
    (((2 : ℝ) ^ w) ^ (2 * a)) ≤ ((2 : ℝ) ^ N) ^ w := by
  rw [← Real.rpow_natCast ((2 : ℝ) ^ N) w, power_two_pow_nat_rpow]
  rw [power_two_pow_nat_rpow]
  apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
  simpa [mul_comm] using mul_le_mul_of_nonneg_left h (Nat.cast_nonneg w)

/-- A zero limit after normalization by `(2^w)^(2a)` gives an eventual bound
by every actual block sequence with the matching exponential upper envelope. -/
theorem eventually_le_blocks_of_normalized_vanish
    {B : ℕ → ℕ} {E : ℕ → ℝ} {a : ℝ} (ha : 0 ≤ a)
    (hBpos : ∀ᶠ w : ℕ in atTop, 0 < (B w : ℝ))
    (hBupper : ∀ᶠ w : ℕ in atTop, (B w : ℝ) ≤ (2 : ℝ) ^ w)
    (hlim : Tendsto (fun w => E w * (((2 : ℝ) ^ w) ^ (2 * a))) atTop (𝓝 0)) :
    ∀ᶠ w : ℕ in atTop, E w ≤ (B w : ℝ) ^ (-2 * a) := by
  filter_upwards [hBpos, hBupper, hlim.eventually_lt_const (by norm_num : (0 : ℝ) < 1)]
    with w hBw hBuw hEw
  have hbase : (0 : ℝ) < (2 : ℝ) ^ w := by positivity
  have hF : (0 : ℝ) < ((2 : ℝ) ^ w) ^ (2 * a) := Real.rpow_pos_of_pos hbase _
  have hid : (((2 : ℝ) ^ w) ^ (-2 * a)) * (((2 : ℝ) ^ w) ^ (2 * a)) = 1 := by
    rw [← Real.rpow_add hbase]
    simp
  have hmul : E w * (((2 : ℝ) ^ w) ^ (2 * a)) <
      (((2 : ℝ) ^ w) ^ (-2 * a)) * (((2 : ℝ) ^ w) ^ (2 * a)) := by
    rw [hid]
    exact hEw
  have hlt : E w < ((2 : ℝ) ^ w) ^ (-2 * a) := lt_of_mul_lt_mul_right hmul hF.le
  exact hlt.le.trans (Real.rpow_le_rpow_of_nonpos hBw hBuw (by linarith))

/-- The ideal Bonferroni tail wins against every fixed power normalization. -/
theorem tendsto_power_tail_normalized (a : ℝ) :
    Tendsto (fun w : ℕ => (2 / ((w + 1).factorial : ℝ)) *
      (((2 : ℝ) ^ w) ^ (2 * a))) atTop (𝓝 0) := by
  obtain ⟨N, hN⟩ := (tendsto_natCast_atTop_atTop.eventually_gt_atTop (2 * a)).exists
  let C : ℝ := (2 : ℝ) ^ N
  have hC1 : 1 ≤ C := by dsimp [C]; exact one_le_pow₀ (by norm_num)
  have hF (w : ℕ) : (((2 : ℝ) ^ w) ^ (2 * a)) ≤ C ^ w :=
    normalized_le_two_pow_of_exponent_le a N w hN.le
  have hgrow (w : ℕ) : C ^ w ≤ C ^ (w + 1) :=
    pow_le_pow_right₀ hC1 (Nat.le_succ w)
  have hmajor : Tendsto (fun w : ℕ => 2 * C ^ (w + 1) / ((w + 1).factorial : ℝ))
      atTop (𝓝 0) := by
    have h := (FloorSemiring.tendsto_pow_div_factorial_atTop (K := ℝ) C).const_mul 2
    have hcomp := h.comp (tendsto_add_atTop_nat 1)
    convert hcomp using 1 <;>
      simp [Function.comp_def, div_eq_mul_inv, mul_comm, mul_left_comm]
  apply squeeze_zero'
  · filter_upwards with w
    positivity
  · filter_upwards with w
    calc
      (2 / ((w + 1).factorial : ℝ)) * (((2 : ℝ) ^ w) ^ (2 * a)) ≤
          (2 / ((w + 1).factorial : ℝ)) * C ^ (w + 1) := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        exact (hF w).trans (hgrow w)
      _ = 2 * C ^ (w + 1) / ((w + 1).factorial : ℝ) := by ring
  · exact hmajor

lemma power_half_succ_mul_two_pow (N : ℕ) :
    ((1 / 2 : ℝ) ^ (N + 1)) * (2 : ℝ) ^ N = 1 / 2 := by
  rw [pow_succ]
  field_simp [pow_ne_zero N (by norm_num : (2 : ℝ) ≠ 0)]
  rw [← mul_pow]
  norm_num

/-- Quadratic geometric contact error beats every fixed polynomial-block
normalization after multiplication by a further `2^-w`. -/
theorem eventually_quadratic_geom_normalized_le (a : ℝ) :
    ∀ᶠ w : ℕ in atTop, ((1 / 2 : ℝ) ^ (w ^ 2)) * (((2 : ℝ) ^ w) ^ (2 * a)) ≤
      (1 / 2 : ℝ) ^ w := by
  obtain ⟨N, hN⟩ := (tendsto_natCast_atTop_atTop.eventually_gt_atTop (2 * a)).exists
  filter_upwards [eventually_ge_atTop (N + 1), eventually_gt_atTop 0] with w hwN hw0
  have hw : (N + 1) * w ≤ w ^ 2 := by nlinarith
  have hgeom : (1 / 2 : ℝ) ^ (w ^ 2) ≤ (1 / 2 : ℝ) ^ ((N + 1) * w) :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num) hw
  have hF := normalized_le_two_pow_of_exponent_le a N w hN.le
  calc
    ((1 / 2 : ℝ) ^ (w ^ 2)) * (((2 : ℝ) ^ w) ^ (2 * a)) ≤
        ((1 / 2 : ℝ) ^ ((N + 1) * w)) * ((2 : ℝ) ^ N) ^ w := by
      exact mul_le_mul hgeom hF (Real.rpow_nonneg (by positivity) _) (by positivity)
    _ = ((1 / 2 : ℝ) ^ w) := by
      rw [pow_mul, ← mul_pow]
      congr 1
      exact power_half_succ_mul_two_pow N

/-- The complete contact-amplification contribution becomes negligible after
normalization by every fixed power, for polynomial `m` and quadratic
geometric `ξ`. -/
theorem tendsto_power_contact_normalized
    (m : ℕ → ℕ) (ξ : ℕ → ℝ) (r : ℕ) (a : ℝ)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hM : ∀ᶠ w : ℕ in atTop, (m w : ℝ) ≤ (w : ℝ) ^ r)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2)) :
    Tendsto (fun w : ℕ =>
      (2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) *
        (((2 : ℝ) ^ w) ^ (2 * a))) atTop (𝓝 0) := by
  have hquad := eventually_quadratic_geom_normalized_le a
  have hmain : Tendsto (fun w : ℕ => 12 * ((w : ℝ) ^ (r + 2) * (1 / 2 : ℝ) ^ w))
      atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one (r + 2)
      (show |(1 / 2 : ℝ)| < 1 by norm_num)
    simpa using h.const_mul (12 : ℝ)
  apply squeeze_zero'
  · filter_upwards with w
    have hξw0 := hξ0 w
    positivity
  · filter_upwards [hM, hξ, hquad, eventually_ge_atTop 1] with w hMw hξw hquadw hw
    have hξw0 := hξ0 w
    have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
    have hw0 : (0 : ℝ) < w := by linarith
    have hw2 : ((w + 2 : ℕ) : ℝ) ≤ 3 * (w : ℝ) := by push_cast; nlinarith
    have hw1 : ((w + 1 : ℕ) : ℝ) ≤ 2 * (w : ℝ) := by push_cast; nlinarith
    have hpre :
        2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w ≤
          2 * (3 * (w : ℝ)) * (2 * (w : ℝ)) * (w : ℝ) ^ r *
            (1 / 2 : ℝ) ^ (w ^ 2) := by
      gcongr
    calc
      (2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) *
          (((2 : ℝ) ^ w) ^ (2 * a)) ≤
        (2 * (3 * (w : ℝ)) * (2 * (w : ℝ)) * (w : ℝ) ^ r *
            (1 / 2 : ℝ) ^ (w ^ 2)) * (((2 : ℝ) ^ w) ^ (2 * a)) := by
          exact mul_le_mul_of_nonneg_right hpre (Real.rpow_nonneg (by positivity) _)
      _ = 12 * (w : ℝ) ^ (r + 2) *
          (((1 / 2 : ℝ) ^ (w ^ 2)) * (((2 : ℝ) ^ w) ^ (2 * a))) := by ring
      _ ≤ 12 * (w : ℝ) ^ (r + 2) * (1 / 2 : ℝ) ^ w := by
        exact mul_le_mul_of_nonneg_left hquadw (by positivity)
      _ = 12 * ((w : ℝ) ^ (r + 2) * (1 / 2 : ℝ) ^ w) := by ring
  · exact hmain

/-- The bad-layout contribution has overlap order `B^-(s+1+o(1))`.  After
normalization by `B^(2a)`, the strict gap `2a < s+1` leaves a geometric
sequence with base below one. -/
theorem tendsto_power_bad_normalized
    (m : ℕ → ℕ) (p : ℕ → ℝ) (s q r : ℕ) (a : ℝ)
    (ha : 2 * a < ((s + 1 : ℕ) : ℝ))
    (hp0 : ∀ w, 0 ≤ p w)
    (hM : ∀ᶠ w : ℕ in atTop, (m w : ℝ) ≤ (w : ℝ) ^ r)
    (hp : ∀ᶠ w : ℕ in atTop, p w ≤ (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w) :
    Tendsto (fun w : ℕ =>
      ((5 * (2 : ℝ) ^ s) * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) ^ (s + 2) *
        (m w : ℝ) ^ (s + 2) * p w ^ (s + 1)) *
          (((2 : ℝ) ^ w) ^ (2 * a))) atTop (𝓝 0) := by
  let r₀ : ℝ := (2 : ℝ) ^ (2 * a - ((s + 1 : ℕ) : ℝ))
  let K : ℝ := (5 * (2 : ℝ) ^ s) * (3 * (2 : ℝ) ^ (s + 2))
  let d : ℕ := 1 + (s + 2) + r * (s + 2) + q * (s + 1)
  have hr₀0 : 0 < r₀ := Real.rpow_pos_of_pos (by norm_num) _
  have hr₀1 : r₀ < 1 := by
    apply Real.rpow_lt_one_of_one_lt_of_neg (by norm_num)
    exact sub_neg.2 ha
  have hmain : Tendsto (fun w : ℕ => K * ((w : ℝ) ^ d * r₀ ^ w)) atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one d
      (show |r₀| < 1 by simpa [abs_of_pos hr₀0] using hr₀1)
    simpa using h.const_mul K
  apply squeeze_zero'
  · filter_upwards with w
    have hpw := hp0 w
    positivity
  · filter_upwards [hM, hp, eventually_ge_atTop 1] with w hMw hpw_upper hw
    have hpw := hp0 w
    have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
    have hw0 : (0 : ℝ) < w := by linarith
    have hw2 : ((w + 2 : ℕ) : ℝ) ≤ 3 * (w : ℝ) := by push_cast; nlinarith
    have hw1 : ((w + 1 : ℕ) : ℝ) ≤ 2 * (w : ℝ) := by push_cast; nlinarith
    have hpre :
        (5 * (2 : ℝ) ^ s) * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) ^ (s + 2) *
            (m w : ℝ) ^ (s + 2) * p w ^ (s + 1) ≤
          (5 * (2 : ℝ) ^ s) * (3 * (w : ℝ)) * (2 * (w : ℝ)) ^ (s + 2) *
            ((w : ℝ) ^ r) ^ (s + 2) *
              ((w : ℝ) ^ q * (1 / 2 : ℝ) ^ w) ^ (s + 1) := by
      gcongr
    calc
      ((5 * (2 : ℝ) ^ s) * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) ^ (s + 2) *
          (m w : ℝ) ^ (s + 2) * p w ^ (s + 1)) *
            (((2 : ℝ) ^ w) ^ (2 * a)) ≤
        ((5 * (2 : ℝ) ^ s) * (3 * (w : ℝ)) * (2 * (w : ℝ)) ^ (s + 2) *
            ((w : ℝ) ^ r) ^ (s + 2) *
              ((w : ℝ) ^ q * (1 / 2 : ℝ) ^ w) ^ (s + 1)) *
            (((2 : ℝ) ^ w) ^ (2 * a)) := by
          exact mul_le_mul_of_nonneg_right hpre (Real.rpow_nonneg (by positivity) _)
      _ = K * ((w : ℝ) ^ d * r₀ ^ w) := by
        rw [← power_geometric_normalized a (s + 1) w]
        dsimp [K, d, r₀]
        simp only [mul_pow, ← pow_mul]
        ring
  · exact hmain

/-- The growing-`w` cutoff envelope is negligible after normalization by the
power `2^(2aw)`. -/
theorem tendsto_powerOverlapEnvelope_normalized
    (m : ℕ → ℕ) (p q ξ : ℕ → ℝ) (s qexp r : ℕ) (a : ℝ)
    (ha : 2 * a < ((s + 1 : ℕ) : ℝ))
    (hp0 : ∀ w, 0 ≤ p w) (hp : ∀ᶠ w : ℕ in atTop, 0 < p w)
    (hq0 : ∀ w, 0 ≤ q w) (hξ0 : ∀ w, 0 ≤ ξ w)
    (hM : ∀ᶠ w : ℕ in atTop, (m w : ℝ) ≤ (w : ℝ) ^ r)
    (hpUpper : ∀ᶠ w : ℕ in atTop, p w ≤ (w : ℝ) ^ qexp * (1 / 2 : ℝ) ^ w)
    (hpHalf : ∀ᶠ w : ℕ in atTop, p w ≤ 1 / 2)
    (hDen : ∀ᶠ w : ℕ in atTop, ((q w ^ (rareBlockCount (p w)))⁻¹ + 1) ≤ 5)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2)) :
    Tendsto (fun w : ℕ =>
      (2 / ((w + 1).factorial : ℝ) + ((w + 2 : ℕ) : ℝ) *
        powerErrorCap s w (rareBlockCount (p w)) (m w) (ξ w) (p w) (q w)) *
          (((2 : ℝ) ^ w) ^ (2 * a))) atTop (𝓝 0) := by
  have htail := tendsto_power_tail_normalized a
  have hcontact := tendsto_power_contact_normalized m ξ r a hξ0 hM hξ
  have hbad := tendsto_power_bad_normalized m p s qexp r a ha hp0 hM hpUpper
  have hsum := htail.add (hcontact.add hbad)
  simp only [add_zero] at hsum
  apply squeeze_zero'
  · filter_upwards with w
    have hpw := hp0 w
    have hqw := hq0 w
    have hξw := hξ0 w
    dsimp [powerErrorCap, powerBadCap]
    positivity
  · filter_upwards [hp, hpHalf, hDen] with w hpw_pos hpHalfw hDenw
    have hpw := hp0 w
    have hqw := hq0 w
    have hξw := hξ0 w
    have hscale := firing_div_blocks_pow_le hpw_pos hpHalfw s
    have hbadcap :
        ((w + 2 : ℕ) : ℝ) * powerBadCap s w (rareBlockCount (p w)) (m w) (p w) (q w) ≤
          (5 * (2 : ℝ) ^ s) * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) ^ (s + 2) *
            (m w : ℝ) ^ (s + 2) * p w ^ (s + 1) := by
      have hden0 : 0 ≤ (q w ^ rareBlockCount (p w))⁻¹ + 1 := by positivity
      have hscaleM : (m w : ℝ) ^ (s + 2) * (p w / (rareBlockCount (p w) : ℝ) ^ s) ≤
          (m w : ℝ) ^ (s + 2) * ((2 : ℝ) ^ s * p w ^ (s + 1)) := by
        exact mul_le_mul_of_nonneg_left hscale (by positivity)
      have hnew0 : 0 ≤ (m w : ℝ) ^ (s + 2) * ((2 : ℝ) ^ s * p w ^ (s + 1)) := by
        positivity
      have hmul :
          ((m w : ℝ) ^ (s + 2) * (p w / (rareBlockCount (p w) : ℝ) ^ s)) *
              ((q w ^ rareBlockCount (p w))⁻¹ + 1) ≤
            ((m w : ℝ) ^ (s + 2) * ((2 : ℝ) ^ s * p w ^ (s + 1))) * 5 :=
        mul_le_mul hscaleM hDenw hden0 hnew0
      simp only [← mul_div_assoc] at hmul
      dsimp [powerBadCap]
      calc
        _ ≤ ((w + 2 : ℕ) : ℝ) * (((w + 1 : ℕ) : ℝ) ^ (s + 2) *
            (((m w : ℝ) ^ (s + 2) * ((2 : ℝ) ^ s * p w ^ (s + 1))) * 5)) := by
          exact mul_le_mul_of_nonneg_left
            (mul_le_mul_of_nonneg_left hmul (by positivity)) (by positivity)
        _ = _ := by ring
    calc
      (2 / ((w + 1).factorial : ℝ) + ((w + 2 : ℕ) : ℝ) *
          powerErrorCap s w (rareBlockCount (p w)) (m w) (ξ w) (p w) (q w)) *
            (((2 : ℝ) ^ w) ^ (2 * a)) ≤
        (2 / ((w + 1).factorial : ℝ) +
          (2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) +
          ((5 * (2 : ℝ) ^ s) * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) ^ (s + 2) *
            (m w : ℝ) ^ (s + 2) * p w ^ (s + 1))) *
              (((2 : ℝ) ^ w) ^ (2 * a)) := by
          apply mul_le_mul_of_nonneg_right _ (Real.rpow_nonneg (by positivity) _)
          dsimp [powerErrorCap]
          nlinarith
      _ = (2 / ((w + 1).factorial : ℝ)) * (((2 : ℝ) ^ w) ^ (2 * a)) +
          ((2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) *
            (((2 : ℝ) ^ w) ^ (2 * a))) +
          (((5 * (2 : ℝ) ^ s) * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) ^ (s + 2) *
            (m w : ℝ) ^ (s + 2) * p w ^ (s + 1)) *
              (((2 : ℝ) ^ w) ^ (2 * a))) := by ring
  · simpa only [add_assoc] using hsum

/-- Eventual positivity suffices for the floor-block divergence; values before
an arbitrary finite threshold are irrelevant. -/
theorem tendsto_rareBlockCount_of_eventually {p : ℕ → ℝ}
    (hp : ∀ᶠ w : ℕ in atTop, 0 < p w) (hp0 : Tendsto p atTop (𝓝 0)) :
    Tendsto (fun w => rareBlockCount (p w)) atTop atTop := by
  let p' : ℕ → ℝ := fun w => if 0 < p w then p w else 1
  have hp' : ∀ w, 0 < p' w := by
    intro w
    dsimp [p']
    split <;> simp_all
  have hp'0 : Tendsto p' atTop (𝓝 0) := by
    apply Tendsto.congr' _ hp0
    filter_upwards [hp] with w hw
    simp [p', hw]
  have h := tendsto_rareBlockCount hp' hp'0
  apply Tendsto.congr' _ h
  filter_upwards [hp] with w hw
  simp [p', hw]

/-- Eventual positivity likewise suffices for the exact `B*p → 1` limit. -/
theorem tendsto_rareBlockCount_mul_of_eventually {p : ℕ → ℝ}
    (hp : ∀ᶠ w : ℕ in atTop, 0 < p w) (hp0 : Tendsto p atTop (𝓝 0)) :
    Tendsto (fun w => (rareBlockCount (p w) : ℝ) * p w) atTop (𝓝 1) := by
  let p' : ℕ → ℝ := fun w => if 0 < p w then p w else 1
  have hp' : ∀ w, 0 < p' w := by
    intro w
    dsimp [p']
    split <;> simp_all
  have hp'0 : Tendsto p' atTop (𝓝 0) := by
    apply Tendsto.congr' _ hp0
    filter_upwards [hp] with w hw
    simp [p', hw]
  have h := tendsto_rareBlockCount_mul hp' hp'0
  apply Tendsto.congr' _ h
  filter_upwards [hp] with w hw
  simp [p', hw]

/-- The polynomial upper firing envelope makes the exact floor block count
grow faster than the width. -/
theorem eventually_width_add_two_le_rareBlockCount
    {p : ℕ → ℝ} (hp : ∀ w, 0 < p w) (hp0 : Tendsto p atTop (𝓝 0)) {qexp : ℕ}
    (hpUpper : ∀ᶠ w : ℕ in atTop,
      p w ≤ (w : ℝ) ^ qexp * (1 / 2 : ℝ) ^ w) :
    ∀ᶠ w : ℕ in atTop, w + 2 ≤ rareBlockCount (p w) := by
  have hB := eventually_two_rpow_le_rareBlockCount hp hp0 hpUpper
    (lam := (1 : ℝ) / 2) (by norm_num)
  have hpoly := eventually_polynomial_mul_two_rpow_le_two_rpow (r := 1)
    (C := (2 : ℝ)) (c := (0 : ℝ)) (d := (1 : ℝ) / 2) (by norm_num) (by norm_num)
  filter_upwards [hB, hpoly, eventually_ge_atTop 4] with w hBw hpolyw hw
  have hwR : (4 : ℝ) ≤ w := by exact_mod_cast hw
  have hreal : ((w + 2 : ℕ) : ℝ) ≤ (rareBlockCount (p w) : ℝ) := by
    calc
      ((w + 2 : ℕ) : ℝ) ≤ 2 * (w : ℝ) := by push_cast; nlinarith
      _ = 2 * (w : ℝ) ^ 1 * (2 : ℝ) ^ ((0 : ℝ) * (w : ℝ)) := by simp
      _ ≤ (2 : ℝ) ^ (((1 : ℝ) / 2) * (w : ℝ)) := hpolyw
      _ ≤ (rareBlockCount (p w) : ℝ) := hBw
  exact_mod_cast hreal

/-- Eventual positive firing is enough for the same block-growth bound. -/
theorem eventually_width_add_two_le_rareBlockCount_of_eventually
    {p : ℕ → ℝ} (hp : ∀ᶠ w : ℕ in atTop, 0 < p w)
    (hp0 : Tendsto p atTop (𝓝 0)) {qexp : ℕ}
    (hpUpper : ∀ᶠ w : ℕ in atTop,
      p w ≤ (w : ℝ) ^ qexp * (1 / 2 : ℝ) ^ w) :
    ∀ᶠ w : ℕ in atTop, w + 2 ≤ rareBlockCount (p w) := by
  let p' : ℕ → ℝ := fun w => if 0 < p w then p w else 1
  have hp' : ∀ w, 0 < p' w := by
    intro w
    dsimp [p']
    split <;> simp_all
  have hp'0 : Tendsto p' atTop (𝓝 0) := by
    apply Tendsto.congr' _ hp0
    filter_upwards [hp] with w hw
    simp [p', hw]
  have hp'Upper : ∀ᶠ w : ℕ in atTop,
      p' w ≤ (w : ℝ) ^ qexp * (1 / 2 : ℝ) ^ w := by
    filter_upwards [hp, hpUpper] with w hw hu
    simpa [p', hw] using hu
  have h := eventually_width_add_two_le_rareBlockCount hp' hp'0 hp'Upper
  filter_upwards [hp, h] with w hw hBw
  simpa [p', hw] using hBw

/-- The exponent condition needed uniformly through cutoff `w+1` follows from
the same quadratic geometric contact estimate. -/
theorem tendsto_succ_mul_dimension_mul_geomError
    (m : ℕ → ℕ) (ξ : ℕ → ℝ) (r : ℕ)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hM : ∀ᶠ w : ℕ in atTop, (m w : ℝ) ≤ (w : ℝ) ^ r)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2)) :
    Tendsto (fun w : ℕ => ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) atTop (𝓝 0) := by
  have h := tendsto_power_contact_normalized m ξ r 0 hξ0 hM hξ
  have h' : Tendsto (fun w : ℕ =>
      2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) atTop (𝓝 0) := by
    simpa using h
  apply squeeze_zero'
  · filter_upwards with w
    have hξw := hξ0 w
    positivity
  · filter_upwards [hξ, hM, eventually_ge_atTop 1] with w hξw hMw hw
    have hw2 : (1 : ℝ) ≤ 2 * ((w + 2 : ℕ) : ℝ) := by
      have : (0 : ℝ) ≤ w := by positivity
      push_cast
      nlinarith
    have hnonneg : 0 ≤ ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w := by
      have := hξ0 w
      positivity
    calc
      ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w =
          1 * (((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) := by ring
      _ ≤ (2 * ((w + 2 : ℕ) : ℝ)) * (((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w) :=
        mul_le_mul_of_nonneg_right hw2 hnonneg
      _ = 2 * ((w + 2 : ℕ) : ℝ) * ((w + 1 : ℕ) : ℝ) * (m w : ℝ) * ξ w := by ring
  · exact h'

/-- Actual mixed-source overlap at the growing cutoff `J=w`, before evaluating
its power rate. -/
theorem eventually_mixedAppendedSource_overlap_le_powerEnvelope
    (R t : ℕ) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (M w))))
    (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))
    (ξ : ℕ → ℝ) (s : ℕ) {r : ℕ}
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ [])
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2))
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        (s + 1) ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w) (ξ w)) :
    ∀ᶠ w : ℕ in atTop,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).overlapError w ≤
        2 / ((w + 1).factorial : ℝ) + ((w + 2 : ℕ) : ℝ) *
          powerErrorCap s w
            ((mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
            ((mixedAppendedSourceRareGateData R t ρ M A U P B).m w) (ξ w)
            ((mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w)
            (rejectionProbability
              ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)) := by
  let G := mixedAppendedSourceRareGateData R t ρ M A U P B
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w := by
    filter_upwards [hP] with w hPw
    obtain ⟨g, hg⟩ := hPw
    change 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
    apply jointTriggered_probability_pos_of_nonempty
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w))
      (i := genericSourceUnit R t w ρ g)
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, hg]
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) := by
    change Tendsto (fun w : ℕ => probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true))
        atTop (𝓝 0)
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hpUpper : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
    exact eventually_mixedAppendedSource_firingProbability_le R t ρ M A U P B hρ
  have hsmall : ∀ᶠ w : ℕ in atTop, G.firingProbability w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hn : ∀ᶠ w : ℕ in atTop, 0 < G.m w := by
    filter_upwards [eventually_ge_atTop 1] with w hw
    change 0 < M w + w ^ 2
    have hw0 : 0 < w := by omega
    positivity
  have hBrange : ∀ᶠ w : ℕ in atTop, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w) := by
    filter_upwards [hsmall, hn] with w hsmallw hnw
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp hnw
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) hsmallw
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hbp : ∀ᶠ w : ℕ in atTop, biasedFiringProbability (G.alpha w) (G.gate w) ≤
      G.firingProbability w := by
    filter_upwards [hBrange] with w hrangew
    exact biasedFiringProbability_le_uniform hrangew.1.le hrangew.2.1
      (dnfEval_monotone _)
  have hBp : ∀ᶠ w : ℕ in atTop, (G.blocks w : ℝ) * G.firingProbability w ≤ 1 := by
    filter_upwards [hpos] with w hpw
    exact rareBlockCount_mul_le_one hpw
  have hBlarge : ∀ᶠ w : ℕ in atTop, w + 2 ≤ G.blocks w :=
    eventually_width_add_two_le_rareBlockCount_of_eventually hpos hp0 hpUpper
  have hmReal : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) ≤ (w : ℝ) ^ r := by
    filter_upwards [hMle] with w hw
    exact_mod_cast hw
  have hmξ : Tendsto (fun w => ((w + 1 : ℕ) : ℝ) * (G.m w : ℝ) * ξ w)
      atTop (𝓝 0) := tendsto_succ_mul_dimension_mul_geomError G.m ξ r hξ0 hmReal hξ
  have hJM : ∀ᶠ w : ℕ in atTop, ((w + 1 : ℕ) : ℝ) * (G.m w : ℝ) * ξ w ≤ 1 :=
    (hmξ.eventually_lt_const (by norm_num : (0 : ℝ) < 1)).mono (fun _ h => h.le)
  have hξ1 : ∀ᶠ w : ℕ in atTop, ξ w ≤ 1 := by
    filter_upwards [hξ] with w hw
    exact hw.trans (pow_le_one₀ (by norm_num) (by norm_num))
  filter_upwards [hcontact, hJM, hξ1, hBlarge, hn, hBrange, hbp, hBp,
    eventually_ge_atTop (s + 2), eventually_ge_atTop 1]
    with w hc hJMw hξ1w hBw hnw hrangew hbpw hBpw hsw hw1
  have hblocks : 0 < G.blocks w := by omega
  have hm : 0 < M w + w ^ 2 := hnw
  have hJ : ∀ j ∈ Finset.Icc 1 (w + 1),
      s + 2 ≤ j * (M w + w ^ 2) ∧ j ≤ G.blocks w := by
    intro j hj
    rcases Finset.mem_Icc.1 hj with ⟨hj1, hjJ⟩
    have hmw : s + 2 ≤ M w + w ^ 2 := by
      have hsquare : s + 2 ≤ w ^ 2 := by nlinarith
      omega
    constructor
    · have hmul := Nat.mul_le_mul_right (M w + w ^ 2) hj1
      omega
    · exact hjJ.trans (hBw.trans' (by omega))
  have hq : 0 < probability (fun x => G.gate w x = false) := by
    change 0 < rejectionProbability (G.gate w)
    linarith [hrangew.2.2]
  have hBbiased : (G.blocks w : ℝ) * biasedFiringProbability (G.alpha w) (G.gate w) ≤ 1 := by
    calc
      _ ≤ (G.blocks w : ℝ) * G.firingProbability w :=
        mul_le_mul_of_nonneg_left hbpw (Nat.cast_nonneg _)
      _ ≤ 1 := hBpw
  have hover := mixedAppendedSource_overlap_le_power R t w (G.blocks w) w s ρ (M w)
    (A w) (U w) (P w) (B w) hc hrangew.1.le
    (hrangew.2.1.trans (by norm_num)) (hξ0 w) hξ1w hq hm hblocks hJ hBbiased
  exact hover.trans (powerOverlapMajorant_le_envelope hblocks hrangew.1.le
    (hrangew.2.1.trans (by norm_num)) (hξ0 w) hbpw hBpw hJMw)

/-- **Power-rate covariance for the actual mixed source at contact order
`s+1`.**  Product contact is still a genuine input; its required quadratic
geometric error is exactly discharged by `hξ`.  The geometric/Bonferroni power
rate is proved, rather than inferred from a zero limit. -/
theorem eventually_mixedAppendedSource_sqrt_overlap_le
    (R t : ℕ) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (M w))))
    (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))
    (ξ : ℕ → ℝ) (s : ℕ) {r : ℕ} {a : ℝ}
    (ha0 : 0 < a) (ha : 2 * a < ((s + 1 : ℕ) : ℝ))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ [])
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2))
    (hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        (s + 1) ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w) (ξ w)) :
    ∀ᶠ w : ℕ in atTop,
      Real.sqrt ((mixedAppendedSourceRareGateData R t ρ M A U P B).overlapError w) ≤
        ((mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w : ℝ) ^ (-a) := by
  let G := mixedAppendedSourceRareGateData R t ρ M A U P B
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w := by
    filter_upwards [hP] with w hPw
    obtain ⟨g, hg⟩ := hPw
    change 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
    apply jointTriggered_probability_pos_of_nonempty
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w))
      (i := genericSourceUnit R t w ρ g)
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, hg]
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) := by
    change Tendsto (fun w : ℕ => probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true))
        atTop (𝓝 0)
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hpUpper : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
    exact eventually_mixedAppendedSource_firingProbability_le R t ρ M A U P B hρ
  have hpHalf : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤ 1 / 2 :=
    (hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))).mono
      (fun _ h => h.le)
  have hBp_lim : Tendsto (fun w => (G.blocks w : ℝ) * G.firingProbability w)
      atTop (𝓝 1) := tendsto_rareBlockCount_mul_of_eventually hpos hp0
  have hDen : ∀ᶠ w : ℕ in atTop,
      ((rejectionProbability (G.gate w) ^ G.blocks w)⁻¹ + 1) ≤ 5 := by
    simp only [rejectionProbability_eq_one_sub_uniformFiring]
    change ∀ᶠ w : ℕ in atTop, (((1 - G.firingProbability w) ^ G.blocks w)⁻¹ + 1) ≤ 5
    exact eventually_rejection_inv_add_one_le_five (B := G.blocks) (p := G.firingProbability)
      hpos hp0 hBp_lim
  have hmReal : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) ≤ (w : ℝ) ^ r := by
    filter_upwards [hMle] with w hw
    exact_mod_cast hw
  have henv := tendsto_powerOverlapEnvelope_normalized G.m G.firingProbability
    (fun w => rejectionProbability (G.gate w)) ξ s (sourceUnitExponent t) r a ha
    (fun w => probability_nonneg _) hpos (fun w => probability_nonneg _)
    hξ0 hmReal hpUpper hpHalf hDen hξ
  have hB : Tendsto G.blocks atTop atTop := tendsto_rareBlockCount_of_eventually hpos hp0
  have hBpos : ∀ᶠ w : ℕ in atTop, 0 < (G.blocks w : ℝ) := by
    exact (tendsto_natCast_atTop_atTop.comp hB).eventually_gt_atTop 0
  have hBupper : ∀ᶠ w : ℕ in atTop, (G.blocks w : ℝ) ≤ (2 : ℝ) ^ w := by
    filter_upwards [hlower, hpos] with w hw hpw
    exact rareBlockCount_le_two_pow_of_lower hpw hw
  have henvRate : ∀ᶠ w : ℕ in atTop,
      (2 / ((w + 1).factorial : ℝ) + ((w + 2 : ℕ) : ℝ) *
        powerErrorCap s w (G.blocks w) (G.m w) (ξ w) (G.firingProbability w)
          (rejectionProbability (G.gate w))) ≤ (G.blocks w : ℝ) ^ (-2 * a) :=
    eventually_le_blocks_of_normalized_vanish ha0.le hBpos hBupper henv
  have hover := eventually_mixedAppendedSource_overlap_le_powerEnvelope
    R t ρ M A U P B ξ s hρ hMle hP hξ0 hξ hcontact
  filter_upwards [hover, henvRate, hBpos] with w hOver hRate hBw
  have htwo : G.overlapError w ≤ (G.blocks w : ℝ) ^ (-2 * a) := hOver.trans hRate
  calc
    Real.sqrt (G.overlapError w) ≤ Real.sqrt ((G.blocks w : ℝ) ^ (-2 * a)) :=
      Real.sqrt_le_sqrt htwo
    _ = (G.blocks w : ℝ) ^ (-a) := by
      rw [show -2 * a = (-a) * (2 : ℝ) by ring, Real.rpow_mul hBw.le]
      norm_num only [Real.rpow_two]
      exact Real.sqrt_sq (Real.rpow_pos_of_pos hBw _).le

/-- The calibrated quadratic ground dimension is naturally bounded by `w^3`
eventually, with no real-valued dimension substitution in the conclusion. -/
theorem eventually_ceil_mul_sq_add_sq_le_cube {C : ℝ} (hC : 0 ≤ C) :
    ∀ᶠ w : ℕ in atTop, Nat.ceil (C * (w : ℝ) ^ 2) + w ^ 2 ≤ w ^ 3 := by
  have hreal := eventually_ceil_mul_sq_add_sq_le hC
  have hCw : ∀ᶠ w : ℕ in atTop, C + 2 ≤ (w : ℝ) :=
    tendsto_natCast_atTop_atTop.eventually_ge_atTop (C + 2)
  filter_upwards [hreal, hCw, eventually_ge_atTop 1] with w hbound hwC hw
  have hw0 : (0 : ℝ) ≤ w := by positivity
  have hle : ((Nat.ceil (C * (w : ℝ) ^ 2) + w ^ 2 : ℕ) : ℝ) ≤ ((w ^ 3 : ℕ) : ℝ) := by
    calc
      _ ≤ (C + 2) * (w : ℝ) ^ 2 := hbound
      _ ≤ (w : ℝ) * (w : ℝ) ^ 2 :=
        mul_le_mul_of_nonneg_right hwC (sq_nonneg _)
      _ = ((w ^ 3 : ℕ) : ℝ) := by simp [pow_succ]; ring
  exact_mod_cast hle

/-- **Actual calibrated physical-pool power covariance at contact order `t`.**
The only statistical input left is genuine order-`t` product contact with the
chosen error `ξ`.  Nonempty pure bodies, both firing brackets, polynomial
block growth, finite cutoff calibration, and the covariance power rate are all
proved here. -/
theorem eventually_calibratedMixedPhysicalPool_sqrt_overlap_le
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (ξ : ℕ → ℝ) {a : ℝ}
    (ht : 0 < t) (ha0 : 0 < a) (ha : a < (t : ℝ) / 2)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C)
    (hξ0 : ∀ w, 0 ≤ ξ w)
    (hξ : ∀ᶠ w : ℕ in atTop, ξ w ≤ (1 / 2 : ℝ) ^ (w ^ 2))
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).gate w) t
        ((mixedAppendedPhysicalPoolRareGateData mix ρ
          (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).alpha w) (ξ w)) :
    ∀ᶠ w : ℕ in atTop,
      Real.sqrt ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).overlapError w) ≤
        ((mixedAppendedPhysicalPoolRareGateData mix ρ
          (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).blocks w : ℝ) ^ (-a) := by
  let G := mixedAppendedPhysicalPoolRareGateData mix ρ
    (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let P := fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w)
  let B := fun w => canonicalAnchorPacketBodies t (A w)
  have hs : t - 1 + 1 = t := Nat.sub_add_cancel ht
  have ha' : 2 * a < (((t - 1) + 1 : ℕ) : ℝ) := by
    rw [hs]
    have htR : (0 : ℝ) < t := by exact_mod_cast ht
    nlinarith [ha]
  have hc : ∀ᶠ w : ℕ in atTop, ProductContact (G.gate w) (t - 1 + 1) (G.alpha w) (ξ w) := by
    simpa only [hs] using hcontact
  have hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ 3 := by
    exact eventually_ceil_mul_sq_add_sq_le_cube hC
  have hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ [] := by
    exact eventually_mixedAppendedPhysicalPool_generic_nonempty mix M design
  have hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤ G.firingProbability w := by
    exact eventually_mixedAppendedPhysicalPool_firing_lower mix ρ M A U design
  change ∀ᶠ w : ℕ in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)
  exact eventually_mixedAppendedSource_sqrt_overlap_le
    (N + 1) t ρ M A U P B ξ (t - 1) ha0 ha' hρ hMle hP hξ0 hξ hlower hc

end MonotoneDNF

#print axioms MonotoneDNF.choose_mul_power_bad_le
#print axioms MonotoneDNF.choose_mul_power_contact_le
#print axioms MonotoneDNF.choose_mul_factorialTupleErrorBound_power_le
#print axioms MonotoneDNF.powerOverlapMajorant_le_envelope
#print axioms MonotoneDNF.mixedAppendedSource_overlap_le_power
#print axioms MonotoneDNF.mixedAppendedSource_firing_lower_of_empty_body
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_firing_lower
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_generic_nonempty
#print axioms MonotoneDNF.tendsto_rareBlockCount_of_eventually
#print axioms MonotoneDNF.tendsto_rareBlockCount_mul_of_eventually
#print axioms MonotoneDNF.eventually_width_add_two_le_rareBlockCount_of_eventually
#print axioms MonotoneDNF.tendsto_power_tail_normalized
#print axioms MonotoneDNF.tendsto_power_contact_normalized
#print axioms MonotoneDNF.tendsto_power_bad_normalized
#print axioms MonotoneDNF.tendsto_powerOverlapEnvelope_normalized
#print axioms MonotoneDNF.eventually_mixedAppendedSource_overlap_le_powerEnvelope
#print axioms MonotoneDNF.eventually_mixedAppendedSource_sqrt_overlap_le
#print axioms MonotoneDNF.eventually_ceil_mul_sq_add_sq_le_cube
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_sqrt_overlap_le


==> anc/MonotoneDNF/MixedSourceRareGateStats.lean <==
module

public import MonotoneDNF.MixedSourceGateAssembly

@[expose] public section

/-!
# Conditional cutoff assembly for actual mixed-source rare-gate data

The local gates and overlap errors below are the actual mixed appended source
DNFs and their actual layout expectations.  The final theorem is intentionally
conditional on order-two contact and convergence of the explicit cutoff
majorant.  It does not claim that those analytic inputs follow from finite
Fourier algebra.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

section Data

variable (R t : ℕ) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
variable (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (P : ∀ w, Fin (sourceGenericUnitCount R t w) →
  List (Finset (Fin (M w))))
variable (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))

/-- Actual rare-gate data for the mixed source construction.  In particular,
`overlapError` is definitionally the exact layout expectation consumed by
`RareGateData.Stats`; it is not a free numerical sequence. -/
noncomputable def mixedAppendedSourceRareGateData : RareGateData where
  m w := M w + w ^ 2
  terms w := mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)
  alpha w := (1 + physicalContactBias
    (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))) / 2
  overlapError w := expectation (fun π : Layout
      (rareBlockCount (probability (fun x =>
        dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
          true))) (M w + w ^ 2) =>
    expectation (fun π' =>
      |vacancyOverlap
          (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))
          π π' -
        idealVacancyOverlap
          ((1 + physicalContactBias
            (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w)
              (B w)))) / 2)
          (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))
          π|))

@[simp] theorem mixedAppendedSourceRareGateData_gate (w : ℕ) :
    (mixedAppendedSourceRareGateData R t ρ M A U P B).gate w =
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) := rfl

@[simp] theorem mixedAppendedSourceRareGateData_alpha (w : ℕ) :
    (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w =
      (1 + physicalContactBias
        (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))) /
          2 := rfl

/-- Nonnegativity is a property of the actual measured overlap expectation. -/
theorem zero_le_mixedAppendedSourceRareGateData_overlapError (w : ℕ) :
    0 ≤ (mixedAppendedSourceRareGateData R t ρ M A U P B).overlapError w := by
  exact expectation_nonneg (fun π => expectation_nonneg (fun π' => abs_nonneg _))

/-- Exact local and shuffled term accounting for the actual data. -/
theorem mixedAppendedSourceRareGateData_termCount (w : ℕ) :
    (mixedAppendedSourceRareGateData R t ρ M A U P B).termCount w =
      (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w *
        ∑ i, (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w) i).length := by
  change (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w *
    dnfTermCount (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) = _
  rw [dnfTermCount_mixedAppendedSourceDnf]

/-- Diagonal factorial-cutoff argument.  The input `hmajorant` is exactly the
analytic fact that, for each fixed `J`, the explicit order-two majorant tends
to its factorial tail.  No such limit is manufactured from finite algebra. -/
theorem tendsto_mixedAppendedSourceData_overlapError_of_orderTwo
    (ξ : ℕ → ℝ)
    (hbound : ∀ J, ∀ᶠ w : ℕ in atTop,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).overlapError w ≤
        orderTwoOverlapMajorant
          (B := (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
          (J := J)
          ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
          (α := (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
          (ξ := ξ w))
    (hmajorant : ∀ J, Tendsto (fun w =>
        orderTwoOverlapMajorant
          (B := (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
          (J := J)
          ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
          (α := (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
          (ξ := ξ w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ)))) :
    Tendsto (mixedAppendedSourceRareGateData R t ρ M A U P B).overlapError
      atTop (𝓝 0) := by
  rw [Metric.tendsto_atTop]
  intro ε hε
  have hfac : Tendsto (fun J : ℕ => (J + 1).factorial) atTop atTop :=
    factorial_tendsto_atTop.comp (tendsto_add_atTop_nat 1)
  have hf : Tendsto (fun J : ℕ => (((J + 1).factorial : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp hfac
  obtain ⟨J, hJ⟩ := (hf.eventually_gt_atTop (4 / ε)).exists
  have hJpos : 0 < (((J + 1).factorial : ℕ) : ℝ) := by positivity
  have htail : 2 / (((J + 1).factorial : ℕ) : ℝ) < ε / 2 := by
    apply (div_lt_iff₀ hJpos).2
    have hmul := mul_lt_mul_of_pos_left hJ (half_pos hε)
    have hid : ε / 2 * (4 / ε) = 2 := by
      field_simp [ne_of_gt hε]; ring
    nlinarith
  have hlimev : ∀ᶠ w : ℕ in atTop,
      orderTwoOverlapMajorant
        (B := (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
        (J := J)
        ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        (α := (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
        (ξ := ξ w) < 2 / (((J + 1).factorial : ℕ) : ℝ) + ε / 2 :=
    (hmajorant J).eventually_lt_const (by linarith)
  have hev : ∀ᶠ w : ℕ in atTop,
      dist ((mixedAppendedSourceRareGateData R t ρ M A U P B).overlapError w) 0 < ε := by
    filter_upwards [hlimev, hbound J] with w hw hb
    have hD0 := zero_le_mixedAppendedSourceRareGateData_overlapError
      R t ρ M A U P B w
    rw [Real.dist_eq, sub_zero, abs_of_nonneg hD0]
    linarith
  obtain ⟨N, hN⟩ := mem_atTop_sets.1 hev
  exact ⟨N, fun n hn => hN n hn⟩

/-- A conditional but genuine `RareGateData.Stats` assembly for the actual
mixed source data.  The hypotheses are deliberately stronger than finite
Fourier algebra: they include order-two product contact and every finite
geometry/calibration input eventually for each cutoff, the convergence of the
explicit cutoff majorants, nonempty generic bodies at every coordinate, and
the all-coordinate sub-half firing calibration.  In particular this theorem
is not an unconditional source-`Stats` or learner-completeness claim. -/
theorem mixedAppendedSourceRareGateData_stats_of_orderTwo
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (ξ : ℕ → ℝ)
    (hP : ∀ w, ∃ g, P w g ≠ [])
    (hsmall : ∀ w,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w < 1 / 2)
    (hn : ∀ w, 0 < (mixedAppendedSourceRareGateData R t ρ M A U P B).m w)
    (hready : ∀ J, ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
          2 ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w) (ξ w) ∧
      0 ≤ ξ w ∧ ξ w ≤ 1 ∧
      0 < probability (fun x =>
        (mixedAppendedSourceRareGateData R t ρ M A U P B).gate w x = false) ∧
      0 < (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w ∧
      (∀ j ∈ Finset.Icc 1 (J + 1),
        3 ≤ j * (mixedAppendedSourceRareGateData R t ρ M A U P B).m w ∧
          j ≤ (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w) ∧
      ((mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w : ℝ) *
        biasedFiringProbability
          ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
          ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w) ≤ 1)
    (hmajorant : ∀ J, Tendsto (fun w =>
        orderTwoOverlapMajorant
          (B := (mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w)
          (J := J)
          ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
          (α := (mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
          (ξ := ξ w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ)))) :
    (mixedAppendedSourceRareGateData R t ρ M A U P B).Stats := by
  let G := mixedAppendedSourceRareGateData R t ρ M A U P B
  have hrange : ∀ w, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w) := by
    intro w
    have hmw : 0 < G.m w := hn w
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp hmw
    have hsmallw : probability (fun x => G.gate w x = true) < 1 / 2 := hsmall w
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) hsmallw
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hpos : ∀ w, 0 < G.firingProbability w := by
    intro w
    obtain ⟨g, hg⟩ := hP w
    change 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
    apply jointTriggered_probability_pos_of_nonempty
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
        (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w))
      (i := genericSourceUnit R t w ρ g)
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, hg]
  have hbound : ∀ J, ∀ᶠ w : ℕ in atTop, G.overlapError w ≤
      orderTwoOverlapMajorant (B := G.blocks w) (J := J) (G.gate w)
        (α := G.alpha w) (ξ := ξ w) := by
    intro J
    filter_upwards [hready J] with w hw
    rcases hw with ⟨hc, hξ0, hξ1, hq, hblocks, hJ, hBp⟩
    exact mixedAppendedSource_overlap_le_orderTwo
      R t w ((mixedAppendedSourceRareGateData R t ρ M A U P B).blocks w) J ρ (M w)
      (A w) (U w) (P w) (B w) hc
      (hrange w).1.le ((hrange w).2.1.trans (by norm_num : (1 / 2 : ℝ) ≤ 1))
      hξ0 hξ1 hq (hn w) hblocks hJ hBp
  exact
    { firing_pos := hpos
      firing_zero := by
        change Tendsto (fun w : ℕ => probability (fun x =>
          dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
            true)) atTop (𝓝 0)
        exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
      alpha_nonneg := fun w => (hrange w).1.le
      alpha_le_half := fun w => (hrange w).2.1
      contact := by
        change Tendsto (fun w : ℕ => ((M w + w ^ 2 : ℕ) : ℝ) *
          (1 / 2 - (1 + physicalContactBias
            (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)))) /
              2)) atTop (𝓝 0)
        exact tendsto_mixedAppendedSource_natMul_contactDefect
          R t ρ M A U P B hρ hMle
      overlap := fun w => le_rfl
      overlap_zero := tendsto_mixedAppendedSourceData_overlapError_of_orderTwo
        R t ρ M A U P B ξ hbound hmajorant }

end Data

end MonotoneDNF

#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_gate
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_alpha
#print axioms MonotoneDNF.zero_le_mixedAppendedSourceRareGateData_overlapError
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_termCount
#print axioms MonotoneDNF.tendsto_mixedAppendedSourceData_overlapError_of_orderTwo
#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_stats_of_orderTwo


==> anc/MonotoneDNF/MixedSourceResource.lean <==
module

public import MonotoneDNF.MixedSourceRareGateStats

@[expose] public section

/-!
# Resource bounds for actual mixed-source rare-gate data

This private development discharges the active-resource premise of the public
padded diagonal from explicit firing and displayed-body bounds.  It does not
construct `RareGateData.Stats`, product contact, or a covariance-rate bound.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- The guide's pool-width exponent is exactly ten units below `widthExp`. -/
lemma widthExp_eq_sourceC_add_ten (t : ℕ) :
    widthExp t = sourceC t + 10 := by
  rfl

/-- One-sided exponential growth of the actual floor-based block count.
Only an upper bound on firing probability is needed; no asymptotic
`Θ(2^(-w))` premise or positive lower firing bracket is used here. -/
theorem eventually_two_rpow_le_rareBlockCount
    {p : ℕ → ℝ} (hp : ∀ w, 0 < p w)
    (hp0 : Tendsto p atTop (𝓝 0)) {q : ℕ}
    (hpbound : ∀ᶠ w : ℕ in atTop,
      p w ≤ (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w)
    {lam : ℝ} (hlam : lam < 1) :
    ∀ᶠ w : ℕ in atTop,
      (2 : ℝ) ^ (lam * (w : ℝ)) ≤ (rareBlockCount (p w) : ℝ) := by
  let r : ℝ := 2 ^ (lam - 1)
  have hr0 : 0 < r := Real.rpow_pos_of_pos (by norm_num) _
  have hr1 : r < 1 :=
    Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (by linarith)
  have hzero : Tendsto (fun w : ℕ => 2 * ((w : ℝ) ^ q * r ^ w))
      atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one q
      (show |r| < 1 by simpa [abs_of_pos hr0] using hr1)
    simpa using h.const_mul (2 : ℝ)
  have hsmall : ∀ᶠ w : ℕ in atTop, 2 * ((w : ℝ) ^ q * r ^ w) < 1 :=
    hzero.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1))
  have hphalf : ∀ᶠ w : ℕ in atTop, p w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hrpow (w : ℕ) : r ^ w = (2 : ℝ) ^ ((lam - 1) * (w : ℝ)) := by
    dsimp [r]
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
  filter_upwards [hpbound, hphalf, hsmall, eventually_gt_atTop 0] with w
    hb hpw hsw hw
  let s : ℝ := (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hs0 : 0 < s := by
    dsimp [s]
    positivity
  have hinv : s⁻¹ ≤ (p w)⁻¹ := (inv_le_inv₀ hs0 (hp w)).2 hb
  have hpinv : (2 : ℝ) ≤ (p w)⁻¹ := by
    have h := (one_div_le_one_div (by norm_num : (0 : ℝ) < 1 / 2) (hp w)).2 hpw.le
    norm_num at h ⊢
    exact h
  have hfloor : (p w)⁻¹ < (rareBlockCount (p w) : ℝ) + 1 := by
    exact Nat.lt_floor_add_one _
  have hhalfB : (1 / 2 : ℝ) * (p w)⁻¹ ≤ (rareBlockCount (p w) : ℝ) := by
    nlinarith
  have htwo : (2 : ℝ) ^ (lam * (w : ℝ)) =
      (2 : ℝ) ^ ((lam - 1) * (w : ℝ)) * (2 : ℝ) ^ w := by
    calc
      (2 : ℝ) ^ (lam * (w : ℝ)) =
          (2 : ℝ) ^ (((lam - 1) * (w : ℝ)) + (w : ℝ)) := by congr 1; ring
      _ = (2 : ℝ) ^ ((lam - 1) * (w : ℝ)) * (2 : ℝ) ^ (w : ℝ) :=
        Real.rpow_add (by norm_num) _ _
      _ = _ := by rw [Real.rpow_natCast]
  have hid : 2 * ((2 : ℝ) ^ (lam * (w : ℝ))) * s =
      2 * ((w : ℝ) ^ q * r ^ w) := by
    dsimp [s]
    rw [htwo, ← hrpow]
    rw [one_div, inv_pow]
    have hne : ((2 : ℝ) ^ w) ≠ 0 := by positivity
    field_simp
  have hprods : (2 : ℝ) ^ (lam * (w : ℝ)) * s ≤ 1 / 2 := by
    nlinarith [hid]
  have hhalf : (2 : ℝ) ^ (lam * (w : ℝ)) ≤ (1 / 2 : ℝ) * s⁻¹ := by
    calc
      (2 : ℝ) ^ (lam * (w : ℝ)) =
          ((2 : ℝ) ^ (lam * (w : ℝ)) * s) * s⁻¹ := by
        field_simp
      _ ≤ (1 / 2 : ℝ) * s⁻¹ :=
        mul_le_mul_of_nonneg_right hprods (inv_nonneg.2 hs0.le)
  calc
    (2 : ℝ) ^ (lam * (w : ℝ)) ≤ (1 / 2 : ℝ) * s⁻¹ := hhalf
    _ ≤ (1 / 2 : ℝ) * (p w)⁻¹ := by
      exact mul_le_mul_of_nonneg_left hinv (by norm_num)
    _ ≤ (rareBlockCount (p w) : ℝ) := hhalfB


/-- Polynomial times a smaller exponential is eventually dominated by a
larger exponential.  Real exponents are retained, so this applies literally
to `sourceC` rather than to an integer-rounded replacement. -/
theorem eventually_polynomial_mul_two_rpow_le_two_rpow
    {C c d : ℝ} (r : ℕ) (_hC : 0 ≤ C) (hcd : c < d) :
    ∀ᶠ w : ℕ in atTop,
      C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ)) ≤
        (2 : ℝ) ^ (d * (w : ℝ)) := by
  let a : ℝ := 2 ^ (c - d)
  have ha0 : 0 < a := Real.rpow_pos_of_pos (by norm_num) _
  have ha1 : a < 1 :=
    Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (by linarith)
  have hzero : Tendsto (fun w : ℕ => C * ((w : ℝ) ^ r * a ^ w))
      atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one r
      (show |a| < 1 by simpa [abs_of_pos ha0] using ha1)
    simpa using h.const_mul C
  have hsmall : ∀ᶠ w : ℕ in atTop, C * ((w : ℝ) ^ r * a ^ w) < 1 :=
    hzero.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1))
  have hapow (w : ℕ) : a ^ w = (2 : ℝ) ^ ((c - d) * (w : ℝ)) := by
    dsimp [a]
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
  filter_upwards [hsmall] with w hw
  have hid : (C * ((w : ℝ) ^ r * a ^ w)) * (2 : ℝ) ^ (d * (w : ℝ)) =
      C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ)) := by
    have hadd : (2 : ℝ) ^ ((c - d) * (w : ℝ)) * (2 : ℝ) ^ (d * (w : ℝ)) =
        (2 : ℝ) ^ (c * (w : ℝ)) := by
      rw [← Real.rpow_add (by norm_num : (0 : ℝ) < 2)]
      congr 1
      ring
    calc
      (C * ((w : ℝ) ^ r * a ^ w)) * (2 : ℝ) ^ (d * (w : ℝ)) =
          (C * (w : ℝ) ^ r) *
            ((2 : ℝ) ^ ((c - d) * (w : ℝ)) * (2 : ℝ) ^ (d * (w : ℝ))) := by
            rw [hapow]
            ring
      _ = _ := by rw [hadd]
  calc
    C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ)) =
        (C * ((w : ℝ) ^ r * a ^ w)) * (2 : ℝ) ^ (d * (w : ℝ)) := hid.symm
    _ ≤ 1 * (2 : ℝ) ^ (d * (w : ℝ)) :=
      mul_le_mul_of_nonneg_right hw.le (Real.rpow_nonneg (by norm_num) _)
    _ = _ := one_mul _

/-- The exact active-resource premise of `RareGateDiagonal`, obtained from
an upper firing envelope and an exponential bound on the local dimension
plus displayed body length.  The block count is still `G.blocks`; no real
approximation is substituted in the conclusion. -/
theorem eventually_rareGate_resource_of_exponential_local_bound
    (G : RareGateData) (S : G.Stats) (t : ℕ)
    {q r : ℕ} {C c lam : ℝ}
    (hC : 0 ≤ C) (hlam : lam < 1)
    (hwidth : 1 ≤ widthExp t)
    (hgap : c < lam * (widthExp t - 1))
    (hpbound : ∀ᶠ w : ℕ in atTop,
      G.firingProbability w ≤ (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w)
    (hlocal : ∀ᶠ w : ℕ in atTop,
      ((G.m w + (G.terms w).length : ℕ) : ℝ) ≤
        C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) :
    ∀ᶠ w : ℕ in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t := by
  have hB := eventually_two_rpow_le_rareBlockCount
    S.firing_pos S.firing_zero hpbound hlam
  have hcmp := eventually_polynomial_mul_two_rpow_le_two_rpow r hC hgap
  have hde : 0 ≤ widthExp t - 1 := sub_nonneg.2 hwidth
  filter_upwards [hB, hcmp, hlocal] with w hBw hcmpw hlocalw
  have hBpos : (0 : ℝ) < G.blocks w := by
    exact (Real.rpow_pos_of_pos (by norm_num : (0 : ℝ) < 2)
      (lam * (w : ℝ))).trans_le hBw
  have hpow : (2 : ℝ) ^ (lam * (widthExp t - 1) * (w : ℝ)) ≤
      (G.blocks w : ℝ) ^ (widthExp t - 1) := by
    have h := Real.rpow_le_rpow (Real.rpow_nonneg (by norm_num : (0 : ℝ) ≤ 2)
      (lam * (w : ℝ))) hBw hde
    calc
      (2 : ℝ) ^ (lam * (widthExp t - 1) * (w : ℝ)) =
          ((2 : ℝ) ^ (lam * (w : ℝ))) ^ (widthExp t - 1) := by
        rw [← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
        congr 1
        ring
      _ ≤ _ := h
  have hcmpB : C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ)) ≤
      (G.blocks w : ℝ) ^ (widthExp t - 1) := hcmpw.trans hpow
  have hmul : (G.blocks w : ℝ) *
        (C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) ≤
      (G.blocks w : ℝ) ^ widthExp t := by
    calc
      (G.blocks w : ℝ) * (C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) ≤
          (G.blocks w : ℝ) * (G.blocks w : ℝ) ^ (widthExp t - 1) :=
        mul_le_mul_of_nonneg_left hcmpB hBpos.le
      _ = (G.blocks w : ℝ) ^ (1 : ℝ) *
          (G.blocks w : ℝ) ^ (widthExp t - 1) := by rw [Real.rpow_one]
      _ = (G.blocks w : ℝ) ^ ((1 : ℝ) + (widthExp t - 1)) :=
        (Real.rpow_add hBpos _ _).symm
      _ = (G.blocks w : ℝ) ^ widthExp t := by
        congr 1
        ring
  calc
    ((G.dimension w + G.termCount w : ℕ) : ℝ) =
        (G.blocks w : ℝ) * ((G.m w + (G.terms w).length : ℕ) : ℝ) := by
      simp only [RareGateData.dimension, RareGateData.termCount,
        Nat.cast_add, Nat.cast_mul]
      ring
    _ ≤ (G.blocks w : ℝ) *
        (C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) :=
      mul_le_mul_of_nonneg_left hlocalw hBpos.le
    _ ≤ _ := hmul


/-- The source bodies in flattened `(list,copy)` indexing. -/
def repeatedSourceMixtureBodies {N M K : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign M (R i) (v i)) :
    Fin ((N + 1) * K) → List (Finset (Fin M)) := fun g =>
  sourceMixtureBody design (finProdFinEquiv.symm g).1

/-- Exact displayed-body accounting: every list is repeated `K` times, the
pure list has one empty conjunction, and each non-pure list contributes its
actual pool clause count. -/
lemma sum_repeatedSourceMixtureBodies_length_eq
    {N M K : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign M (R i) (v i)) :
    ∑ g, (repeatedSourceMixtureBodies (K := K) design g).length =
      K * (1 + ∑ i, (poolTerms (design i)).length) := by
  classical
  unfold repeatedSourceMixtureBodies
  rw [Equiv.sum_comp (finProdFinEquiv.symm : Fin ((N + 1) * K) ≃ Fin (N + 1) × Fin K)
    (fun g : Fin (N + 1) × Fin K => (sourceMixtureBody design g.1).length)]
  simp only [Fintype.sum_prod_type, Finset.sum_const,
    Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  rw [Fin.sum_univ_succ]
  simp only [sourceMixtureBody_zero, sourceMixtureBody_succ, pureTriggerBody,
    List.length_singleton]
  simp only [mul_add, mul_one, Finset.mul_sum]
  norm_cast

/-- Ceiling-aware exponential envelope for one actual physical pool. -/
lemma physicalPoolR_cast_le_two_mul {c rate : ℝ}
    (hc : 0 ≤ c) (hrate : 0 ≤ rate) (w : ℕ) :
    (physicalPoolR c rate w : ℝ) ≤
      2 * (rate + 1) * (2 : ℝ) ^ (c * (w : ℝ)) := by
  let E : ℝ := (2 : ℝ) ^ (c * (w : ℝ))
  have hE : 1 ≤ E := by
    dsimp [E]
    exact Real.one_le_rpow (by norm_num) (mul_nonneg hc (Nat.cast_nonneg w))
  have hv : ((physicalPoolV c w : ℕ) : ℝ) ≤ c * (w : ℝ) + 1 := by
    exact (Nat.ceil_lt_add_one (show (0 : ℝ) ≤ c * (w : ℝ) by positivity)).le
  have hpow : ((2 : ℝ) ^ physicalPoolV c w) ≤ 2 * E := by
    calc
      ((2 : ℝ) ^ physicalPoolV c w) = (2 : ℝ) ^ ((physicalPoolV c w : ℕ) : ℝ) :=
        (Real.rpow_natCast _ _).symm
      _ ≤ (2 : ℝ) ^ (c * (w : ℝ) + 1) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) hv
      _ = 2 * E := by
        rw [Real.rpow_add (by norm_num : (0 : ℝ) < 2), Real.rpow_one]
        dsimp [E]
        ring
  have hceil : (physicalPoolR c rate w : ℝ) <
      rate * (2 : ℝ) ^ physicalPoolV c w + 1 := by
    exact Nat.ceil_lt_add_one (by positivity)
  have hmul : rate * (2 : ℝ) ^ physicalPoolV c w ≤ rate * (2 * E) :=
    mul_le_mul_of_nonneg_left hpow hrate
  dsimp [E] at hE hmul ⊢
  nlinarith

/-- The complete generic source body length has the guide's
`K * 2^(sourceC*w + O(1))` envelope, with an explicit finite constant. -/
lemma sum_repeatedSourceMixtureBodies_length_le
    {N M t w : ℕ} {mix : FinitePositiveMixture N}
    (design : ∀ i, PoolDesign M
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (hc : 0 ≤ sourceC t) :
    ((∑ g, (repeatedSourceMixtureBodies
      (K := sourceCopyCount t w) design g).length : ℕ) : ℝ) ≤
      (1 + ∑ i, 2 * (mix.rate i + 1)) * (sourceCopyCount t w : ℝ) *
        (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  let E : ℝ := (2 : ℝ) ^ (sourceC t * (w : ℝ))
  let D : ℝ := 1 + ∑ i, 2 * (mix.rate i + 1)
  have hE : 1 ≤ E := by
    dsimp [E]
    exact Real.one_le_rpow (by norm_num) (mul_nonneg hc (Nat.cast_nonneg w))
  have hsum : (∑ i, (physicalPoolR (sourceC t) (mix.rate i) w : ℝ)) ≤
      (∑ i, 2 * (mix.rate i + 1)) * E := by
    calc
      (∑ i, (physicalPoolR (sourceC t) (mix.rate i) w : ℝ)) ≤
          ∑ i, (2 * (mix.rate i + 1)) * E := by
        apply Finset.sum_le_sum
        intro i _hi
        exact physicalPoolR_cast_le_two_mul hc (mix.rate_pos i).le w
      _ = _ := by rw [Finset.sum_mul]
  have hinner : 1 + ∑ i, (physicalPoolR (sourceC t) (mix.rate i) w : ℝ) ≤
      D * E := by
    calc
      1 + ∑ i, (physicalPoolR (sourceC t) (mix.rate i) w : ℝ) ≤
          E + (∑ i, 2 * (mix.rate i + 1)) * E := add_le_add hE hsum
      _ = D * E := by dsimp [D]; ring
  calc
    ((∑ g, (repeatedSourceMixtureBodies
      (K := sourceCopyCount t w) design g).length : ℕ) : ℝ) =
        (sourceCopyCount t w : ℝ) *
          (1 + ∑ i, (physicalPoolR (sourceC t) (mix.rate i) w : ℝ)) := by
      rw [sum_repeatedSourceMixtureBodies_length_eq]
      simp only [Nat.cast_mul, Nat.cast_add, Nat.cast_one, Nat.cast_sum,
        poolTerms, List.length_ofFn]
    _ ≤ (sourceCopyCount t w : ℝ) * (D * E) :=
      mul_le_mul_of_nonneg_left hinner (Nat.cast_nonneg _)
    _ = (1 + ∑ i, 2 * (mix.rate i + 1)) * (sourceCopyCount t w : ℝ) *
        (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
      dsimp [D, E]
      ring

/-- Explicit one-sided firing envelope for the actual mixed source data. -/
theorem eventually_mixedAppendedSource_firingProbability_le
    (R t : ℕ) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (M w))))
    (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    ∀ᶠ w : ℕ in atTop,
      (mixedAppendedSourceRareGateData R t ρ M A U P B).firingProbability w ≤
        (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
  filter_upwards [eventually_sourceTriggerUnitCount_le R t ρ hρ] with w hcap
  let N := sourceTriggerUnitCount R t w (w ^ 2) ρ
  change probability (fun x =>
    dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true) ≤ _
  have hp : probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true) ≤
      triggerBudgetScale N w := by
    apply jointTriggered_probability_le_triggerBudgetScale
    intro i
    exact card_separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w)) (U w) i
  calc
    _ ≤ triggerBudgetScale N w := hp
    _ ≤ triggerBudgetScale (w ^ sourceUnitExponent t) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hcap) (by positivity)
    _ = (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
      simp only [triggerBudgetScale, Nat.cast_pow]


lemma sourceC_nonneg (t : ℕ) : 0 ≤ sourceC t := by
  have hlog : 0 ≤ Real.log (sourceScale t) := by
    apply Real.log_nonneg
    dsimp [sourceScale]
    have ht : (0 : ℝ) ≤ t := Nat.cast_nonneg t
    linarith
  exact mul_nonneg (by norm_num) hlog

lemma one_le_widthExp (t : ℕ) : 1 ≤ widthExp t := by
  rw [widthExp_eq_sourceC_add_ten]
  have hc := sourceC_nonneg t
  linarith

/-- A source-dependent sublinear exponent used only to lower-bound blocks. -/
noncomputable def sourceResourceLambda (t : ℕ) : ℝ :=
  (sourceC t + 5) / (sourceC t + 10)

lemma sourceResourceLambda_lt_one (t : ℕ) : sourceResourceLambda t < 1 := by
  have hc := sourceC_nonneg t
  have hden : 0 < sourceC t + 10 := by linarith
  change (sourceC t + 5) / (sourceC t + 10) < 1
  exact (div_lt_one hden).2 (by linarith)

lemma sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one (t : ℕ) :
    sourceC t < sourceResourceLambda t * (widthExp t - 1) := by
  have hc := sourceC_nonneg t
  have hden : 0 < sourceC t + 10 := by linarith
  rw [widthExp_eq_sourceC_add_ten]
  change sourceC t < (sourceC t + 5) / (sourceC t + 10) * (sourceC t + 10 - 1)
  rw [show (sourceC t + 5) / (sourceC t + 10) * (sourceC t + 10 - 1) =
    ((sourceC t + 5) * (sourceC t + 9)) / (sourceC t + 10) by ring]
  apply (lt_div_iff₀ hden).2
  nlinarith

/-- Actual local resource size for canonical mixed anchors and repeated
calibrated physical pools.  The exponential coefficient is `sourceC`, and the
polynomial exponent absorbs the generic-copy and total-source unit counts. -/
theorem eventually_mixedAppendedPhysicalPool_local_bound
    {N t r : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ} (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 +
        (mixedAppendedSourceDnf (N + 1) t w ρ (M w) (A w) (U w)
          (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
          (canonicalAnchorPacketBodies t (A w))).length : ℕ) : ℝ) ≤
      (Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ)) *
        (w : ℝ) ^ (r + sourceUnitExponent t + 1) *
          (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  let rr := r + sourceUnitExponent t + 1
  let D : ℝ := 1 + ∑ i, 2 * (mix.rate i + 1)
  let H : ℝ := (2 ^ t : ℕ)
  have hD : 0 ≤ D := by
    dsimp [D]
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _hi
    have hrate := (mix.rate_pos i).le
    positivity
  have hH : 0 ≤ H := by dsimp [H]; positivity
  filter_upwards [eventually_sourceTriggerUnitCount_le (N + 1) t ρ hρ, hM,
    eventually_ge_atTop 1] with w hcap hMw hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hE : (1 : ℝ) ≤ 2 ^ (sourceC t * (w : ℝ)) :=
    Real.one_le_rpow (by norm_num) (mul_nonneg (sourceC_nonneg t) (Nat.cast_nonneg w))
  have hcanon := dnfTermCount_mixedAppendedSourceDnf_canonical_le
    (N + 1) t w ρ (M w) (A w) (U w)
    (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
  unfold dnfTermCount at hcanon
  have hgen := sum_repeatedSourceMixtureBodies_length_le (t := t) (w := w)
    (mix := mix) (design w) (sourceC_nonneg t)
  have hanchorNat : sourceAnchoredUnitCount t w (w ^ 2) ρ ≤
      w ^ sourceUnitExponent t := by
    have hle : sourceAnchoredUnitCount t w (w ^ 2) ρ ≤
        sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ := by
      rw [sourceTriggerUnitCount_eq_generic_add_anchored]
      omega
    exact hle.trans hcap
  have hanchor : ((sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t : ℕ) : ℝ) ≤
      H * (w : ℝ) ^ sourceUnitExponent t := by
    have h := Nat.mul_le_mul_right (2 ^ t) hanchorNat
    dsimp [H]
    have hR : ((sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t : ℕ) : ℝ) ≤
        ((w ^ sourceUnitExponent t * 2 ^ t : ℕ) : ℝ) := by exact_mod_cast h
    simpa only [Nat.cast_mul, Nat.cast_pow, mul_comm] using hR
  have hrr : r ≤ rr := by dsimp [rr]; omega
  have hur : sourceUnitExponent t ≤ rr := by dsimp [rr]; omega
  have hcopy : sourceCopyExponent t ≤ rr := by
    dsimp [rr]
    unfold sourceUnitExponent
    omega
  have hwr : (w : ℝ) ^ r ≤ (w : ℝ) ^ rr := pow_le_pow_right₀ hwR hrr
  have hwu : (w : ℝ) ^ sourceUnitExponent t ≤ (w : ℝ) ^ rr :=
    pow_le_pow_right₀ hwR hur
  have hwcopy : (sourceCopyCount t w : ℝ) ≤ (w : ℝ) ^ rr := by
    rw [sourceCopyCount, Nat.cast_pow]
    exact pow_le_pow_right₀ hwR hcopy
  have hM1 : ((M w + w ^ 2 : ℕ) : ℝ) ≤
      Dm * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    calc
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r := hMw
      _ ≤ Dm * (w : ℝ) ^ rr := mul_le_mul_of_nonneg_left hwr hDm
      _ = Dm * (w : ℝ) ^ rr * 1 := (mul_one _).symm
      _ ≤ Dm * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
        exact mul_le_mul_of_nonneg_left hE (mul_nonneg hDm (pow_nonneg (Nat.cast_nonneg _) _))
  have hgen1 : ((∑ g, (repeatedSourceMixtureBodies
      (K := sourceCopyCount t w) (design w) g).length : ℕ) : ℝ) ≤
      D * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    calc
      _ ≤ D * (sourceCopyCount t w : ℝ) * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := hgen
      _ ≤ D * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
        exact mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left hwcopy hD) (Real.rpow_nonneg (by norm_num) _)
  have hanchor1 : ((sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t : ℕ) : ℝ) ≤
      H * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    calc
      _ ≤ H * (w : ℝ) ^ sourceUnitExponent t := hanchor
      _ ≤ H * (w : ℝ) ^ rr := mul_le_mul_of_nonneg_left hwu hH
      _ = H * (w : ℝ) ^ rr * 1 := (mul_one _).symm
      _ ≤ H * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
        exact mul_le_mul_of_nonneg_left hE (mul_nonneg hH (pow_nonneg (Nat.cast_nonneg _) _))
  have hfirst : ((M w + w ^ 2 +
      (mixedAppendedSourceDnf (N + 1) t w ρ (M w) (A w) (U w)
        (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
        (canonicalAnchorPacketBodies t (A w))).length : ℕ) : ℝ) ≤
      ((M w + w ^ 2 : ℕ) : ℝ) +
        ((∑ g, (repeatedSourceMixtureBodies
          (K := sourceCopyCount t w) (design w) g).length : ℕ) : ℝ) +
        ((sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t : ℕ) : ℝ) := by
    have hnat : M w + w ^ 2 +
        (mixedAppendedSourceDnf (N + 1) t w ρ (M w) (A w) (U w)
          (repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
          (canonicalAnchorPacketBodies t (A w))).length ≤
        M w + w ^ 2 + (∑ g, (repeatedSourceMixtureBodies
          (K := sourceCopyCount t w) (design w) g).length) +
          sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t := by
      calc
        _ ≤ (M w + w ^ 2) + ((∑ g, (repeatedSourceMixtureBodies
            (K := sourceCopyCount t w) (design w) g).length) +
            sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t) :=
          Nat.add_le_add_left hcanon _
        _ = _ := by simp only [Nat.add_assoc]
    exact_mod_cast hnat
  calc
    _ ≤ ((M w + w ^ 2 : ℕ) : ℝ) +
        ((∑ g, (repeatedSourceMixtureBodies
          (K := sourceCopyCount t w) (design w) g).length : ℕ) : ℝ) +
        ((sourceAnchoredUnitCount t w (w ^ 2) ρ * 2 ^ t : ℕ) : ℝ) := hfirst
    _ ≤ Dm * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) +
        D * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) +
        H * (w : ℝ) ^ rr * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
      exact add_le_add (add_le_add hM1 hgen1) hanchor1
    _ = _ := by
      dsimp [D, H, rr]
      push_cast
      ring


/-- The actual mixed rare-gate family whose generic bodies are the repeated
pure/calibrated-pool bodies of a finite positive source mixture. -/
noncomputable def mixedAppendedPhysicalPoolRareGateData
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w)) :
    RareGateData :=
  mixedAppendedSourceRareGateData (N + 1) t ρ M A U
    (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
    (fun w => canonicalAnchorPacketBodies t (A w))

/-- **Actual mixed-source resource theorem.**  Once genuine `Stats` is
available, no separate `hresource` premise is needed: it follows from the
actual trigger bound, canonical body accounting, and the stated polynomial
input-dimension envelope.  Product contact and covariance rates are not
constructed or weakened by this theorem. -/
theorem eventually_mixedAppendedPhysicalPool_resource
    {N t r : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ} (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : (mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).Stats)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    ∀ᶠ w : ℕ in atTop,
      (((mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).dimension w +
        (mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).termCount w : ℕ) : ℝ) ≤
      ((mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).blocks w : ℝ) ^
        widthExp t := by
  let G := mixedAppendedPhysicalPoolRareGateData mix ρ M A U design
  change ∀ᶠ w : ℕ in atTop,
    ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤ (G.blocks w : ℝ) ^ widthExp t
  have hfire : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
    exact eventually_mixedAppendedSource_firingProbability_le
      (N + 1) t ρ M A U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
      (fun w => canonicalAnchorPacketBodies t (A w)) hρ
  have hlocal : ∀ᶠ w : ℕ in atTop,
      ((G.m w + (G.terms w).length : ℕ) : ℝ) ≤
        (Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ)) *
          (w : ℝ) ^ (r + sourceUnitExponent t + 1) *
            (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    exact eventually_mixedAppendedPhysicalPool_local_bound mix ρ M A U design
      hρ hDm hM
  have hD : 0 ≤ 1 + ∑ i, 2 * (mix.rate i + 1) := by
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _hi
    have hrate := (mix.rate_pos i).le
    positivity
  have hC : 0 ≤ Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ) :=
    add_nonneg (add_nonneg hDm hD) (by positivity)
  exact eventually_rareGate_resource_of_exponential_local_bound G S t
    (q := sourceUnitExponent t) (r := r + sourceUnitExponent t + 1)
    (C := Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ))
    (c := sourceC t) (lam := sourceResourceLambda t)
    hC (sourceResourceLambda_lt_one t) (one_le_widthExp t)
    (sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one t) hfire hlocal

/-- The physical quadratic pool dimension has the polynomial envelope used by
`eventually_mixedAppendedPhysicalPool_resource`, with no hidden size cap. -/
theorem eventually_ceil_mul_sq_add_sq_le {C : ℝ} (hC : 0 ≤ C) :
    ∀ᶠ w : ℕ in atTop,
      ((Nat.ceil (C * (w : ℝ) ^ 2) + w ^ 2 : ℕ) : ℝ) ≤
        (C + 2) * (w : ℝ) ^ 2 := by
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hw2 : (1 : ℝ) ≤ (w : ℝ) ^ 2 := one_le_pow₀ hwR
  have hceil : (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) < C * (w : ℝ) ^ 2 + 1 :=
    Nat.ceil_lt_add_one (by positivity)
  push_cast
  nlinarith

/-- Resource theorem at the literal calibrated physical dimension. -/
theorem eventually_calibratedMixedPhysicalPool_resource
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : (mixedAppendedPhysicalPoolRareGateData mix ρ
      (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).Stats)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C) :
    ∀ᶠ w : ℕ in atTop,
      (((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).dimension w +
        (mixedAppendedPhysicalPoolRareGateData mix ρ
          (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).termCount w : ℕ) : ℝ) ≤
      ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).blocks w : ℝ) ^ widthExp t := by
  exact eventually_mixedAppendedPhysicalPool_resource mix ρ
    (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design S hρ (by linarith)
    (r := 2) (eventually_ceil_mul_sq_add_sq_le hC)


/-- Absorb an additional summand and the exponential constant into one
extra real exponent.  This is the elementary joint-resource comparison used
at a single selected diagonal index. -/
lemma add_rpow_le_rpow_add_one_of_le_of_two_pow
    {x y E : ℝ} {N : ℕ}
    (hx : 1 ≤ x) (hy : 0 ≤ y) (hyx : y ≤ x)
    (hE : 0 ≤ E) (hEN : E ≤ (N : ℝ)) (h2 : (2 : ℝ) ^ (N : ℝ) ≤ x) :
    (x + y) ^ E ≤ x ^ ((N : ℝ) + 1) := by
  have hx0 : 0 < x := zero_lt_one.trans_le hx
  have h2E : (2 : ℝ) ^ E ≤ x :=
    (Real.rpow_le_rpow_of_exponent_le (by norm_num) hEN).trans h2
  have hsum : x + y ≤ 2 * x := by linarith
  calc
    (x + y) ^ E ≤ (2 * x) ^ E := by
      apply Real.rpow_le_rpow
      · positivity
      · exact hsum
      · exact hE
    _ = (2 : ℝ) ^ E * x ^ E := by
      rw [Real.mul_rpow (by norm_num) hx0.le]
    _ ≤ x * x ^ E := mul_le_mul_of_nonneg_right h2E (Real.rpow_nonneg hx0.le _)
    _ = x ^ (1 : ℝ) * x ^ E := by rw [Real.rpow_one]
    _ = x ^ ((1 : ℝ) + E) := (Real.rpow_add hx0 _ _).symm
    _ = x ^ (E + 1) := by congr 1; ring
    _ ≤ x ^ ((N : ℝ) + 1) := by
      apply Real.rpow_le_rpow_of_exponent_le hx
      linarith

/-- Every fixed natural lower bound on the padded ambient dimension is
eventually available for a fixed contact order. -/
theorem eventually_two_pow_le_paddedAmbientDimension
    (G : RareGateData) (S : G.Stats) {t : ℕ} (ht : 0 < t) (E : ℕ)
    (hwidth : widthExp t < paddingExponent t)
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t) :
    ∀ᶠ w in atTop, 2 ^ E ≤ paddedAmbientDimension G t w := by
  have hr : 0 < paddingExponent t := paddingExponent_pos ht
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hpow : Tendsto (fun w => (G.blocks w : ℝ) ^ paddingExponent t)
      atTop atTop := (tendsto_rpow_atTop hr).comp hB
  have hceil := eventually_paddedDimension_bounds hB hr
  have hactive := eventually_dimension_le_paddedDimension G S hresource hwidth
  filter_upwards [hactive, hceil, hpow.eventually_ge_atTop ((2 ^ E : ℕ) : ℝ)] with w
    hactivew hceilw hbig
  have hdim : paddedAmbientDimension G t w =
      paddedDimension (G.blocks w : ℝ) (paddingExponent t) :=
    paddedAmbientDimension_eq_paddedDimension hactivew
  have hle : ((2 ^ E : ℕ) : ℝ) ≤ (paddedAmbientDimension G t w : ℝ) := by
    rw [hdim]
    exact hbig.trans hceilw.1
  exact_mod_cast hle

/-- Threshold for a natural power-of-two lower bound on actual padded
ambient dimension at one order and one learner exponent. -/
noncomputable def paddedAmbientPowerWidthThreshold (G : RareGateData) (t E : ℕ) : ℕ :=
  eventualThreshold (fun w => 2 ^ E ≤ paddedAmbientDimension G t w)

/-- Fixed-order threshold for a genuinely contact-order-dependent family.
The second finite supremum provides the dimension growth needed to turn a
joint polynomial in dimension and term count into a dimension-only power. -/
noncomputable def varyingContactThreshold.{u} (G : ℕ → RareGateData) (ρ : ℝ)
    (t : ℕ) : ℕ := max (diagonalPaddedCSQThreshold.{u} (G t) ρ t)
  ((Finset.range (t + 1)).sup (paddedAmbientPowerWidthThreshold (G t) t))

/-- The learner-independent diagonal for source data that vary with the
contact order, as in the guide's `PolyExp → t → w` schedule. -/
noncomputable def varyingContactPaddedWidth.{u} (G : ℕ → RareGateData) (ρ : ℝ)
    (j : ℕ) : ℕ := diagonalWidth (varyingContactThreshold.{u} G ρ) j

lemma paddedCSQWidthThreshold_le_varyingContactPaddedWidth.{u}
    {G : ℕ → RareGateData} {ρ : ℝ} {t E j : ℕ}
    (hE : E ≤ t) (ht : t = diagonalContactOrder j) :
    paddedCSQWidthThreshold.{u} (G t) ρ t E ≤ varyingContactPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedCSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) E ≤
      (Finset.range (diagonalContactOrder j + 1)).sup (fun E =>
        paddedCSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
          (diagonalContactOrder j) E) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hE)
  have hle : paddedCSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) E ≤ varyingContactThreshold.{u} G ρ
        (diagonalContactOrder j) :=
    (hsup.trans ((le_max_left _ _).trans (le_max_left _ _))).trans
      (le_max_left _ _)
  exact hle.trans (diagonalWidth_ge_threshold (varyingContactThreshold.{u} G ρ) j)

lemma paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth.{u}
    {G : ℕ → RareGateData} {ρ : ℝ} {t E j : ℕ}
    (hE : E ≤ t) (ht : t = diagonalContactOrder j) :
    paddedBoundedSQWidthThreshold.{u} (G t) ρ t E ≤
      varyingContactPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedBoundedSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) E ≤
      (Finset.range (diagonalContactOrder j + 1)).sup (fun E =>
        paddedBoundedSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
          (diagonalContactOrder j) E) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hE)
  have hle : paddedBoundedSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) E ≤ varyingContactThreshold.{u} G ρ
        (diagonalContactOrder j) :=
    (hsup.trans ((le_max_right _ _).trans (le_max_left _ _))).trans
      (le_max_left _ _)
  exact hle.trans (diagonalWidth_ge_threshold (varyingContactThreshold.{u} G ρ) j)

lemma paddedTermWidthThreshold_le_varyingContactPaddedWidth.{u}
    {G : ℕ → RareGateData} {ρ : ℝ} {t q j : ℕ}
    (hq : q ≤ t) (ht : t = diagonalContactOrder j) :
    paddedTermWidthThreshold (G t) t q ≤ varyingContactPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedTermWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) q ≤
      (Finset.range (diagonalContactOrder j + 1)).sup (fun q =>
        paddedTermWidthThreshold (G (diagonalContactOrder j))
          (diagonalContactOrder j) q) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hq)
  have hle : paddedTermWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) q ≤ varyingContactThreshold.{u} G ρ
        (diagonalContactOrder j) :=
    (hsup.trans (le_max_right _ _)).trans (le_max_left _ _)
  exact hle.trans (diagonalWidth_ge_threshold (varyingContactThreshold.{u} G ρ) j)


lemma paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth.{u}
    {G : ℕ → RareGateData} {ρ : ℝ} {t E j : ℕ}
    (hE : E ≤ t) (ht : t = diagonalContactOrder j) :
    paddedAmbientPowerWidthThreshold (G t) t E ≤
      varyingContactPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) E ≤
      (Finset.range (diagonalContactOrder j + 1)).sup
        (paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
          (diagonalContactOrder j)) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hE)
  have hle : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) E ≤ varyingContactThreshold.{u} G ρ
        (diagonalContactOrder j) := hsup.trans (le_max_right _ _)
  exact hle.trans (diagonalWidth_ge_threshold (varyingContactThreshold.{u} G ρ) j)

/-- On the same varying-contact diagonal used by both learner obstructions,
the canonical shuffled DNF term count is subpolynomial in the actual padded
ambient dimension. -/
theorem varyingContactPadded_termCount_subpolynomial.{u}
    (G : ℕ → RareGateData) (S : ∀ t, (G t).Stats) (ρ : ℝ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    {b : ℝ} (hb : 0 < b) :
    ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ b := by
  obtain ⟨q, hq⟩ := (tendsto_natCast_atTop_atTop.eventually_gt_atTop (1 / b)).exists
  have hqpos : (0 : ℝ) < q := (by positivity : (0 : ℝ) < 1 / b).trans hq
  have hprod : 1 < b * (q : ℝ) := by
    have h := (div_lt_iff₀ hb).1 hq
    simpa only [one_mul, mul_comm] using h
  have hbq : diagonalTermTestExponent q < b := by
    unfold diagonalTermTestExponent
    apply (div_lt_iff₀ (by positivity : (0 : ℝ) < (q : ℝ) + 1)).2
    nlinarith
  have hsmall : ∀ᶠ t : ℕ in atTop,
      paddedTermExponent t < diagonalTermTestExponent q :=
    tendsto_paddedTermExponent.eventually
      (Iio_mem_nhds (diagonalTermTestExponent_pos q))
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually hsmall, htT.eventually_ge_atTop q] with j hsmallj hqj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have hready : ∀ᶠ w in atTop,
      PaddedTermReady (G (diagonalContactOrder j)) (diagonalContactOrder j) q w :=
    eventually_paddedTermReady (G (diagonalContactOrder j))
      (S (diagonalContactOrder j)) ht q hsmallj (hresource ht)
  have hthreshold : paddedTermWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) q ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedTermWidthThreshold_le_varyingContactPaddedWidth hqj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G ρ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  exact hat.2.trans (Real.rpow_le_rpow_of_exponent_le hbase hbq.le)


/-- **True joint-resource CSQ statement.**  The learner's query count and
inverse tolerance are bounded by a power of `n + s`, where `s` is the actual
canonical term count on the same varying-contact diagonal.  One extra exponent
absorbs both the term-count and the factor two, using thresholds already built
into the learner-independent sequence. -/
theorem no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource.{u}
    (G : ℕ → RareGateData) (S : ∀ t, (G t).Stats) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (learner j seed) q)
    (hpromise : ∀ j, ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hterms : ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial G S ρ hresource (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  obtain ⟨j, hgap, hwidth, hKj, htermj⟩ :=
    ((htT.eventually (eventually_natCostGap_quarter K)).and
      ((htT.eventually eventually_widthExp_lt_paddingExponent).and
        ((htT.eventually_ge_atTop K).and hterms))).exists
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedCSQReady.{u} (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) ρ w :=
    eventually_paddedCSQReady_of_exponent_gap
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j))
      ht (Nat.cast_nonneg K) hρ ha hgap hwidth (hresource ht) (hcov ht ha ha')
  have hthreshold : paddedCSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedCSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G ρ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (G (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j)) ht N hwidth
        (hresource ht)
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} G ρ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j))) hyx hE hEN h2
  have hQreal := hQ j
  push_cast at hQreal
  have hinvreal := hinvtol j
  push_cast at hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using
      hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hτ j) (htol j) (hpromise j) hQdim hinvdim


/-- True joint-resource raw bounded-SQ statement on the identical
varying-contact diagonal used by the CSQ theorem. -/
theorem no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource.{u}
    (G : ℕ → RareGateData) (S : ∀ t, (G t).Stats) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G ρ j) π) (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hterms : ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial G S ρ hresource (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  obtain ⟨j, hgap, hwidth, hKj, htermj⟩ :=
    ((htT.eventually (eventually_natCostGap_quarter K)).and
      ((htT.eventually eventually_widthExp_lt_paddingExponent).and
        ((htT.eventually_ge_atTop K).and hterms))).exists
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedBoundedSQReady.{u} (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) ρ w :=
    eventually_paddedBoundedSQReady_of_exponent_gap
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j))
      ht (Nat.cast_nonneg K) hρ ha hgap hwidth (hresource ht) (hcov ht ha ha')
  have hthreshold : paddedBoundedSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G ρ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (G (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j)) ht N hwidth
        (hresource ht)
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} G ρ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j))) hyx hE hEN h2
  have hQreal := hQpoly j
  push_cast at hQreal
  have hinvreal := hinvtol j
  push_cast at hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hQ0 j) (hτ j) (htol j) (hpromise j) hQdim hinvdim

end MonotoneDNF

#print axioms MonotoneDNF.widthExp_eq_sourceC_add_ten
#print axioms MonotoneDNF.eventually_two_rpow_le_rareBlockCount
#print axioms MonotoneDNF.eventually_polynomial_mul_two_rpow_le_two_rpow
#print axioms MonotoneDNF.eventually_rareGate_resource_of_exponential_local_bound
#print axioms MonotoneDNF.sum_repeatedSourceMixtureBodies_length_eq
#print axioms MonotoneDNF.physicalPoolR_cast_le_two_mul
#print axioms MonotoneDNF.sum_repeatedSourceMixtureBodies_length_le
#print axioms MonotoneDNF.eventually_mixedAppendedSource_firingProbability_le
#print axioms MonotoneDNF.sourceC_nonneg
#print axioms MonotoneDNF.one_le_widthExp
#print axioms MonotoneDNF.sourceResourceLambda_lt_one
#print axioms MonotoneDNF.sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_local_bound
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_resource
#print axioms MonotoneDNF.eventually_ceil_mul_sq_add_sq_le
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_resource
#print axioms MonotoneDNF.paddedCSQWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.paddedTermWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.add_rpow_le_rpow_add_one_of_le_of_two_pow
#print axioms MonotoneDNF.eventually_two_pow_le_paddedAmbientDimension
#print axioms MonotoneDNF.paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth
#print axioms MonotoneDNF.varyingContactPadded_termCount_subpolynomial
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource
#print axioms MonotoneDNF.repeatedSourceMixtureBodies
#print axioms MonotoneDNF.sourceResourceLambda
#print axioms MonotoneDNF.mixedAppendedPhysicalPoolRareGateData
#print axioms MonotoneDNF.varyingContactThreshold
#print axioms MonotoneDNF.varyingContactPaddedWidth
#print axioms MonotoneDNF.paddedAmbientPowerWidthThreshold


==> anc/MonotoneDNF/MixedSourceTerminal.lean <==
module

public import MonotoneDNF.MixedSourceResource

@[expose] public section

/-!
# Terminal learner assembly for the calibrated mixed-source family

The diagonal and learner contradictions in `MixedSourceResource` apply to an
arbitrary family of `RareGateData`. This file specializes them to the actual
mixed appended DNF data whose generic bodies are the repeated pure/
calibrated-pool bodies of a finite positive mixture. The active-resource
premise is proved by `eventually_calibratedMixedPhysicalPool_resource` and is
therefore absent from the terminal statements below.

The remaining premises are deliberately visible: genuine `Stats` for every
contact order, the power-law overlap/covariance estimate, nonnegativity of the
anchor strengths and pool dimensions, and the putative learner's promises.
No product-contact, face, response-calibration, or unconditional source-`Stats`
claim is made here.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- The order-dependent calibrated mixed-source family. Every component is an
actual family of DNFs; changing the contact order may change the positive
mixture, anchors, triggers, pool sizes and fixed designs. -/
noncomputable def calibratedMixedSourceFamily
    {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
    (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
    (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (t w : ℕ) (i : Fin (N t)),
      PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
        (physicalPoolR (sourceC t) ((mix t).rate i) w)
        (physicalPoolV (sourceC t) w)) : ℕ → RareGateData := fun t =>
  mixedAppendedPhysicalPoolRareGateData (mix t) (η t)
    (fun w => Nat.ceil (C t * (w : ℝ) ^ 2)) (A t) (U t) (design t)

/-- The active-resource estimate for the actual source family, with no
separate resource hypothesis. -/
theorem eventually_calibratedMixedSourceFamily_resource
    {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
    (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
    (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (t w : ℕ) (i : Fin (N t)),
      PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
        (physicalPoolR (sourceC t) ((mix t).rate i) w)
        (physicalPoolV (sourceC t) w))
    (S : ∀ t, (calibratedMixedSourceFamily mix η C A U design t).Stats)
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t) {t : ℕ} (_ht : 0 < t) :
    ∀ᶠ w : ℕ in atTop,
      (((calibratedMixedSourceFamily mix η C A U design t).dimension w +
        (calibratedMixedSourceFamily mix η C A U design t).termCount w : ℕ) : ℝ) ≤
      ((calibratedMixedSourceFamily mix η C A U design t).blocks w : ℝ) ^
        widthExp t := by
  exact eventually_calibratedMixedPhysicalPool_resource (mix t) (η t) (C t)
    (A t) (U t) (design t) (S t) (hη t) (hC t)

/-- The actual canonical term count on the common varying-contact diagonal is
subpolynomial in its padded ambient dimension. -/
theorem calibratedMixedSource_varyingContactPadded_termCount_subpolynomial.{u}
    {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
    (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
    (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (t w : ℕ) (i : Fin (N t)),
      PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
        (physicalPoolR (sourceC t) ((mix t).rate i) w)
        (physicalPoolV (sourceC t) w))
    (S : ∀ t, (calibratedMixedSourceFamily mix η C A U design t).Stats)
    (δ : ℝ) (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    {b : ℝ} (hb : 0 < b) :
    ∀ᶠ j in atTop,
      ((calibratedMixedSourceFamily mix η C A U design
        (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u}
          (calibratedMixedSourceFamily mix η C A U design) δ j) : ℝ) ≤
      (paddedAmbientDimension
        (calibratedMixedSourceFamily mix η C A U design (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u}
          (calibratedMixedSourceFamily mix η C A U design) δ j) : ℝ) ^ b := by
  exact varyingContactPadded_termCount_subpolynomial
    (calibratedMixedSourceFamily mix η C A U design) S δ
    (fun {_} ht => eventually_calibratedMixedSourceFamily_resource
      mix η C A U design S hη hC ht) hb

section TerminalLearners

variable {N : ℕ → ℕ} (mix : ∀ t, FinitePositiveMixture (N t))
variable (η : ℕ → ℕ → ℝ) (C : ℕ → ℝ)
variable (A : ∀ t w, Fin (sourceAnchorPacketCount t w (w ^ 2) (η t)) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ t w, Fin (sourceTriggerUnitCount (N t + 1) t w (w ^ 2) (η t)) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (design : ∀ (t w : ℕ) (i : Fin (N t)),
  PoolDesign (Nat.ceil (C t * (w : ℝ) ^ 2))
    (physicalPoolR (sourceC t) ((mix t).rate i) w)
    (physicalPoolV (sourceC t) w))

local notation "G" => calibratedMixedSourceFamily mix η C A U design

/-- Eventually along the actual diagonal, no fixed joint polynomial can bound
both the query count and inverse tolerance. This is stronger than merely
refuting a learner with a globally assumed polynomial bound. -/
theorem eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource.{u}
    (S : ∀ t, (G t).Stats) {E δ : ℝ}
    (hE : 0 ≤ E) (hδ : 0 < δ)
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (learner j seed) q)
    (hpromise : ∀ j, δ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (learner j) π (1 / 100))) :
    ∀ᶠ j in atTop, ¬ (
      ((Q j : ℝ) ≤
        ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G δ j) +
          (G (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E) ∧
      ((τ j)⁻¹ ≤
        ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G δ j) +
          (G (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E)) := by
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t :=
    fun {_} ht => eventually_calibratedMixedSourceFamily_resource
      mix η C A U design S hη hC ht
  have hterms : ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial G S δ hresource (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually (eventually_natCostGap_quarter K),
    htT.eventually eventually_widthExp_lt_paddingExponent,
    htT.eventually_ge_atTop K, hterms] with j hgap hwidth hKj htermj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedCSQReady.{u} (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) δ w :=
    eventually_paddedCSQReady_of_exponent_gap
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j))
      ht (Nat.cast_nonneg K) hδ ha hgap hwidth (hresource ht) (hcov ht ha ha')
  have hthreshold : paddedCSQWidthThreshold.{u} (G (diagonalContactOrder j)) δ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} G δ j :=
    paddedCSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G δ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} G δ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (G (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j)) ht N hwidth
        (hresource ht)
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} G δ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G δ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G δ j))) hyx hE hEN h2
  intro hbounds
  have hQreal := hbounds.1
  have hinvreal := hbounds.2
  push_cast at hQreal hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using
      hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hτ j) (htol j) (hpromise j) hQdim hinvdim

/-- Joint-resource CSQ obstruction on the actual calibrated mixed-source
varying-contact diagonal. Unlike the generic theorem, this statement derives
its active-resource estimate from the displayed DNF and firing bounds. -/
theorem no_jointPolynomial_csq_learner_on_calibratedMixedSource_jointResource.{u}
    (S : ∀ t, (G t).Stats) {E δ : ℝ}
    (hE : 0 ≤ E) (hδ : 0 < δ)
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (learner j seed) q)
    (hpromise : ∀ j, δ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E) :
    False := by
  have hev := eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource
    mix η C A U design S hE hδ hη hC hcov learner τ hτ htol hpromise
  obtain ⟨j, hj⟩ := hev.exists
  exact hj ⟨hQ j, hinvtol j⟩

/-- The corresponding eventual joint-resource exclusion for raw bounded SQ.
No bound on `Q` or `τ` is assumed in advance. -/
theorem eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource.{u}
    (S : ∀ t, (G t).Stats) {E δ : ℝ}
    (hE : 0 ≤ E) (hδ : 0 < δ)
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) π) answer →
      δ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G δ j) π) (1 / 100) then (1 : ℝ) else 0)) :
    ∀ᶠ j in atTop, ¬ (
      ((Q j : ℝ) ≤
        ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G δ j) +
          (G (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E) ∧
      ((τ j)⁻¹ ≤
        ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G δ j) +
          (G (diagonalContactOrder j)).termCount
            (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E)) := by
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t :=
    fun {_} ht => eventually_calibratedMixedSourceFamily_resource
      mix η C A U design S hη hC ht
  have hterms : ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial G S δ hresource (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually (eventually_natCostGap_quarter K),
    htT.eventually eventually_widthExp_lt_paddingExponent,
    htT.eventually_ge_atTop K, hterms] with j hgap hwidth hKj htermj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedBoundedSQReady.{u} (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) δ w :=
    eventually_paddedBoundedSQReady_of_exponent_gap
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j))
      ht (Nat.cast_nonneg K) hδ ha hgap hwidth (hresource ht) (hcov ht ha ha')
  have hthreshold : paddedBoundedSQWidthThreshold.{u} (G (diagonalContactOrder j)) δ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} G δ j :=
    paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G δ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} G δ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (G (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j)) ht N hwidth
        (hresource ht)
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} G δ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G δ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G δ j))) hyx hE hEN h2
  intro hbounds
  have hQreal := hbounds.1
  have hinvreal := hbounds.2
  push_cast at hQreal hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using
      hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hQ0 j) (hτ j) (htol j) (hpromise j) hQdim hinvdim

/-- Raw bounded-SQ obstruction on the same actual source diagonal, again with
its resource bound proved rather than assumed. -/
theorem no_jointPolynomial_boundedSQ_learner_on_calibratedMixedSource_jointResource.{u}
    (S : ∀ t, (G t).Stats) {E δ : ℝ}
    (hE : 0 ≤ E) (hδ : 0 < δ)
    (hη : ∀ t ℓ, 0 ≤ η t ℓ) (hC : ∀ t, 0 ≤ C t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((G t).overlapError w) ≤
        ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) π) answer →
      δ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G δ j) π) (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G δ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G δ j) : ℕ) : ℝ) ^ E) :
    False := by
  have hev := eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource
    mix η C A U design S hE hδ hη hC hcov learner hQ0 τ hτ htol hpromise
  obtain ⟨j, hj⟩ := hev.exists
  exact hj ⟨hQpoly j, hinvtol j⟩

end TerminalLearners

end MonotoneDNF

#print axioms MonotoneDNF.calibratedMixedSourceFamily
#print axioms MonotoneDNF.eventually_calibratedMixedSourceFamily_resource
#print axioms MonotoneDNF.calibratedMixedSource_varyingContactPadded_termCount_subpolynomial
#print axioms MonotoneDNF.eventually_no_jointPolynomial_csq_bounds_on_calibratedMixedSource
#print axioms MonotoneDNF.eventually_no_jointPolynomial_boundedSQ_bounds_on_calibratedMixedSource
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_calibratedMixedSource_jointResource
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_calibratedMixedSource_jointResource


==> anc/MonotoneDNF/MixtureCopyRealization.lean <==
module

public import MonotoneDNF.SourceUpperTailJetAssembly
public import MonotoneDNF.SelectorSchedule
public import MonotoneDNF.SelectedTemplates
public import MonotoneDNF.PhysicalORMixture

@[expose] public section

/-!
# Integer-copy realization of a finite positive mixture

A real weight is not identified with an integer multiplicity.  For `K` copies
and `L` selector bits, a weight `θ ∈ [0,1]` is represented by the physical
schedule with `J = ⌊2^L K θ⌋` active ticks.  The first `J / 2^L` copies are
complete and at most one further copy is conjoined with a numerical selector.

This file proves the displayed-DNF semantics, exact term accounting, exact
fair-copy mass, and the resulting approximation to a real weighted sum.  The
unit templates and their response values are arbitrary.  In particular no
pool/trigger disjointness or exact ideal pool-response identity is assumed.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

/-- The threshold used by one copy: zero for a complete copy, the Box-C
threshold for the partial copy, and full capacity for an inactive copy. -/
def scheduleUnitThreshold (L : ℕ) {units : ℕ} (J : ℕ) (p : Fin units) : ℕ :=
  if p.val < J / 2 ^ L then 0
  else if p.val = J / 2 ^ L then 2 ^ L - J % 2 ^ L
  else 2 ^ L

lemma scheduleUnitThreshold_le (L : ℕ) {units J : ℕ} (p : Fin units) :
    scheduleUnitThreshold L J p ≤ 2 ^ L := by
  unfold scheduleUnitThreshold
  split_ifs
  · exact Nat.zero_le _
  · exact Nat.sub_le _ _
  · exact le_rfl

/-- The selected copy fires precisely when its body fires and its global tick
is active in the prefix/partial-unit schedule. -/
theorem selector_scheduleUnitThreshold (L : ℕ) {units J : ℕ}
    (p : Fin units) (y : BooleanCube L) :
    selector L (scheduleUnitThreshold L J p) y =
      decide (scheduleActive L units J (p, y)) := by
  apply Bool.eq_iff_iff.mpr
  rw [selector_eq_true_iff, decide_eq_true_eq,
    scheduleActive_iff_prefix_or_partial]
  by_cases hp : p.val < J / 2 ^ L
  · simp [scheduleUnitThreshold, hp]
  by_cases heq : p.val = J / 2 ^ L
  · simp [scheduleUnitThreshold, hp, heq]
  · have hgt := binaryValue_lt L y
    simp [scheduleUnitThreshold, hp, heq]
    omega

/-- One scheduled copy, with its numerical selector on the final `L` bits. -/
def scheduledUnitTerms (m L : ℕ) {units : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L)))) (J : ℕ)
    (p : Fin units) : List (Finset (Fin (m + L))) :=
  selectedTemplateTerms m L (templates p) (scheduleUnitThreshold L J p)

@[simp] theorem dnfEval_scheduledUnitTerms (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L))))
    (p : Fin units) (x : BooleanCube (m + L)) :
    dnfEval (scheduledUnitTerms m L templates J p) x =
      (dnfEval (templates p) x &&
        decide (scheduleActive L units J (p, secondBlock m L x))) := by
  rw [scheduledUnitTerms, dnfEval_selectedTemplateTerms,
    selector_scheduleUnitThreshold]

/-- The displayed positive DNF of all scheduled copies of one list. -/
def scheduledListDnf (m L : ℕ) {units : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L)))) (J : ℕ) :
    List (Finset (Fin (m + L))) :=
  physicalOrDnf (scheduledUnitTerms m L templates J)

/-- Exact Boolean semantics: the gate is the OR of the complete prefix and the
selected partial copy. -/
theorem dnfEval_scheduledListDnf_eq_true_iff (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L))))
    (x : BooleanCube (m + L)) :
    dnfEval (scheduledListDnf m L templates J) x = true ↔
      ∃ p, dnfEval (templates p) x = true ∧
        scheduleActive L units J (p, secondBlock m L x) := by
  change physicalOrEval (scheduledUnitTerms m L templates J) x = true ↔ _
  rw [physicalOrEval_eq_true_iff]
  simp only [dnfEval_scheduledUnitTerms, Bool.and_eq_true, decide_eq_true_eq]

/-- Exact displayed term count, including duplicate terms arising from distinct
copies. -/
theorem dnfTermCount_scheduledListDnf (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L)))) :
    dnfTermCount (scheduledListDnf m L templates J) =
      ∑ p, (templates p).length *
        (selectorTerms L (scheduleUnitThreshold L J p)).length := by
  rw [scheduledListDnf, dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro p hp
  exact selectedTemplateTerms_length m L (templates p) _

/-- Every numerical selector has at most `L+1` terms, giving an exact-copy
term bound with no cancellation or deduplication premise. -/
theorem dnfTermCount_scheduledListDnf_le (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L)))) :
    dnfTermCount (scheduledListDnf m L templates J) ≤
      (∑ p, (templates p).length) * (L + 1) := by
  rw [dnfTermCount_scheduledListDnf, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro p hp
  exact Nat.mul_le_mul_left _ (selectorTerms_length_le L _)

/-- Fair probability of one scheduled copy, conditioned on its body event. -/
theorem probability_scheduledUnit (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L)))) (p : Fin units)
    (P : BooleanCube m → Prop) [DecidablePred P]
    (hP : ∀ x, dnfEval (templates p) x = true ↔ P (firstBlock m L x)) :
    probability (fun x : BooleanCube (m + L) =>
      dnfEval (scheduledUnitTerms m L templates J p) x = true) =
        probability P *
          (1 - (scheduleUnitThreshold L J p : ℝ) / (2 ^ L : ℝ)) := by
  exact probability_selectedTemplate (templates p) _
    (scheduleUnitThreshold_le L p) P hP

/-- The real fair-copy fraction contributed by one schedule position. -/
noncomputable def scheduleUnitFraction (L : ℕ) {units : ℕ} (J : ℕ)
    (p : Fin units) : ℝ :=
  if p.val < J / 2 ^ L then 1
  else if p.val = J / 2 ^ L then
    ((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)
  else 0

lemma one_sub_scheduleUnitThreshold_div (L : ℕ) {units J : ℕ} (p : Fin units) :
    1 - (scheduleUnitThreshold L J p : ℝ) / (2 ^ L : ℝ) =
      scheduleUnitFraction L J p := by
  have hq : (0 : ℝ) < 2 ^ L := pow_pos (by norm_num) L
  have hmod : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ (pow_pos (by omega) L)
  by_cases hp : p.val < J / 2 ^ L
  · simp [scheduleUnitThreshold, scheduleUnitFraction, hp]
  by_cases heq : p.val = J / 2 ^ L
  · simp only [scheduleUnitThreshold, scheduleUnitFraction, hp, heq,
      if_false, if_true, lt_self_iff_false]
    rw [Nat.cast_sub hmod.le]
    push_cast
    field_simp
    ring
  · simp [scheduleUnitThreshold, scheduleUnitFraction, hp, heq, ne_of_gt hq]


/-- The first `j` positions of a `K`-copy list have total unit mass `j`. -/
lemma sum_fin_one_of_val_lt {K j : ℕ} (hj : j ≤ K) :
    (∑ p : Fin K, if p.val < j then (1 : ℝ) else 0) = (j : ℝ) := by
  classical
  rw [show (∑ p : Fin K, if p.val < j then (1 : ℝ) else 0) =
      ((Finset.univ.filter (fun p : Fin K => p.val < j)).card : ℝ) by
    exact Finset.sum_boole _ _]
  rw [Fin.card_filter_val_lt, min_eq_right hj]

/-- Exact fair-copy mass of the physical schedule.  The complete prefix
contributes `J / 2^L` copies and the sole partial selector contributes the
remaining `J % 2^L` selector words. -/
theorem sum_scheduleUnitFraction (L units J : ℕ)
    (hJ : J ≤ 2 ^ L * units) :
    (∑ p : Fin units, scheduleUnitFraction L J p) =
      (J : ℝ) / (2 ^ L : ℝ) := by
  classical
  let q := 2 ^ L
  let j := J / q
  let r := J % q
  have hqNat : 0 < q := by dsimp [q]; positivity
  have hq : (0 : ℝ) < q := by exact_mod_cast hqNat
  have hJr : q * j + r = J := by exact Nat.div_add_mod J q
  have hr : r < q := by exact Nat.mod_lt _ hqNat
  have hj : j ≤ units := by
    apply Nat.div_le_of_le_mul
    simpa [q, j] using hJ
  by_cases hjt : j < units
  · let p₀ : Fin units := ⟨j, hjt⟩
    have hpoint (p : Fin units) : scheduleUnitFraction L J p =
        (if p.val < j then (1 : ℝ) else 0) +
          (if p = p₀ then (r : ℝ) / (q : ℝ) else 0) := by
      by_cases hp : p.val < j
      · have hne : p ≠ p₀ := by
          intro heq
          subst p
          exact (lt_irrefl j hp)
        simp [scheduleUnitFraction, q, j, r, hp, hne]
      · by_cases heq : p.val = j
        · have hp₀ : p = p₀ := by apply Fin.ext; exact heq
          subst p
          simp [scheduleUnitFraction, q, j, r, p₀]
        · have hne : p ≠ p₀ := by
            intro h
            apply heq
            rw [h]
          simp [scheduleUnitFraction, q, j, r, hp, heq, hne]
    simp_rw [hpoint]
    rw [Finset.sum_add_distrib, sum_fin_one_of_val_lt hj]
    have hsingle : (∑ p : Fin units, if p = p₀ then (r : ℝ) / (q : ℝ) else 0) =
        (r : ℝ) / (q : ℝ) := by simp
    rw [hsingle]
    have htwo : ((2 ^ L : ℕ) : ℝ) = (2 ^ L : ℝ) := by norm_num
    rw [← htwo]
    change (j : ℝ) + (r : ℝ) / (q : ℝ) = (J : ℝ) / (q : ℝ)
    rw [← hJr]
    push_cast
    field_simp
  · have hjEq : j = units := by omega
    have hJr₀ : r = 0 := by
      have hcap : J ≤ q * j := by
        rw [hjEq]
        simpa [q] using hJ
      omega
    have hJEq : J = q * units := by
      rw [← hJr, hjEq, hJr₀]
      simp
    have hpoint (p : Fin units) : scheduleUnitFraction L J p = 1 := by
      have hp : p.val < j := by simpa [hjEq] using p.isLt
      simp [scheduleUnitFraction, q, j, r, hp]
    simp_rw [hpoint]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul,
      mul_one]
    have htwo : ((2 ^ L : ℕ) : ℝ) = (2 ^ L : ℝ) := by norm_num
    rw [← htwo]
    change (units : ℝ) = (J : ℝ) / (q : ℝ)
    rw [hJEq]
    push_cast
    field_simp


/-- The sum of the actual selected-copy firing probabilities is exactly the
common body probability times the scheduled number of copies. -/
theorem sum_probability_scheduledUnit (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L))))
    (P : Fin units → BooleanCube m → Prop) [∀ p, DecidablePred (P p)]
    (hP : ∀ p x, dnfEval (templates p) x = true ↔ P p (firstBlock m L x))
    (q : ℝ) (hq : ∀ p, probability (P p) = q)
    (hJ : J ≤ 2 ^ L * units) :
    (∑ p, probability (fun x : BooleanCube (m + L) =>
      dnfEval (scheduledUnitTerms m L templates J p) x = true)) =
        q * ((J : ℝ) / (2 ^ L : ℝ)) := by
  have hterm (p : Fin units) :
      probability (fun x : BooleanCube (m + L) =>
        dnfEval (scheduledUnitTerms m L templates J p) x = true) =
          q * scheduleUnitFraction L J p := by
    rw [probability_scheduledUnit m L templates p (P p) (hP p), hq,
      one_sub_scheduleUnitThreshold_div]
  simp_rw [hterm]
  rw [← Finset.mul_sum, sum_scheduleUnitFraction L units J hJ]

/-- The actual OR's fair firing probability is at most its exact scheduled
copy mass.  This is only the union-bound direction; no two-sided rarity claim
or disjointness of templates is made. -/
theorem probability_scheduledList_le (m L : ℕ) {units J : ℕ}
    (templates : Fin units → List (Finset (Fin (m + L))))
    (P : Fin units → BooleanCube m → Prop) [∀ p, DecidablePred (P p)]
    (hP : ∀ p x, dnfEval (templates p) x = true ↔ P p (firstBlock m L x))
    (q : ℝ) (hq : ∀ p, probability (P p) = q)
    (hJ : J ≤ 2 ^ L * units) :
    probability (fun x : BooleanCube (m + L) =>
      dnfEval (scheduledListDnf m L templates J) x = true) ≤
        q * ((J : ℝ) / (2 ^ L : ℝ)) := by
  have hb := (physicalOr_probability_bounds
    (terms := scheduledUnitTerms m L templates J)
    (α := (1 : ℝ) / 2) (by norm_num) (by norm_num)).1
  simp_rw [biasedFiringProbability_half] at hb
  exact hb.trans_eq (sum_probability_scheduledUnit m L templates P hP q hq hJ)

/-- The common real denominator `2^L * K`. -/
noncomputable def copyCapacity (K L : ℕ) : ℝ := (2 ^ L : ℝ) * (K : ℝ)

/-- The real weight implemented by `J = scheduleTick L K θ`, after dividing out
the number `K` of available copies. -/
noncomputable def copyWeight (K L : ℕ) (θ : ℝ) : ℝ :=
  (scheduleTick L K θ : ℝ) / copyCapacity K L

lemma copyCapacity_pos {K : ℕ} (hK : 0 < K) (L : ℕ) : 0 < copyCapacity K L := by
  unfold copyCapacity
  have hKreal : (0 : ℝ) < K := by exact_mod_cast hK
  positivity

/-- The physical tick count fits in the `K * 2^L` available selector words
whenever the desired weight is in `[0,1]`. -/
theorem scheduleTick_le_capacity {K L : ℕ} {θ : ℝ}
    (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    scheduleTick L K θ ≤ 2 ^ L * K := by
  have ha : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * θ := by positivity
  have hle : (2 ^ L : ℝ) * (K : ℝ) * θ ≤ ((2 ^ L * K : ℕ) : ℝ) := by
    push_cast
    nlinarith [mul_nonneg (by positivity : (0 : ℝ) ≤ (2 ^ L : ℝ) * (K : ℝ))
      (sub_nonneg.mpr hθ1)]
  have hf := (Nat.floor_le ha).trans hle
  have hfNat : ⌊(2 ^ L : ℝ) * (K : ℝ) * θ⌋₊ ≤ 2 ^ L * K := by
    exact_mod_cast hf
  simpa only [scheduleTick] using hfNat

/-- Selector rounding moves a real weight by at most one global tick. -/
theorem abs_copyWeight_sub_le {K L : ℕ} (hK : 0 < K) {θ : ℝ}
    (hθ0 : 0 ≤ θ) :
    |copyWeight K L θ - θ| ≤ (copyCapacity K L)⁻¹ := by
  have hc := copyCapacity_pos hK L
  have ha : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * θ := by positivity
  have hlow : ((scheduleTick L K θ : ℕ) : ℝ) ≤ copyCapacity K L * θ := by
    exact Nat.floor_le ha
  have hhigh : copyCapacity K L * θ < ((scheduleTick L K θ : ℕ) : ℝ) + 1 := by
    exact Nat.lt_floor_add_one _
  have hle : copyWeight K L θ ≤ θ := by
    apply (div_le_iff₀ hc).2
    simpa [mul_comm] using hlow
  have hθ : θ ≤ (((scheduleTick L K θ : ℕ) : ℝ) + 1) / copyCapacity K L := by
    apply (le_div_iff₀ hc).2
    nlinarith
  rw [abs_of_nonpos (sub_nonpos.mpr hle), neg_sub]
  calc
    θ - copyWeight K L θ ≤
        ((((scheduleTick L K θ : ℕ) : ℝ) + 1) / copyCapacity K L) -
          copyWeight K L θ := sub_le_sub_right hθ _
    _ = (copyCapacity K L)⁻¹ := by
      unfold copyWeight
      field_simp
      ring

/-- The actual weighted sum implemented by independently rounded copy lists. -/
noncomputable def realizedWeightedSum {ι : Type*} [Fintype ι]
    (K L : ℕ) (weight : ι → ℝ) (value : ι → ℝ) : ℝ :=
  ∑ i, copyWeight K L (weight i) * value i

/-- The rounding error of a finite weighted sum.  No bound on the values is
hidden: it appears explicitly as the sum of their absolute values. -/
theorem abs_realizedWeightedSum_sub_le {ι : Type*} [Fintype ι]
    {K L : ℕ} (hK : 0 < K) {weight : ι → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (value : ι → ℝ) :
    |realizedWeightedSum K L weight value - ∑ i, weight i * value i| ≤
      (copyCapacity K L)⁻¹ * ∑ i, |value i| := by
  classical
  let e : ℝ := (copyCapacity K L)⁻¹
  have he : 0 ≤ e := by
    dsimp [e]
    exact inv_nonneg.mpr (copyCapacity_pos hK L).le
  have hid : realizedWeightedSum K L weight value - ∑ i, weight i * value i =
      ∑ i, (copyWeight K L (weight i) - weight i) * value i := by
    unfold realizedWeightedSum
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro i hi
    ring
  rw [hid]
  calc
    |∑ i, (copyWeight K L (weight i) - weight i) * value i| ≤
        ∑ i, |(copyWeight K L (weight i) - weight i) * value i| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ i, e * |value i| := by
      apply Finset.sum_le_sum
      intro i hi
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_right (abs_copyWeight_sub_le hK (hweight i))
        (abs_nonneg _)
    _ = e * ∑ i, |value i| := by rw [Finset.mul_sum]


/-- A finite family of scheduled `K`-copy lists, one for each real weight. -/
noncomputable def realizedCopyFamilyDnf {I : ℕ}
    (m L K : ℕ) (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) : List (Finset (Fin (m + L))) :=
  physicalOrDnf (fun i =>
    scheduledListDnf m L (templates i) (scheduleTick L K (weight i)))

/-- Exact semantics of the whole physical copy family. -/
theorem dnfEval_realizedCopyFamilyDnf_eq_true_iff {I : ℕ}
    (m L K : ℕ) (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (x : BooleanCube (m + L)) :
    dnfEval (realizedCopyFamilyDnf m L K templates weight) x = true ↔
      ∃ i, ∃ p : Fin K, dnfEval (templates i p) x = true ∧
        scheduleActive L K (scheduleTick L K (weight i))
          (p, secondBlock m L x) := by
  change physicalOrEval (fun i =>
    scheduledListDnf m L (templates i) (scheduleTick L K (weight i))) x = true ↔ _
  rw [physicalOrEval_eq_true_iff]
  simp only [dnfEval_scheduledListDnf_eq_true_iff]

/-- Exact displayed term count for the whole family. -/
theorem dnfTermCount_realizedCopyFamilyDnf {I : ℕ}
    (m L K : ℕ) (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfTermCount (realizedCopyFamilyDnf m L K templates weight) =
      ∑ i, ∑ p : Fin K, (templates i p).length *
        (selectorTerms L
          (scheduleUnitThreshold L (scheduleTick L K (weight i)) p)).length := by
  rw [realizedCopyFamilyDnf, dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro i hi
  exact dnfTermCount_scheduledListDnf m L (templates i)

/-- The total displayed size, counting every physical copy and selector term. -/
theorem dnfTermCount_realizedCopyFamilyDnf_le {I : ℕ}
    (m L K : ℕ) (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfTermCount (realizedCopyFamilyDnf m L K templates weight) ≤
      (∑ i, ∑ p : Fin K, (templates i p).length) * (L + 1) := by
  calc
    dnfTermCount (realizedCopyFamilyDnf m L K templates weight) =
        ∑ i, dnfTermCount
          (scheduledListDnf m L (templates i) (scheduleTick L K (weight i))) := by
      rw [realizedCopyFamilyDnf, dnfTermCount_physicalOrDnf]
      rfl
    _ ≤ ∑ i, (∑ p : Fin K, (templates i p).length) * (L + 1) := by
      apply Finset.sum_le_sum
      intro i hi
      exact dnfTermCount_scheduledListDnf_le m L (templates i)
    _ = (∑ i, ∑ p : Fin K, (templates i p).length) * (L + 1) := by
      rw [Finset.sum_mul]

/-- The physical OR is bounded by the exact real-weighted sum of arbitrary
unit values.  The values are only required to be the common fair probability
within each list; no ideal pool curve is substituted. -/
theorem probability_realizedCopyFamilyDnf_le {I : ℕ}
    {m L K : ℕ} (hK : 0 < K)
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (hweight0 : ∀ i, 0 ≤ weight i)
    (hweight1 : ∀ i, weight i ≤ 1)
    (P : Fin I → Fin K → BooleanCube m → Prop) [∀ i p, DecidablePred (P i p)]
    (value : Fin I → ℝ) (hvalue : ∀ i p, probability (P i p) = value i)
    (hP : ∀ i p x, dnfEval (templates i p) x = true ↔
      P i p (firstBlock m L x)) :
    probability (fun x : BooleanCube (m + L) =>
      dnfEval (realizedCopyFamilyDnf m L K templates weight) x = true) ≤
        (K : ℝ) * realizedWeightedSum K L weight value := by
  have hb := (physicalOr_probability_bounds
    (terms := fun i => scheduledListDnf m L (templates i)
      (scheduleTick L K (weight i)))
    (α := (1 : ℝ) / 2) (by norm_num) (by norm_num)).1
  simp_rw [biasedFiringProbability_half] at hb
  apply hb.trans
  calc
    (∑ i, probability (fun x : BooleanCube (m + L) =>
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight i))) x = true)) ≤
      ∑ i, value i * (((scheduleTick L K (weight i) : ℕ) : ℝ) /
        (2 ^ L : ℝ)) := by
      apply Finset.sum_le_sum
      intro i hi
      exact probability_scheduledList_le m L (templates i) (P i) (hP i)
        (value i) (hvalue i) (scheduleTick_le_capacity (hweight0 i) (hweight1 i))
    _ = (K : ℝ) * realizedWeightedSum K L weight value := by
      unfold realizedWeightedSum
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      have hq : (0 : ℝ) < 2 ^ L := pow_pos (by norm_num) L
      have hc := copyCapacity_pos hK L
      unfold copyWeight copyCapacity
      field_simp


/-- Combined unit-value and selector-rounding error.  The first term is the
physical rounding scale; the second preserves the actual fixed-template error
instead of replacing it by an exact ideal response. -/
theorem abs_realizedWeightedSum_sub_target_le {ι : Type*} [Fintype ι]
    {K L : ℕ} (hK : 0 < K) {weight : ι → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (actual ideal : ι → ℝ) {δ : ℝ}
    (herror : ∀ i, |actual i - ideal i| ≤ δ) :
    |realizedWeightedSum K L weight actual - ∑ i, weight i * ideal i| ≤
      (copyCapacity K L)⁻¹ * (∑ i, |actual i|) + δ * ∑ i, weight i := by
  classical
  have hround := abs_realizedWeightedSum_sub_le (L := L) hK hweight actual
  have hsecond : |(∑ i, weight i * actual i) - ∑ i, weight i * ideal i| ≤
      δ * ∑ i, weight i := by
    have hid : (∑ i, weight i * actual i) - ∑ i, weight i * ideal i =
        ∑ i, weight i * (actual i - ideal i) := by
      rw [← Finset.sum_sub_distrib]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    rw [hid]
    calc
      |∑ i, weight i * (actual i - ideal i)| ≤
          ∑ i, |weight i * (actual i - ideal i)| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ i, δ * weight i := by
        apply Finset.sum_le_sum
        intro i hi
        rw [abs_mul, abs_of_nonneg (hweight i), mul_comm (weight i)]
        exact mul_le_mul_of_nonneg_right (herror i) (hweight i)
      _ = δ * ∑ i, weight i := by rw [Finset.mul_sum]
  calc
    |realizedWeightedSum K L weight actual - ∑ i, weight i * ideal i| =
        |(realizedWeightedSum K L weight actual - ∑ i, weight i * actual i) +
          ((∑ i, weight i * actual i) - ∑ i, weight i * ideal i)| := by
      congr 1
      ring
    _ ≤ |realizedWeightedSum K L weight actual - ∑ i, weight i * actual i| +
        |(∑ i, weight i * actual i) - ∑ i, weight i * ideal i| := abs_add_le _ _
    _ ≤ _ := add_le_add hround hsecond

/-- The pure trigger is the zeroth copy list; the remaining lists are the
positively weighted pools. -/
noncomputable def mixtureCopyWeight {N : ℕ} (mix : FinitePositiveMixture N) :
    Fin (N + 1) → ℝ :=
  Fin.cases mix.pureWeight mix.weight

/-- At the fair point, the pure list has value one and a pool list has its
actual ideal bracket value.  This is not a finite-width response assertion. -/
noncomputable def mixtureCopyIdealValue {N : ℕ} (mix : FinitePositiveMixture N) :
    Fin (N + 1) → ℝ :=
  Fin.cases 1 (fun i => 1 - Real.exp (-mix.rate i))

@[simp] lemma mixtureCopyWeight_zero {N : ℕ} (mix : FinitePositiveMixture N) :
    mixtureCopyWeight mix 0 = mix.pureWeight := rfl

@[simp] lemma mixtureCopyWeight_succ {N : ℕ} (mix : FinitePositiveMixture N) (i : Fin N) :
    mixtureCopyWeight mix i.succ = mix.weight i := by
  simp [mixtureCopyWeight]

@[simp] lemma mixtureCopyIdealValue_zero {N : ℕ} (mix : FinitePositiveMixture N) :
    mixtureCopyIdealValue mix 0 = 1 := rfl

@[simp] lemma mixtureCopyIdealValue_succ {N : ℕ}
    (mix : FinitePositiveMixture N) (i : Fin N) :
    mixtureCopyIdealValue mix i.succ = 1 - Real.exp (-mix.rate i) := by
  simp [mixtureCopyIdealValue]

lemma sum_mixtureCopyWeight {N : ℕ} (mix : FinitePositiveMixture N) :
    (∑ i, mixtureCopyWeight mix i) = mix.pureWeight + ∑ i, mix.weight i := by
  rw [Fin.sum_univ_succ]
  simp

/-- The ideal weighted values are exactly the Part III bracket at one. -/
theorem sum_mixtureCopyWeight_mul_idealValue {N : ℕ}
    (mix : FinitePositiveMixture N) :
    (∑ i, mixtureCopyWeight mix i * mixtureCopyIdealValue mix i) =
      mixtureBracket mix 1 := by
  rw [mixtureBracket_one, Fin.sum_univ_succ]
  simp [pooledFiringWeight]

lemma positive_pooledFiringWeight_nonneg {N : ℕ} (mix : FinitePositiveMixture N) :
    0 ≤ pooledFiringWeight mix := by
  unfold pooledFiringWeight
  apply Finset.sum_nonneg
  intro i hi
  apply mul_nonneg (mix.weight_nonneg i)
  have hexp : Real.exp (-mix.rate i) ≤ 1 :=
    Real.exp_le_one_iff.mpr (neg_nonpos.mpr (mix.rate_pos i).le)
  linarith

lemma pureWeight_le_one_of_bracket_one {N : ℕ} (mix : FinitePositiveMixture N)
    (hone : mixtureBracket mix 1 = 1) : mix.pureWeight ≤ 1 := by
  have hp := positive_pooledFiringWeight_nonneg mix
  rw [mixtureBracket_one] at hone
  linarith

/-- Normalization and total pool mass at most one make every copy-list weight a
legitimate active fraction. -/
theorem mixtureCopyWeight_mem_unit {N : ℕ} (mix : FinitePositiveMixture N)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1) (i : Fin (N + 1)) :
    0 ≤ mixtureCopyWeight mix i ∧ mixtureCopyWeight mix i ≤ 1 := by
  refine Fin.cases ?_ (fun j => ?_) i
  · exact ⟨mix.pureWeight_nonneg, pureWeight_le_one_of_bracket_one mix hone⟩
  · constructor
    · exact mix.weight_nonneg j
    · have hle : mix.weight j ≤ ∑ k, mix.weight k := by
        exact Finset.single_le_sum (fun k hk => mix.weight_nonneg k)
          (Finset.mem_univ j)
      exact hle.trans hmass

/-- **Finite-copy realization at the Part III bracket.**  The real pure and pool
weights are represented by explicit scheduled copy weights.  Fixed-template
error remains `δ`, while the additional error is one tick per unit value.
Fixing the template error first and then taking `2^L * K → ∞` gives the
required order of limits; no finite-width pool convergence is asserted here. -/
theorem abs_realizedMixtureCopySum_sub_bracket_le {N K L : ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (actual : Fin (N + 1) → ℝ)
    {δ : ℝ}
    (herror : ∀ i, |actual i - mixtureCopyIdealValue mix i| ≤ δ) :
    |realizedWeightedSum K L (mixtureCopyWeight mix) actual - mixtureBracket mix 1| ≤
      (copyCapacity K L)⁻¹ * (∑ i, |actual i|) +
        δ * (mix.pureWeight + ∑ i, mix.weight i) := by
  have hw : ∀ i, 0 ≤ mixtureCopyWeight mix i := by
    intro i
    refine Fin.cases mix.pureWeight_nonneg (fun j => mix.weight_nonneg j) i
  have h := abs_realizedWeightedSum_sub_target_le (L := L) hK hw actual
    (mixtureCopyIdealValue mix) herror
  rw [sum_mixtureCopyWeight_mul_idealValue, sum_mixtureCopyWeight] at h
  exact h


/-- Every source-normalized Part III list fits in its physical selector
schedule. -/
theorem realizedMixtureCopy_scheduleTick_le_capacity {N K L : ℕ}
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1) (i : Fin (N + 1)) :
    scheduleTick L K (mixtureCopyWeight mix i) ≤ 2 ^ L * K := by
  have hi := mixtureCopyWeight_mem_unit mix hone hmass i
  exact scheduleTick_le_capacity hi.1 hi.2

/-- The scheduled copy family is an actual monotone Boolean function. -/
theorem dnfEval_realizedCopyFamilyDnf_monotone {I m L K : ℕ}
    (templates : Fin I → Fin K → List (Finset (Fin (m + L)))) (weight : Fin I → ℝ) :
    MonotoneBoolean (dnfEval (realizedCopyFamilyDnf m L K templates weight)) :=
  dnfEval_monotone _

/-- Convenient unit-value form of the finite-copy estimate.  Fair firing
probabilities satisfy the hypotheses on `actual`; no positivity of the target
profile or of an unlisted residual is used. -/
theorem abs_realizedMixtureCopySum_sub_bracket_le_of_unit_values
    {N K L : ℕ} (hK : 0 < K) (mix : FinitePositiveMixture N)
    (actual : Fin (N + 1) → ℝ) (hactual0 : ∀ i, 0 ≤ actual i)
    (hactual1 : ∀ i, actual i ≤ 1) {δ : ℝ}
    (herror : ∀ i, |actual i - mixtureCopyIdealValue mix i| ≤ δ) :
    |realizedWeightedSum K L (mixtureCopyWeight mix) actual - mixtureBracket mix 1| ≤
      (copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
        δ * (mix.pureWeight + ∑ i, mix.weight i) := by
  have h := abs_realizedMixtureCopySum_sub_bracket_le (L := L) hK mix actual herror
  have hsum : (∑ i, |actual i|) ≤ ((N + 1 : ℕ) : ℝ) := by
    calc
      (∑ i, |actual i|) = ∑ i, actual i := by
        apply Finset.sum_congr rfl
        intro i hi
        exact abs_of_nonneg (hactual0 i)
      _ ≤ ∑ _i : Fin (N + 1), (1 : ℝ) := by
        exact Finset.sum_le_sum (fun i hi => hactual1 i)
      _ = ((N + 1 : ℕ) : ℝ) := by simp
  have hc : 0 ≤ (copyCapacity K L)⁻¹ := inv_nonneg.mpr (copyCapacity_pos hK L).le
  exact h.trans (add_le_add (mul_le_mul_of_nonneg_left hsum hc) (le_refl _))

/-- Bundle of the two facts needed by a physical instantiation: all Part III
weights fit their schedules, and the realized weighted sum approximates the
exact bracket. -/
theorem realizedMixtureCopy_physical_spec {N K L : ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1) (actual : Fin (N + 1) → ℝ) {δ : ℝ}
    (herror : ∀ i, |actual i - mixtureCopyIdealValue mix i| ≤ δ) :
    (∀ i, scheduleTick L K (mixtureCopyWeight mix i) ≤ 2 ^ L * K) ∧
      |realizedWeightedSum K L (mixtureCopyWeight mix) actual - mixtureBracket mix 1| ≤
        (copyCapacity K L)⁻¹ * (∑ i, |actual i|) +
          δ * (mix.pureWeight + ∑ i, mix.weight i) := by
  exact ⟨realizedMixtureCopy_scheduleTick_le_capacity mix hone hmass,
    abs_realizedMixtureCopySum_sub_bracket_le (L := L) hK mix actual herror⟩

#print axioms MonotoneDNF.sum_scheduleUnitFraction
#print axioms MonotoneDNF.dnfTermCount_realizedCopyFamilyDnf
#print axioms MonotoneDNF.probability_realizedCopyFamilyDnf_le
#print axioms MonotoneDNF.abs_copyWeight_sub_le
#print axioms MonotoneDNF.abs_realizedWeightedSum_sub_target_le
#print axioms MonotoneDNF.sum_mixtureCopyWeight_mul_idealValue
#print axioms MonotoneDNF.abs_realizedMixtureCopySum_sub_bracket_le_of_unit_values
#print axioms MonotoneDNF.realizedMixtureCopy_physical_spec

end MonotoneDNF


==> anc/MonotoneDNF/MomentGram.lean <==
module

public import MonotoneDNF.PositiveJets

@[expose] public section

/-!
# Polynomial moment corrections on an interval

This file proves the finite-dimensional linear-algebra part of Step 10 of the
Part III construction. The moment Gram matrix of a strictly positive continuous
weight on a nontrivial interval is positive definite. Consequently every
prescribed finite moment vector is represented by an explicit polynomial. No
positivity of that polynomial, or of any signed input measure, is assumed.
-/

namespace MonotoneDNF

open scoped BigOperators Interval
open MeasureTheory Polynomial Matrix

set_option maxHeartbeats 800000

/-- Weighted monomial moments on an oriented bounded interval. -/
noncomputable def intervalMoment (a b : ℝ) (w : ℝ → ℝ) (k : ℕ) : ℝ :=
  ∫ x in a..b, x ^ k * w x

/-- The Hankel/Gram matrix of weighted monomial moments. -/
noncomputable def intervalMomentGram (n : ℕ) (a b : ℝ) (w : ℝ → ℝ) :
    Matrix (Fin n) (Fin n) ℝ :=
  fun i j => intervalMoment a b w (i.1 + j.1)

/-- The moment vector obtained by testing a polynomial correction against the
first `n` monomials. -/
noncomputable def intervalPolynomialMoments (n : ℕ) (a b : ℝ) (w : ℝ → ℝ)
    (p : ℝ[X]) : Fin n → ℝ :=
  fun i => ∫ x in a..b, x ^ i.1 * p.eval x * w x

@[simp] lemma intervalMomentGram_apply (n : ℕ) (a b : ℝ) (w : ℝ → ℝ)
    (i j : Fin n) :
    intervalMomentGram n a b w i j = ∫ x in a..b, x ^ (i.1 + j.1) * w x := rfl

lemma intervalMomentGram_isSymm (n : ℕ) (a b : ℝ) (w : ℝ → ℝ) :
    (intervalMomentGram n a b w).IsSymm := by
  ext i j
  simp only [Matrix.transpose_apply, intervalMomentGram_apply]
  rw [Nat.add_comm]

/-- `Polynomial.ofFn` packages exactly the coefficient order used by the
finite Gram matrix. -/
lemma eval_ofFn_sum {n : ℕ} (v : Fin n → ℝ) (x : ℝ) :
    (Polynomial.ofFn n v).eval x = ∑ i, v i * x ^ i.1 := by
  calc
    (Polynomial.ofFn n v).eval x =
        (∑ i, Polynomial.monomial i.1 (v i)).eval x :=
      congrArg (Polynomial.eval x) (Polynomial.ofFn_eq_sum_monomial v)
    _ = ∑ i, (Polynomial.monomial i.1 (v i)).eval x :=
      Polynomial.eval_finsetSum _ _ _
    _ = ∑ i, v i * x ^ i.1 := by
      apply Finset.sum_congr rfl
      intro i hi
      exact Polynomial.eval_monomial

lemma eval_ofFn_ne_zero_of_ne_zero {n : ℕ} {v : Fin n → ℝ} (hv : v ≠ 0) :
    Polynomial.ofFn n v ≠ 0 := by
  intro hp
  apply hv
  apply Polynomial.injective_ofFn n
  simpa using hp

/-- A nonzero polynomial cannot vanish throughout a nondegenerate open real
interval. This is the only polynomial-root fact needed for Gram positivity. -/
lemma exists_eval_ne_zero_in_Ioo {a b : ℝ} (hab : a < b) {p : ℝ[X]}
    (hp : p ≠ 0) : ∃ x ∈ Set.Ioo a b, p.eval x ≠ 0 := by
  by_contra h
  push Not at h
  have hroots : Set.Infinite {x | p.IsRoot x} :=
    (Set.Ioo_infinite hab).mono (fun x hx => h x hx)
  exact hp (p.eq_zero_of_infinite_isRoot hroots)

/-- Strict positivity of the weighted square integral of a nonzero polynomial.
The weight is assumed continuous globally and positive on the closed interval. -/
lemma integral_eval_sq_mul_weight_pos {a b : ℝ} (hab : a < b)
    {w : ℝ → ℝ} (hwcont : Continuous w) (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x)
    {p : ℝ[X]} (hp : p ≠ 0) :
    0 < ∫ x in a..b, p.eval x ^ 2 * w x := by
  obtain ⟨x, hx, hpx⟩ := exists_eval_ne_zero_in_Ioo hab hp
  apply intervalIntegral.integral_pos hab
  · exact ((p.continuous.pow 2).mul hwcont).continuousOn
  · intro y hy
    exact mul_nonneg (sq_nonneg _) (hwpos y (Set.Ioc_subset_Icc_self hy)).le
  · refine ⟨x, Set.Ioo_subset_Icc_self hx, ?_⟩
    exact mul_pos (sq_pos_of_ne_zero hpx) (hwpos x (Set.Ioo_subset_Icc_self hx))

/-- The moments of `ofFn n v` are precisely `Gram *ᵥ v`.  This is an exact
identity, not an approximation or quadrature statement. -/
lemma intervalPolynomialMoments_ofFn {n : ℕ} (a b : ℝ) {w : ℝ → ℝ}
    (hwcont : Continuous w) (v : Fin n → ℝ) :
    intervalPolynomialMoments n a b w (Polynomial.ofFn n v) =
      intervalMomentGram n a b w *ᵥ v := by
  funext i
  unfold intervalPolynomialMoments
  calc
    (∫ x in a..b, x ^ i.1 * (Polynomial.ofFn n v).eval x * w x) =
        ∫ x in a..b, ∑ j, (x ^ (i.1 + j.1) * w x) * v j := by
      congr 1
      funext x
      rw [eval_ofFn_sum, Finset.mul_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro j hj
      rw [pow_add]
      ring
    _ = ∑ j, ∫ x in a..b, (x ^ (i.1 + j.1) * w x) * v j := by
      apply intervalIntegral.integral_finsetSum
      intro j hj
      exact (((continuous_id.pow _).mul hwcont).mul continuous_const).intervalIntegrable a b
    _ = ∑ j, intervalMomentGram n a b w i j * v j := by
      apply Finset.sum_congr rfl
      intro j hj
      exact intervalIntegral.integral_mul_const _ _
    _ = (intervalMomentGram n a b w *ᵥ v) i := rfl

lemma dotPolynomialMoments_ofFn {n : ℕ} (a b : ℝ) {w : ℝ → ℝ}
    (hwcont : Continuous w) (v : Fin n → ℝ) :
    v ⬝ᵥ intervalPolynomialMoments n a b w (Polynomial.ofFn n v) =
      ∫ x in a..b, (Polynomial.ofFn n v).eval x ^ 2 * w x := by
  unfold dotProduct intervalPolynomialMoments
  simp_rw [← intervalIntegral.integral_const_mul]
  have hInt : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      IntervalIntegrable
        (fun x => v i * (x ^ i.1 * (Polynomial.ofFn n v).eval x * w x))
        volume a b := by
    intro i hi
    exact (continuous_const.mul (((continuous_id.pow _).mul
      (Polynomial.ofFn n v).continuous).mul hwcont)).intervalIntegrable a b
  rw [← intervalIntegral.integral_finsetSum hInt]
  congr 1
  funext x
  calc
    (∑ i, v i * (x ^ i.1 * (Polynomial.ofFn n v).eval x * w x)) =
        (∑ i, v i * x ^ i.1) * ((Polynomial.ofFn n v).eval x * w x) := by
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ = (Polynomial.ofFn n v).eval x ^ 2 * w x := by
      rw [← eval_ofFn_sum]
      ring

/-- The matrix quadratic form is exactly the weighted squared-`L²` norm of the
polynomial with coefficient vector `v`. -/
theorem dot_intervalMomentGram_ofFn {n : ℕ} (a b : ℝ) {w : ℝ → ℝ}
    (hwcont : Continuous w) (v : Fin n → ℝ) :
    v ⬝ᵥ (intervalMomentGram n a b w *ᵥ v) =
      ∫ x in a..b, (Polynomial.ofFn n v).eval x ^ 2 * w x := by
  rw [← intervalPolynomialMoments_ofFn a b hwcont v]
  exact dotPolynomialMoments_ofFn a b hwcont v

/-- Positive-definiteness of the bounded-interval polynomial moment Gram
matrix.  In particular, it is invertible over `ℝ`. -/
theorem intervalMomentGram_posDef {n : ℕ} {a b : ℝ} (hab : a < b)
    {w : ℝ → ℝ} (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x) :
    (intervalMomentGram n a b w).PosDef := by
  apply Matrix.PosDef.of_dotProduct_mulVec_pos
  · exact (Matrix.isHermitian_iff_isSymm).2 (intervalMomentGram_isSymm n a b w)
  · intro v hv
    simpa only [star_trivial] using
      (show 0 < v ⬝ᵥ (intervalMomentGram n a b w *ᵥ v) by
        rw [dot_intervalMomentGram_ofFn a b hwcont]
        exact integral_eval_sq_mul_weight_pos hab hwcont hwpos
          (eval_ofFn_ne_zero_of_ne_zero hv))

/-- Positive-definiteness gives a strictly positive determinant, a quantitative
nondegeneracy certificate rather than only an abstract existence claim. -/
theorem intervalMomentGram_det_pos {n : ℕ} {a b : ℝ} (hab : a < b)
    {w : ℝ → ℝ} (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x) :
    0 < (intervalMomentGram n a b w).det :=
  (intervalMomentGram_posDef hab hwcont hwpos).det_pos

/-- The inverse-image coefficients used to prescribe a finite moment vector. -/
noncomputable def polynomialCorrectionCoefficients {n : ℕ}
    (G : Matrix (Fin n) (Fin n) ℝ) (target : Fin n → ℝ) : Fin n → ℝ :=
  G⁻¹ *ᵥ target

/-- The explicit polynomial correction associated with a target moment vector. -/
noncomputable def polynomialCorrection {n : ℕ}
    (G : Matrix (Fin n) (Fin n) ℝ) (target : Fin n → ℝ) : ℝ[X] :=
  Polynomial.ofFn n (polynomialCorrectionCoefficients G target)

/-- Every target finite moment vector has an explicit polynomial representative.
The proof uses only positivity of the *weight*, not positivity of the correction. -/
theorem intervalPolynomialMoments_polynomialCorrection {n : ℕ} {a b : ℝ}
    (hab : a < b) {w : ℝ → ℝ} (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x) (target : Fin n → ℝ) :
    intervalPolynomialMoments n a b w
      (polynomialCorrection (intervalMomentGram n a b w) target) = target := by
  let G := intervalMomentGram n a b w
  have hdet : IsUnit G.det :=
    (Matrix.isUnit_iff_isUnit_det G).1 (intervalMomentGram_posDef hab hwcont hwpos).isUnit
  rw [show polynomialCorrection G target =
    Polynomial.ofFn n (polynomialCorrectionCoefficients G target) from rfl]
  rw [intervalPolynomialMoments_ofFn a b hwcont]
  unfold polynomialCorrectionCoefficients
  rw [Matrix.mulVec_mulVec, Matrix.mul_nonsing_inv G hdet, Matrix.one_mulVec]

/-- Polynomials of degree below `n` are uniquely determined by their first `n`
weighted moments on the interval. -/
theorem polynomial_ofFn_eq_of_moments_eq {n : ℕ} {a b : ℝ} (hab : a < b)
    {w : ℝ → ℝ} (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x) {u v : Fin n → ℝ}
    (h : intervalPolynomialMoments n a b w (Polynomial.ofFn n u) =
      intervalPolynomialMoments n a b w (Polynomial.ofFn n v)) : u = v := by
  apply (Matrix.mulVec_injective_iff_isUnit.2
    (intervalMomentGram_posDef hab hwcont hwpos).isUnit)
  rw [← intervalPolynomialMoments_ofFn a b hwcont,
    ← intervalPolynomialMoments_ofFn a b hwcont]
  exact h

/-- A fully explicit coefficient-sum bound for the inverse correction on
`|x| ≤ R`.  No estimate for the inverse matrix is hidden in this definition. -/
noncomputable def polynomialCorrectionBound {n : ℕ} (R : ℝ)
    (G : Matrix (Fin n) (Fin n) ℝ) (target : Fin n → ℝ) : ℝ :=
  ∑ i, R ^ i.1 * ∑ j, |G⁻¹ i j| * |target j|

lemma abs_mulVec_entry_le {n : ℕ} (A : Matrix (Fin n) (Fin n) ℝ)
    (v : Fin n → ℝ) (i : Fin n) :
    |(A *ᵥ v) i| ≤ ∑ j, |A i j| * |v j| := by
  unfold Matrix.mulVec dotProduct
  calc
    |∑ j, A i j * v j| ≤ ∑ j, |A i j * v j| := by
      simpa using Finset.abs_sum_le_sum_abs (fun j : Fin n => A i j * v j) Finset.univ
    _ = ∑ j, |A i j| * |v j| := by simp only [abs_mul]

/-- The proposed correction is bounded pointwise by an explicit sum of inverse
entries and target coordinates. -/
theorem abs_polynomialCorrection_eval_le {n : ℕ} {R x : ℝ} (_hR : 0 ≤ R)
    (hx : |x| ≤ R) (G : Matrix (Fin n) (Fin n) ℝ) (target : Fin n → ℝ) :
    |(polynomialCorrection G target).eval x| ≤ polynomialCorrectionBound R G target := by
  rw [polynomialCorrection, eval_ofFn_sum, polynomialCorrectionBound]
  calc
    |∑ i, polynomialCorrectionCoefficients G target i * x ^ i.1| ≤
        ∑ i, |polynomialCorrectionCoefficients G target i * x ^ i.1| := by
      simpa using Finset.abs_sum_le_sum_abs
        (fun i : Fin n => polynomialCorrectionCoefficients G target i * x ^ i.1) Finset.univ
    _ ≤ ∑ i, R ^ i.1 * ∑ j, |G⁻¹ i j| * |target j| := by
      apply Finset.sum_le_sum
      intro i hi
      rw [abs_mul, abs_pow]
      have hpow : |x| ^ i.1 ≤ R ^ i.1 := pow_le_pow_left₀ (abs_nonneg x) hx i.1
      have hcoeff : |polynomialCorrectionCoefficients G target i| ≤
          ∑ j, |G⁻¹ i j| * |target j| := abs_mulVec_entry_le G⁻¹ target i
      calc
        |polynomialCorrectionCoefficients G target i| * |x| ^ i.1 ≤
            (∑ j, |G⁻¹ i j| * |target j|) * R ^ i.1 :=
          mul_le_mul hcoeff hpow (pow_nonneg (abs_nonneg x) _)
            (Finset.sum_nonneg fun j hj => mul_nonneg (abs_nonneg _) (abs_nonneg _))
        _ = R ^ i.1 * ∑ j, |G⁻¹ i j| * |target j| := mul_comm _ _

/-- A sufficient, fully explicit positivity preservation criterion for adding a
polynomial correction to a density with margin `m`.  This theorem does not claim
that the inverse correction itself is positive. -/
theorem nonnegative_density_add_polynomialCorrection {n : ℕ} {R m x : ℝ}
    (hR : 0 ≤ R) (hx : |x| ≤ R) (G : Matrix (Fin n) (Fin n) ℝ)
    (target : Fin n → ℝ) (L : ℝ → ℝ)
    (hbound : polynomialCorrectionBound R G target ≤ m)
    (hmargin : m ≤ L x) :
    0 ≤ L x + (polynomialCorrection G target).eval x := by
  have hp := abs_polynomialCorrection_eval_le hR hx G target
  have hpneg : -m ≤ (polynomialCorrection G target).eval x := by
    have habs := abs_le.1 (hp.trans hbound)
    exact habs.1
  linarith

/-! ## Positive finite representatives from a convex-hull hypothesis

This subsection is deliberately conditional on convex-hull membership.  Signed
moment equality alone does not imply that hypothesis. -/

/-- Carathéodory finitization with an explicit finite-dimensional cardinality
bound and strictly positive normalized weights. -/
theorem exists_positive_combination_card_le_finrank_add_one
    {E : Type} [AddCommGroup E] [Module ℝ E] [FiniteDimensional ℝ E]
    {s : Set E} {x : E} (hx : x ∈ convexHull ℝ s) :
    ∃ (ι : Type) (_ : Fintype ι) (z : ι → E) (w : ι → ℝ),
      Fintype.card ι ≤ Module.finrank ℝ E + 1 ∧
      Set.range z ⊆ s ∧ (∀ i, 0 < w i) ∧ ∑ i, w i = 1 ∧
      ∑ i, w i • z i = x := by
  obtain ⟨ι, hι, z, w, hzs, hza, hw, hsum, hxcomb⟩ :=
    eq_pos_convex_span_of_mem_convexHull hx
  let _ : Fintype ι := hι
  have hcard : Fintype.card ι ≤ Module.finrank ℝ E + 1 :=
    hza.card_le_finrank_succ.trans
      (Nat.add_le_add_right (Submodule.finrank_le (vectorSpan ℝ (Set.range z))) 1)
  exact ⟨ι, hι, z, w, hcard, hzs, hw, hsum, hxcomb⟩

/-- A target in the convex hull of a feature curve has a positive finite
feature representation.  In an `n`-coordinate feature space the support has at
most `n + 1` points.  This is the normalized convex form, not the sharper
unnormalized cone-form bound used in the manuscript. -/
theorem exists_positive_finite_feature_representation {n : ℕ} {Λ : Type}
    (Φ : Λ → Fin n → ℝ) {target : Fin n → ℝ}
    (htarget : target ∈ convexHull ℝ (Set.range Φ)) :
    ∃ (ι : Type) (_ : Fintype ι) (node : ι → Λ) (weight : ι → ℝ),
      Fintype.card ι ≤ n + 1 ∧ (∀ i, 0 < weight i) ∧ ∑ i, weight i = 1 ∧
      ∀ k, ∑ i, weight i * Φ (node i) k = target k := by
  obtain ⟨ι, hι, z, w, hcard, hzs, hw, hsum, hx⟩ :=
    exists_positive_combination_card_le_finrank_add_one htarget
  let _ : Fintype ι := hι
  have hmem : ∀ i, ∃ r, Φ r = z i := by
    intro i
    exact hzs (Set.mem_range_self i)
  choose node hnode using hmem
  refine ⟨ι, hι, node, w, ?_, hw, hsum, ?_⟩
  · simpa using hcard
  · intro k
    have hk := congrArg (fun y : Fin n → ℝ => y k) hx
    simpa only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, hnode] using hk

/-- The same positive finite feature representation with the `Fin N` indexing
used by `FinitePositiveMixture`. -/
theorem exists_fin_positive_feature_representation {n : ℕ} {Λ : Type}
    (Φ : Λ → Fin n → ℝ) {target : Fin n → ℝ}
    (htarget : target ∈ convexHull ℝ (Set.range Φ)) :
    ∃ (N : ℕ) (_ : N ≤ n + 1) (node : Fin N → Λ) (weight : Fin N → ℝ),
      (∀ i, 0 < weight i) ∧ ∑ i, weight i = 1 ∧
      ∀ k, ∑ i, weight i * Φ (node i) k = target k := by
  classical
  obtain ⟨ι, hι, node, weight, hcard, hw, hsum, hmom⟩ :=
    exists_positive_finite_feature_representation Φ htarget
  let _ : Fintype ι := hι
  let e : Fin (Fintype.card ι) ≃ ι := (Fintype.equivFin ι).symm
  refine ⟨Fintype.card ι, hcard, node ∘ e, weight ∘ e, ?_, ?_, ?_⟩
  · intro i
    exact hw (e i)
  · exact (Equiv.sum_comp e weight).trans hsum
  · intro k
    exact (Equiv.sum_comp e (fun i => weight i * Φ (node i) k)).trans (hmom k)

/-! ## Finite signed moment data

The same correction algebra works at finitely many nodes.  Here `weight` is the
positive quadrature weight used to obtain a Gram matrix; the prescribed moment
`target` remains arbitrary and signed. -/

/-- Raw moments of finite data, with no positivity assumption on the data. -/
noncomputable def discreteMoment {N : ℕ} (node weight : Fin N → ℝ) (k : ℕ) : ℝ :=
  ∑ r, weight r * node r ^ k

/-- The finite-data polynomial moment Gram matrix. -/
noncomputable def discreteMomentGram (n N : ℕ) (node weight : Fin N → ℝ) :
    Matrix (Fin n) (Fin n) ℝ :=
  fun i j => discreteMoment node weight (i.1 + j.1)

/-- Moments of a coefficient vector at finite nodes. -/
noncomputable def discretePolynomialMoments {n N : ℕ} (node weight : Fin N → ℝ)
    (v : Fin n → ℝ) : Fin n → ℝ :=
  fun i => ∑ r, weight r * node r ^ i.1 * (Polynomial.ofFn n v).eval (node r)

lemma discreteMomentGram_eq {n : ℕ} (node weight : Fin n → ℝ) :
    discreteMomentGram n n node weight =
      (Matrix.vandermonde node)ᵀ * Matrix.diagonal weight * Matrix.vandermonde node := by
  classical
  ext i j
  simp [discreteMomentGram, discreteMoment, Matrix.mul_apply, Matrix.diagonal,
    Matrix.vandermonde_apply, pow_add, mul_assoc, mul_comm]

lemma discretePolynomialMoments_eq {n : ℕ} (node weight : Fin n → ℝ)
    (v : Fin n → ℝ) :
    discretePolynomialMoments node weight v = discreteMomentGram n n node weight *ᵥ v := by
  funext i
  unfold discretePolynomialMoments discreteMomentGram discreteMoment
  simp only [Matrix.mulVec, dotProduct]
  calc
    (∑ r, weight r * node r ^ i.1 * (Polynomial.ofFn n v).eval (node r)) =
        ∑ r, ∑ j, (weight r * node r ^ (i.1 + j.1)) * v j := by
      apply Finset.sum_congr rfl
      intro r hr
      rw [eval_ofFn_sum, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro j hj
      rw [pow_add]
      ring
    _ = ∑ j, ∑ r, (weight r * node r ^ (i.1 + j.1)) * v j := Finset.sum_comm
    _ = ∑ j, (∑ r, weight r * node r ^ (i.1 + j.1)) * v j := by
      apply Finset.sum_congr rfl
      intro j hj
      rw [Finset.sum_mul]

/-- Exact finite Gram determinant: the squared Vandermonde determinant times
all quadrature weights. -/
theorem det_discreteMomentGram {n : ℕ} (node weight : Fin n → ℝ) :
    (discreteMomentGram n n node weight).det =
      (∏ r, weight r) * (Matrix.vandermonde node).det ^ 2 := by
  rw [discreteMomentGram_eq]
  rw [Matrix.det_mul, Matrix.det_mul, Matrix.det_transpose, Matrix.det_diagonal]
  ring

/-- The same determinant with the Vandermonde separation product expanded.
This is the exact identity to which later node-separation estimates can apply. -/
theorem det_discreteMomentGram_eq_separationProduct {n : ℕ}
    (node weight : Fin n → ℝ) :
    (discreteMomentGram n n node weight).det =
      (∏ r, weight r) *
        (∏ i : Fin n, ∏ j ∈ Finset.Ioi i, (node j - node i)) ^ 2 := by
  rw [det_discreteMomentGram, Matrix.det_vandermonde]

/-- Invertibility criterion for finite signed moment interpolation. -/
theorem det_discreteMomentGram_ne_zero {n : ℕ} {node weight : Fin n → ℝ}
    (hnode : Function.Injective node) (hweight : ∀ r, weight r ≠ 0) :
    (discreteMomentGram n n node weight).det ≠ 0 := by
  rw [det_discreteMomentGram]
  exact mul_ne_zero (Finset.prod_ne_zero_iff.2 fun r hr => hweight r)
    (pow_ne_zero 2 (Matrix.det_vandermonde_ne_zero_iff.2 hnode))

/-- Positive quadrature weights and distinct nodes give a positive-definite
finite moment Gram matrix. -/
theorem discreteMomentGram_posDef {n : ℕ} {node weight : Fin n → ℝ}
    (hnode : Function.Injective node) (hweight : ∀ r, 0 < weight r) :
    (discreteMomentGram n n node weight).PosDef := by
  classical
  let V := Matrix.vandermonde node
  have hVdet : V.det ≠ 0 := Matrix.det_vandermonde_ne_zero_iff.2 hnode
  have hVunit : IsUnit V := (Matrix.isUnit_iff_isUnit_det V).2 (isUnit_iff_ne_zero.2 hVdet)
  have hVinj : Function.Injective V.mulVec := Matrix.mulVec_injective_iff_isUnit.2 hVunit
  have hD : (Matrix.diagonal weight).PosDef := Matrix.PosDef.diagonal hweight
  have hPD := hD.conjTranspose_mul_mul_same hVinj
  rw [discreteMomentGram_eq]
  simpa only [Matrix.conjTranspose_eq_transpose_of_trivial] using hPD

/-- Finite prescribed signed moments have an explicit polynomial representative.
No assertion is made that the polynomial or the target moments are nonnegative. -/
theorem discretePolynomialMoments_polynomialCorrection {n : ℕ}
    {node weight : Fin n → ℝ} (hnode : Function.Injective node)
    (hweight : ∀ r, 0 < weight r) (target : Fin n → ℝ) :
    discretePolynomialMoments node weight
      (polynomialCorrectionCoefficients (discreteMomentGram n n node weight) target) = target := by
  let G := discreteMomentGram n n node weight
  have hdet : IsUnit G.det := isUnit_iff_ne_zero.2
    (det_discreteMomentGram_ne_zero hnode (fun r => (hweight r).ne'))
  rw [discretePolynomialMoments_eq]
  unfold polynomialCorrectionCoefficients
  rw [Matrix.mulVec_mulVec, Matrix.mul_nonsing_inv G hdet, Matrix.one_mulVec]

end MonotoneDNF

#print axioms MonotoneDNF.integral_eval_sq_mul_weight_pos
#print axioms MonotoneDNF.dot_intervalMomentGram_ofFn
#print axioms MonotoneDNF.intervalMomentGram_posDef
#print axioms MonotoneDNF.intervalMomentGram_det_pos
#print axioms MonotoneDNF.intervalPolynomialMoments_polynomialCorrection
#print axioms MonotoneDNF.polynomial_ofFn_eq_of_moments_eq
#print axioms MonotoneDNF.abs_polynomialCorrection_eval_le
#print axioms MonotoneDNF.nonnegative_density_add_polynomialCorrection
#print axioms MonotoneDNF.exists_positive_combination_card_le_finrank_add_one
#print axioms MonotoneDNF.exists_positive_finite_feature_representation
#print axioms MonotoneDNF.exists_fin_positive_feature_representation
#print axioms MonotoneDNF.det_discreteMomentGram
#print axioms MonotoneDNF.det_discreteMomentGram_eq_separationProduct
#print axioms MonotoneDNF.discreteMomentGram_posDef
#print axioms MonotoneDNF.discretePolynomialMoments_polynomialCorrection


==> anc/MonotoneDNF/MonotoneTruthTable.lean <==
module

public import MonotoneDNF.BooleanCube

@[expose] public section

/-! # Finite-cube monotonicity and local truth-table DNFs -/

namespace MonotoneDNF

open scoped BigOperators

/-- A finite-cube function is monotone if it increases under every update of one
false coordinate to true. -/
theorem cube_monotone_of_update {β : Type*} [Preorder β] {n : ℕ}
    (f : BooleanCube n → β)
    (h : ∀ x i, x i = false → f x ≤ f (Function.update x i true)) :
    ∀ x y, (∀ i, x i = true → y i = true) → f x ≤ f y := by
  classical
  have hm : Monotone f := by
    letI := Fintype.toLocallyFiniteOrder (α := BooleanCube n)
    rw [monotone_iff_forall_covBy]
    intro x y hxy
    obtain ⟨i, hi, hne⟩ := Pi.covBy_iff.mp hxy
    rw [Bool.covBy_iff, Bool.lt_iff] at hi
    have hxi : x i = false := hi.1
    have hyi : y i = true := hi.2
    have hy : y = Function.update x i true := by
      funext j
      by_cases hj : j = i
      · subst j
        simp [hyi]
      · rw [Function.update_of_ne hj]
        exact (hne j hj).symm
    rw [hy]
    exact h x i hxi
  intro x y hxy
  apply hm
  rw [Pi.le_def]
  intro i
  rw [Bool.le_iff_imp]
  exact hxy i

/-- Boolean assignments to the coordinates belonging to `S`. -/
abbrev LocalCube {n : ℕ} (S : Finset (Fin n)) := {i // i ∈ S} → Bool

/-- Extend a local assignment by false outside its coordinates. -/
def extendLocal {n : ℕ} (S : Finset (Fin n)) (z : LocalCube S) : BooleanCube n :=
  fun i => if hi : i ∈ S then z ⟨i, hi⟩ else false

/-- Restrict a cube assignment to a set of coordinates. -/
def restrictLocal {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) : LocalCube S :=
  fun i => x i.val

/-- The positive conjunction of the ones of a local assignment. -/
def localPositiveTerm {n : ℕ} (S : Finset (Fin n)) (z : LocalCube S) :
    Finset (Fin n) :=
  (S.attach.filter (fun i => z i = true)).map ⟨Subtype.val, Subtype.val_injective⟩

lemma mem_localPositiveTerm {n : ℕ} (S : Finset (Fin n)) (z : LocalCube S)
    (i : Fin n) : i ∈ localPositiveTerm S z ↔ ∃ hi : i ∈ S, z ⟨i, hi⟩ = true := by
  simp [localPositiveTerm]


lemma extendLocal_apply_of_mem {n : ℕ} (S : Finset (Fin n)) (z : LocalCube S)
    {i : Fin n} (hi : i ∈ S) : extendLocal S z i = z ⟨i, hi⟩ := by
  simp [extendLocal, hi]

/-- The displayed truth-table DNF of a local monotone Boolean function. Only
firing local assignments contribute a term. -/
noncomputable def localTruthTableTerms {n : ℕ} (S : Finset (Fin n))
    (gate : BooleanCube n → Bool) : List (Finset (Fin n)) :=
  (Finset.univ.filter (fun z : LocalCube S => gate (extendLocal S z) = true)).toList.map
    (localPositiveTerm S)

/-- Exact truth-table realization for a monotone function depending only on `S`. -/
theorem dnfEval_localTruthTableTerms {n : ℕ} (S : Finset (Fin n))
    (gate : BooleanCube n → Bool) (hmono : MonotoneBoolean gate)
    (hdep : ∀ x y, (∀ i ∈ S, x i = y i) → gate x = gate y) (x : BooleanCube n) :
    dnfEval (localTruthTableTerms S gate) x = gate x := by
  classical
  apply Bool.eq_iff_iff.mpr
  constructor
  · intro h
    rw [dnfEval, List.any_eq_true] at h
    obtain ⟨A, hA, hAx⟩ := h
    rw [localTruthTableTerms, List.mem_map] at hA
    obtain ⟨z, hz, rfl⟩ := hA
    have hzfire : gate (extendLocal S z) = true := by
      exact (Finset.mem_filter.mp (Finset.mem_toList.mp hz)).2
    rw [conjunction_eq_true_iff] at hAx
    have hxy : ∀ i, extendLocal S z i = true → x i = true := by
      intro i hi
      by_cases hiS : i ∈ S
      · rw [extendLocal_apply_of_mem S z hiS] at hi
        apply hAx i
        exact (mem_localPositiveTerm S z i).2 ⟨hiS, hi⟩
      · simp [extendLocal, hiS] at hi
    have heq := hmono (extendLocal S z) x hxy hzfire
    exact heq
  · intro hg
    rw [dnfEval, List.any_eq_true]
    refine ⟨localPositiveTerm S (restrictLocal S x), ?_, ?_⟩
    · rw [localTruthTableTerms, List.mem_map]
      refine ⟨restrictLocal S x, ?_, rfl⟩
      apply Finset.mem_toList.mpr
      apply Finset.mem_filter.mpr
      refine ⟨Finset.mem_univ _, ?_⟩
      rw [hdep (extendLocal S (restrictLocal S x)) x]
      · exact hg
      · intro i hi
        exact extendLocal_apply_of_mem S (restrictLocal S x) hi
    · rw [conjunction_eq_true_iff]
      intro i hi
      obtain ⟨hiS, htrue⟩ := (mem_localPositiveTerm S (restrictLocal S x) i).1 hi
      exact htrue

/-- The local truth-table DNF has at most `2^|S|` displayed terms. -/
theorem localTruthTableTerms_length_le {n : ℕ} (S : Finset (Fin n))
    (gate : BooleanCube n → Bool) :
    (localTruthTableTerms S gate).length ≤ 2 ^ S.card := by
  classical
  rw [localTruthTableTerms, List.length_map, Finset.length_toList]
  calc
    (Finset.univ.filter (fun z : LocalCube S => gate (extendLocal S z) = true)).card
        ≤ (Finset.univ : Finset (LocalCube S)).card := Finset.card_filter_le _ _
    _ = 2 ^ S.card := by simp [Fintype.card_fun]

/-- Constructor form of the local truth-table realization. -/
theorem exists_local_monotone_dnf {n : ℕ} (S : Finset (Fin n))
    (gate : BooleanCube n → Bool) (hmono : MonotoneBoolean gate)
    (hdep : ∀ x y, (∀ i ∈ S, x i = y i) → gate x = gate y) :
    ∃ terms : List (Finset (Fin n)), dnfEval terms = gate ∧ terms.length ≤ 2 ^ S.card := by
  refine ⟨localTruthTableTerms S gate, ?_, localTruthTableTerms_length_le S gate⟩
  funext x
  exact dnfEval_localTruthTableTerms S gate hmono hdep x

end MonotoneDNF


==> anc/MonotoneDNF/MultiListPhysicalResidualContact.lean <==
module

public import MonotoneDNF.PhysicalSelectorGridContact
public import MonotoneDNF.SourceCopyFamilyGrid

@[expose] public section

/-!
# Physical residuals for independently scheduled copy lists

The one-global-prefix `scheduledPhysicalResidualVector` cannot represent a
family whose lists have independently rounded weights. This module uses the
actual `realizedCopyFamilyDnf`: list `i` has its own tick
`scheduleTick L K (weight i)`, and the final gate is the OR of those scheduled
lists. A grid edge pays one ticket charge per list, with the factor `I` kept
explicit.

No face sign, centered estimate, source realization, or asymptotic calibration
is assumed away. The final theorem produces general-order `ProductContact`
from precisely those finite hypotheses.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The residual vector of an actual independently scheduled copy-family OR.
Every list has its own real weight at each grid vertex. -/
noncomputable def realizedCopyFamilyPhysicalResidualVector
    {I m t L K N : ℕ}
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (v : PhysicalControl (m + L) t → Fin (N + 1)) :
    PhysicalControl (m + L) t → ℝ :=
  physicalResidualVector
    (dnfEval (realizedCopyFamilyDnf m L K templates (weight v)))
    w scale gamma (angle v)

/-- Stability of an ordinary physical residual vector from a Boolean-gate
 discrepancy and a degree-average angle estimate. -/
theorem abs_physicalResidualVector_sub_le_coordinate_of_probability_ne
    {m t : ℕ} [Nonempty (Fin m)]
    (f g : BooleanCube m → Bool) {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle₀ angle₁ : Finset (Fin m) → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (hq₀ : (1 : ℝ) / 2 ≤ rejectionProbability f)
    (hq₁ : (1 : ℝ) / 2 ≤ rejectionProbability g)
    (hne : probability (fun x => f x ≠ g x) ≤ ε)
    (hA : ∀ T : AngularControl m t,
      |degreeSetAverage angle₀ T.1.card - degreeSetAverage angle₁ T.1.card| ≤ δ)
    (j : PhysicalControl m t) :
    |physicalResidualVector f w scale gamma angle₀ j -
      physicalResidualVector g w scale gamma angle₁ j| ≤
        physicalResidualCoordinateEdgeBound w scale gamma ε δ j := by
  have hW : ∀ S : Finset (Fin m), |walshCoefficient f S - walshCoefficient g S| ≤ ε := by
    intro S
    exact (abs_walshCoefficient_sub_le_probability_ne f g S).trans hne
  cases j with
  | inl i =>
      exact abs_physicalRadialResidual_sub_le f g w scale (radialDegree i)
        hε hw hscale hW hq₀ hq₁
  | inr T =>
      exact abs_physicalAngularResidual_sub_le f g gamma angle₀ angle₁ T.1
        hε (hγ T) hW (hA T)

/-- One grid edge in the actual independently scheduled copy-family residual.
The quarter-tick premise is separate for every list, and the Boolean
 discrepancy is bounded by the proved `I`-list union bound. -/
theorem abs_realizedCopyFamilyPhysicalResidualVector_sub_le_coordinate
    {I m t L K N : ℕ} [Nonempty (Fin (m + L))]
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    {z u : PhysicalControl (m + L) t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (realizedCopyFamilyDnf m L K templates (weight v))))
    (hA : GridEdge z u → ∀ T : AngularControl (m + L) t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K : ℝ) * weight z i -
      (2 ^ L : ℝ) * (K : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K),
      probability (bodyWordUnit (templates i) (scheduleTicket L K j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl (m + L) t) :
    |realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle z j -
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle u j| ≤
        physicalResidualCoordinateEdgeBound w scale gamma ((I : ℝ) * ε) δ j := by
  let f := dnfEval (realizedCopyFamilyDnf m L K templates (weight z))
  let g := dnfEval (realizedCopyFamilyDnf m L K templates (weight u))
  have hne : probability (fun x => f x ≠ g x) ≤ (I : ℝ) * ε := by
    exact probability_realizedCopyFamilyDnf_ne_le templates (weight z) (weight u)
      hε (hweight₀ z) (hweight₀ u) (hweight₁ z) (hweight₁ u) htick hprob
  exact abs_physicalResidualVector_sub_le_coordinate_of_probability_ne f g gamma
    (angle z) (angle u) hw hscale (mul_nonneg (Nat.cast_nonneg I) hε) hγ
    (hq z) (hq u) hne (hA hgrid) j

/-- The same independent-list edge estimate with the common residual mesh
majorant. The factor `I` remains inside the mesh, not merely in a comment. -/
theorem abs_realizedCopyFamilyPhysicalResidualVector_sub_le_mesh
    {I m t L K N : ℕ} [Nonempty (Fin (m + L))]
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    {z u : PhysicalControl (m + L) t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (realizedCopyFamilyDnf m L K templates (weight v))))
    (hA : GridEdge z u → ∀ T : AngularControl (m + L) t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K : ℝ) * weight z i -
      (2 ^ L : ℝ) * (K : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K),
      probability (bodyWordUnit (templates i) (scheduleTicket L K j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl (m + L) t) :
    |realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle z j -
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle u j| ≤
        physicalResidualMeshBound (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ := by
  exact (abs_realizedCopyFamilyPhysicalResidualVector_sub_le_coordinate
    templates weight gamma angle hw hscale hε hγ hq hA hweight₀ hweight₁
      htick hprob hgrid j).trans
    (physicalResidualCoordinateEdgeBound_le_mesh gamma hw hscale
      (mul_nonneg (Nat.cast_nonneg I) hε) hδ hγ j)

/-- Poincare--Miranda on the actual independently scheduled copy-family
residual. The face signs are still genuine finite premises; no continuous
interpolation is substituted for the Boolean grid gates. -/
theorem exists_realizedCopyFamilyPhysicalResidualVector_le_card_mul_mesh
    {I m t L K N : ℕ} [Nonempty (Fin (m + L))]
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (realizedCopyFamilyDnf m L K templates (weight v))))
    (hA : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl (m + L) t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ i, |(2 ^ L : ℝ) * (K : ℝ) * weight z i -
        (2 ^ L : ℝ) * (K : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K),
      probability (bodyWordUnit (templates i) (scheduleTicket L K j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v a) :
    ∃ v₀ : PhysicalControl (m + L) t → Fin (N + 1), ∀ j,
      |realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v₀ j| ≤
        physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ := by
  classical
  apply exists_gridVertex_residual_forall_le_card_mul_of_face_signs N
    (realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle)
    hleft hright (physicalResidualMeshBound (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
  intro z u hgrid j
  exact abs_realizedCopyFamilyPhysicalResidualVector_sub_le_mesh
    templates weight gamma angle hw hscale hε hδ hγ hq (fun _ => hA hgrid)
      hweight₀ hweight₁ (htick hgrid) hprob hgrid j

/-- Strict radial/angular face signs for any grid residual with the displayed
own-dial decompositions. This is a finite sign deduction, independent of how
the residual was realized. -/
theorem gridResidual_face_signs_of_dial_errors
    {radial angular : Type*} {N : ℕ}
    (res : (radial ⊕ angular → Fin (N + 1)) → radial ⊕ angular → ℝ)
    (hN : N ≠ 0) {η : ℝ} (hη : 0 < η)
    (radialError : (radial ⊕ angular → Fin (N + 1)) → radial → ℝ)
    (angularError : (radial ⊕ angular → Fin (N + 1)) → angular → ℝ)
    (hrad : ∀ v i, res v (Sum.inl i) =
      η * gridPoint N (v (Sum.inl i)) + radialError v i)
    (hang : ∀ v T, res v (Sum.inr T) =
      gridPoint N (v (Sum.inr T)) + angularError v T)
    (hradError : ∀ v i, |radialError v i| < η / 2)
    (hangError : ∀ v T, |angularError v T| < (1 : ℝ) / 2) :
    (∀ a v, (v a : ℕ) = 0 → res v a < 0) ∧
    (∀ a v, (v a : ℕ) = N → 0 < res v a) := by
  constructor
  · intro a v hva
    cases a with
    | inl i =>
        have hv0 : v (Sum.inl i) = ⟨0, Nat.zero_lt_succ N⟩ := Fin.ext hva
        rw [hrad, hv0, gridPoint_zero hN]
        rcases abs_lt.mp (hradError v i) with ⟨hlo, hhi⟩
        linarith
    | inr T =>
        have hv0 : v (Sum.inr T) = ⟨0, Nat.zero_lt_succ N⟩ := Fin.ext hva
        rw [hang, hv0, gridPoint_zero hN]
        rcases abs_lt.mp (hangError v T) with ⟨hlo, hhi⟩
        linarith
  · intro a v hva
    cases a with
    | inl i =>
        have hvN : v (Sum.inl i) = ⟨N, Nat.lt_succ_self N⟩ := Fin.ext hva
        rw [hrad, hvN, gridPoint_last hN]
        rcases abs_lt.mp (hradError v i) with ⟨hlo, hhi⟩
        linarith
    | inr T =>
        have hvN : v (Sum.inr T) = ⟨N, Nat.lt_succ_self N⟩ := Fin.ext hva
        rw [hang, hvN, gridPoint_last hN]
        rcases abs_lt.mp (hangError v T) with ⟨hlo, hhi⟩
        linarith

/-- The strict-face reduction specialized to the independent-list physical
residual. The radial and angular error terms must be supplied separately for
contacts from the genuine all-sign estimate. -/
theorem realizedCopyFamilyPhysicalResidualVector_face_signs_of_dial_errors
    {I m t L K N : ℕ}
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (hN : N ≠ 0) {η : ℝ} (hη : 0 < η)
    (radialError : (PhysicalControl (m + L) t → Fin (N + 1)) → RadialControl t → ℝ)
    (angularError : (PhysicalControl (m + L) t → Fin (N + 1)) →
      AngularControl (m + L) t → ℝ)
    (hrad : ∀ v i,
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v
        (Sum.inl i) = η * gridPoint N (v (Sum.inl i)) + radialError v i)
    (hang : ∀ v T,
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v
        (Sum.inr T) = gridPoint N (v (Sum.inr T)) + angularError v T)
    (hradError : ∀ v i, |radialError v i| < η / 2)
    (hangError : ∀ v T, |angularError v T| < (1 : ℝ) / 2) :
    (∀ a v, (v a : ℕ) = 0 →
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v a < 0) ∧
    (∀ a v, (v a : ℕ) = N →
      0 < realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v a) := by
  exact gridResidual_face_signs_of_dial_errors
    (realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle)
    hN hη radialError angularError hrad hang hradError hangError

/-- End-to-end general-order product contact for an actual independently
scheduled copy-family OR. The binary contact bias is the genuine bias of the
selected Boolean gate. The `hone`/`higher` premises retain the exact rejection,
minimum-cylinder and nonzero-normalizer factors required downstream. -/
theorem exists_realizedCopyFamily_productContact_of_face_signs
    {I m t L K N : ℕ} [Nonempty (Fin (m + L))]
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ ξ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (ht : 1 ≤ t) (htm : t ≤ m + L)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ) (hξ : 0 ≤ ξ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hγcal : ∀ r : ℕ, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (realizedCopyFamilyDnf m L K templates (weight v))))
    (hα0 : ∀ v, 0 < (1 + physicalContactBias
      (dnfEval (realizedCopyFamilyDnf m L K templates (weight v)))) / 2)
    (hα1 : ∀ v, (1 + physicalContactBias
      (dnfEval (realizedCopyFamilyDnf m L K templates (weight v)))) / 2 < 1)
    (hA : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl (m + L) t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ i, |(2 ^ L : ℝ) * (K : ℝ) * weight z i -
        (2 ^ L : ℝ) * (K : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K),
      probability (bodyWordUnit (templates i) (scheduleTicket L K j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < realizedCopyFamilyPhysicalResidualVector templates weight w scale gamma angle v a)
    (hone : ∀ v,
      2 * |gamma 1| * physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ ≤
        rejectionProbability (dnfEval (realizedCopyFamilyDnf m L K templates (weight v))) *
          ξ * minCylinderBias ((1 + physicalContactBias
            (dnfEval (realizedCopyFamilyDnf m L K templates (weight v)))) / 2) ^ t)
    (higher : ∀ v r, 2 ≤ r → r ≤ t →
      2 * |gamma r| * physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ +
        (scale * (w / 2) ^ r / ((m + L).choose r : ℝ)) *
          physicalResidualGridError (m := m + L) (t := t)
            w scale gamma ((I : ℝ) * ε) δ ≤
        rejectionProbability (dnfEval (realizedCopyFamilyDnf m L K templates (weight v))) *
          ξ * minCylinderBias ((1 + physicalContactBias
            (dnfEval (realizedCopyFamilyDnf m L K templates (weight v)))) / 2) ^ t) :
    ∃ v₀ : PhysicalControl (m + L) t → Fin (N + 1),
      ProductContact (dnfEval (realizedCopyFamilyDnf m L K templates (weight v₀))) t
        ((1 + physicalContactBias
          (dnfEval (realizedCopyFamilyDnf m L K templates (weight v₀)))) / 2) ξ := by
  obtain ⟨v, hv⟩ := exists_realizedCopyFamilyPhysicalResidualVector_le_card_mul_mesh
    templates weight gamma angle hw hscale hε hδ hγ hq hA hweight₀ hweight₁
      htick hprob hleft hright
  let gate := dnfEval (realizedCopyFamilyDnf m L K templates (weight v))
  have hqpos : 0 < rejectionProbability gate :=
    lt_of_lt_of_le (by norm_num) (hq v)
  refine ⟨v, ?_⟩
  apply productContact_of_physical_residual_bounds gate w scale gamma (angle v)
    (η := physicalResidualGridError (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
    (ρ := physicalResidualGridError (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
    ht htm hw hscale hqpos (hα0 v) (hα1 v) hξ hγcal
  · intro T hT1 hTt
    have h := hv (Sum.inr (⟨T, hT1, hTt⟩ : AngularControl (m + L) t))
    simpa only [realizedCopyFamilyPhysicalResidualVector, physicalResidualVector, gate] using h
  · intro r hr2 hrt
    let i : RadialControl t := ⟨r - 2, by omega⟩
    have hi : radialDegree i = r := by
      simp only [radialDegree, i]
      omega
    have h := hv (Sum.inl i)
    simpa only [realizedCopyFamilyPhysicalResidualVector, physicalResidualVector, gate, hi] using h
  · exact hone v
  · exact higher v

#print axioms MonotoneDNF.realizedCopyFamilyPhysicalResidualVector
#print axioms MonotoneDNF.abs_physicalResidualVector_sub_le_coordinate_of_probability_ne
#print axioms MonotoneDNF.abs_realizedCopyFamilyPhysicalResidualVector_sub_le_coordinate
#print axioms MonotoneDNF.abs_realizedCopyFamilyPhysicalResidualVector_sub_le_mesh
#print axioms MonotoneDNF.exists_realizedCopyFamilyPhysicalResidualVector_le_card_mul_mesh
#print axioms MonotoneDNF.gridResidual_face_signs_of_dial_errors
#print axioms MonotoneDNF.realizedCopyFamilyPhysicalResidualVector_face_signs_of_dial_errors
#print axioms MonotoneDNF.exists_realizedCopyFamily_productContact_of_face_signs

end MonotoneDNF


==> anc/MonotoneDNF/MultilinearBasis.lean <==
module

public import MonotoneDNF.UnbiasedFourier
public import MonotoneDNF.PolynomialJets

@[expose] public section

/-!
# Multilinear response polynomials and finite jets

The affine-weighted Walsh expansion and the associated finite response
polynomial, built on the public Fourier basis and polynomial-jet APIs.
-/

namespace MonotoneDNF

open scoped BigOperators

@[simp] lemma realWalshCoefficient_zero {n : ℕ} (S : Finset (Fin n)) :
    realWalshCoefficient (0 : BooleanCube n → ℝ) S = 0 := by
  unfold realWalshCoefficient
  simpa only [Pi.zero_apply, zero_mul] using
    (expectation_const (α := BooleanCube n) (c := (0 : ℝ)))

/-- The normalized affine factor at one coordinate is `1 + β * signedBit`.
Its product is the unsigned version of the weight obtained by changing every
coordinate from its fair value by the same signed amount. -/
noncomputable def affineWalshWeight {n : ℕ} (β : ℝ) (x : BooleanCube n) : ℝ :=
  ∏ i, (1 + β * signedBit (x i))

/-- Expansion of the affine product weight in the squarefree Walsh basis. -/
theorem affineWalshWeight_eq_sum {n : ℕ} (β : ℝ) (x : BooleanCube n) :
    affineWalshWeight β x =
      ∑ S : Finset (Fin n), β ^ S.card * walshCharacter S x := by
  classical
  unfold affineWalshWeight
  rw [Finset.prod_one_add]
  apply Finset.sum_congr rfl
  intro S _
  rw [Finset.prod_mul_distrib]
  simp [walshCharacter]

/-- Exact finite expansion of an affine-weighted uniform expectation. -/
theorem expectation_affineWalshWeight_mul {n : ℕ} (f : BooleanCube n → ℝ) (β : ℝ) :
    expectation (fun x => affineWalshWeight β x * f x) =
      ∑ S : Finset (Fin n), β ^ S.card * realWalshCoefficient f S := by
  calc
    expectation (fun x => affineWalshWeight β x * f x) =
        expectation (fun x => ∑ S : Finset (Fin n),
          (β ^ S.card * walshCharacter S x) * f x) := by
      congr 1
      funext x
      rw [affineWalshWeight_eq_sum, Finset.sum_mul]
    _ = ∑ S : Finset (Fin n), expectation (fun x =>
          (β ^ S.card * walshCharacter S x) * f x) := expectation_sum _
    _ = _ := by
      apply Finset.sum_congr rfl
      intro S _
      rw [show expectation (fun x => (β ^ S.card * walshCharacter S x) * f x) =
        β ^ S.card * expectation (fun x => f x * walshCharacter S x) by
          rw [← expectation_const_mul]
          congr 1
          funext x
          ring]
      rfl

/-- Sum of all Walsh coefficients of a fixed degree.  The filter is over all
`2 ^ n` subsets; it is not an unbounded analytic sum. -/
noncomputable def degreeCubeCoefficient {n : ℕ} (f : BooleanCube n → ℝ) (r : ℕ) : ℝ :=
  ∑ S ∈ (Finset.univ : Finset (Finset (Fin n))).filter (fun S => S.card = r),
    realWalshCoefficient f S

@[simp] lemma degreeCubeCoefficient_zero {n : ℕ} (f : BooleanCube n → ℝ) :
    degreeCubeCoefficient f 0 = realWalshCoefficient f ∅ := by
  classical
  unfold degreeCubeCoefficient
  have hfilter : (Finset.univ : Finset (Finset (Fin n))).filter (fun S => S.card = 0) =
      {∅} := by
    ext S
    simp [Finset.card_eq_zero]
  rw [hfilter]
  simp

/-- The exact finite response polynomial for affine scale `c`. -/
noncomputable def cubeResponsePolynomial {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ) :
    Polynomial ℝ :=
  ∑ S : Finset (Fin n), Polynomial.monomial S.card (c ^ S.card * realWalshCoefficient f S)

/-- The corresponding exactly polynomial response function. -/
noncomputable def cubeResponse {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ) (z : ℝ) : ℝ :=
  ∑ S : Finset (Fin n), (c * z) ^ S.card * realWalshCoefficient f S

@[simp] theorem cubeResponse_eq_eval {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ) (z : ℝ) :
    cubeResponse c f z = (cubeResponsePolynomial c f).eval z := by
  classical
  rw [cubeResponse, cubeResponsePolynomial, Polynomial.eval_finsetSum]
  apply Finset.sum_congr rfl
  intro S _
  rw [Polynomial.eval_monomial, mul_pow]
  ring

/-- Degree-`r` coefficients are precisely scaled degree sums of Walsh
coefficients.  No truncation, positivity, or invertibility assumption is used. -/
@[simp] theorem cubeResponsePolynomial_coeff {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ)
    (r : ℕ) :
    (cubeResponsePolynomial c f).coeff r = c ^ r * degreeCubeCoefficient f r := by
  classical
  rw [cubeResponsePolynomial, Polynomial.finsetSum_coeff]
  simp_rw [Polynomial.coeff_monomial]
  rw [degreeCubeCoefficient, Finset.mul_sum, Finset.sum_filter]
  apply Finset.sum_congr rfl
  intro S _
  by_cases hS : S.card = r <;> simp [hS]

@[simp] theorem cubeResponsePolynomial_coeff_zero {n : ℕ}
    (c : ℝ) (f : BooleanCube n → ℝ) :
    (cubeResponsePolynomial c f).coeff 0 = realWalshCoefficient f ∅ := by
  rw [cubeResponsePolynomial_coeff, degreeCubeCoefficient_zero]
  simp

@[simp] theorem cubeResponse_zero {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ) :
    cubeResponse c f 0 = realWalshCoefficient f ∅ := by
  rw [cubeResponse_eq_eval, ← Polynomial.coeff_zero_eq_eval_zero,
    cubeResponsePolynomial_coeff_zero]

/-- Taylor jets at zero of the exact response recover its degree sums, with
the usual factorial derivative normalization. -/
theorem iteratedDeriv_cubeResponse_zero {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ)
    (k : ℕ) :
    iteratedDeriv k (cubeResponse c f) 0 =
      (k.factorial : ℝ) * (c ^ k * degreeCubeCoefficient f k) := by
  have hfun : cubeResponse c f = fun z => (cubeResponsePolynomial c f).eval z := by
    funext z
    exact cubeResponse_eq_eval c f z
  rw [hfun, iteratedDeriv_polynomial_eval]
  change (Polynomial.derivative^[k] (cubeResponsePolynomial c f)).eval 0 = _
  rw [← Polynomial.coeff_zero_eq_eval_zero,
    Polynomial.coeff_iterate_derivative, cubeResponsePolynomial_coeff]
  simp [Nat.descFactorial_self, nsmul_eq_mul]

/-- Specialization of the coefficient formula to the repository's Boolean-gate
Walsh coefficients. -/
theorem cubeResponsePolynomial_gate_coeff {n : ℕ} (c : ℝ)
    (gate : BooleanCube n → Bool) (r : ℕ) :
    (cubeResponsePolynomial c (fun x => bit (gate x))).coeff r =
      c ^ r * ∑ S ∈ (Finset.univ : Finset (Finset (Fin n))).filter
        (fun S => S.card = r), walshCoefficient gate S := by
  rw [cubeResponsePolynomial_coeff]
  rfl

end MonotoneDNF

#print axioms MonotoneDNF.real_fourier_inversion
#print axioms MonotoneDNF.expectation_affineWalshWeight_mul
#print axioms MonotoneDNF.cubeResponsePolynomial_coeff
#print axioms MonotoneDNF.iteratedDeriv_cubeResponse_zero
#print axioms MonotoneDNF.cubeResponsePolynomial_gate_coeff

namespace MonotoneDNF

open scoped BigOperators

/-- Two cube functions are equal exactly when all their Walsh coefficients agree. -/
theorem cube_ext_iff_coefficients {n : ℕ} (f g : BooleanCube n → ℝ) :
    f = g ↔ ∀ S : Finset (Fin n), realWalshCoefficient f S = realWalshCoefficient g S := by
  constructor
  · intro h S
    rw [h]
  · intro h
    funext x
    calc
      f x = ∑ S : Finset (Fin n), realWalshCoefficient f S * walshCharacter S x :=
        real_fourier_inversion f x
      _ = ∑ S : Finset (Fin n), realWalshCoefficient g S * walshCharacter S x := by
        apply Finset.sum_congr rfl
        intro S _
        rw [h S]
      _ = g x := (real_fourier_inversion g x).symm

/-- A cube function vanishes exactly when every Walsh coefficient vanishes. -/
theorem cube_eq_zero_iff_coefficients {n : ℕ} (f : BooleanCube n → ℝ) :
    f = 0 ↔ ∀ S : Finset (Fin n), realWalshCoefficient f S = 0 := by
  constructor
  · intro h S
    rw [h, realWalshCoefficient_zero]
  · intro h
    rw [cube_ext_iff_coefficients]
    intro S
    rw [h S, realWalshCoefficient_zero]

/-- Degree sums above the ambient dimension are empty, hence zero. -/
@[simp] theorem degreeCubeCoefficient_of_gt {n : ℕ} (f : BooleanCube n → ℝ)
    {r : ℕ} (hr : n < r) : degreeCubeCoefficient f r = 0 := by
  classical
  unfold degreeCubeCoefficient
  apply Finset.sum_eq_zero
  intro S hS
  have hcard : S.card = r := (Finset.mem_filter.1 hS).2
  have hle : S.card ≤ n := by simpa using Finset.card_le_univ S
  omega

/-- Consequently the response polynomial has no coefficients beyond degree `n`. -/
@[simp] theorem cubeResponsePolynomial_coeff_of_gt {n : ℕ}
    (c : ℝ) (f : BooleanCube n → ℝ) {r : ℕ} (hr : n < r) :
    (cubeResponsePolynomial c f).coeff r = 0 := by
  rw [cubeResponsePolynomial_coeff, degreeCubeCoefficient_of_gt f hr, mul_zero]

/-- The scaled response is exactly the finite degree sum through the cube dimension. -/
theorem cubeResponse_eq_degree_sum {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ) (z : ℝ) :
    cubeResponse c f z = ∑ r ∈ Finset.range (n + 1),
      z ^ r * (c ^ r * degreeCubeCoefficient f r) := by
  classical
  rw [cubeResponse]
  have hgroup := Finset.sum_fiberwise_of_maps_to
    (s := (Finset.univ : Finset (Finset (Fin n))))
    (t := Finset.range (n + 1)) (g := fun S : Finset (Fin n) => S.card)
    (fun S _ => Finset.mem_range.2 (Nat.lt_succ_of_le
      (by simpa using Finset.card_le_univ S)))
    (fun S => (c * z) ^ S.card * realWalshCoefficient f S)
  rw [← hgroup]
  apply Finset.sum_congr rfl
  intro r _
  unfold degreeCubeCoefficient
  simp_rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro S hS
  have hcard : S.card = r := (Finset.mem_filter.1 hS).2
  rw [hcard, mul_pow]
  ring

end MonotoneDNF

#print axioms MonotoneDNF.cube_ext_iff_coefficients
#print axioms MonotoneDNF.cube_eq_zero_iff_coefficients
#print axioms MonotoneDNF.degreeCubeCoefficient_of_gt
#print axioms MonotoneDNF.cubeResponse_eq_degree_sum

namespace MonotoneDNF

open scoped BigOperators

/-- At nonzero scale, equality of response polynomials is exactly equality of
all degree-grouped Walsh sums. -/
theorem cubeResponsePolynomial_eq_iff {n : ℕ} {c : ℝ} (hc : c ≠ 0)
    (f g : BooleanCube n → ℝ) :
    cubeResponsePolynomial c f = cubeResponsePolynomial c g ↔
      ∀ r, degreeCubeCoefficient f r = degreeCubeCoefficient g r := by
  constructor
  · intro h r
    have hr := congrArg (fun p : Polynomial ℝ => p.coeff r) h
    simp only [cubeResponsePolynomial_coeff] at hr
    exact mul_left_cancel₀ (pow_ne_zero r hc) hr
  · intro h
    ext r
    simp only [cubeResponsePolynomial_coeff, h r]

/-- Finite response jets determine, and are determined by, the degree sums
through order `t`, provided the affine scale is nonzero. -/
theorem matchesJet_cubeResponse_iff {n : ℕ} {c : ℝ} (hc : c ≠ 0)
    (f g : BooleanCube n → ℝ) (t : ℕ) :
    MatchesJet t (cubeResponse c f) (cubeResponse c g) 0 ↔
      ∀ r ≤ t, degreeCubeCoefficient f r = degreeCubeCoefficient g r := by
  constructor
  · intro h r hr
    have hfact : (r.factorial : ℝ) ≠ 0 := by
      exact_mod_cast Nat.factorial_ne_zero r
    have hcoord := congrFun h ⟨r, Nat.lt_succ_of_le hr⟩
    change iteratedDeriv r (cubeResponse c f) 0 =
      iteratedDeriv r (cubeResponse c g) 0 at hcoord
    rw [iteratedDeriv_cubeResponse_zero, iteratedDeriv_cubeResponse_zero] at hcoord
    apply mul_left_cancel₀ (mul_ne_zero hfact (pow_ne_zero r hc))
    simpa only [mul_assoc] using hcoord
  · intro h
    funext k
    change iteratedDeriv k.1 (cubeResponse c f) 0 =
      iteratedDeriv k.1 (cubeResponse c g) 0
    rw [iteratedDeriv_cubeResponse_zero, iteratedDeriv_cubeResponse_zero,
      h k.1 (Nat.le_of_lt_succ k.2)]

/-- The derivative-coordinate formula written directly as a `functionJet`. -/
theorem cubeResponse_functionJet_zero {n : ℕ} (c : ℝ) (f : BooleanCube n → ℝ)
    (t : ℕ) :
    functionJet t (cubeResponse c f) 0 = fun k =>
      (k.1.factorial : ℝ) * (c ^ k.1 * degreeCubeCoefficient f k.1) := by
  funext k
  exact iteratedDeriv_cubeResponse_zero c f k.1

end MonotoneDNF

#print axioms MonotoneDNF.cubeResponsePolynomial_eq_iff
#print axioms MonotoneDNF.matchesJet_cubeResponse_iff
#print axioms MonotoneDNF.cubeResponse_functionJet_zero


==> anc/MonotoneDNF/NativeCenteredEstimate.lean <==
module

public import MonotoneDNF.CenteredAnchorBaseline
public import MonotoneDNF.NativePaddedJoint

@[expose] public section

/-!
# Centered Estimate 1 for the actual native mixed-source realization

This module keeps the native full-complement trigger law intact.  A permutation
of only the last block fixes every first-block pool body, so each arbitrary-pool
generic native mean is constant on last-block Walsh degree fibers.  Consequently
that entire generic ideal has exactly zero normalized angular deviation; its raw
radial contribution is not asserted small.

The final-prefix estimate and OR/Walsh estimate already proved for
`NativeMixedAppendedSourceGoodAt` give an actual-gate Estimate-1 bound against
the native full ideal.  The centered estimate retains the native anchored
packet defect explicitly.  On the calibrated growing schedule with `R > 0`, the
constructed native family supplies the full centering bound on every low-degree
test.

No native/separated packet equality, all-sign normalization, numerical
`2*E/|gamma_r| < 1/8`, strict face sign, ProductContact, Stats, or learner bound
is claimed here.
-/

namespace MonotoneDNF
open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable

/-- Coordinate permutation acting only on the last block. -/
def lastBlockPerm (M n : ℕ) (π : Equiv.Perm (Fin n)) :
    Equiv.Perm (Fin (M + n)) :=
  finSumFinEquiv.symm.trans
    ((Equiv.sumCongr (Equiv.refl (Fin M)) π).trans finSumFinEquiv)

@[simp] theorem lastBlockPerm_castAdd (M n : ℕ) (π : Equiv.Perm (Fin n))
    (i : Fin M) : lastBlockPerm M n π (Fin.castAdd n i) = Fin.castAdd n i := by
  simp [lastBlockPerm]

@[simp] theorem lastBlockPerm_natAdd (M n : ℕ) (π : Equiv.Perm (Fin n))
    (i : Fin n) : lastBlockPerm M n π (Fin.natAdd M i) = Fin.natAdd M (π i) := by
  simp [lastBlockPerm]

end MonotoneDNF

namespace MonotoneDNF

@[simp] theorem permuteTerm_lastBlockPerm_embedFirst (M n : ℕ)
    (π : Equiv.Perm (Fin n)) (S : Finset (Fin M)) :
    permuteTerm (lastBlockPerm M n π) (embedFirstTerm M n S) =
      embedFirstTerm M n S := by
  simp only [permuteTerm, embedFirstTerm, Finset.map_map]
  apply congrArg (fun e : Fin M ↪ Fin (M + n) => Finset.map e S)
  ext i
  simp

@[simp] theorem permuteTerm_lastBlockPerm_embedLast (M n : ℕ)
    (π : Equiv.Perm (Fin n)) (T : Finset (Fin n)) :
    permuteTerm (lastBlockPerm M n π) (embedLastTerm M n T) =
      embedLastTerm M n (permuteTerm π T) := by
  simp only [permuteTerm, embedLastTerm, Finset.map_map]
  apply congrArg (fun e : Fin n ↪ Fin (M + n) => Finset.map e T)
  ext i
  change (lastBlockPerm M n π (Fin.natAdd M i)).val = (Fin.natAdd M (π i)).val
  rw [lastBlockPerm_natAdd]

@[simp] theorem permuteBody_lastBlockPerm_embedFirst (M n : ℕ)
    (π : Equiv.Perm (Fin n)) (body : List (Finset (Fin M))) :
    permuteBody (lastBlockPerm M n π) (embedFirstBody M n body) =
      embedFirstBody M n body := by
  simp [permuteBody, embedFirstBody, List.map_map, Function.comp_def]

theorem expectedAvoidingTriggeredWalshStatistic_empty_eq_uniform
    {N w : ℕ} [Nonempty (UniformTriggerSubset N w)]
    (body : List (Finset (Fin N))) (T : Finset (Fin N)) :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin N)) w body T =
      expectedTriggeredWalshStatistic (w := w) body T := by
  let e := emptyAvoidingTriggerEquivUniform N w
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin N)) w) := e.nonempty
  calc
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin N)) w body T =
        expectation (fun U : AvoidingTriggerSubset (∅ : Finset (Fin N)) w =>
          triggeredWalshStatistic (e U).1 body T) := rfl
    _ = expectation (fun U : UniformTriggerSubset N w =>
          triggeredWalshStatistic U.1 body T) := by
      exact expectation_comp_equiv_of_equiv e
        (fun U : UniformTriggerSubset N w => triggeredWalshStatistic U.1 body T)
    _ = expectedTriggeredWalshStatistic (w := w) body T := rfl

theorem nativeGenericUnitMean_lastTest_eq_of_card_eq
    {M n w : ℕ} (hw : w ≤ M + n) (body : List (Finset (Fin M)))
    {T Q : Finset (Fin n)} (hcard : T.card = Q.card) :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin (M + n))) w
        (embedFirstBody M n body) (embedLastTerm M n T) =
      expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin (M + n))) w
        (embedFirstBody M n body) (embedLastTerm M n Q) := by
  have hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin (M + n))) w) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    simpa using hw
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin (M + n))) w) := hΩ
  let _ : Nonempty (UniformTriggerSubset (M + n) w) :=
    (emptyAvoidingTriggerEquivUniform (M + n) w).symm.nonempty
  rw [expectedAvoidingTriggeredWalshStatistic_empty_eq_uniform,
    expectedAvoidingTriggeredWalshStatistic_empty_eq_uniform]
  obtain ⟨π, hπ⟩ := Equiv.Perm.exists_map_finset_eq T Q hcard
  have htest : permuteTerm (lastBlockPerm M n π) (embedLastTerm M n T) =
      embedLastTerm M n Q := by
    rw [permuteTerm_lastBlockPerm_embedLast]
    exact congrArg (embedLastTerm M n) hπ
  have h := expectedTriggeredWalshStatistic_permute (w := w) (lastBlockPerm M n π)
    (embedFirstBody M n body) (embedLastTerm M n T)
  rw [permuteBody_lastBlockPerm_embedFirst, htest] at h
  exact h.symm

end MonotoneDNF

namespace MonotoneDNF

/-- Exact full-complement mean ideal driven by the same native triggers as the
realization theorem. -/
noncomputable def nativeMixedAppendedFullIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ i, expectedAvoidingTriggeredWalshStatistic
    (embedLastBoundedAnchor (M := M) (mixedSourceAnchor R t w ρ A i)).1 w
    (mixedAppendedSourceBody R t w ρ M P B i) T

noncomputable def nativeMixedAppendedGenericIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ g, expectedAvoidingTriggeredWalshStatistic
    (embedLastBoundedAnchor (M := M)
      (mixedSourceAnchor R t w ρ A (genericSourceUnit R t w ρ g))).1 w
    (mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g)) T

noncomputable def nativeMixedAppendedAnchoredIdealCoefficient
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) : ℝ :=
  ∑ a : Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ),
    expectedAvoidingTriggeredWalshStatistic
      (embedLastBoundedAnchor (M := M) (mixedSourceAnchor R t w ρ A
        ((sourceUnitIndexEquiv R t w ρ).symm (Sum.inr a)))).1 w
      (mixedAppendedSourceBody R t w ρ M P B
        ((sourceUnitIndexEquiv R t w ρ).symm (Sum.inr a))) T

theorem nativeMixedAppendedFullIdealCoefficient_eq_generic_add_anchored
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (T : Finset (Fin (M + w ^ 2))) :
    nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T =
      nativeMixedAppendedGenericIdealCoefficient R t w ρ M A P B T +
        nativeMixedAppendedAnchoredIdealCoefficient R t w ρ M A P B T := by
  let e := sourceUnitIndexEquiv R t w ρ
  let f := fun i => expectedAvoidingTriggeredWalshStatistic
    (embedLastBoundedAnchor (M := M) (mixedSourceAnchor R t w ρ A i)).1 w
    (mixedAppendedSourceBody R t w ρ M P B i) T
  calc
    nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T = ∑ i, f i := rfl
    _ = ∑ s : Fin (sourceGenericUnitCount R t w) ⊕
          Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ), f (e.symm s) := by
      symm
      exact Equiv.sum_comp e.symm f
    _ = (∑ g, f (e.symm (Sum.inl g))) + ∑ a, f (e.symm (Sum.inr a)) := by
      exact Fintype.sum_sum_type _
    _ = _ := rfl

theorem nativeMixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : w ≤ M + w ^ 2) {T Q : Finset (Fin (w ^ 2))} (hcard : T.card = Q.card) :
    nativeMixedAppendedGenericIdealCoefficient R t w ρ M A P B
        (embedLastTerm M (w ^ 2) T) =
      nativeMixedAppendedGenericIdealCoefficient R t w ρ M A P B
        (embedLastTerm M (w ^ 2) Q) := by
  unfold nativeMixedAppendedGenericIdealCoefficient
  apply Finset.sum_congr rfl
  intro g _hg
  simp only [mixedSourceAnchor_generic, mixedAppendedSourceBody_generic,
    emptyBoundedAnchorAt, embedLastBoundedAnchor]
  exact nativeGenericUnitMean_lastTest_eq_of_card_eq hw (P g) hcard

theorem normalizedAngularDeviation_nativeMixedAppendedGenericIdealCoefficient_embedLast
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : w ≤ M + w ^ 2) (gamma : ℕ → ℝ) (T : Finset (Fin (w ^ 2))) :
    normalizedAngularDeviation
      (fun Q : Finset (Fin (w ^ 2)) =>
        nativeMixedAppendedGenericIdealCoefficient R t w ρ M A P B
          (embedLastTerm M (w ^ 2) Q)) gamma T = 0 := by
  apply normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
  intro Q hQ
  exact nativeMixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
    R t w ρ M A P B hw hQ

theorem abs_nativeActualSum_sub_nativeFullIdeal_lt_of_good
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hgood : NativeMixedAppendedSourceGoodAt R t w ρ M A P B U)
    (hN : 0 < sourceTriggerUnitCount R t w (w ^ 2) ρ)
    (T : Finset (Fin (M + w ^ 2))) (hT : T.card ≤ t) :
    |(∑ i, triggeredWalshStatistic
        (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
        (mixedAppendedSourceBody R t w ρ M P B i) T) -
      nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T| <
        nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
          (sourceTriggerUnitCount R t w (w ^ 2) ρ) w := by
  have h := hgood.1 (finalPrefixIndex hN, lowDegreeWalshTestOfCardLe T hT)
  rw [finPrefix_finalPrefixIndex] at h
  simpa only [nativeMixedAppendedFullIdealCoefficient,
    lowDegreeWalshTestSet_ofCardLe] using h

theorem abs_walsh_nativeMixedAppendedSourceDnf_sub_nativeFullIdeal_le_of_good
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hgood : NativeMixedAppendedSourceGoodAt R t w ρ M A P B U)
    (hN : 0 < sourceTriggerUnitCount R t w (w ^ 2) ρ)
    (T : Finset (Fin (M + w ^ 2))) (hT : T.card ≤ t) :
    |walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B)) T -
      nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T| ≤
      nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
          (sourceTriggerUnitCount R t w (w ^ 2) ρ) w +
        ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hcenter := (abs_nativeActualSum_sub_nativeFullIdeal_lt_of_good
    R t w ρ M A U P B hgood hN T hT).le
  have hOr := hgood.2.2.2.2.2 T
  rw [realWalshCoefficient_constituentSum] at hOr
  change |(∑ i, triggeredWalshStatistic
      (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
      (mixedAppendedSourceBody R t w ρ M P B i) T) -
    walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B)) T| ≤ _ at hOr
  rw [abs_sub_comm] at hOr
  calc
    |walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B)) T -
        nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T| =
      |(walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B)) T -
          ∑ i, triggeredWalshStatistic
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T) +
        ((∑ i, triggeredWalshStatistic
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T) -
          nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T)| := by ring_nf
    _ ≤ |walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B)) T -
          ∑ i, triggeredWalshStatistic
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T| +
        |(∑ i, triggeredWalshStatistic
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i) T) -
          nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B T| := abs_add_le _ _
    _ ≤ ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) +
        nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
          (sourceTriggerUnitCount R t w (w ^ 2) ρ) w := add_le_add hOr hcenter
    _ = _ := by ring

end MonotoneDNF

namespace MonotoneDNF

/-- The actual native realization supplies the formerly separate `hcenter`
premise.  Its generic ideal is fiberwise constant, so degree centering removes
it exactly.  The centered native anchored defect remains explicit. -/
theorem abs_normalizedAngularDeviation_nativeMixedAppendedSourceDnf_sub_ownLower_le_of_good
    (R t w r : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hgood : NativeMixedAppendedSourceGoodAt R t w ρ M A P B U)
    (hN : 0 < sourceTriggerUnitCount R t w (w ^ 2) ρ)
    (hr : r ≤ t) (hw : w ≤ M + w ^ 2)
    (gamma : ℕ → ℝ) (hgamma : gamma r ≠ 0)
    (dial : ℕ → Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
        (fun Q : Finset (Fin (w ^ 2)) =>
          walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B))
            (embedLastTerm M (w ^ 2) Q)) gamma T -
      normalizedAngularDeviation
        (idealOwnLowerAnchorCoefficients t w r gamma dial angle) gamma T| ≤
      2 * (nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
          (sourceTriggerUnitCount R t w (w ^ 2) ρ) w +
        ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) / |gamma r| +
      |normalizedAngularDeviation
        (fun Q : Finset (Fin (w ^ 2)) =>
          nativeMixedAppendedAnchoredIdealCoefficient R t w ρ M A P B
            (embedLastTerm M (w ^ 2) Q)) gamma T -
        normalizedAngularDeviation
          (idealOwnLowerAnchorCoefficients t w r gamma dial angle) gamma T| := by
  let gate := fun Q : Finset (Fin (w ^ 2)) =>
    walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B))
      (embedLastTerm M (w ^ 2) Q)
  let full := fun Q : Finset (Fin (w ^ 2)) =>
    nativeMixedAppendedFullIdealCoefficient R t w ρ M A P B
      (embedLastTerm M (w ^ 2) Q)
  let G := fun Q : Finset (Fin (w ^ 2)) =>
    nativeMixedAppendedGenericIdealCoefficient R t w ρ M A P B
      (embedLastTerm M (w ^ 2) Q)
  let H := fun Q : Finset (Fin (w ^ 2)) =>
    nativeMixedAppendedAnchoredIdealCoefficient R t w ρ M A P B
      (embedLastTerm M (w ^ 2) Q)
  let F := idealOwnLowerAnchorCoefficients t w r gamma dial angle
  let E := nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
      (sourceTriggerUnitCount R t w (w ^ 2) ρ) w +
    ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)
  have hFull (Q : Finset (Fin (w ^ 2))) : full Q = G Q + H Q :=
    nativeMixedAppendedFullIdealCoefficient_eq_generic_add_anchored R t w ρ M A P B _
  have hGzero : normalizedAngularDeviation G gamma T = 0 :=
    normalizedAngularDeviation_nativeMixedAppendedGenericIdealCoefficient_embedLast
      R t w ρ M A P B hw gamma T
  have hEstimate (Q : Finset (Fin (w ^ 2))) (hQ : Q.card = r) :
      |gate Q - full Q| ≤ E := by
    exact abs_walsh_nativeMixedAppendedSourceDnf_sub_nativeFullIdeal_le_of_good
      R t w ρ M A U P B hgood hN (embedLastTerm M (w ^ 2) Q)
        (by simpa using hQ.le.trans hr)
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hError : |normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T| ≤
      2 * E / |gamma r| :=
    abs_normalizedAngularDeviation_le_of_fiber (fun Q => gate Q - full Q)
      gamma hrn hgamma hEstimate hT
  have hFullAdd : normalizedAngularDeviation full gamma T =
      normalizedAngularDeviation G gamma T + normalizedAngularDeviation H gamma T := by
    rw [show full = (fun Q => G Q + H Q) from funext hFull]
    exact normalizedAngularDeviation_add_coefficients G H gamma T
  have hdecomp : normalizedAngularDeviation gate gamma T -
      normalizedAngularDeviation F gamma T =
      normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T +
        (normalizedAngularDeviation H gamma T - normalizedAngularDeviation F gamma T) := by
    rw [normalizedAngularDeviation_sub_coefficients, hFullAdd, hGzero]
    ring
  change |normalizedAngularDeviation gate gamma T -
    normalizedAngularDeviation F gamma T| ≤ _
  rw [hdecomp]
  exact (abs_add_le _ _).trans (add_le_add hError (le_refl _))

end MonotoneDNF

namespace MonotoneDNF

open Filter

/-- On the calibrated growing schedule, the constructed native family itself
satisfies the full-Ideal centering bound on every low-degree test. -/
theorem eventually_exists_nativeCalibratedMixedSourceGeometry_hcenter
    (R t : ℕ) (hR : 0 < R) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (P : ∀ n, Fin (sourceGenericUnitCount R t (W n)) →
      List (Finset (Fin (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)))))
    (B : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      Fin 2 → Fin (16 * t) → List (Finset (Fin ((W n) ^ 2)))) :
    ∀ᶠ n in atTop,
      let N := sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ
      let M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)
      let Ω := (a : BoundedAnchor t ((W n) ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 (W n)
      ∃ _ : Nonempty Ω,
        letI : Nonempty Ω := inferInstance
        ∃ U : Fin N → Ω,
          ∀ T : Finset (Fin (M + (W n) ^ 2)), T.card ≤ t →
            |(∑ i, triggeredWalshStatistic
                (nativePaddedSourceTrigger M (mixedSourceAnchor R t (W n) ρ (A n)) U i)
                (mixedAppendedSourceBody R t (W n) ρ M (P n) (B n) i) T) -
              nativeMixedAppendedFullIdealCoefficient R t (W n) ρ M (A n) (P n) (B n) T| <
                nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1) N (W n) := by
  filter_upwards [eventually_exists_nativeCalibratedMixedSourceGeometry
      R t ρ hρ C W hCW hW A P B,
    hW.eventually_ge_atTop (sourceGroundThreshold t)] with n hn hground
  dsimp only
  obtain ⟨hΩ, U, hgood⟩ := hn
  let _ : Nonempty ((a : BoundedAnchor t ((W n) ^ 2)) →
    AvoidingTriggerSubset
      (embedLastBoundedAnchor
        (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) a).1 (W n)) := hΩ
  have hfacts := sourceGround_facts (t := t) hground
  have hWpos : 0 < W n := hfacts.1
  have hK : 0 < sourceCopyCount t (W n) := Nat.pow_pos hWpos
  have hN : 0 < sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ := by
    rw [sourceTriggerUnitCount_eq_generic_add_anchored]
    exact Nat.add_pos_left (Nat.mul_pos hR hK) _
  refine ⟨hΩ, U, ?_⟩
  intro T hT
  exact abs_nativeActualSum_sub_nativeFullIdeal_lt_of_good
    R t (W n) ρ (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) (A n) U (P n) (B n)
    hgood hN T hT

end MonotoneDNF

#print axioms MonotoneDNF.lastBlockPerm
#print axioms MonotoneDNF.nativeGenericUnitMean_lastTest_eq_of_card_eq
#print axioms MonotoneDNF.nativeMixedAppendedGenericIdealCoefficient_embedLast_eq_of_card_eq
#print axioms MonotoneDNF.normalizedAngularDeviation_nativeMixedAppendedGenericIdealCoefficient_embedLast
#print axioms MonotoneDNF.nativeMixedAppendedFullIdealCoefficient_eq_generic_add_anchored
#print axioms MonotoneDNF.abs_nativeActualSum_sub_nativeFullIdeal_lt_of_good
#print axioms MonotoneDNF.abs_walsh_nativeMixedAppendedSourceDnf_sub_nativeFullIdeal_le_of_good
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_nativeMixedAppendedSourceDnf_sub_ownLower_le_of_good
#print axioms MonotoneDNF.eventually_exists_nativeCalibratedMixedSourceGeometry_hcenter


==> anc/MonotoneDNF/NativeConditionedCompatibility.lean <==
module

public import MonotoneDNF.NativePaddedJoint
public import MonotoneDNF.PhysicalMixedSourceGeometry

@[expose] public section

/-!
# Native versus zero-first-block-conditioned mixed sources

The conditioned construction below is an actual native-DNF realization, not an
intersection of two separately proved positive-probability events.  It is the
private joint realization pushed forward into the last block.  Its marginal is
therefore the private hypergeometric response, not the native full-complement
response.  We also give a uniform asymptotic bound for the exact joint native
acceptance product.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The one-coordinate zero-first-block acceptance ratio. -/
noncomputable def nativeAcceptanceRatio (M c w : ℕ) : ℝ :=
  (c.choose w : ℝ) / ((M + c).choose w : ℝ)

lemma nativeAcceptanceRatio_nonneg (M c w : ℕ) :
    0 ≤ nativeAcceptanceRatio M c w := by
  unfold nativeAcceptanceRatio
  positivity

lemma nativeAcceptanceRatio_le_one {M c w : ℕ} (hw : w ≤ c) :
    nativeAcceptanceRatio M c w ≤ 1 := by
  unfold nativeAcceptanceRatio
  have hden : 0 < (M + c).choose w := Nat.choose_pos (hw.trans (Nat.le_add_left c M))
  rw [div_le_one (by exact_mod_cast hden)]
  exact_mod_cast Nat.choose_le_choose w (Nat.le_add_left c M)

/-- A hypergeometric acceptance ratio is bounded by the `w`-th power of
`c/(M+c)`.  Unlike a first-moment estimate, this retains the tiny probability
of an entire width-`w` trigger having zero first-block occupancy. -/
theorem nativeAcceptanceRatio_le_pow {M c w : ℕ} (hw : w ≤ c) :
    nativeAcceptanceRatio M c w ≤ ((c : ℝ) / (M + c : ℕ)) ^ w := by
  induction w with
  | zero => simp [nativeAcceptanceRatio]
  | succ w ih =>
      have hwc : w ≤ c := by omega
      have hwlt : w < c := by omega
      have hcpos : 0 < c := by omega
      have hrecC := Nat.choose_succ_right_eq c w
      have hrecD := Nat.choose_succ_right_eq (M + c) w
      have hrecCR : (c.choose (w + 1) : ℝ) * (w + 1 : ℝ) =
          (c.choose w : ℝ) * (c - w : ℕ) := by exact_mod_cast hrecC
      have hrecDR : ((M + c).choose (w + 1) : ℝ) * (w + 1 : ℝ) =
          ((M + c).choose w : ℝ) * (M + c - w : ℕ) := by exact_mod_cast hrecD
      have hCw : 0 < c.choose w := Nat.choose_pos hwc
      have hDw : 0 < (M + c).choose w :=
        Nat.choose_pos (hwc.trans (Nat.le_add_left c M))
      have hcsNat : ((c - w : ℕ) : ℝ) = (c : ℝ) - w := by
        rw [Nat.cast_sub hwc]
      have hDsNat : ((M + c - w : ℕ) : ℝ) = (M + c : ℕ) - w := by
        rw [Nat.cast_sub (hwc.trans (Nat.le_add_left c M))]
      have hDs : (0 : ℝ) < (M + c : ℕ) - w := by
        rw [← hDsNat]
        exact_mod_cast (Nat.sub_pos_of_lt (hwlt.trans_le (Nat.le_add_left c M)))
      have hMc : (0 : ℝ) < (M + c : ℕ) := by
        exact_mod_cast (show 0 < M + c by omega)
      have hstep :
          nativeAcceptanceRatio M c (w + 1) =
            nativeAcceptanceRatio M c w *
              (((c - w : ℕ) : ℝ) / ((M + c - w : ℕ) : ℝ)) := by
        have hCsucc : (0 : ℝ) < (c.choose (w + 1) : ℝ) := by
          exact_mod_cast Nat.choose_pos hw
        have hDsucc : (0 : ℝ) < ((M + c).choose (w + 1) : ℝ) := by
          exact_mod_cast Nat.choose_pos (hw.trans (Nat.le_add_left c M))
        have hE : (0 : ℝ) < ((M + c - w : ℕ) : ℝ) := by
          rw [hDsNat]
          exact hDs
        have hDwR : (0 : ℝ) < ((M + c).choose w : ℝ) := by exact_mod_cast hDw
        unfold nativeAcceptanceRatio
        rw [div_mul_div_comm]
        apply (div_eq_div_iff hDsucc.ne' (mul_pos hDwR hE).ne').2
        linear_combination ((M + c).choose (w + 1) : ℝ) * hrecCR -
          (c.choose (w + 1) : ℝ) * hrecDR
      have hfactor : (((c - w : ℕ) : ℝ) / ((M + c - w : ℕ) : ℝ)) ≤
          (c : ℝ) / (M + c : ℕ) := by
        rw [hcsNat, hDsNat]
        apply (div_le_div_iff₀ hDs hMc).2
        simp only [Nat.cast_add]
        have hwM : (0 : ℝ) ≤ (w : ℝ) * (M : ℝ) := by positivity
        nlinarith
      rw [hstep]
      calc
        nativeAcceptanceRatio M c w *
            (((c - w : ℕ) : ℝ) / ((M + c - w : ℕ) : ℝ)) ≤
            ((c : ℝ) / (M + c : ℕ)) ^ w * ((c : ℝ) / (M + c : ℕ)) := by
          apply mul_le_mul (ih hwc) hfactor (by positivity) (pow_nonneg (by positivity) _)
        _ = ((c : ℝ) / (M + c : ℕ)) ^ (w + 1) := by ring

/-- If padding is at least the private complement size, acceptance of one
coordinate is at most `2^-w`. -/
theorem nativeAcceptanceRatio_le_half_pow {M c w : ℕ}
    (hw : w ≤ c) (hcM : c ≤ M) :
    nativeAcceptanceRatio M c w ≤ (1 / 2 : ℝ) ^ w := by
  rcases Nat.eq_zero_or_pos c with hc | hc
  · subst c
    have : w = 0 := by omega
    subst w
    simp [nativeAcceptanceRatio]
  · have hMc : (0 : ℝ) < (M + c : ℕ) := by
      exact_mod_cast (show 0 < M + c by omega)
    calc
      nativeAcceptanceRatio M c w ≤ ((c : ℝ) / (M + c : ℕ)) ^ w :=
        nativeAcceptanceRatio_le_pow hw
      _ ≤ (1 / 2 : ℝ) ^ w := by
        apply pow_le_pow_left₀ (by positivity)
        apply (div_le_iff₀ hMc).2
        have hcMR : (c : ℝ) ≤ M := by exact_mod_cast hcM
        simp only [Nat.cast_add]
        linarith

/-- The exact product acceptance of the independent native design. -/
noncomputable def nativeJointAcceptance {N M t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n) : ℝ :=
  ∏ i : Fin N, nativeAcceptanceRatio M (anchor i).1ᶜ.card w

/-- The product formula is exactly the displayed nativeJointAcceptance. -/
theorem probability_nativePaddedJointCondition_eq_nativeJointAcceptance
    {N M t n w : ℕ} (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ a : BoundedAnchor t n, w ≤ M + a.1ᶜ.card) :
    let Ω := (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : Fin N → Ω => ∀ i,
        Disjoint (U i (anchor i)).1 (embedFirstTerm M n Finset.univ)) =
      nativeJointAcceptance (M := M) (w := w) anchor := by
  classical
  obtain ⟨hΩ, hprob⟩ := probability_nativePaddedJointCondition anchor hw
  refine ⟨hΩ, ?_⟩
  simpa only [nativeJointAcceptance, nativeAcceptanceRatio] using hprob

lemma nativeJointAcceptance_nonneg {N M t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n) :
    0 ≤ nativeJointAcceptance (M := M) (w := w) anchor := by
  unfold nativeJointAcceptance
  exact Finset.prod_nonneg (fun i _hi => nativeAcceptanceRatio_nonneg _ _ _)

/-- One small-complement coordinate forces the *simultaneous* native
acceptance product below `2^-w`; all other coordinates can only make it
smaller. -/
theorem nativeJointAcceptance_le_half_pow {N M t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ i, w ≤ (anchor i).1ᶜ.card)
    (i : Fin N) (hi : (anchor i).1ᶜ.card ≤ M) :
    nativeJointAcceptance (M := M) (w := w) anchor ≤ (1 / 2 : ℝ) ^ w := by
  let f : Fin N → ℝ := fun j => nativeAcceptanceRatio M (anchor j).1ᶜ.card w
  have hf0 : ∀ j, 0 ≤ f j := fun j => nativeAcceptanceRatio_nonneg _ _ _
  have hf1 : ∀ j, f j ≤ 1 := fun j => nativeAcceptanceRatio_le_one (hw j)
  change ∏ j : Fin N, f j ≤ (1 / 2 : ℝ) ^ w
  rw [← Finset.mul_prod_erase Finset.univ f (Finset.mem_univ i)]
  calc
    f i * (∏ j ∈ Finset.univ.erase i, f j) ≤ f i * 1 := by
      apply mul_le_mul_of_nonneg_left _ (hf0 i)
      apply Finset.prod_le_one
      · intro j _hj
        exact hf0 j
      · intro j _hj
        exact hf1 j
    _ = f i := by ring
    _ ≤ (1 / 2 : ℝ) ^ w := nativeAcceptanceRatio_le_half_pow (hw i) hi

/-- On the genuine mixed-source schedule, any nonempty generic part supplies
an empty-anchor coordinate. Thus padding at least `w^2` gives the displayed
uniform bound for the simultaneous acceptance of *all* source units. -/
theorem nativeMixedSourceJointAcceptance_le_half_pow
    {R t w M : ℕ} (hR : 0 < R) (hw : 0 < w) (ρ : ℕ → ℝ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (hM : w ^ 2 ≤ M)
    (hwprivate : ∀ i, w ≤ (mixedSourceAnchor R t w ρ A i).1ᶜ.card) :
    nativeJointAcceptance (M := M) (w := w)
      (mixedSourceAnchor R t w ρ A) ≤ (1 / 2 : ℝ) ^ w := by
  have hK : 0 < sourceCopyCount t w := by
    unfold sourceCopyCount
    exact Nat.pow_pos hw
  let g : Fin (sourceGenericUnitCount R t w) :=
    ⟨0, by unfold sourceGenericUnitCount; exact Nat.mul_pos hR hK⟩
  let i := genericSourceUnit R t w ρ g
  have hi : (mixedSourceAnchor R t w ρ A i).1ᶜ.card ≤ M := by
    rw [show mixedSourceAnchor R t w ρ A i = emptyBoundedAnchorAt t (w ^ 2) by
      exact mixedSourceAnchor_generic R t w ρ A g]
    simpa [emptyBoundedAnchorAt] using hM
  exact nativeJointAcceptance_le_half_pow _ hwprivate i hi

/-- Uniform vanishing of the exact joint acceptance product.  The selected
coordinate may vary with the stage. -/
theorem tendsto_nativeJointAcceptance_zero
    {t : ℕ} (N M w : ℕ → ℕ)
    (anchor : ∀ n, Fin (N n) → BoundedAnchor t (M n))
    (width : ℕ → ℕ)
    (hw : ∀ n i, width n ≤ (anchor n i).1ᶜ.card)
    (i : ∀ n, Fin (N n))
    (hi : ∀ n, (anchor n (i n)).1ᶜ.card ≤ w n)
    (hwidth : Tendsto width atTop atTop) :
    Tendsto (fun n => nativeJointAcceptance
      (M := w n) (w := width n) (anchor n)) atTop (𝓝 0) := by
  apply squeeze_zero'
  · exact Filter.Eventually.of_forall (fun n => nativeJointAcceptance_nonneg (anchor n))
  · exact Filter.Eventually.of_forall (fun n =>
      nativeJointAcceptance_le_half_pow (anchor n) (hw n) (i n) (hi n))
  · exact (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)).comp hwidth

/-- On every widening mixed-source schedule with at least one generic list,
padding eventually at least `w^2` makes the exact all-unit acceptance product
vanish. No comparison with a polynomial rejection-sample budget is claimed. -/
theorem tendsto_nativeMixedSourceJointAcceptance_zero
    {R t : ℕ} (hR : 0 < R) (ρ : ℕ → ℝ)
    (W M : ℕ → ℕ) (hW : Tendsto W atTop atTop)
    (hM : ∀ᶠ n in atTop, (W n) ^ 2 ≤ M n)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2)) :
    Tendsto (fun n => nativeJointAcceptance (M := M n) (w := W n)
      (mixedSourceAnchor R t (W n) ρ (A n))) atTop (𝓝 0) := by
  apply squeeze_zero'
  · exact Filter.Eventually.of_forall (fun n => nativeJointAcceptance_nonneg _)
  · filter_upwards [hM, hW.eventually_ge_atTop (sourceGroundThreshold t)] with n hn hground
    have hfacts := sourceGround_facts (t := t) hground
    have hw : 0 < W n := hfacts.1
    have hwidth : W n ≤ (W n) ^ 2 - t := hfacts.2.2.1
    have hwprivate : ∀ i, W n ≤
        (mixedSourceAnchor R t (W n) ρ (A n) i).1ᶜ.card := by
      intro i
      exact hwidth.trans (sub_card_le_boundedAnchor_complement _)
    exact nativeMixedSourceJointAcceptance_le_half_pow hR hw ρ (A n) hn hwprivate
  · exact (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)).comp hW

/-- Literal conditioned-native two-coordinate response, using the actual
conditioned subtype rather than only its separated formula. -/
theorem conditionedNativeTwoCoordinateResponse :
    letI : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) :=
      nonempty_avoidingTriggerSubset_of_card_le _ (by simp)
    anchorDialListWeight 1 1 1 * (1 / (16 * (1 : ℝ))) *
      (expectation (fun U : LastBlockNativeAvoidingTriggerSubset
          (M := 1) (∅ : Finset (Fin 1)) 1 =>
        realWalshCoefficient (fun x : BooleanCube (1 + 1) =>
          triggeredWalshCharacter U.1.1
            (embedLastTerm 1 1 (∅ : Finset (Fin 1))) x)
          (embedLastTerm 1 1 {0}))) = 1 := by
  let hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) :=
    nonempty_avoidingTriggerSubset_of_card_le _ (by simp)
  let : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) := hΩ
  have hcond := expectation_lastBlockNative_triggeredWalshCharacter
    (M := 1) (∅ : Finset (Fin 1)) 1 {0}
  have hD : separatedExpectedTriggeredWalshCharacter (M := 1)
      (∅ : Finset (Fin 1)) 1 {0} =
    separatedExpectedTriggeredWalshCharacterD (M := 1)
      (∅ : Finset (Fin 1)) 1 {0} := by
    unfold separatedExpectedTriggeredWalshCharacterD
    rw [dif_pos hΩ]
  rw [hcond, hD]
  exact separatedTwoCoordinateResponse

/-- The finite two-coordinate obstruction to identifying the conditioned
uniform marginal with the native uniform marginal. -/
theorem nativeResponse_ne_conditionedResponse_twoCoordinate :
    nativePaddedExpectedTriggeredWalshCharacterD (M := 1)
        (∅ : Finset (Fin 1)) 1 (embedLastTerm 1 1 {0}) ≠
      separatedExpectedTriggeredWalshCharacterD (M := 1)
        (∅ : Finset (Fin 1)) 1 {0} := by
  intro h
  have hn := nativeTwoCoordinateResponse
  have hs := separatedTwoCoordinateResponse
  rw [h] at hn
  have hf := hs.symm.trans hn
  norm_num at hf

/-- The same obstruction, stated directly against expectation over the actual
zero-first-block native fiber. -/
theorem nativeResponse_ne_literalConditionedResponse_twoCoordinate :
    letI : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) :=
      nonempty_avoidingTriggerSubset_of_card_le _ (by simp)
    nativePaddedExpectedTriggeredWalshCharacterD (M := 1)
        (∅ : Finset (Fin 1)) 1 (embedLastTerm 1 1 {0}) ≠
      (expectation (fun U : LastBlockNativeAvoidingTriggerSubset
          (M := 1) (∅ : Finset (Fin 1)) 1 =>
        realWalshCoefficient (fun x : BooleanCube (1 + 1) =>
          triggeredWalshCharacter U.1.1
            (embedLastTerm 1 1 (∅ : Finset (Fin 1))) x)
          (embedLastTerm 1 1 {0}))) := by
  let hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) :=
    nonempty_avoidingTriggerSubset_of_card_le _ (by simp)
  let : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) := hΩ
  intro h
  have hn := nativeTwoCoordinateResponse
  have hc := conditionedNativeTwoCoordinateResponse
  rw [h] at hn
  have hf := hc.symm.trans hn
  norm_num at hf

end MonotoneDNF

#print axioms MonotoneDNF.nativeAcceptanceRatio_le_pow
#print axioms MonotoneDNF.nativeAcceptanceRatio_le_half_pow
#print axioms MonotoneDNF.nativeJointAcceptance_le_half_pow
#print axioms MonotoneDNF.probability_nativePaddedJointCondition_eq_nativeJointAcceptance
#print axioms MonotoneDNF.nativeMixedSourceJointAcceptance_le_half_pow
#print axioms MonotoneDNF.tendsto_nativeJointAcceptance_zero
#print axioms MonotoneDNF.tendsto_nativeMixedSourceJointAcceptance_zero
#print axioms MonotoneDNF.conditionedNativeTwoCoordinateResponse
#print axioms MonotoneDNF.nativeResponse_ne_conditionedResponse_twoCoordinate
#print axioms MonotoneDNF.nativeResponse_ne_literalConditionedResponse_twoCoordinate


==> anc/MonotoneDNF/NativeFullSupportCentered.lean <==
module

public import MonotoneDNF.ConditionedFullSupportCentered
public import MonotoneDNF.NativePaddedComplement

@[expose] public section

/-!
# Native full-complement centered estimates for dependent scheduled lists

The realization in this file samples every trigger from the full complement of
its padded anchor.  Its ideal is therefore the native
`scheduledAvoidingPacketListFullIdeal`, not the private zero-first-block
conditioned ideal.  All list/copy/constituent indices and all physical and
selector supports are retained.  The finite budget contains the exact native
`M + |Sᶜ|` pair denominator.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true
set_option linter.unusedSectionVars false

variable {ι κ : Type*} [Fintype ι] [Fintype κ]

/-- Flat copy/constituent units of a native dependent scheduled list family. -/
abbrev NativePacketFlatUnit (K D : ι → ℕ) := Σ i, Fin (K i * D i)

/-- The copy in a flat native dependent packet unit. -/
def nativePacketCopy {K D : ι → ℕ} (z : NativePacketFlatUnit K D) :
    Fin (K z.1) := (finProdFinEquiv.symm z.2).1

/-- The displayed constituent in a flat native dependent packet unit. -/
def nativePacketConstituent {K D : ι → ℕ}
    (z : NativePacketFlatUnit K D) : Fin (D z.1) :=
  (finProdFinEquiv.symm z.2).2

/-- The native units belonging to one list. -/
def nativePacketListFiber {K D : ι → ℕ} (i : ι) :
    Finset (NativePacketFlatUnit K D) :=
  ({i} : Finset ι).sigma (fun _ => Finset.univ)

@[simp] theorem card_nativePacketListFiber {K D : ι → ℕ} (i : ι) :
    (nativePacketListFiber (K := K) (D := D) i).card = K i * D i := by
  classical
  simp [nativePacketListFiber]

/-- Exact summation over one native list fiber. -/
theorem sum_nativePacketListFiber {K D : ι → ℕ} (i : ι)
    (F : NativePacketFlatUnit K D → ℝ) :
    (∑ z ∈ nativePacketListFiber (K := K) (D := D) i, F z) =
      ∑ a : Fin (K i * D i), F ⟨i, a⟩ := by
  classical
  simp [nativePacketListFiber, Finset.sum_sigma]

/-- Reindex one native flat list by copies and constituents. -/
theorem sum_nativePacketFlatList {K D : ι → ℕ} (i : ι)
    (F : NativePacketFlatUnit K D → ℝ) :
    (∑ a : Fin (K i * D i), F ⟨i, a⟩) =
      ∑ c : Fin (K i), ∑ e : Fin (D i), F ⟨i, finProdFinEquiv (c, e)⟩ := by
  classical
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin (K i) × Fin (D i) ≃ Fin (K i * D i))
    (fun a => F ⟨i, a⟩)]
  rw [Fintype.sum_prod_type]

/-- Actual arbitrary-support arithmetic coefficient of one native list. -/
noncomputable def nativeScheduledPacketListActual
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n))
    (U : NativePacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w)
    (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) : ℝ :=
  ∑ c : Fin (K i), ∑ e : Fin (D i),
    triggeredWalshStatistic (U ⟨i, finProdFinEquiv (c, e)⟩ (anchor i)).1
      (body i c e) T *
    walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q

/-- The exact full-padded-complement ideal, with its selector factor intact. -/
noncomputable def nativeScheduledPacketListFullIdeal
    {m n L w K D : ℕ} (S : Finset (Fin n))
    (J : ℕ) (body : Fin K → Fin D → List (Finset (Fin (m + n))))
    (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) : ℝ :=
  scheduledAvoidingPacketListFullIdeal (embedLastTerm m n S) w L J body T Q

/-- The list-fiber form of the actual native coefficient. -/
theorem nativeScheduledPacketListActual_eq_fiber
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n))
    (U : NativePacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w)
    (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    nativeScheduledPacketListActual anchor S U J body i T Q =
      ∑ z ∈ nativePacketListFiber (K := K) (D := D) i,
        triggeredWalshStatistic (U z (anchor z.1)).1
          (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T *
        walshCoefficient
          (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q := by
  classical
  let F : NativePacketFlatUnit K D → ℝ := fun z =>
    triggeredWalshStatistic (U z (anchor z.1)).1
      (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T *
    walshCoefficient
      (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q
  calc
    nativeScheduledPacketListActual anchor S U J body i T Q =
        ∑ c : Fin (K i), ∑ e : Fin (D i), F ⟨i, finProdFinEquiv (c, e)⟩ := by
      simp only [nativeScheduledPacketListActual, F,
        nativePacketCopy, nativePacketConstituent, Equiv.symm_apply_apply]
    _ = ∑ a : Fin (K i * D i), F ⟨i, a⟩ :=
      (sum_nativePacketFlatList (K := K) (D := D) i F).symm
    _ = ∑ z ∈ nativePacketListFiber i, F z :=
      (sum_nativePacketListFiber (K := K) (D := D) i F).symm

/-- The list-fiber form of the native full-complement ideal. -/
theorem nativeScheduledPacketListFullIdeal_eq_fiber
    {m n L w : ℕ} {K D : ι → ℕ} (anchor : ι → κ)
    (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    nativeScheduledPacketListFullIdeal (m := m) (w := w) (S (anchor i))
        (J i) (body i) T Q =
      ∑ z ∈ nativePacketListFiber (K := K) (D := D) i,
        expectedAvoidingTriggeredWalshStatistic
          (embedLastTerm m n (S (anchor z.1))) w
          (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T *
        walshCoefficient
          (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q := by
  classical
  let F : NativePacketFlatUnit K D → ℝ := fun z =>
    expectedAvoidingTriggeredWalshStatistic (embedLastTerm m n (S (anchor z.1))) w
      (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T *
    walshCoefficient
      (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q
  calc
    nativeScheduledPacketListFullIdeal (m := m) (w := w) (S (anchor i))
        (J i) (body i) T Q =
        ∑ c : Fin (K i), ∑ e : Fin (D i), F ⟨i, finProdFinEquiv (c, e)⟩ := by
      simp only [nativeScheduledPacketListFullIdeal,
        scheduledAvoidingPacketListFullIdeal, F,
        nativePacketCopy, nativePacketConstituent, Equiv.symm_apply_apply]
    _ = ∑ a : Fin (K i * D i), F ⟨i, a⟩ :=
      (sum_nativePacketFlatList (K := K) (D := D) i F).symm
    _ = ∑ z ∈ nativePacketListFiber i, F z :=
      (sum_nativePacketListFiber (K := K) (D := D) i F).symm

/-- One schedule/selector-weighted physical observable under the native law. -/
noncomputable def nativePacketObservable
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (z : NativePacketFlatUnit K D) (T : Finset (Fin (m + n)))
    (Q : Finset (Fin L))
    (u : (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w) : ℝ :=
  triggeredWalshStatistic (u (anchor z.1)).1
      (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T *
    walshCoefficient
      (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q

/-- Schedule/selector weighting does not increase the native unit bound. -/
theorem abs_nativePacketObservable_le
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (z : NativePacketFlatUnit K D) (T : Finset (Fin (m + n)))
    (Q : Finset (Fin L))
    (u : (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w) :
    |nativePacketObservable (w := w) anchor S J body z T Q u| ≤ (1 / 2 : ℝ) ^ w := by
  have htrig := abs_triggeredWalshStatistic_le (u (anchor z.1)).1
    (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T
    (avoidingTriggerSubset_spec (u (anchor z.1))).2
  have hsel := abs_walshCoefficient_le_one
    (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q
  rw [nativePacketObservable, abs_mul]
  calc
    _ ≤ ((1 / 2 : ℝ) ^ w) * 1 :=
      mul_le_mul htrig hsel (abs_nonneg _) (by positivity)
    _ = (1 / 2 : ℝ) ^ w := mul_one _

/-- Its product-design expectation is exactly the native ideal summand. -/
theorem expectation_nativePacketObservable
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    [∀ a, Nonempty (AvoidingTriggerSubset (embedLastTerm m n (S a)) w)]
    (z : NativePacketFlatUnit K D) (T : Finset (Fin (m + n)))
    (Q : Finset (Fin L)) :
    expectation (nativePacketObservable (w := w) anchor S J body z T Q) =
      expectedAvoidingTriggeredWalshStatistic (embedLastTerm m n (S (anchor z.1))) w
        (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T *
      walshCoefficient
        (selector L (scheduleUnitThreshold L (J z.1) (nativePacketCopy z))) Q := by
  unfold nativePacketObservable
  rw [expectation_mul_const]
  congr 1
  exact expectation_pi_triggeredWalshStatistic
    (fun a => embedLastTerm m n (S a)) (anchor z.1)
    (body z.1 (nativePacketCopy z) (nativePacketConstituent z)) T

/-- One centered native list sum is the sum of its centered observables. -/
theorem nativePacketActual_sub_ideal_eq_centered
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    [∀ a, Nonempty (AvoidingTriggerSubset (embedLastTerm m n (S a)) w)]
    (U : NativePacketFlatUnit K D →
      (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w)
    (i : ι) (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    nativeScheduledPacketListActual anchor S U J body i T Q -
      nativeScheduledPacketListFullIdeal (m := m) (w := w) (S (anchor i))
        (J i) (body i) T Q =
    (∑ z ∈ nativePacketListFiber i,
      nativePacketObservable (w := w) anchor S J body z T Q (U z)) -
    ∑ z ∈ nativePacketListFiber i,
      expectation (nativePacketObservable (w := w) anchor S J body z T Q) := by
  rw [nativeScheduledPacketListActual_eq_fiber,
    nativeScheduledPacketListFullIdeal_eq_fiber]
  congr 1
  apply Finset.sum_congr rfl
  intro z _hz
  rw [expectation_nativePacketObservable]

/-- A finite union-budget construction of native full-support centered list
estimates and all distinct-pair intersection controls.  This uses the native
full-padded-complement law throughout. -/
theorem exists_nativeScheduledPacketFamily_fullCentered
    {τ σ : Type*} [Fintype τ] [Fintype σ]
    {m n L w : ℕ} {K D : ι → ℕ}
    (anchor : ι → κ) (S : κ → Finset (Fin n)) (J : ι → ℕ)
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (m + n))))
    (test : τ → Finset (Fin (m + n))) (selectorTest : σ → Finset (Fin L))
    (hw : 0 < w) (hwNative : ∀ a, w ≤ m + (S a)ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : (ι × τ) × σ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((K q.1.1 * D q.1.1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : NativePacketFlatUnit K D × NativePacketFlatUnit K D,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (m + (S (anchor p.2.1))ᶜ.card : ℕ) : ℝ) ^
            ((w + 3) / 4)) < 1) :
    ∃ U : NativePacketFlatUnit K D →
        (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w,
      (∀ i T Q,
        |nativeScheduledPacketListActual anchor S U J body i (test T)
            (selectorTest Q) -
          nativeScheduledPacketListFullIdeal (m := m) (w := w) (S (anchor i))
            (J i) (body i) (test T) (selectorTest Q)| < ε) ∧
      (∀ z z' : NativePacketFlatUnit K D, z ≠ z' →
        4 * ((U z (anchor z.1)).1 ∩ (U z' (anchor z'.1)).1).card < w) := by
  classical
  let Ω := (a : κ) → AvoidingTriggerSubset (embedLastTerm m n (S a)) w
  have hΩeach : ∀ a, Nonempty (AvoidingTriggerSubset (embedLastTerm m n (S a)) w) :=
    fun a => nonempty_nativePaddedAvoidingTriggerSubset (S a) (hwNative a)
  let _ : ∀ a, Nonempty (AvoidingTriggerSubset (embedLastTerm m n (S a)) w) := hΩeach
  have hΩ : Nonempty Ω := inferInstance
  let _ : Nonempty Ω := hΩ
  let Y : (τ × σ) → NativePacketFlatUnit K D → Ω → ℝ :=
    fun q z u => nativePacketObservable (w := w)
      anchor S J body z (test q.1) (selectorTest q.2) u
  let bad₁ : ((ι × τ) × σ) →
      (NativePacketFlatUnit K D → Ω) → Prop := fun q U =>
    ε ≤ |(∑ z ∈ nativePacketListFiber q.1.1,
        Y (q.1.2, q.2) z (U z)) -
      ∑ z ∈ nativePacketListFiber q.1.1,
        expectation (Y (q.1.2, q.2) z)|
  let bad₂ : (NativePacketFlatUnit K D × NativePacketFlatUnit K D) →
      (NativePacketFlatUnit K D → Ω) → Prop := fun p U =>
    p.1 ≠ p.2 ∧
      (w + 3) / 4 ≤
        ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card
  let B : (NativePacketFlatUnit K D × NativePacketFlatUnit K D) → ℝ :=
    fun p => (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / (m + (S (anchor p.2.1))ᶜ.card : ℕ) : ℝ) ^ ((w + 3) / 4)
  have hconc : ∀ q, probability (bad₁ q) ≤
      2 * Real.exp (-ε ^ 2 /
        (2 * ((K q.1.1 * D q.1.1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2)) := by
    intro q
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (Y (q.1.2, q.2)) (by positivity : (0 : ℝ) ≤ (1 / 2 : ℝ) ^ w)
      (fun z u => abs_nativePacketObservable_le anchor S J body z
        (test q.1.2) (selectorTest q.2) u)
      (nativePacketListFiber q.1.1) hε
    simpa only [bad₁, card_nativePacketListFiber] using h
  have hpair : ∀ p, probability (bad₂ p) ≤ B p := by
    intro p
    by_cases hp : p.1 = p.2
    · have hzero : probability (bad₂ p) = 0 := by
        simp [bad₂, hp, probability, expectation]
      rw [hzero]
      dsimp [B]
      positivity
    · have hcond : ∀ u : Ω,
          probability (fun v : Ω =>
            (w + 3) / 4 ≤
              ((u (anchor p.1.1)).1 ∩ (v (anchor p.2.1)).1).card) ≤ B p := by
        intro u
        have hmarg := probability_pi_eval
          (Ω := fun a : κ => AvoidingTriggerSubset (embedLastTerm m n (S a)) w)
          (anchor p.2.1)
          (fun V => (w + 3) / 4 ≤
            ((u (anchor p.1.1)).1 ∩ V.1).card)
        have hA : 0 < m + (S (anchor p.2.1))ᶜ.card := by
          have hcard := hwNative (anchor p.2.1)
          omega
        obtain ⟨hV, hbound⟩ := nativePaddedAvoiding_large_intersection_le
          (M := m) (S (anchor p.2.1)) (u (anchor p.1.1)).1 hA
          (hwNative (anchor p.2.1))
          (avoidingTriggerSubset_spec (u (anchor p.1.1))).2
          (by omega : (w + 3) / 4 ≤ w)
        let _ : Nonempty (AvoidingTriggerSubset
          (embedLastTerm m n (S (anchor p.2.1))) w) := hV
        calc
          probability (fun v : Ω =>
              (w + 3) / 4 ≤
                ((u (anchor p.1.1)).1 ∩ (v (anchor p.2.1)).1).card) =
              probability (fun V : AvoidingTriggerSubset
                  (embedLastTerm m n (S (anchor p.2.1))) w =>
                (w + 3) / 4 ≤ ((u (anchor p.1.1)).1 ∩ V.1).card) := by
            convert hmarg using 1
          _ ≤ B p := by simpa [B] using hbound
      have h := probability_jointPair_le_of_conditional
        (fun u v : Ω => (w + 3) / 4 ≤
          ((u (anchor p.1.1)).1 ∩ (v (anchor p.2.1)).1).card)
        p.1 p.2 hp (C := B p) (fun u => by
          have hu := hcond u
          convert hu using 1
          apply probability_eq_of_decidable)
      have heq : probability (bad₂ p) =
          @probability (NativePacketFlatUnit K D → Ω) _
            (fun U : NativePacketFlatUnit K D → Ω =>
              (w + 3) / 4 ≤
                ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card)
            (fun U => Classical.propDecidable
              ((w + 3) / 4 ≤
                ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card)) := by
        unfold probability expectation
        congr 1
        apply Finset.sum_congr rfl
        intro U _hU
        by_cases hinter : (w + 3) / 4 ≤
            ((U p.1 (anchor p.1.1)).1 ∩ (U p.2 (anchor p.2.1)).1).card <;>
          simp [bad₂, hp, hinter]
      rw [heq]
      exact h
  have hconcSum : (∑ q, probability (bad₁ q)) ≤
      ∑ q : (ι × τ) × σ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((K q.1.1 * D q.1.1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2)) :=
    Finset.sum_le_sum (fun q _ => hconc q)
  have hpairSum : (∑ p, probability (bad₂ p)) ≤ ∑ p, B p :=
    Finset.sum_le_sum (fun p _ => hpair p)
  have hsum : (∑ q, probability (bad₁ q)) + (∑ p, probability (bad₂ p)) < 1 := by
    apply (add_le_add hconcSum hpairSum).trans_lt
    simpa [B] using hbudget
  obtain ⟨U, hU₁, hU₂⟩ := exists_avoiding_two_families bad₁ bad₂ hsum
  refine ⟨U, ?_, ?_⟩
  · intro i T Q
    have h : |(∑ z ∈ nativePacketListFiber i,
          nativePacketObservable (w := w) anchor S J body z (test T)
            (selectorTest Q) (U z)) -
        ∑ z ∈ nativePacketListFiber i,
          expectation (nativePacketObservable (w := w)
            anchor S J body z (test T) (selectorTest Q))| < ε := by
      simpa only [bad₁, Y] using lt_of_not_ge (hU₁ ((i, T), Q))
    rw [← nativePacketActual_sub_ideal_eq_centered] at h
    exact h
  · intro z z' hzz
    have hb := hU₂ (z, z')
    have hsmall : ((U z (anchor z.1)).1 ∩ (U z' (anchor z'.1)).1).card <
        (w + 3) / 4 := by
      apply Nat.lt_of_not_ge
      intro hinter
      exact hb ⟨hzz, hinter⟩
    omega


/-- Native flat units of the public all-pattern source. -/
abbrev FullNativeSourceFlatUnit (t w m : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :=
  NativePacketFlatUnit (ι := FullScheduledListIndex t m N)
    (fullSourceListCopies (w := w) (ρ := ρ))
    (fullSourceListConstituents (t := t) (m := m) (N := N))

/-- Send a public full-source unit to its native dependent scheduled list fiber.
The index shape is law-independent and is exactly the established flat map. -/
noncomputable def fullSourceUnitToNativeFlat {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (u : FullSourceUnitIndex t w m N ρ) :
    FullNativeSourceFlatUnit t w m N ρ :=
  fullSourceUnitToConditionedFlat (t := t) (w := w) (m := m) (N := N) (ρ := ρ) u

/-- The native public flat source unit map is injective. -/
theorem fullSourceUnitToNativeFlat_injective {t w m : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ} :
    Function.Injective (fullSourceUnitToNativeFlat (t := t) (w := w) (m := m)
      (N := N) (ρ := ρ)) := by
  intro u v huv
  exact fullSourceUnitToConditionedFlat_injective huv

/-- Convert one native dependent-list product sample to public flat source
triggers, without padding or discarding a generic/anchored unit. -/
noncomputable def fullSourceNativeTriggersOfFlat {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (U : FullNativeSourceFlatUnit t w m N ρ →
      (a : BoundedAnchor t m) → AvoidingTriggerSubset (embedLastTerm M m a.1) w)
    (u : FullSourceUnitIndex t w m N ρ) : Finset (Fin (M + m)) :=
  (U (fullSourceUnitToNativeFlat u)
    (fullSourceListAnchor (fullSourceUnitToNativeFlat u).1)).1

@[simp] theorem fullSourceListTrigger_nativeFlat {t w m M : ℕ}
    {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    (U : FullNativeSourceFlatUnit t w m N ρ →
      (a : BoundedAnchor t m) → AvoidingTriggerSubset (embedLastTerm M m a.1) w)
    (ℓ : FullScheduledListIndex t m N)
    (c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ))
    (e : Fin (fullSourceListConstituents ℓ)) :
    fullSourceListTrigger (fullSourceNativeTriggersOfFlat (M := M) U) ℓ c e =
      (U ⟨ℓ, finProdFinEquiv (c, e)⟩ (fullSourceListAnchor ℓ)).1 := by
  cases ℓ with
  | inl g =>
      let z : Fin (fullSourceListConstituents (t := t) (m := m) (N := N)
          (Sum.inl g : FullScheduledListIndex t m N)) :=
        ⟨0, by simp [fullSourceListConstituents]⟩
      have he0 : e.1 = 0 := by
        have he := e.isLt
        change e.1 < 1 at he
        omega
      have he : e = z := Fin.ext he0
      subst e
      rfl
  | inr qs =>
      rfl

/-- Full all-pattern source specialization under the native full-complement
law.  Every list, every physical test and every selector test is controlled on
one common realization.  The only probabilistic premise is the displayed
finite budget, whose pair denominator includes the entire padding block. -/
theorem exists_nativeFullSource_listFullCentered
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    {τ σ : Type*} [Fintype τ] [Fintype σ]
    (test : τ → Finset (Fin (M + m))) (selectorTest : σ → Finset (Fin L))
    (hw : 0 < w) (hwNative : ∀ a : BoundedAnchor t m, w ≤ M + a.1ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : (FullScheduledListIndex t m N × τ) × σ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((fullSourceListCopies (w := w) (ρ := ρ) q.1.1 *
            fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : FullNativeSourceFlatUnit t w m N ρ ×
          FullNativeSourceFlatUnit t w m N ρ,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (M + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) ^
            ((w + 3) / 4)) < 1) :
    ∃ V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)),
      (∀ ℓ, ∀ T Q,
        |(∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
            ∑ e : Fin (fullSourceListConstituents ℓ),
              triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
                (fullSourceListBody design ℓ c e) (test T) *
              walshCoefficient (selector L
                (scheduleUnitThreshold L
                  (fullSourceListTick (w := w) (ρ := ρ) (L := L)
                    mix radial angle ℓ) c)) (selectorTest Q)) -
          nativeScheduledPacketListFullIdeal (m := M) (w := w)
            (K := fullSourceListCopies (w := w) (ρ := ρ) ℓ)
            (D := fullSourceListConstituents ℓ)
            (fullSourceListAnchor ℓ).1
            (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
            (fullSourceListBody (w := w) (ρ := ρ) design ℓ)
            (test T) (selectorTest Q)| < ε) ∧
      (∀ u, (V u).card = w) ∧
      (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) := by
  classical
  obtain ⟨U, hcenter, hpair⟩ :=
    exists_nativeScheduledPacketFamily_fullCentered
      (ι := FullScheduledListIndex t m N) (κ := BoundedAnchor t m)
      (K := fullSourceListCopies (w := w) (ρ := ρ))
      (D := fullSourceListConstituents)
      fullSourceListAnchor (fun a : BoundedAnchor t m => a.1)
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle)
      (fullSourceListBody design) test selectorTest hw hwNative hε hbudget
  let V := fullSourceNativeTriggersOfFlat (M := M) U
  refine ⟨V, ?_, ?_, ?_⟩
  · intro ℓ T Q
    have h := hcenter ℓ T Q
    dsimp only [V]
    simpa only [nativeScheduledPacketListActual,
      fullSourceListTrigger_nativeFlat] using h
  · intro u
    exact (avoidingTriggerSubset_spec
      (U (fullSourceUnitToNativeFlat u)
        (fullSourceListAnchor (fullSourceUnitToNativeFlat u).1))).2
  · intro u v huv
    have hflat : fullSourceUnitToNativeFlat u ≠ fullSourceUnitToNativeFlat v :=
      fun h => huv (fullSourceUnitToNativeFlat_injective h)
    exact hpair _ _ hflat

/-- Exact algebraic difference of the native and conditioned list ideals.
The same selector factor multiplies the two different design expectations;
nothing is cancelled or averaged away. -/
theorem nativeScheduledPacketListFullIdeal_sub_conditioned
    {m n L w K D : ℕ} (S : Finset (Fin n)) (J : ℕ)
    (body : Fin K → Fin D → List (Finset (Fin (m + n))))
    (T : Finset (Fin (m + n))) (Q : Finset (Fin L)) :
    nativeScheduledPacketListFullIdeal (m := m) (w := w) S J body T Q -
      conditionedScheduledPacketListFullIdeal (w := w) S J body T Q =
    ∑ c : Fin K, ∑ e : Fin D,
      (expectedAvoidingTriggeredWalshStatistic (embedLastTerm m n S) w
          (body c e) T - conditionedNativeExpectedTriggeredWalshStatisticD S w
          (body c e) T) *
        walshCoefficient (selector L (scheduleUnitThreshold L J c)) Q := by
  classical
  unfold nativeScheduledPacketListFullIdeal conditionedScheduledPacketListFullIdeal
    scheduledAvoidingPacketListFullIdeal
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro c _hc
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro e _he
  ring


/-- Native mean of a last-block pure-trigger body, evaluated in the full
padded cube. -/
theorem nativeExpected_pureTriggerBody_embedLast
    {m n w : ℕ} [Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin (m + n))) w)]
    (T : Finset (Fin n)) :
    expectedAvoidingTriggeredWalshStatistic
      (embedLastTerm m n (∅ : Finset (Fin n))) w
      (embedLastBody m n (pureTriggerBody n)) (embedLastTerm m n T) =
    pureTriggerUnitMean (m + n) w (embedLastTerm m n T) := by
  simpa [pureTriggerBody, embedLastBody, embedLastTerm] using
    (expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody
      (n := m + n) (w := w) (embedLastTerm m n T))

/-- Conditioned mean of the same displayed body, evaluated in the private
last-block complement. -/
theorem conditionedNativeExpected_pureTriggerBody_embedLast
    {m n w : ℕ} [Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin n)) w)]
    (T : Finset (Fin n)) :
    conditionedNativeExpectedTriggeredWalshStatisticD
      (∅ : Finset (Fin n)) w (embedLastBody m n (pureTriggerBody n))
      (embedLastTerm m n T) = pureTriggerUnitMean n w T := by
  rw [conditionedNativeExpectedTriggeredWalshStatisticD_embedLast]
  exact expectedAvoidingTriggeredWalshStatistic_empty_pureTriggerBody T

/-- Exact native ideal of one full selector copy and one pure-trigger
constituent on two coordinates. -/
theorem nativeOneListPureTriggerIdeal_twoCoordinate :
    nativeScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedLastBody 1 1 (pureTriggerBody 1))
      (embedLastTerm 1 1 {0}) ∅ = 1 / 4 := by
  classical
  let hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin (1 + 1))) 1) :=
    nonempty_avoidingTriggerSubset_of_card_le _ (by simp)
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin (1 + 1))) 1) := hΩ
  have hs : walshCoefficient
      (selector 1 (scheduleUnitThreshold 1 2 (0 : Fin 1))) ∅ = 1 := by
    rw [walshCoefficient_selector_schedule_empty]
    norm_num [scheduleUnitFraction]
  simp only [nativeScheduledPacketListFullIdeal,
    scheduledAvoidingPacketListFullIdeal, Fin.sum_univ_one, hs, mul_one]
  rw [nativeExpected_pureTriggerBody_embedLast]
  norm_num [pureTriggerUnitMean, card_embedLastTerm]

/-- Exact conditioned ideal of the identical copy, body, schedule, tests and
selector support. -/
theorem conditionedOneListPureTriggerIdeal_twoCoordinate :
    conditionedScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedLastBody 1 1 (pureTriggerBody 1))
      (embedLastTerm 1 1 {0}) ∅ = 1 / 2 := by
  classical
  let hΩ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) :=
    nonempty_avoidingTriggerSubset_of_card_le _ (by simp)
  let _ : Nonempty (AvoidingTriggerSubset (∅ : Finset (Fin 1)) 1) := hΩ
  have hs : walshCoefficient
      (selector 1 (scheduleUnitThreshold 1 2 (0 : Fin 1))) ∅ = 1 := by
    rw [walshCoefficient_selector_schedule_empty]
    norm_num [scheduleUnitFraction]
  simp only [conditionedScheduledPacketListFullIdeal, Fin.sum_univ_one, hs, mul_one]
  rw [conditionedNativeExpected_pureTriggerBody_embedLast]
  norm_num [pureTriggerUnitMean]

/-- The complete one-list ideals differ by exactly `1/4`; their schedule and
selector factor is one, so this discrepancy is not hidden by a vanishing
selector coefficient. -/
theorem nativeOneListPureTriggerIdeal_sub_conditioned_twoCoordinate :
    nativeScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedLastBody 1 1 (pureTriggerBody 1))
      (embedLastTerm 1 1 {0}) ∅ -
    conditionedScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedLastBody 1 1 (pureTriggerBody 1))
      (embedLastTerm 1 1 {0}) ∅ = -(1 / 4) := by
  rw [nativeOneListPureTriggerIdeal_twoCoordinate,
    conditionedOneListPureTriggerIdeal_twoCoordinate]
  norm_num

/-- In particular, the conditioned full-list endpoint cannot be rewritten as
the required native full-list ideal.  This finite example does not rule out a
separate native approximation with an explicitly controlled error. -/
theorem nativeOneListPureTriggerIdeal_ne_conditioned_twoCoordinate :
    nativeScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedLastBody 1 1 (pureTriggerBody 1))
      (embedLastTerm 1 1 {0}) ∅ ≠
    conditionedScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedLastBody 1 1 (pureTriggerBody 1))
      (embedLastTerm 1 1 {0}) ∅ := by
  rw [nativeOneListPureTriggerIdeal_twoCoordinate,
    conditionedOneListPureTriggerIdeal_twoCoordinate]
  norm_num

end MonotoneDNF

#print axioms MonotoneDNF.nativeScheduledPacketListFullIdeal
#print axioms MonotoneDNF.expectation_nativePacketObservable
#print axioms MonotoneDNF.nativePacketActual_sub_ideal_eq_centered
#print axioms MonotoneDNF.exists_nativeScheduledPacketFamily_fullCentered
#print axioms MonotoneDNF.fullSourceUnitToNativeFlat_injective
#print axioms MonotoneDNF.exists_nativeFullSource_listFullCentered
#print axioms MonotoneDNF.nativeScheduledPacketListFullIdeal_sub_conditioned
#print axioms MonotoneDNF.nativeExpected_pureTriggerBody_embedLast
#print axioms MonotoneDNF.conditionedNativeExpected_pureTriggerBody_embedLast
#print axioms MonotoneDNF.nativeOneListPureTriggerIdeal_twoCoordinate
#print axioms MonotoneDNF.conditionedOneListPureTriggerIdeal_twoCoordinate
#print axioms MonotoneDNF.nativeOneListPureTriggerIdeal_sub_conditioned_twoCoordinate
#print axioms MonotoneDNF.nativeOneListPureTriggerIdeal_ne_conditioned_twoCoordinate


==> anc/MonotoneDNF/NativeGenericPoolResponse.lean <==
module

public import MonotoneDNF.NativeFullSupportCentered
public import MonotoneDNF.NativeCenteredEstimate
public import MonotoneDNF.PhysicalReducedPoolResponse
public import MonotoneDNF.GaussianResponseCalibration

@[expose] public section

/-!
# Exact generic-pool responses under the native full-complement law

The native trigger is averaged over the same cube as the displayed pool body.
Consequently its response is a one-count tilt of the body response, not the
product of the separate pool response and a private-block trigger response.
No fixed-design concentration or asymptotic calibration is assumed.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The normalized response obtained by averaging the same native trigger in
both the trigger and the triggered body.  The real parameter `biasWidth` is
kept separate from the natural trigger width `w`. -/
noncomputable def nativeGenericNormalizedResponse {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (biasWidth z : ℝ) : ℝ :=
  (2 : ℝ) ^ w * expectation (fun U : UniformTriggerSubset n w =>
    biasedResponse biasWidth
      (fun x => conjunction U.1 x && dnfEval body x) z)

/-- Exchange of the finite trigger and biased-input sums. -/
lemma expectation_nativeTriggeredBiasedResponse_eq {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (biasWidth z : ℝ) :
    expectation (fun U : UniformTriggerSubset n w =>
      biasedResponse biasWidth
        (fun x => conjunction U.1 x && dnfEval body x) z) =
    biasedExpectation (1 / 2 + z / biasWidth) (fun x =>
      bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x)) := by
  classical
  let α : ℝ := 1 / 2 + z / biasWidth
  have hcard : (Fintype.card (UniformTriggerSubset n w) : ℝ) ≠ 0 := by
    exact_mod_cast Fintype.card_ne_zero
  simp_rw [biasedResponse, biasedFiringProbability_eq_biasedExpectation]
  unfold expectation biasedExpectation
  simp_rw [bit_and_eq_mul]
  rw [Finset.sum_comm]
  rw [Finset.sum_div]
  apply Finset.sum_congr rfl
  intro x _hx
  rw [← expectation_uniformTrigger_fire (n := n) (w := w) x]
  unfold expectation
  field_simp
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro U _hU
  ring

/-- **Exact native fixed-body response law.**  Every response jet is therefore
the corresponding jet of the body multiplied by the native one-count hit
profile; no trigger/body disjointness is used. -/
theorem nativeGenericNormalizedResponse_eq {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (biasWidth z : ℝ) :
    nativeGenericNormalizedResponse (w := w) body biasWidth z =
    (2 : ℝ) ^ w * biasedExpectation (1 / 2 + z / biasWidth) (fun x =>
      bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x)) := by
  unfold nativeGenericNormalizedResponse
  rw [expectation_nativeTriggeredBiasedResponse_eq (w := w)]

/-- The public native avoiding mean on an empty anchor is exactly the same
one-count Walsh functional. -/
theorem nativeAvoidingEmptyUnitMean_eq_oneCountProfile {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin n)) w body T =
    realWalshCoefficient (fun x =>
      bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x)) T := by
  rw [expectedAvoidingTriggeredWalshStatistic_empty_eq_uniform,
    expectedTriggeredWalshStatistic_eq_oneCountProfile]

/-- A first-block generic body in the full source geometry has the exact
native one-count law on every last-block Walsh test. -/
theorem nativeGenericFirstBodyUnitMean_eq_oneCountProfile {M m w : ℕ}
    [Nonempty (UniformTriggerSubset (M + m) w)]
    (body : List (Finset (Fin M))) (T : Finset (Fin m)) :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin (M + m))) w
        (embedFirstBody M m body) (embedLastTerm M m T) =
    realWalshCoefficient (fun x : BooleanCube (M + m) =>
      bit (dnfEval (embedFirstBody M m body) x) *
        uniformTriggerFireProfile (M + m) w (oneCount x))
      (embedLastTerm M m T) := by
  exact nativeAvoidingEmptyUnitMean_eq_oneCountProfile
    (embedFirstBody M m body) (embedLastTerm M m T)

/-- At zero bias the normalized native response is precisely `2^w` times the
public native zero-Walsh ideal. -/
theorem nativeGenericNormalizedResponse_zero {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (biasWidth : ℝ) :
    nativeGenericNormalizedResponse (w := w) body biasWidth 0 =
      (2 : ℝ) ^ w * expectedTriggeredWalshStatistic (w := w) body ∅ := by
  rw [nativeGenericNormalizedResponse_eq]
  simp only [zero_div, add_zero]
  rw [← expectation_eq_biasedExpectation_half]
  rw [expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient
  simp only [walshCharacter_empty, mul_one]

/-- Direct specialization to a generic unit of the complete all-pattern
source.  No conditioned-unit replacement or design average is made. -/
theorem nativeFullSourceGenericUnitMean_eq_oneCountProfile
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (g : FullGenericListIndex t N) (c : Fin (sourceCopyCount t w))
    [Nonempty (UniformTriggerSubset (M + m) w)] (T : Finset (Fin m)) :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin (M + m))) w
        (fullSourceUnitBody (ρ := ρ) design (Sum.inl ⟨g, c⟩))
        (embedLastTerm M m T) =
    realWalshCoefficient (fun x : BooleanCube (M + m) =>
      bit (dnfEval (fullSourceUnitBody (ρ := ρ) design (Sum.inl ⟨g, c⟩)) x) *
        uniformTriggerFireProfile (M + m) w (oneCount x))
      (embedLastTerm M m T) := by
  exact nativeGenericFirstBodyUnitMean_eq_oneCountProfile
    (sourceMixtureBody (design g.1) g.2) T

namespace NativeGenericTwoCoordinate

local instance nonemptyPoolClause : Nonempty (PoolClause 2 1) :=
  poolClauseNonempty (by decide)

local instance nonemptyUniformTrigger : Nonempty (UniformTriggerSubset 2 1) :=
  (uniformTriggerSubsetEquivPoolClause 2 1).nonempty

/-- Complete finite response polynomial for a one-clause pool on the first of
two coordinates, width-one native triggers, and unit bias width. -/
theorem nativeSingletonResponse_eq_polynomial (z : ℝ) :
    nativeGenericNormalizedResponse (w := 1)
      ([{0}] : List (Finset (Fin 2))) 1 z =
      (1 / 2 + z) + (1 / 2 + z) ^ 2 := by
  classical
  rw [nativeGenericNormalizedResponse_eq]
  unfold biasedExpectation
  rw [show (∑ x : BooleanCube 2, biasedWeight (1 / 2 + z / (1 : ℝ)) x *
      (bit (dnfEval ([{0}] : List (Finset (Fin 2))) x) *
        uniformTriggerFireProfile 2 1 (oneCount x))) =
      ∑ q : Bool × Bool, biasedWeight (1 / 2 + z / (1 : ℝ))
        ((finTwoArrowEquiv Bool).symm q) *
        (bit (dnfEval ([{0}] : List (Finset (Fin 2)))
          ((finTwoArrowEquiv Bool).symm q)) *
          uniformTriggerFireProfile 2 1
            (oneCount ((finTwoArrowEquiv Bool).symm q))) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro q
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, dnfEval, conjunction, uniformTriggerFireProfile, oneCount,
    oneCoordinates, biasedWeight, bit, finTwoArrowEquiv, piFinTwoEquiv,
    Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]
  ring

/-- The legacy separated/conditioned normalized pool response in the same
finite model is only the response of the pool body. -/
theorem conditionedSingletonPoolResponse_eq_linear (z : ℝ) :
    biasedResponse 1 (dnfEval ([{0}] : List (Finset (Fin 2)))) z =
      1 / 2 + z := by
  classical
  unfold biasedResponse
  rw [biasedFiringProbability_eq_biasedExpectation]
  unfold biasedExpectation
  rw [show (∑ x : BooleanCube 2, biasedWeight (1 / 2 + z / (1 : ℝ)) x *
      bit (dnfEval ([{0}] : List (Finset (Fin 2))) x)) =
      ∑ q : Bool × Bool, biasedWeight (1 / 2 + z / (1 : ℝ))
        ((finTwoArrowEquiv Bool).symm q) *
        bit (dnfEval ([{0}] : List (Finset (Fin 2)))
          ((finTwoArrowEquiv Bool).symm q)) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro q
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, dnfEval, conjunction, oneCount, oneCoordinates, biasedWeight,
    bit, finTwoArrowEquiv, piFinTwoEquiv, Matrix.cons_val_zero,
    Matrix.cons_val_one, Finset.sum_boole, Finset.filter_insert,
    Finset.filter_singleton]
  ring

/-- The native fair normalized mass is `3/4`. -/
theorem nativeSingletonResponse_zero :
    nativeGenericNormalizedResponse (w := 1)
      ([{0}] : List (Finset (Fin 2))) 1 0 = 3 / 4 := by
  rw [nativeSingletonResponse_eq_polynomial]
  norm_num

/-- The legacy conditioned fair pool mass is `1/2`. -/
theorem conditionedSingletonPoolResponse_zero :
    biasedResponse 1 (dnfEval ([{0}] : List (Finset (Fin 2)))) 0 = 1 / 2 := by
  rw [conditionedSingletonPoolResponse_eq_linear]
  norm_num

/-- First-order response jet of the actual native model. -/
theorem nativeSingletonResponse_firstJet :
    iteratedDeriv 1 (nativeGenericNormalizedResponse (w := 1)
      ([{0}] : List (Finset (Fin 2))) 1) 0 = 2 := by
  rw [show nativeGenericNormalizedResponse (w := 1)
      ([{0}] : List (Finset (Fin 2))) 1 =
      (fun z => (1 / 2 + z) + (1 / 2 + z) ^ 2) from
    funext nativeSingletonResponse_eq_polynomial]
  rw [iteratedDeriv_one]
  rw [deriv_fun_add (by fun_prop) (by fun_prop)]
  rw [deriv_fun_pow (by fun_prop)]
  have hlinear : deriv (fun z : ℝ => 1 / 2 + z) 0 = 1 := by
    rw [deriv_fun_add (by fun_prop) (by fun_prop)]
    norm_num [deriv_id]
  rw [hlinear]
  norm_num [deriv_id]

/-- First-order response jet used by the separated/conditioned pool model. -/
theorem conditionedSingletonPoolResponse_firstJet :
    iteratedDeriv 1 (biasedResponse 1
      (dnfEval ([{0}] : List (Finset (Fin 2))))) 0 = 1 := by
  rw [show biasedResponse 1 (dnfEval ([{0}] : List (Finset (Fin 2)))) =
      (fun z => 1 / 2 + z) from funext conditionedSingletonPoolResponse_eq_linear]
  rw [iteratedDeriv_one]
  rw [deriv_fun_add (by fun_prop) (by fun_prop)]
  norm_num [deriv_id]

/-- Both the value and the first derivative contradict reusing the calibrated
conditioned pool response jet under the native law. -/
theorem nativeSingletonResponse_jet_ne_conditioned :
    nativeGenericNormalizedResponse (w := 1)
        ([{0}] : List (Finset (Fin 2))) 1 0 ≠
      biasedResponse 1 (dnfEval ([{0}] : List (Finset (Fin 2)))) 0 ∧
    iteratedDeriv 1 (nativeGenericNormalizedResponse (w := 1)
        ([{0}] : List (Finset (Fin 2))) 1) 0 ≠
      iteratedDeriv 1 (biasedResponse 1
        (dnfEval ([{0}] : List (Finset (Fin 2))))) 0 := by
  rw [nativeSingletonResponse_zero, conditionedSingletonPoolResponse_zero,
    nativeSingletonResponse_firstJet, conditionedSingletonPoolResponse_firstJet]
  norm_num

/-- Native full-complement mean of the first-block singleton pool on its
last-block Walsh test. -/
theorem nativeFirstBodyLastTest_twoCoordinate :
    expectedAvoidingTriggeredWalshStatistic (∅ : Finset (Fin 2)) 1
      (embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 ({0} : Finset (Fin 1))) = 1 / 8 := by
  rw [expectedAvoidingTriggeredWalshStatistic_empty_eq_uniform]
  have hbody : embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))) =
      ([{0}] : List (Finset (Fin 2))) := by decide
  have htest : embedLastTerm 1 1 ({0} : Finset (Fin 1)) =
      ({1} : Finset (Fin 2)) := by decide
  rw [hbody, htest]
  have hb : permuteBody finTwoSwap ([{1}] : List (Finset (Fin 2))) =
      ([{0}] : List (Finset (Fin 2))) := by
    simp [permuteBody, permuteTerm, finTwoSwap]
  have ht : permuteTerm finTwoSwap ({0} : Finset (Fin 2)) =
      ({1} : Finset (Fin 2)) := by
    simp [permuteTerm, finTwoSwap]
  have h := expectedTriggeredWalshStatistic_permute (w := 1) finTwoSwap
    ([{1}] : List (Finset (Fin 2))) ({0} : Finset (Fin 2))
  rw [hb, ht, expectedTriggeredWalshStatistic_single_one_at_zero_two] at h
  exact h

/-- Fair mass of the one-clause pool before it is embedded. -/
theorem singletonPoolFairMass_one :
    walshCoefficient (dnfEval ([{0}] : List (Finset (Fin 1)))) ∅ = 1 / 2 := by
  have hdnf : dnfEval ([{0}] : List (Finset (Fin 1))) = conjunction {0} := by
    funext x
    simp [dnfEval]
  rw [hdnf, walshCoefficient_conjunction]
  simp

/-- Conditioned mean of exactly the same displayed pool body and test. -/
theorem conditionedFirstBodyLastTest_twoCoordinate :
    conditionedNativeExpectedTriggeredWalshStatisticD (∅ : Finset (Fin 1)) 1
      (embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 ({0} : Finset (Fin 1))) = 1 / 4 := by
  rw [conditionedNativeExpectedTriggeredWalshStatisticD_empty_firstBody_lastTest
    (by decide)]
  rw [singletonPoolFairMass_one]
  norm_num [pureTriggerUnitMean]

/-- The finite calibrated example uses a genuinely positive pool rate. -/
theorem calibratedLogTwoRate_pos : 0 < Real.log 2 := by
  exact Real.log_pos (by norm_num)

/-- For every `c`, the positive calibrated pool curve with rate `log 2` has
fair mass one half. -/
theorem calibratedLogTwoResponse_zero (c : ℝ) :
    poolResponse c (Real.log 2) 0 = 1 / 2 := by
  unfold poolResponse
  norm_num only [mul_zero, Real.exp_zero, mul_one]
  rw [show -Real.log 2 = Real.log (2⁻¹) by rw [Real.log_inv]]
  rw [Real.exp_log (by positivity)]
  norm_num

/-- Its first calibrated derivative at zero is exactly `c * log 2`. -/
theorem calibratedLogTwoResponse_firstJet (c : ℝ) :
    iteratedDeriv 1 (poolResponse c (Real.log 2)) 0 = c * Real.log 2 := by
  rw [iteratedDeriv_one, (hasDerivAt_poolResponse c (Real.log 2) 0).deriv]
  norm_num only [mul_zero, Real.exp_zero, mul_one]
  rw [show -(Real.log 2) = Real.log (2⁻¹) by rw [Real.log_inv]]
  rw [Real.exp_log (by positivity)]
  ring

/-- The `c = 1` value corollary. -/
theorem calibratedSingletonRateResponse_zero :
    poolResponse 1 (Real.log 2) 0 = 1 / 2 := by
  exact calibratedLogTwoResponse_zero 1

/-- The `c = 1` first-jet corollary. -/
theorem calibratedSingletonRateResponse_firstJet :
    iteratedDeriv 1 (poolResponse 1 (Real.log 2)) 0 = Real.log 2 := by
  simpa using calibratedLogTwoResponse_firstJet 1

/-- The finite native response differs in both jet coordinates from the
positive calibrated exponential pool response, not merely from the displayed
finite singleton body's own separated response. -/
theorem nativeSingletonResponse_jet_ne_calibratedPoolResponse :
    nativeGenericNormalizedResponse (w := 1)
        ([{0}] : List (Finset (Fin 2))) 1 0 ≠
      poolResponse 1 (Real.log 2) 0 ∧
    iteratedDeriv 1 (nativeGenericNormalizedResponse (w := 1)
        ([{0}] : List (Finset (Fin 2))) 1) 0 ≠
      iteratedDeriv 1 (poolResponse 1 (Real.log 2)) 0 := by
  have hlog : Real.log 2 < 2 := by
    calc
      Real.log 2 ≤ 2 - 1 := Real.log_le_sub_one_of_pos (by norm_num)
      _ < 2 := by norm_num
  rw [nativeSingletonResponse_zero, calibratedSingletonRateResponse_zero,
    nativeSingletonResponse_firstJet, calibratedSingletonRateResponse_firstJet]
  exact ⟨by norm_num, ne_of_gt hlog⟩

/-- The same obstruction at the public source's actual `sourceC t`.  For
`t ≥ 2`, the calibrated first derivative exceeds two, while the native first
derivative is exactly two. -/
theorem nativeSingletonResponse_jet_ne_sourceCalibratedPoolResponse {t : ℕ}
    (ht : 2 ≤ t) :
    nativeGenericNormalizedResponse (w := 1)
        ([{0}] : List (Finset (Fin 2))) 1 0 ≠
      poolResponse (sourceC t) (Real.log 2) 0 ∧
    iteratedDeriv 1 (nativeGenericNormalizedResponse (w := 1)
        ([{0}] : List (Finset (Fin 2))) 1) 0 ≠
      iteratedDeriv 1 (poolResponse (sourceC t) (Real.log 2)) 0 := by
  have hL := sourceLog_one_gt ht
  have hC : (1000000 : ℝ) < sourceC t := by
    dsimp [sourceC]
    nlinarith
  have hlog2 : (1 / 2 : ℝ) < Real.log 2 := by
    exact (by norm_num : (1 / 2 : ℝ) < 0.6931471803).trans Real.log_two_gt_d9
  have hlarge : (2 : ℝ) < sourceC t * Real.log 2 := by
    calc
      (2 : ℝ) < 1000000 * (1 / 2) := by norm_num
      _ < sourceC t * Real.log 2 := by
        exact mul_lt_mul hC hlog2.le (by norm_num) (sourceC_pos ht).le
  rw [nativeSingletonResponse_zero, calibratedLogTwoResponse_zero,
    nativeSingletonResponse_firstJet, calibratedLogTwoResponse_firstJet]
  exact ⟨by norm_num, ne_of_lt hlarge⟩

/-- A one-copy, one-constituent native scheduled-list ideal with a nonzero
selector factor. -/
theorem nativeOneListGenericPoolIdeal_twoCoordinate :
    nativeScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 {0}) ∅ = 1 / 8 := by
  classical
  have hs : walshCoefficient
      (selector 1 (scheduleUnitThreshold 1 2 (0 : Fin 1))) ∅ = 1 := by
    rw [walshCoefficient_selector_schedule_empty]
    norm_num [scheduleUnitFraction]
  simp only [nativeScheduledPacketListFullIdeal,
    scheduledAvoidingPacketListFullIdeal, Fin.sum_univ_one, hs, mul_one]
  exact nativeFirstBodyLastTest_twoCoordinate

/-- The conditioned scheduled-list ideal for the identical copy, body,
schedule, physical test and selector test. -/
theorem conditionedOneListGenericPoolIdeal_twoCoordinate :
    conditionedScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 {0}) ∅ = 1 / 4 := by
  classical
  have hs : walshCoefficient
      (selector 1 (scheduleUnitThreshold 1 2 (0 : Fin 1))) ∅ = 1 := by
    rw [walshCoefficient_selector_schedule_empty]
    norm_num [scheduleUnitFraction]
  simp only [conditionedScheduledPacketListFullIdeal, Fin.sum_univ_one, hs, mul_one]
  exact conditionedFirstBodyLastTest_twoCoordinate

/-- The exact scheduled-list discrepancy for the actual generic pool body. -/
theorem nativeOneListGenericPoolIdeal_sub_conditioned_twoCoordinate :
    nativeScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 {0}) ∅ -
    conditionedScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 {0}) ∅ = -(1 / 8) := by
  rw [nativeOneListGenericPoolIdeal_twoCoordinate,
    conditionedOneListGenericPoolIdeal_twoCoordinate]
  norm_num

/-- In particular, the native generic ideal is not the conditioned generic
ideal, even after scheduling and scalar/selector normalization. -/
theorem nativeOneListGenericPoolIdeal_ne_conditioned_twoCoordinate :
    nativeScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 {0}) ∅ ≠
    conditionedScheduledPacketListFullIdeal (m := 1) (n := 1) (L := 1) (w := 1)
      (K := 1) (D := 1) (∅ : Finset (Fin 1)) 2
      (fun _ _ => embedFirstBody 1 1 ([{0}] : List (Finset (Fin 1))))
      (embedLastTerm 1 1 {0}) ∅ := by
  rw [nativeOneListGenericPoolIdeal_twoCoordinate,
    conditionedOneListGenericPoolIdeal_twoCoordinate]
  norm_num

end NativeGenericTwoCoordinate

#print axioms MonotoneDNF.nativeGenericNormalizedResponse
#print axioms MonotoneDNF.expectation_nativeTriggeredBiasedResponse_eq
#print axioms MonotoneDNF.nativeGenericNormalizedResponse_eq
#print axioms MonotoneDNF.nativeAvoidingEmptyUnitMean_eq_oneCountProfile
#print axioms MonotoneDNF.nativeGenericFirstBodyUnitMean_eq_oneCountProfile
#print axioms MonotoneDNF.nativeGenericNormalizedResponse_zero
#print axioms MonotoneDNF.nativeFullSourceGenericUnitMean_eq_oneCountProfile
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_eq_polynomial
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedSingletonPoolResponse_eq_linear
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedSingletonPoolResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedSingletonPoolResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_jet_ne_conditioned
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeFirstBodyLastTest_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.singletonPoolFairMass_one
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedFirstBodyLastTest_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedLogTwoRate_pos
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedLogTwoResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedLogTwoResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedSingletonRateResponse_zero
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.calibratedSingletonRateResponse_firstJet
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_jet_ne_calibratedPoolResponse
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeSingletonResponse_jet_ne_sourceCalibratedPoolResponse
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeOneListGenericPoolIdeal_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.conditionedOneListGenericPoolIdeal_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeOneListGenericPoolIdeal_sub_conditioned_twoCoordinate
#print axioms MonotoneDNF.NativeGenericTwoCoordinate.nativeOneListGenericPoolIdeal_ne_conditioned_twoCoordinate

end MonotoneDNF


==> anc/MonotoneDNF/NativeGenericResponseCalibration.lean <==
module

public import MonotoneDNF.NativeGenericPoolResponse
public import MonotoneDNF.PhysicalPoolCompactL2
public import MonotoneDNF.PoolPhysicalMean

@[expose] public section

/-!
# Recalibration of the native random-pool response

The native trigger and the random pool live on the same cube.  This file keeps
that dependence intact, evaluates its exact finite response jets, and realizes
the fair native one-count tilt as a shift of a smaller fair cube.
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Finset Filter MeasureTheory ProbabilityTheory

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The native normalized response after averaging the ordered independent
clause design.  The same trigger occurs in the normalizer and the body.  The
zero fallback is confined to invalid trigger widths, so limits can be stated
before the eventual validity instances are available. -/
noncomputable def nativePoolAveragedBiasedResponse (M R v w : ℕ) (z : ℝ) : ℝ :=
  if h : Nonempty (UniformTriggerSubset M w) then
    expectation (fun design : PoolDesign M R v =>
      @nativeGenericNormalizedResponse M w h (poolTerms design) (w : ℝ) z)
  else 0

/-- Exact one-count law of the native design average. -/
theorem nativePoolAveragedBiasedResponse_eq {M R v w : ℕ}
    [Nonempty (PoolClause M v)] [Nonempty (UniformTriggerSubset M w)] (z : ℝ) :
    nativePoolAveragedBiasedResponse M R v w z =
      (2 : ℝ) ^ w * biasedExpectation (1 / 2 + z / (w : ℝ))
        (fun x : BooleanCube M =>
          randomPoolProfile M R v (oneCount x) *
            uniformTriggerFireProfile M w (oneCount x)) := by
  classical
  unfold nativePoolAveragedBiasedResponse
  rw [dif_pos (show Nonempty (UniformTriggerSubset M w) from inferInstance)]
  simp_rw [nativeGenericNormalizedResponse_eq, dnfEval_poolTerms]
  rw [expectation_const_mul, expectation_biasedExpectation_swap]
  congr 1
  apply congrArg (biasedExpectation (1 / 2 + z / (w : ℝ)))
  funext x
  rw [expectation_mul_const, expectation_pool_fire_eq_profile]

/-- Exact finite polynomial whose evaluation is the native design-average
response. -/
noncomputable def nativePoolAveragedResponsePolynomial (M R v w : ℕ) :
    Polynomial ℝ :=
  Polynomial.C ((2 : ℝ) ^ w) *
    oneCountResponsePolynomial M (2 / (w : ℝ))
      (fun k => randomPoolProfile M R v k * uniformTriggerFireProfile M w k)

@[simp] theorem eval_nativePoolAveragedResponsePolynomial {M R v w : ℕ}
    [Nonempty (PoolClause M v)] [Nonempty (UniformTriggerSubset M w)] (z : ℝ) :
    (nativePoolAveragedResponsePolynomial M R v w).eval z =
      nativePoolAveragedBiasedResponse M R v w z := by
  rw [nativePoolAveragedBiasedResponse_eq]
  simp only [nativePoolAveragedResponsePolynomial, Polynomial.eval_mul,
    Polynomial.eval_C, eval_oneCountResponsePolynomial]
  rw [biasedExpectation_oneCount_eq_binomial_sum (M := M) (w := (w : ℝ)) z
    (fun k => randomPoolProfile M R v k * uniformTriggerFireProfile M w k)]
  congr 3
  ring

/-- Every finite native response jet is a wholly explicit polynomial
coefficient; differentiation is not interchanged with any limit. -/
theorem iteratedDeriv_nativePoolAveragedBiasedResponse_zero {M R v w : ℕ}
    [Nonempty (PoolClause M v)] [Nonempty (UniformTriggerSubset M w)] (r : ℕ) :
    iteratedDeriv r (nativePoolAveragedBiasedResponse M R v w) 0 =
      (r.factorial : ℝ) *
        (nativePoolAveragedResponsePolynomial M R v w).coeff r := by
  have hfun : nativePoolAveragedBiasedResponse M R v w =
      (nativePoolAveragedResponsePolynomial M R v w).eval := by
    funext z
    exact (eval_nativePoolAveragedResponsePolynomial (M := M) (R := R)
      (v := v) (w := w) z).symm
  rw [hfun, iteratedDeriv_polynomial_eval]
  change (Polynomial.derivative^[r]
    (nativePoolAveragedResponsePolynomial M R v w)).eval 0 = _
  rw [← Polynomial.coeff_zero_eq_eval_zero,
    Polynomial.coeff_iterate_derivative]
  simp [Nat.descFactorial_self, nsmul_eq_mul]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- Fair one-count expectations as elementary binomial sums. -/
lemma expectation_oneCount_eq_choose_sum {M : ℕ} (F : ℕ → ℝ) :
    expectation (fun x : BooleanCube M => F (oneCount x)) =
      (1 / 2 : ℝ) ^ M * ∑ k ∈ range (M + 1), (M.choose k : ℝ) * F k := by
  rw [expectation_eq_biasedExpectation_half]
  simpa using (biasedExpectation_oneCount_eq_binomial_sum
    (M := M) (1 : ℝ) 0 F)

/-- **Exact fair native-tilt realization.**  Weighting by `2^w` times the
native width-`w` trigger profile is the same, for every one-count statistic,
as forcing `w` distinct coordinates to one and sampling the other `M-w` bits
fairly. -/
theorem nativeTilted_oneCount_expectation_eq_shift {M w : ℕ} (hw : w ≤ M)
    (F : ℕ → ℝ) :
    (2 : ℝ) ^ w * expectation (fun x : BooleanCube M =>
      uniformTriggerFireProfile M w (oneCount x) * F (oneCount x)) =
    expectation (fun y : BooleanCube (M - w) => F (w + oneCount y)) := by
  classical
  have hchoose : (M.choose w : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.ne_of_gt (Nat.choose_pos hw))
  have hpow : (2 : ℝ) ^ w * (1 / 2 : ℝ) ^ M = (1 / 2 : ℝ) ^ (M - w) := by
    calc
      (2 : ℝ) ^ w * (1 / 2 : ℝ) ^ M =
          (2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w + (M - w)) := by
            congr 2
            omega
      _ = (1 / 2 : ℝ) ^ (M - w) := by
        rw [pow_add]
        field_simp
        rw [← mul_pow]
        norm_num
  have hterm (j : ℕ) :
      (M.choose (w + j) : ℝ) *
        (uniformTriggerFireProfile M w (w + j) * F (w + j)) =
      ((M - w).choose j : ℝ) * F (w + j) := by
    have hc := Nat.choose_mul (n := M) (k := w + j) (s := w) (Nat.le_add_right w j)
    have hc' : M.choose (w + j) * (w + j).choose w =
        M.choose w * (M - w).choose j := by simpa using hc
    unfold uniformTriggerFireProfile
    have hcR := congrArg (fun n : ℕ => (n : ℝ)) hc'
    norm_num only [Nat.cast_mul] at hcR
    field_simp
    linear_combination F (w + j) * hcR
  rw [expectation_oneCount_eq_choose_sum (M := M)
    (fun k => uniformTriggerFireProfile M w k * F k)]
  rw [expectation_oneCount_eq_choose_sum (M := M - w)
    (fun k => F (w + k))]
  rw [← mul_assoc, hpow]
  apply congrArg (((1 / 2 : ℝ) ^ (M - w)) * ·)
  have hzero : ∑ k ∈ range w, (M.choose k : ℝ) *
      (uniformTriggerFireProfile M w k * F k) = 0 := by
    apply Finset.sum_eq_zero
    intro k hk
    have hkw : k < w := Finset.mem_range.1 hk
    simp [uniformTriggerFireProfile, Nat.choose_eq_zero_of_lt hkw]
  calc
    (∑ k ∈ range (M + 1), (M.choose k : ℝ) *
        (uniformTriggerFireProfile M w k * F k)) =
        ∑ k ∈ range (w + (M - w + 1)), (M.choose k : ℝ) *
          (uniformTriggerFireProfile M w k * F k) := by
            congr 2
            omega
    _ = (∑ k ∈ range w, (M.choose k : ℝ) *
          (uniformTriggerFireProfile M w k * F k)) +
        ∑ j ∈ range (M - w + 1), (M.choose (w + j) : ℝ) *
          (uniformTriggerFireProfile M w (w + j) * F (w + j)) :=
      Finset.sum_range_add _ _ _
    _ = _ := by
      rw [hzero, zero_add]
      apply Finset.sum_congr rfl
      intro j _hj
      exact hterm j

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Finset Filter

/-- The native design-average jet is a fair residual-cube moment.  The
Krawtchouk coefficient remains exact and includes every interaction between
the trigger and pool coordinates. -/
theorem iteratedDeriv_nativePoolAveragedBiasedResponse_zero_eq_shift
    {M R v w : ℕ} [Nonempty (PoolClause M v)]
    [Nonempty (UniformTriggerSubset M w)] (hw : w ≤ M) (r : ℕ) :
    iteratedDeriv r (nativePoolAveragedBiasedResponse M R v w) 0 =
      expectation (fun y : BooleanCube (M - w) =>
        randomPoolProfile M R v (w + oneCount y) *
          factorialOneCountLikelihoodCoeff M (w + oneCount y) r
            (2 / (w : ℝ))) := by
  have hfun : nativePoolAveragedBiasedResponse M R v w =
      fun z => (2 : ℝ) ^ w * biasedExpectation (1 / 2 + z / (w : ℝ))
        (fun x : BooleanCube M =>
          randomPoolProfile M R v (oneCount x) *
            uniformTriggerFireProfile M w (oneCount x)) := by
    funext z
    exact nativePoolAveragedBiasedResponse_eq z
  rw [hfun, iteratedDeriv_const_mul_field]
  rw [iteratedDeriv_biasedExpectation_oneCount_eq_factorial_scaled_moment
    (M := M) (w := (w : ℝ)) (r := r)
    (g := fun k => randomPoolProfile M R v k * uniformTriggerFireProfile M w k)]
  have hrewrite : (2 : ℝ) ^ w * expectation (fun x : BooleanCube M =>
      (randomPoolProfile M R v (oneCount x) *
          uniformTriggerFireProfile M w (oneCount x)) *
        ((r.factorial : ℝ) * scaledElementaryWalshSum (2 / (w : ℝ)) M r x)) =
      (2 : ℝ) ^ w * expectation (fun x : BooleanCube M =>
        uniformTriggerFireProfile M w (oneCount x) *
          (randomPoolProfile M R v (oneCount x) *
            factorialOneCountLikelihoodCoeff M (oneCount x) r
              (2 / (w : ℝ)))) := by
    congr 1
    apply congrArg expectation
    funext x
    rw [factorialOneCountLikelihoodCoeff_eq_factorial_scaledElementaryWalshSum]
    ring
  rw [hrewrite]
  exact nativeTilted_oneCount_expectation_eq_shift hw
    (fun k => randomPoolProfile M R v k *
      factorialOneCountLikelihoodCoeff M k r (2 / (w : ℝ)))

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- The original standardized count induced by a residual standardized count
after forcing `w` ones. -/
noncomputable def nativeResidualStandardizedCount (M w : ℕ) (z : ℝ) : ℝ :=
  (Real.sqrt ((M - w : ℕ) : ℝ) / Real.sqrt M) * z + (w : ℝ) / Real.sqrt M

lemma nativeResidualStandardizedCount_apply {M w : ℕ} (hw : w < M)
    (y : BooleanCube (M - w)) :
    nativeResidualStandardizedCount M w (standardizedOneCount (M - w) y) =
      (2 * ((w + oneCount y : ℕ) : ℝ) - M) / Real.sqrt M := by
  have hM : 0 < M := Nat.zero_lt_of_lt hw
  have hres : 0 < M - w := Nat.sub_pos_of_lt hw
  have hsM : Real.sqrt (M : ℝ) ≠ 0 := by positivity
  have hsres : Real.sqrt ((M - w : ℕ) : ℝ) ≠ 0 := by positivity
  unfold nativeResidualStandardizedCount
  rw [standardizedOneCount_eq]
  push_cast
  rw [Nat.cast_sub hw.le]
  have hsres' : Real.sqrt ((M : ℝ) - (w : ℝ)) ≠ 0 := by
    rw [← Nat.cast_sub hw.le]
    exact hsres
  field_simp [hsM, hsres']
  ring

/-- Rounding after the affine residual shift is exactly adding `w` to the
rounded residual count. -/
lemma roundedOneCount_nativeResidualStandardizedCount {M w : ℕ} (hw : w ≤ M)
    (hM : 0 < M) (z : ℝ)
    (hz : 0 ≤ ((M - w : ℕ) : ℝ) / 2 + Real.sqrt (M - w) * z / 2) :
    roundedOneCount M (nativeResidualStandardizedCount M w z) =
      w + roundedOneCount (M - w) z := by
  have hsM : Real.sqrt (M : ℝ) ≠ 0 := by positivity
  have harg : (M : ℝ) / 2 + Real.sqrt M *
      nativeResidualStandardizedCount M w z / 2 =
      ((M - w : ℕ) : ℝ) / 2 + Real.sqrt (M - w) * z / 2 + (w : ℝ) := by
    unfold nativeResidualStandardizedCount
    rw [Nat.cast_sub hw]
    field_simp
    ring
  unfold roundedOneCount
  rw [harg, Nat.ceil_add_natCast hz w]
  rw [add_comm (Nat.ceil
    (((M - w : ℕ) : ℝ) / 2 + Real.sqrt (M - w) * z / 2)) w]
  rw [← min_add_add_left]
  simp only [Nat.cast_sub hw]
  congr 1
  omega

lemma nativeResidualStandardizedCount_eq_extendedProfile {M R v w : ℕ}
    (hw : w ≤ M) (hM : 0 < M) (z : ℝ)
    (hz : 0 ≤ ((M - w : ℕ) : ℝ) / 2 + Real.sqrt (M - w) * z / 2) :
    extendedRandomPoolProfile M R v (nativeResidualStandardizedCount M w z) =
      randomPoolProfile M R v (w + roundedOneCount (M - w) z) := by
  unfold extendedRandomPoolProfile
  rw [roundedOneCount_nativeResidualStandardizedCount hw hM z hz]

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology
open Filter

lemma tendstoUniformlyOn_affine_of_tendsto {a b : ℕ → ℝ} {b₀ A : ℝ}
    (ha : Tendsto a atTop (𝓝 1)) (hb : Tendsto b atTop (𝓝 b₀))
    (hA : 1 ≤ A) :
    TendstoUniformlyOn (fun w z => a w * z + b w) (fun z => z + b₀)
      atTop (Set.Icc (-A) A) := by
  have hA0 : 0 < A := zero_lt_one.trans_le hA
  rw [Metric.tendstoUniformlyOn_iff]
  intro ε hε
  have haε := (Metric.tendsto_nhds.1 ha) (ε / (2 * A))
    (div_pos hε (mul_pos (by norm_num) hA0))
  have hbε := (Metric.tendsto_nhds.1 hb) (ε / 2) (by positivity)
  filter_upwards [haε, hbε] with w haw hbw
  intro z hz
  have haz : |z| ≤ A := abs_le.2 hz
  have haw' : |a w - 1| < ε / (2 * A) := by
    simpa only [Real.dist_eq] using haw
  have hbw' : |b w - b₀| < ε / 2 := by
    simpa only [Real.dist_eq] using hbw
  have hprod : |a w - 1| * |z| < ε / 2 := by
    calc
      |a w - 1| * |z| ≤ |a w - 1| * A :=
        mul_le_mul_of_nonneg_left haz (abs_nonneg (a w - 1))
      _ < (ε / (2 * A)) * A := mul_lt_mul_of_pos_right haw' hA0
      _ = ε / 2 := by field_simp
  rw [Real.dist_eq, abs_sub_comm]
  calc
    |a w * z + b w - (z + b₀)| = |(a w - 1) * z + (b w - b₀)| := by ring_nf
    _ ≤ |a w - 1| * |z| + |b w - b₀| := by
      simpa only [abs_mul] using abs_add_le ((a w - 1) * z) (b w - b₀)
    _ < ε / 2 + ε / 2 := add_lt_add hprod hbw'
    _ = ε := by ring

/-- Compact-uniform convergence is stable under application to a convergent
affine change of the input, provided the outer limit is continuous. -/
lemma tendstoUniformlyOn_comp_affine {P : ℕ → ℝ → ℝ} {p : ℝ → ℝ}
    {a b : ℕ → ℝ} {b₀ : ℝ}
    (hP : ∀ A : ℝ, 1 ≤ A → TendstoUniformlyOn P p atTop (Set.Icc (-A) A))
    (hp : Continuous p) (ha : Tendsto a atTop (𝓝 1))
    (hb : Tendsto b atTop (𝓝 b₀)) {A : ℝ} (hA : 1 ≤ A) :
    TendstoUniformlyOn (fun w z => P w (a w * z + b w))
      (fun z => p (z + b₀)) atTop (Set.Icc (-A) A) := by
  let B : ℝ := 4 * A + |b₀| + 2
  let S : Set ℝ := Set.Icc (-B) B
  have hB : 1 ≤ B := by dsimp [B]; linarith [abs_nonneg b₀]
  have hq : TendstoUniformlyOn (fun w z => a w * z + b w)
      (fun z => z + b₀) atTop (Set.Icc (-A) A) :=
    tendstoUniformlyOn_affine_of_tendsto ha hb hA
  have ha1 : ∀ᶠ w in atTop, |a w - 1| < 1 := by
    have h := (Metric.tendsto_nhds.1 ha) 1 zero_lt_one
    filter_upwards [h] with w hw
    simpa only [Real.dist_eq] using hw
  have hb1 : ∀ᶠ w in atTop, |b w - b₀| < 1 := by
    have h := (Metric.tendsto_nhds.1 hb) 1 zero_lt_one
    filter_upwards [h] with w hw
    simpa only [Real.dist_eq] using hw
  have hmaps : ∀ᶠ w in atTop, ∀ z ∈ Set.Icc (-A) A,
      a w * z + b w ∈ S := by
    filter_upwards [ha1, hb1] with w haw hbw
    intro z hz
    have haz : |z| ≤ A := abs_le.2 hz
    have ha2 : |a w| ≤ 2 := by
      calc |a w| = |(a w - 1) + 1| := by ring_nf
        _ ≤ |a w - 1| + |(1 : ℝ)| := abs_add_le _ _
        _ ≤ 2 := by rw [abs_one]; linarith
    have hb0 : |b w| ≤ |b₀| + 1 := by
      calc |b w| = |(b w - b₀) + b₀| := by ring_nf
        _ ≤ |b w - b₀| + |b₀| := abs_add_le _ _
        _ ≤ |b₀| + 1 := by linarith
    have habs : |a w * z + b w| ≤ B := by
      calc
        |a w * z + b w| ≤ |a w * z| + |b w| := abs_add_le _ _
        _ = |a w| * |z| + |b w| := by rw [abs_mul]
        _ ≤ 2 * A + (|b₀| + 1) := by
          have hmul : |a w| * |z| ≤ 2 * A :=
            mul_le_mul ha2 haz (abs_nonneg z) (by norm_num)
          linarith
        _ ≤ B := by dsimp [B]; linarith [abs_nonneg b₀]
    exact abs_le.1 habs
  have hlimit : ∀ z ∈ Set.Icc (-A) A, z + b₀ ∈ S := by
    intro z hz
    have haz : |z| ≤ A := abs_le.2 hz
    have habs : |z + b₀| ≤ B := by
      calc
        |z + b₀| ≤ |z| + |b₀| := abs_add_le _ _
        _ ≤ B := by dsimp [B]; linarith [abs_nonneg b₀]
    exact abs_le.1 habs
  have hcont : UniformContinuousOn p S :=
    isCompact_Icc.uniformContinuousOn_of_continuous hp.continuousOn
  have hpcomp : TendstoUniformlyOn (fun w z => p (a w * z + b w))
      (fun z => p (z + b₀)) atTop (Set.Icc (-A) A) :=
    hcont.comp_tendstoUniformlyOn_eventually hmaps hlimit hq
  rw [Metric.tendstoUniformlyOn_iff]
  intro ε hε
  have hsmall := Metric.tendstoUniformlyOn_iff.1 hpcomp (ε / 2) (by positivity)
  have hPsmall := Metric.tendstoUniformlyOn_iff.1 (hP B hB) (ε / 2) (by positivity)
  filter_upwards [hsmall, hPsmall, hmaps] with w hcw hPw hmw
  intro z hz
  calc
    dist (p (z + b₀)) (P w (a w * z + b w)) ≤
        dist (p (z + b₀)) (p (a w * z + b w)) +
          dist (p (a w * z + b w)) (P w (a w * z + b w)) :=
      dist_triangle _ _ _
    _ < ε / 2 + ε / 2 := add_lt_add (hcw z hz) (hPw _ (hmw z hz))
    _ = ε := by ring

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology
open Filter

lemma physicalNativePoolSize_pos {C : ℝ} (hC : 0 < C) {w : ℕ} (hw : 0 < w) :
    0 < Nat.ceil (C * (w : ℝ) ^ 2) := by
  apply Nat.ceil_pos.2
  exact mul_pos hC (sq_pos_of_pos (by exact_mod_cast hw))

lemma tendsto_physicalNativeSizeInv {C : ℝ} (hC : 0 < C) :
    Tendsto (fun w : ℕ => (w : ℝ) ^ 2 /
      (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) atTop (𝓝 C⁻¹) := by
  have hbase := tendsto_physicalPoolSize_div_sq (C := C) hC.le
  have hinv := hbase.inv₀ (ne_of_gt hC)
  apply hinv.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hM : (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ≠ 0 := by
    exact_mod_cast Nat.ne_of_gt (physicalNativePoolSize_pos hC hw)
  have hw0 : (w : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hw
  field_simp

lemma tendsto_physicalNativeTriggerRatio {C : ℝ} (hC : 0 < C) :
    Tendsto (fun w : ℕ => (w : ℝ) /
      (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) atTop (𝓝 0) := by
  have hinv := tendsto_physicalNativeSizeInv hC
  have hw0 : Tendsto (fun w : ℕ => (w : ℝ)⁻¹) atTop (𝓝 0) :=
    tendsto_inv_atTop_zero.comp (tendsto_natCast_atTop_atTop (R := ℝ))
  have hprod := hinv.mul hw0
  simp only [mul_zero] at hprod
  apply hprod.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hM : (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ≠ 0 := by
    exact_mod_cast Nat.ne_of_gt (physicalNativePoolSize_pos hC hw)
  have hw0' : (w : ℝ) ≠ 0 := by exact_mod_cast Nat.ne_of_gt hw
  field_simp

lemma eventually_physicalNativeTrigger_lt {C : ℝ} (hC : 0 < C) :
    ∀ᶠ w : ℕ in atTop, w < Nat.ceil (C * (w : ℝ) ^ 2) := by
  have hsmall := (tendsto_order.1 (tendsto_physicalNativeTriggerRatio hC)).2
    1 zero_lt_one
  filter_upwards [eventually_gt_atTop 0, hsmall] with w hw hsmallw
  have hMnat := physicalNativePoolSize_pos hC hw
  have hM : (0 : ℝ) < (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) := by exact_mod_cast hMnat
  have hlt : (w : ℝ) < (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) :=
    (div_lt_one hM).1 hsmallw
  exact_mod_cast hlt

lemma tendsto_physicalNativeResidualSize_atTop {C : ℝ} (hC : 0 < C) :
    Tendsto (fun w : ℕ => Nat.ceil (C * (w : ℝ) ^ 2) - w) atTop atTop := by
  have hsmall := (tendsto_order.1 (tendsto_physicalNativeTriggerRatio hC)).2
    (1 / 2 : ℝ) (by norm_num)
  have hlarge : ∀ᶠ w : ℕ in atTop, w ≤ Nat.ceil (C * (w : ℝ) ^ 2) - w := by
    filter_upwards [eventually_gt_atTop 0, hsmall] with w hw hsmallw
    have hMnat := physicalNativePoolSize_pos hC hw
    have hM : (0 : ℝ) < (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) := by exact_mod_cast hMnat
    have hlt := (div_lt_iff₀ hM).1 hsmallw
    have htwo : (2 : ℝ) * (w : ℝ) ≤ (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) := by
      nlinarith
    have htwoNat : 2 * w ≤ Nat.ceil (C * (w : ℝ) ^ 2) := by exact_mod_cast htwo
    omega
  exact tendsto_atTop_mono' atTop hlarge tendsto_id

lemma tendsto_physicalNativeShift {C : ℝ} (hC : 0 < C) :
    Tendsto (fun w : ℕ => (w : ℝ) /
      Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2))) atTop
      (𝓝 (1 / Real.sqrt C)) := by
  have hsqrt := (tendsto_physicalNativeSizeInv hC).sqrt
  rw [Real.sqrt_inv] at hsqrt
  convert hsqrt using 1
  · funext w
    rw [Real.sqrt_div (sq_nonneg (w : ℝ)), Real.sqrt_sq_eq_abs,
      abs_of_nonneg (Nat.cast_nonneg w)]
  · simp [one_div]

lemma tendsto_physicalNativeScale {C : ℝ} (hC : 0 < C) :
    Tendsto (fun w : ℕ =>
      Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) /
        Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2))) atTop (𝓝 1) := by
  have hratio := tendsto_physicalNativeTriggerRatio hC
  have hone : Tendsto (fun w : ℕ =>
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) /
        (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) atTop (𝓝 1) := by
    have hlim : Tendsto (fun w : ℕ => (1 : ℝ) - (w : ℝ) /
        (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) atTop (𝓝 (1 - 0)) :=
      tendsto_const_nhds.sub hratio
    rw [sub_zero] at hlim
    apply hlim.congr'
    filter_upwards [eventually_gt_atTop 0, eventually_physicalNativeTrigger_lt hC]
      with w hw hwM
    have hM : (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ≠ 0 := by
      exact_mod_cast Nat.ne_of_gt (physicalNativePoolSize_pos hC hw)
    rw [Nat.cast_sub hwM.le]
    field_simp
  have hsqrt := hone.sqrt
  rw [Real.sqrt_one] at hsqrt
  apply hsqrt.congr'
  filter_upwards [eventually_gt_atTop 0, eventually_physicalNativeTrigger_lt hC]
    with w hw hwM
  rw [Real.sqrt_div (Nat.cast_nonneg _)]

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology
open Filter

set_option maxHeartbeats 2000000

lemma continuous_nativeGaussianPoolProfile (c rate C : ℝ) :
    Continuous (gaussianPoolProfile c rate C) := by
  unfold gaussianPoolProfile poolResponse
  fun_prop

lemma eventually_nativeResidualRaw_nonneg {C A : ℝ} (hC : 0 < C)
    (hA : 0 ≤ A) :
    ∀ᶠ w : ℕ in atTop, ∀ z ∈ Set.Icc (-A) A,
      0 ≤ ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) / 2 +
        Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) * z / 2 := by
  have hbig := (tendsto_physicalNativeResidualSize_atTop hC).eventually_ge_atTop
    (Nat.ceil (A ^ 2))
  filter_upwards [hbig] with w hw
  have hres : A ^ 2 ≤ ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) := by
    calc
      A ^ 2 ≤ (Nat.ceil (A ^ 2) : ℝ) := Nat.le_ceil _
      _ ≤ _ := by exact_mod_cast hw
  have hres0 : (0 : ℝ) ≤ ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) :=
    Nat.cast_nonneg _
  have hsA : A ≤ Real.sqrt
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) :=
    (Real.le_sqrt hA hres0).2 hres
  have hs0 : 0 ≤ Real.sqrt
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) := Real.sqrt_nonneg _
  have hsquare : Real.sqrt
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) ^ 2 =
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) := Real.sq_sqrt hres0
  intro z hz
  have hzA : -A ≤ z := hz.1
  have hzy : -A * Real.sqrt
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) ≤
      z * Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) :=
    mul_le_mul_of_nonneg_right hzA hs0
  have hprod : 0 ≤ Real.sqrt
      ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) *
      (Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) - A) :=
    mul_nonneg hs0 (sub_nonneg.2 hsA)
  nlinarith

lemma nativeResidualRaw_apply {M w : ℕ} (hw : w < M)
    (y : BooleanCube (M - w)) :
    ((M - w : ℕ) : ℝ) / 2 + Real.sqrt (M - w) *
      standardizedOneCount (M - w) y / 2 = (oneCount y : ℝ) := by
  have hres : 0 < M - w := Nat.sub_pos_of_lt hw
  have hsres : Real.sqrt ((M - w : ℕ) : ℝ) ≠ 0 := by positivity
  rw [standardizedOneCount_eq]
  rw [Nat.cast_sub hw.le]
  have hsres' : Real.sqrt ((M : ℝ) - (w : ℝ)) ≠ 0 := by
    rw [← Nat.cast_sub hw.le]
    exact hsres
  field_simp [hsres']
  ring

lemma nativeResidualExtendedProfile_apply {M R v w : ℕ} (hw : w < M)
    (y : BooleanCube (M - w)) :
    extendedRandomPoolProfile M R v
      (nativeResidualStandardizedCount M w (standardizedOneCount (M - w) y)) =
      randomPoolProfile M R v (w + oneCount y) := by
  have hM : 0 < M := Nat.zero_lt_of_lt hw
  rw [nativeResidualStandardizedCount_eq_extendedProfile hw.le hM]
  · rw [roundedOneCount_standardizedOneCount]
  · rw [nativeResidualRaw_apply hw]
    exact Nat.cast_nonneg _

lemma tendstoUniformlyOn_physicalNativeExtendedProfile {c C rate A : ℝ}
    (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) (hA : 1 ≤ A) :
    TendstoUniformlyOn
      (fun w : ℕ => fun z : ℝ => extendedRandomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ)))
        (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z))
      (fun z => gaussianPoolProfile c rate C (z + 1 / Real.sqrt C))
      atTop (Set.Icc (-A) A) := by
  simpa only [nativeResidualStandardizedCount] using
    (tendstoUniformlyOn_comp_affine
      (P := fun w : ℕ => extendedRandomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))))
      (p := gaussianPoolProfile c rate C)
      (a := fun w : ℕ =>
        Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) /
          Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2)))
      (b := fun w : ℕ => (w : ℝ) /
        Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2)))
      (b₀ := 1 / Real.sqrt C)
      (fun B hB => tendstoUniformlyOn_compact_extended_physicalRandomPoolProfile
        hc hC hrate isCompact_Icc)
      (continuous_nativeGaussianPoolProfile c rate C)
      (tendsto_physicalNativeScale hC) (tendsto_physicalNativeShift hC) hA)

lemma tendstoUniformlyOn_physicalNativePoolProfile {c C rate A : ℝ}
    (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) (hA : 1 ≤ A) :
    TendstoUniformlyOn
      (fun w : ℕ => fun z : ℝ => randomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ)))
        (w + roundedOneCount (Nat.ceil (C * (w : ℝ) ^ 2) - w) z))
      (fun z => gaussianPoolProfile c rate C (z + 1 / Real.sqrt C))
      atTop (Set.Icc (-A) A) := by
  apply (tendstoUniformlyOn_physicalNativeExtendedProfile hc hC hrate hA).congr
  filter_upwards [eventually_gt_atTop 0, eventually_physicalNativeTrigger_lt hC,
    eventually_nativeResidualRaw_nonneg hC (zero_le_one.trans hA)] with w hw hwM hraw
  intro z hz
  change extendedRandomPoolProfile (Nat.ceil (C * (w : ℝ) ^ 2))
    (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
    (Nat.ceil (c * (w : ℝ)))
    (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z) = _
  exact nativeResidualStandardizedCount_eq_extendedProfile hwM.le
    (physicalNativePoolSize_pos hC hw) z
    (by simpa only [Nat.cast_sub hwM.le] using hraw z hz)

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology BigOperators
open Filter

lemma tendstoUniformlyOn_physicalNativeHermiteKernel {C A : ℝ} (hC : 0 < C)
    (r : ℕ) (hA : 1 ≤ A) :
    TendstoUniformlyOn
      (fun w z => physicalHermiteKernel C r w
        (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z))
      (fun z => hermiteApprox (2 * Real.sqrt C) (fun _ => (2 * Real.sqrt C) ^ 2)
        (z + 1 / Real.sqrt C) r) atTop (Set.Icc (-A) A) := by
  simpa only [nativeResidualStandardizedCount] using
    (tendstoUniformlyOn_comp_affine
      (P := physicalHermiteKernel C r)
      (p := fun z => hermiteApprox (2 * Real.sqrt C)
        (fun _ => (2 * Real.sqrt C) ^ 2) z r)
      (a := fun w : ℕ =>
        Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) /
          Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2)))
      (b := fun w : ℕ => (w : ℝ) /
        Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2)))
      (b₀ := 1 / Real.sqrt C)
      (fun B hB => tendstoUniformlyOn_hermiteApprox
        (tendsto_physicalHermiteA hC) (tendsto_physicalHermiteD hC) r
        (zero_lt_one.trans_le hB))
      (continuous_hermiteApprox (2 * Real.sqrt C)
        (fun _ => (2 * Real.sqrt C) ^ 2) r)
      (tendsto_physicalNativeScale hC) (tendsto_physicalNativeShift hC) hA)

lemma abs_affine_pow_le_two_shift {a b b₀ z : ℝ} (r : ℕ)
    (ha : |a| ≤ 2) (hb : |b| ≤ |b₀| + 1) :
    |a * z + b| ^ r ≤ 2 ^ (r - 1) *
      (2 ^ r * |z| ^ r + (|b₀| + 1) ^ r) := by
  have hb0 : (0 : ℝ) ≤ |b₀| + 1 := by positivity
  have hq : |a * z + b| ≤ 2 * |z| + (|b₀| + 1) := by
    calc
      |a * z + b| ≤ |a * z| + |b| := abs_add_le _ _
      _ = |a| * |z| + |b| := by rw [abs_mul]
      _ ≤ 2 * |z| + (|b₀| + 1) := by
        have hmul : |a| * |z| ≤ 2 * |z| :=
          mul_le_mul_of_nonneg_right ha (abs_nonneg z)
        exact add_le_add hmul hb
  calc
    |a * z + b| ^ r ≤ (2 * |z| + (|b₀| + 1)) ^ r :=
      pow_le_pow_left₀ (abs_nonneg _) hq r
    _ ≤ 2 ^ (r - 1) * ((2 * |z|) ^ r + (|b₀| + 1) ^ r) :=
      add_pow_le (by positivity) hb0 r
    _ = 2 ^ (r - 1) * (2 ^ r * |z| ^ r + (|b₀| + 1) ^ r) := by
      rw [mul_pow]

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology BigOperators
open Filter MeasureTheory ProbabilityTheory

/-- A fixed polynomial majorant after the native Gaussian shift. -/
noncomputable def nativeResponseMajorant (C : ℝ) (r : ℕ) : ℝ :=
  hermiteMajorant (|2 * Real.sqrt C| + 1) ((2 * Real.sqrt C) ^ 2 + 1) r *
    (1 + 2 ^ (r - 1) * (|1 / Real.sqrt C| + 1) ^ r + 2 ^ (r - 1) * 2 ^ r)

lemma nativeResponseMajorant_nonneg (C : ℝ) (r : ℕ) :
    0 ≤ nativeResponseMajorant C r := by
  unfold nativeResponseMajorant
  exact mul_nonneg
    (hermiteMajorant_nonneg (by positivity) (by positivity) r) (by positivity)

lemma native_bound_after_affine {C a b u : ℝ} {r : ℕ}
    (ha : |a| ≤ 2) (hb : |b| ≤ |1 / Real.sqrt C| + 1)
    (hbase : |u| ≤ hermiteMajorant (|2 * Real.sqrt C| + 1)
      ((2 * Real.sqrt C) ^ 2 + 1) r * (1 + |a * z + b| ^ r)) :
    |u| ≤ nativeResponseMajorant C r * (1 + |z| ^ r) := by
  let M := hermiteMajorant (|2 * Real.sqrt C| + 1)
    ((2 * Real.sqrt C) ^ 2 + 1) r
  let Qc : ℝ := 2 ^ (r - 1) * (|1 / Real.sqrt C| + 1) ^ r
  let Qz : ℝ := 2 ^ (r - 1) * 2 ^ r
  let X : ℝ := |z| ^ r
  have hM : 0 ≤ M := hermiteMajorant_nonneg (by positivity) (by positivity) r
  have hQc : 0 ≤ Qc := by dsimp [Qc]; positivity
  have hQz : 0 ≤ Qz := by dsimp [Qz]; positivity
  have hX : 0 ≤ X := by dsimp [X]; positivity
  have hq := abs_affine_pow_le_two_shift (z := z) (b₀ := 1 / Real.sqrt C) r ha hb
  have hbracket : 1 + |a * z + b| ^ r ≤ (1 + Qc + Qz) * (1 + X) := by
    calc
      1 + |a * z + b| ^ r ≤ 1 + (Qz * X + Qc) := by
        dsimp [Qc, Qz, X]
        nlinarith [hq]
      _ ≤ (1 + Qc + Qz) * (1 + X) := by
        have hp : 0 ≤ (1 + Qc + Qz) * X := mul_nonneg (by positivity) hX
        nlinarith
  calc
    |u| ≤ M * (1 + |a * z + b| ^ r) := hbase
    _ ≤ M * ((1 + Qc + Qz) * (1 + X)) :=
      mul_le_mul_of_nonneg_left hbracket hM
    _ = nativeResponseMajorant C r * (1 + |z| ^ r) := by
      dsimp [nativeResponseMajorant, M, Qc, Qz, X]
      ring

lemma eventually_physicalNative_hermite_majorant {C : ℝ} (hC : 0 < C) (r : ℕ) :
    ∀ᶠ w : ℕ in atTop, ∀ z : ℝ,
      |physicalHermiteKernel C r w
        (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z)| ≤
      nativeResponseMajorant C r * (1 + |z| ^ r) := by
  let a : ℝ := 2 * Real.sqrt C
  let A : ℕ → ℝ := physicalHermiteA C
  let D : ℕ → ℕ → ℝ := physicalHermiteD C
  have hA : Tendsto A atTop (𝓝 a) := tendsto_physicalHermiteA hC
  have hD : ∀ j, Tendsto (fun w => D w j) atTop (𝓝 (a ^ 2)) :=
    tendsto_physicalHermiteD hC
  have hbase := eventually_abs_hermiteApprox_le hA hD r
  have ha1 := (Metric.tendsto_nhds.1 (tendsto_physicalNativeScale hC)) 1 zero_lt_one
  have hb1 := (Metric.tendsto_nhds.1 (tendsto_physicalNativeShift hC)) 1 zero_lt_one
  filter_upwards [hbase, ha1, hb1,
    eventually_physicalNativeTrigger_lt hC] with w hw haws hbws hwM
  intro z
  have ha : |Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) - w : ℕ) : ℝ) /
      Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2))| ≤ 2 := by
    rw [Real.dist_eq] at haws
    calc
      _ = |(√↑(Nat.ceil (C * (w : ℝ) ^ 2) - w) /
          √(Nat.ceil (C * (w : ℝ) ^ 2)) - 1) + 1| := by ring_nf
      _ ≤ |(√↑(Nat.ceil (C * (w : ℝ) ^ 2) - w) /
          √(Nat.ceil (C * (w : ℝ) ^ 2)) - 1)| + |(1 : ℝ)| := abs_add_le _ _
      _ ≤ 2 := by rw [abs_one]; linarith
  have hb : |(w : ℝ) / Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2))| ≤
      |1 / Real.sqrt C| + 1 := by
    rw [Real.dist_eq] at hbws
    calc
      _ = |((w : ℝ) / √(Nat.ceil (C * (w : ℝ) ^ 2)) - 1 / √C) + 1 / √C| := by
        ring_nf
      _ ≤ |(w : ℝ) / √(Nat.ceil (C * (w : ℝ) ^ 2)) - 1 / √C| +
          |1 / √C| := abs_add_le _ _
      _ ≤ |1 / Real.sqrt C| + 1 := by linarith
  rw [nativeResidualStandardizedCount]
  apply native_bound_after_affine ha hb
  exact hw _

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology
open Filter

lemma physicalNative_hermiteLimit_majorant (C : ℝ) (r : ℕ) (z : ℝ) :
    |hermiteApprox (2 * Real.sqrt C) (fun _ => (2 * Real.sqrt C) ^ 2)
      (z + 1 / Real.sqrt C) r| ≤ nativeResponseMajorant C r * (1 + |z| ^ r) := by
  let a : ℝ := 2 * Real.sqrt C
  have hbase := eventually_abs_hermiteApprox_le
    (A := fun _ : ℕ => a) (D := fun _ : ℕ => fun _ : ℕ => a ^ 2)
    (tendsto_const_nhds : Tendsto (fun _ : ℕ => a) atTop (𝓝 a))
    (fun _ => tendsto_const_nhds : ∀ j, Tendsto (fun _ : ℕ => a ^ 2) atTop (𝓝 (a ^ 2))) r
  obtain ⟨w, hw⟩ := hbase.exists
  have hpoint := hw (z + 1 / Real.sqrt C)
  apply native_bound_after_affine (a := (1 : ℝ)) (b := 1 / Real.sqrt C)
    (z := z) (u := hermiteApprox a (fun _ => a ^ 2) (z + 1 / Real.sqrt C) r)
    (by norm_num) (by linarith [abs_nonneg (1 / Real.sqrt C)])
  simpa only [one_mul, a] using hpoint

/-- Uniform convergence of a product on a set when the limiting first factor
is bounded by one and the second finite factors have a common bound. -/
lemma tendstoUniformlyOn_mul_of_bounded {F G : ℕ → ℝ → ℝ} {f g : ℝ → ℝ}
    {S : Set ℝ} {B : ℝ} (hB : 0 ≤ B)
    (hf : ∀ z ∈ S, |f z| ≤ 1) (hGbound : ∀ᶠ w in atTop, ∀ z ∈ S, |G w z| ≤ B)
    (hF : TendstoUniformlyOn F f atTop S) (hG : TendstoUniformlyOn G g atTop S) :
    TendstoUniformlyOn (fun w z => F w z * G w z) (fun z => f z * g z) atTop S := by
  rw [Metric.tendstoUniformlyOn_iff]
  intro ε hε
  have hFsmall := Metric.tendstoUniformlyOn_iff.1 hF (ε / (2 * (B + 1)))
    (by positivity)
  have hGsmall := Metric.tendstoUniformlyOn_iff.1 hG (ε / 2) (by positivity)
  filter_upwards [hFsmall, hGsmall, hGbound] with w hFw hGw hBw
  intro z hz
  have hFf := hFw z hz
  have hGf := hGw z hz
  have hGB := hBw z hz
  have hfz := hf z hz
  rw [Real.dist_eq]
  calc
    |f z * g z - F w z * G w z| =
        |(f z - F w z) * G w z + f z * (g z - G w z)| := by ring
    _ ≤ |(f z - F w z) * G w z| + |f z * (g z - G w z)| := abs_add_le _ _
    _ = |f z - F w z| * |G w z| + |f z| * |g z - G w z| := by
      rw [abs_mul, abs_mul]
    _ ≤ (ε / (2 * (B + 1))) * B + 1 * (ε / 2) := by
      have hfirst : |f z - F w z| * |G w z| ≤ (ε / (2 * (B + 1))) * B := by
        apply mul_le_mul hFf.le hGB (abs_nonneg _) (by positivity)
      have hsecond : |f z| * |g z - G w z| ≤ 1 * (ε / 2) := by
        exact mul_le_mul hfz hGf.le (abs_nonneg _) (by norm_num)
      exact add_le_add hfirst hsecond
    _ < ε := by
      have hfrac : (ε / (2 * (B + 1))) * B < ε / 2 := by
        have hpos : 0 < 2 * (B + 1) := by positivity
        rw [show (ε / (2 * (B + 1))) * B = (ε * B) / (2 * (B + 1)) by ring]
        apply (div_lt_iff₀ hpos).2
        nlinarith
      linarith

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology
open Filter

lemma physicalHermiteKernel_nativeResidual_apply {C : ℝ} (hC : 0 < C)
    {w : ℕ} (hw : 0 < w) (hwM : w < Nat.ceil (C * (w : ℝ) ^ 2)) (r : ℕ)
    (y : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2) - w)) :
    physicalHermiteKernel C r w
      (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w
        (standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2) - w) y)) =
    factorialOneCountLikelihoodCoeff (Nat.ceil (C * (w : ℝ) ^ 2))
      (w + oneCount y) r (2 / (w : ℝ)) := by
  let M : ℕ := Nat.ceil (C * (w : ℝ) ^ 2)
  let K : ℕ := w + oneCount y
  have hK : K ≤ M := by
    have hy := oneCount_le (M - w) y
    dsimp [K, M]
    omega
  let x : BooleanCube M := cubeWithCount M K
  have hcount : oneCount x = K := by
    exact oneCount_cubeWithCount_of_le hK
  have hstd : nativeResidualStandardizedCount M w
      (standardizedOneCount (M - w) y) = standardizedOneCount M x := by
    rw [nativeResidualStandardizedCount_apply hwM, standardizedOneCount_eq, hcount]
  change physicalHermiteKernel C r w
    (nativeResidualStandardizedCount M w (standardizedOneCount (M - w) y)) = _
  rw [hstd, physicalHermiteKernel_eq_factorial_scaledElementaryWalshSum hC hw r x,
    ← factorialOneCountLikelihoodCoeff_eq_factorial_scaledElementaryWalshSum, hcount]

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology BigOperators
open Filter MeasureTheory ProbabilityTheory

lemma tendstoUniformlyOn_physicalNativeResponseKernel {c C rate A : ℝ}
    (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) (r : ℕ) (hA : 1 ≤ A) :
    TendstoUniformlyOn
      (fun w : ℕ => fun z : ℝ => extendedRandomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ)))
        (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z) *
        physicalHermiteKernel C r w
          (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z))
      (fun z => gaussianPoolProfile c rate C (z + 1 / Real.sqrt C) *
        hermiteApprox (2 * Real.sqrt C) (fun _ => (2 * Real.sqrt C) ^ 2)
          (z + 1 / Real.sqrt C) r) atTop (Set.Icc (-A) A) := by
  let B : ℝ := nativeResponseMajorant C r * (1 + A ^ r)
  have hB : 0 ≤ B := mul_nonneg (nativeResponseMajorant_nonneg C r) (by positivity)
  have hGbound : ∀ᶠ w : ℕ in atTop, ∀ z ∈ Set.Icc (-A) A,
      |physicalHermiteKernel C r w
        (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z)| ≤ B := by
    filter_upwards [eventually_physicalNative_hermite_majorant hC r] with w hw
    intro z hz
    have haz : |z| ≤ A := abs_le.2 hz
    have hpow : |z| ^ r ≤ A ^ r := pow_le_pow_left₀ (abs_nonneg z) haz r
    calc
      _ ≤ nativeResponseMajorant C r * (1 + |z| ^ r) := hw z
      _ ≤ B := by
        dsimp [B]
        exact mul_le_mul_of_nonneg_left (by nlinarith [hpow])
          (nativeResponseMajorant_nonneg C r)
  exact tendstoUniformlyOn_mul_of_bounded hB
    (fun z _ => by
      rw [abs_of_nonneg (gaussianPoolProfile_mem_Icc hrate c C
        (z + 1 / Real.sqrt C)).1]
      exact (gaussianPoolProfile_mem_Icc hrate c C (z + 1 / Real.sqrt C)).2)
    hGbound
    (tendstoUniformlyOn_physicalNativeExtendedProfile hc hC hrate hA)
    (tendstoUniformlyOn_physicalNativeHermiteKernel hC r hA)

lemma eventually_physicalNativeResponseKernel_majorant {c C rate : ℝ}
    (hC : 0 < C) (r : ℕ) :
    ∀ᶠ w : ℕ in atTop, ∀ z : ℝ,
      |extendedRandomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ)))
        (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z) *
        physicalHermiteKernel C r w
          (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z)| ≤
      nativeResponseMajorant C r * (1 + |z| ^ r) := by
  filter_upwards [eventually_physicalNative_hermite_majorant hC r] with w hw
  intro z
  rw [abs_mul]
  have hp := extendedRandomPoolProfile_mem_Icc
    (M := Nat.ceil (C * (w : ℝ) ^ 2))
    (R := Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
    (v := Nat.ceil (c * (w : ℝ)))
    (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z)
  rw [abs_of_nonneg hp.1]
  calc
    _ ≤ 1 * (nativeResponseMajorant C r * (1 + |z| ^ r)) :=
      mul_le_mul hp.2 (hw z) (abs_nonneg _) zero_le_one
    _ = nativeResponseMajorant C r * (1 + |z| ^ r) := one_mul _

lemma physicalNativeResponseLimit_majorant {c C rate : ℝ}
    (hrate : 0 ≤ rate) (r : ℕ) (z : ℝ) :
    |gaussianPoolProfile c rate C (z + 1 / Real.sqrt C) *
      hermiteApprox (2 * Real.sqrt C) (fun _ => (2 * Real.sqrt C) ^ 2)
        (z + 1 / Real.sqrt C) r| ≤
      nativeResponseMajorant C r * (1 + |z| ^ r) := by
  rw [abs_mul]
  have hp := gaussianPoolProfile_mem_Icc hrate c C (z + 1 / Real.sqrt C)
  rw [abs_of_nonneg hp.1]
  calc
    _ ≤ 1 * (nativeResponseMajorant C r * (1 + |z| ^ r)) :=
      mul_le_mul hp.2 (physicalNative_hermiteLimit_majorant C r z)
        (abs_nonneg _) zero_le_one
    _ = nativeResponseMajorant C r * (1 + |z| ^ r) := one_mul _

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology BigOperators ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

lemma tendsto_physicalNativePool_shiftedMoment {c C rate : ℝ}
    (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) (r : ℕ) :
    Tendsto (fun w : ℕ => expectation
      (fun y : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2) - w) =>
        randomPoolProfile (Nat.ceil (C * (w : ℝ) ^ 2))
            (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
            (Nat.ceil (c * (w : ℝ))) (w + oneCount y) *
          factorialOneCountLikelihoodCoeff (Nat.ceil (C * (w : ℝ) ^ 2))
            (w + oneCount y) r (2 / (w : ℝ)))) atTop
      (𝓝 (∫ z, gaussianPoolProfile c rate C (z + 1 / Real.sqrt C) *
        ((r.factorial : ℝ) * gaussianCoefficientKernel (2 * Real.sqrt C) r
          (z + 1 / Real.sqrt C)) ∂standardGaussian)) := by
  let K : ℕ → ℝ → ℝ := fun w z => extendedRandomPoolProfile
    (Nat.ceil (C * (w : ℝ) ^ 2))
    (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
    (Nat.ceil (c * (w : ℝ)))
    (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z) *
    physicalHermiteKernel C r w
      (nativeResidualStandardizedCount (Nat.ceil (C * (w : ℝ) ^ 2)) w z)
  let L : ℝ → ℝ := fun z => gaussianPoolProfile c rate C (z + 1 / Real.sqrt C) *
    hermiteApprox (2 * Real.sqrt C) (fun _ => (2 * Real.sqrt C) ^ 2)
      (z + 1 / Real.sqrt C) r
  have hLcont : Continuous L := by
    exact ((continuous_nativeGaussianPoolProfile c rate C).comp
      (continuous_id.add continuous_const)).mul
      ((continuous_hermiteApprox (2 * Real.sqrt C)
        (fun _ => (2 * Real.sqrt C) ^ 2) r).comp (continuous_id.add continuous_const))
  have hmain := tendsto_expectation_weighted_varyingKernel_standardizedOneCount
    (fun w : ℕ => Nat.ceil (C * (w : ℝ) ^ 2) - w)
    (tendsto_physicalNativeResidualSize_atTop hC)
    (BoundedContinuousFunction.const ℝ (1 : ℝ)) K L
    (nativeResponseMajorant_nonneg C r) zero_lt_one
    (fun z => by simp)
    (eventually_physicalNativeResponseKernel_majorant (c := c) (rate := rate) hC r)
    (physicalNativeResponseLimit_majorant (c := c) (rate := rate) hrate r)
    hLcont
    (fun A hA => by
      simpa only [K, L] using
        (tendstoUniformlyOn_physicalNativeResponseKernel hc hC hrate r hA))
  simp only [BoundedContinuousFunction.const_apply, one_mul, K, L,
    hermiteApprox_eq_factorial_gaussianCoefficientKernel] at hmain
  apply hmain.congr'
  filter_upwards [eventually_gt_atTop 0, eventually_physicalNativeTrigger_lt hC]
    with w hw hwM
  apply congrArg expectation
  funext y
  rw [nativeResidualExtendedProfile_apply hwM,
    physicalHermiteKernel_nativeResidual_apply hC hw hwM]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Zero jets commute with integration for an affinely shifted Gaussian tilt
kernel.  The proof uses the weighted MGF of `x+t`. -/
theorem iteratedDeriv_integral_shiftedGaussianTiltKernel_zero {f : ℝ → ℝ}
    (hf : Measurable f) (hf0 : ∀ x, 0 ≤ f x) {B : ℝ}
    (hfB : ∀ x, |f x| ≤ B) (a t : ℝ) (r : ℕ) :
    iteratedDeriv r (fun z => ∫ x, f x * gaussianTiltKernel a z (x + t)
      ∂standardGaussian) 0 =
    ∫ x, f x * iteratedDeriv r (fun z => gaussianTiltKernel a z (x + t)) 0
      ∂standardGaussian := by
  let ρ := gaussianWeightMeasure f
  have hint (s : ℝ) : Integrable (fun x => Real.exp (s * (x + t))) ρ := by
    have h := (integrable_exp_gaussianWeightMeasure hf hf0 hfB s).const_mul
      (Real.exp (s * t))
    have heq : (fun x => Real.exp (s * (x + t))) =
        (fun x => Real.exp (s * t) * Real.exp (s * x)) := by
      funext x
      rw [mul_add, Real.exp_add]
      ring
    rw [heq]
    exact h
  have hset : integrableExpSet (fun x => x + t) ρ = Set.univ := by
    ext s
    simp only [Set.mem_univ, iff_true]
    exact hint s
  have hzero : (0 : ℝ) ∈ interior (integrableExpSet (fun x => x + t) ρ) := by
    rw [hset, interior_univ]
    exact Set.mem_univ 0
  have hmgf (n : ℕ∞) : ContDiff ℝ n (mgf (fun x => x + t) ρ) := by
    have h := analyticOnNhd_mgf (X := fun x => x + t) (μ := ρ)
    rw [hset, interior_univ] at h
    exact h.contDiff
  have hmoment (n : ℕ) : Integrable (fun x => f x * (x + t) ^ n)
      standardGaussian := by
    have h := integrable_pow_mul_exp_of_mem_interior_integrableExpSet hzero n
    simp only [zero_mul, Real.exp_zero, mul_one] at h
    dsimp [ρ] at h
    rw [gaussianWeightMeasure, integrable_withDensity_iff hf.ennreal_ofReal
      (by simp)] at h
    simpa only [ENNReal.toReal_ofReal (hf0 _), mul_comm] using h
  have hρ (g : ℝ → ℝ) : (∫ x, g x ∂ρ) = ∫ x, f x * g x ∂standardGaussian :=
    integral_gaussianWeightMeasure hf hf0 g
  have hfun : (fun z => ∫ x, f x * gaussianTiltKernel a z (x + t)
      ∂standardGaussian) =
      fun z => Real.exp (-a ^ 2 * z ^ 2 / 2) * mgf (fun x => x + t) ρ (a * z) := by
    funext z
    rw [mgf, hρ, ← integral_const_mul]
    apply integral_congr_ae
    filter_upwards [] with x
    unfold gaussianTiltKernel
    rw [show a * z * (x + t) - a ^ 2 * z ^ 2 / 2 =
      -a ^ 2 * z ^ 2 / 2 + (a * z) * (x + t) by ring, Real.exp_add]
    ring
  have hscaled (n : ℕ) :
      iteratedDeriv n (fun z => mgf (fun x => x + t) ρ (a * z)) 0 =
        a ^ n * (∫ x, f x * (x + t) ^ n ∂standardGaussian) := by
    rw [iteratedDeriv_comp_const_mul (hmgf n) a]
    simp only [mul_zero]
    rw [iteratedDeriv_mgf_zero hzero, hρ]
    simp
  rw [hfun, iteratedDeriv_fun_mul
    (f := fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2))
    (g := fun z : ℝ => mgf (fun x => x + t) ρ (a * z)) (by fun_prop)
    (((hmgf r).comp (by fun_prop : ContDiff ℝ r (fun z : ℝ => a * z))).contDiffAt)]
  have hpoint (x : ℝ) :
      iteratedDeriv r (fun z => gaussianTiltKernel a z (x + t)) 0 =
        ∑ i ∈ Finset.range (r + 1),
          (r.choose i : ℝ) * iteratedDeriv i
            (fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2)) 0 *
            (a * (x + t)) ^ (r - i) := by
    unfold gaussianTiltKernel
    rw [show (fun z : ℝ => Real.exp (a * z * (x + t) - a ^ 2 * z ^ 2 / 2)) =
      (fun z => Real.exp (-a ^ 2 * z ^ 2 / 2) * Real.exp ((a * (x + t)) * z)) by
        funext z
        rw [← Real.exp_add]
        congr 1
        ring]
    rw [iteratedDeriv_fun_mul (by fun_prop) (by fun_prop)]
    apply Finset.sum_congr rfl
    intro i hi
    rw [iteratedDeriv_exp_const_mul]
    simp
  simp_rw [hpoint, Finset.mul_sum]
  rw [MeasureTheory.integral_finsetSum]
  · apply Finset.sum_congr rfl
    intro i hi
    rw [hscaled, ← integral_const_mul, ← integral_const_mul]
    apply integral_congr_ae
    filter_upwards [] with x
    simp only [mul_pow]
    ring
  · intro i hi
    have h := (hmoment (r - i)).const_mul
      ((r.choose i : ℝ) * iteratedDeriv i
        (fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2)) 0 * a ^ (r - i))
    simpa only [mul_pow, mul_assoc, mul_comm, mul_left_comm] using h

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

lemma gaussianPoolResponse_eq_integral_kernel {C : ℝ} (hC : 0 < C)
    (c rate z : ℝ) :
    gaussianPoolResponse c rate C z =
      ∫ x, gaussianPoolBaseProfile c rate C x *
        gaussianTiltKernel (2 * Real.sqrt C) z x ∂standardGaussian := by
  let a : ℝ := 2 * Real.sqrt C
  have ha : a ^ 2 / 2 = 2 * C := by
    dsimp [a]
    rw [mul_pow, Real.sq_sqrt hC.le]
    ring
  rw [gaussianPoolResponse_eq_tilt hC]
  apply integral_congr_ae
  filter_upwards [] with x
  unfold gaussianTiltKernel
  have he : a * z * x - a ^ 2 * z ^ 2 / 2 =
      2 * Real.sqrt C * z * x - 2 * C * z ^ 2 := by
    rw [show a ^ 2 * z ^ 2 / 2 = (a ^ 2 / 2) * z ^ 2 by ring, ha]
  rw [he]

lemma gaussianPoolShiftedBaseIntegral_eq {C : ℝ} (hC : 0 < C)
    (c rate z : ℝ) :
    (∫ x, gaussianPoolBaseProfile c rate C (x + 1 / Real.sqrt C) *
      gaussianTiltKernel (2 * Real.sqrt C) z x ∂standardGaussian) =
      gaussianPoolResponse c rate C (z + 1 / (2 * C)) := by
  let a : ℝ := 2 * Real.sqrt C
  let t : ℝ := 1 / Real.sqrt C
  let δ : ℝ := 1 / (2 * C)
  let base : ℝ → ℝ := gaussianPoolBaseProfile c rate C
  let F : ℝ → ℝ := fun x => base x *
    Real.exp (a * z * x - a ^ 2 * z ^ 2 / 2 - a ^ 2 * δ * z)
  have hsqrt : Real.sqrt C ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hC)
  have ht : a * δ = t := by
    dsimp [a, δ, t]
    field_simp [hC.ne', hsqrt]
    rw [Real.sq_sqrt hC.le]
  have hcancel : a * z * t - a ^ 2 * z * δ = 0 := by
    rw [← ht]
    ring
  symm
  calc
    gaussianPoolResponse c rate C (z + δ) =
        ∫ x, F x * Real.exp (a * δ * x - (a * δ) ^ 2 / 2) ∂standardGaussian := by
      rw [gaussianPoolResponse_eq_integral_kernel hC]
      apply integral_congr_ae
      filter_upwards [] with x
      dsimp [F, base, a]
      unfold gaussianTiltKernel
      rw [show (2 * √C) * (z + δ) * x - (2 * √C) ^ 2 * (z + δ) ^ 2 / 2 =
        (a * z * x - a ^ 2 * z ^ 2 / 2 - a ^ 2 * δ * z) +
          (a * δ * x - (a * δ) ^ 2 / 2) by
        dsimp [a]
        ring]
      rw [Real.exp_add]
      ring
    _ = ∫ x, F (x + a * δ) ∂standardGaussian :=
      integral_standardGaussian_tilt F (a * δ)
    _ = ∫ x, gaussianPoolBaseProfile c rate C (x + t) *
        gaussianTiltKernel a z x ∂standardGaussian := by
      apply integral_congr_ae
      filter_upwards [] with x
      dsimp [F, base]
      rw [ht]
      unfold gaussianTiltKernel
      congr 2
      linear_combination hcancel
    _ = _ := rfl

/-- The calibrated native replacement response.  At the physical Gaussian
scale, the native overlap shifts the pool response by `1/(2C)` and retains
the ordinary trigger factor `exp (2z)`. -/
noncomputable def nativeCalibratedPoolResponse (c rate C z : ℝ) : ℝ :=
  Real.exp (2 * z) * gaussianPoolResponse c rate C (z + 1 / (2 * C))

lemma nativeCalibratedPoolResponse_eq_integral {C : ℝ} (hC : 0 < C)
    (c rate z : ℝ) :
    nativeCalibratedPoolResponse c rate C z =
      ∫ x, gaussianPoolBaseProfile c rate C (x + 1 / Real.sqrt C) *
        gaussianTiltKernel (2 * Real.sqrt C) z (x + 1 / Real.sqrt C)
          ∂standardGaussian := by
  let a : ℝ := 2 * Real.sqrt C
  let t : ℝ := 1 / Real.sqrt C
  have hsqrt : Real.sqrt C ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hC)
  have hat : a * t = 2 := by
    dsimp [a, t]
    field_simp [hsqrt]
  have hbase := gaussianPoolShiftedBaseIntegral_eq hC c rate z
  unfold nativeCalibratedPoolResponse
  calc
    Real.exp (2 * z) * gaussianPoolResponse c rate C (z + 1 / (2 * C)) =
        Real.exp (2 * z) * (∫ x, gaussianPoolBaseProfile c rate C (x + t) *
          gaussianTiltKernel a z x ∂standardGaussian) := by rw [← hbase]
    _ = Real.exp (a * z * t) * (∫ x, gaussianPoolBaseProfile c rate C (x + t) *
          gaussianTiltKernel a z x ∂standardGaussian) := by
      rw [show a * z * t = 2 * z by linear_combination z * hat]
    _ = _ := by
      rw [← integral_const_mul]
      apply integral_congr_ae
      filter_upwards [] with x
      unfold gaussianTiltKernel
      rw [show a * z * (x + t) - a ^ 2 * z ^ 2 / 2 =
        a * z * t + (a * z * x - a ^ 2 * z ^ 2 / 2) by ring, Real.exp_add]
      ring

/-- Every zero jet of the replacement response is exactly the shifted
Hermite moment obtained from the physical residual-cube limit. -/
theorem iteratedDeriv_nativeCalibratedPoolResponse_zero {C : ℝ}
    (hC : 0 < C) {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ) (r : ℕ) :
    iteratedDeriv r (nativeCalibratedPoolResponse c rate C) 0 =
      ∫ x, gaussianPoolBaseProfile c rate C (x + 1 / Real.sqrt C) *
        ((r.factorial : ℝ) * gaussianCoefficientKernel (2 * Real.sqrt C) r
          (x + 1 / Real.sqrt C)) ∂standardGaussian := by
  have hfun : nativeCalibratedPoolResponse c rate C =
      fun z => ∫ x, gaussianPoolBaseProfile c rate C (x + 1 / Real.sqrt C) *
        gaussianTiltKernel (2 * Real.sqrt C) z (x + 1 / Real.sqrt C)
          ∂standardGaussian := by
    funext z
    exact nativeCalibratedPoolResponse_eq_integral hC c rate z
  rw [hfun]
  rw [iteratedDeriv_integral_shiftedGaussianTiltKernel_zero
    (f := fun x => gaussianPoolBaseProfile c rate C (x + 1 / Real.sqrt C))
    ((measurable_gaussianPoolBaseProfile c rate C).comp
      (measurable_id.add measurable_const))
    (fun x => gaussianPoolBaseProfile_nonneg hrate c C (x + 1 / Real.sqrt C))
    (B := 1) (fun x => abs_gaussianPoolBaseProfile_le_one hrate c C
      (x + 1 / Real.sqrt C))]
  apply integral_congr_ae
  filter_upwards [] with x
  rw [iteratedDeriv_gaussianTiltKernel_zero]

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology BigOperators ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- **Native response recalibration on the physical schedule.**  For every
fixed derivative order, the actual native ordered-design average converges to
`exp(2z) * G_C(z + 1/(2C))`.  This is a replacement response, not an identity
between native and conditioned responses. -/
theorem tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) (r : ℕ) :
    Tendsto (fun w : ℕ => iteratedDeriv r
      (nativePoolAveragedBiasedResponse (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) w) 0) atTop
      (𝓝 (iteratedDeriv r (nativeCalibratedPoolResponse c rate C) 0)) := by
  have hmom := tendsto_physicalNativePool_shiftedMoment hc hC hrate r
  change Tendsto _ atTop (𝓝 (∫ z, gaussianPoolBaseProfile c rate C
    (z + 1 / Real.sqrt C) * ((r.factorial : ℝ) *
      gaussianCoefficientKernel (2 * Real.sqrt C) r (z + 1 / Real.sqrt C))
      ∂standardGaussian)) at hmom
  rw [← iteratedDeriv_nativeCalibratedPoolResponse_zero hC hrate c r] at hmom
  apply hmom.congr'
  filter_upwards [eventually_gt_atTop 0, eventually_physicalNativeTrigger_lt hC,
    eventually_physicalPoolV_le_size hC hc] with w hw hwM hv
  let _ : Nonempty (PoolClause (Nat.ceil (C * (w : ℝ) ^ 2)) w) :=
    poolClauseNonempty hwM.le
  let _ : Nonempty (UniformTriggerSubset (Nat.ceil (C * (w : ℝ) ^ 2)) w) :=
    (uniformTriggerSubsetEquivPoolClause (Nat.ceil (C * (w : ℝ) ^ 2)) w).nonempty
  let _ : Nonempty (PoolClause (Nat.ceil (C * (w : ℝ) ^ 2))
      (Nat.ceil (c * (w : ℝ)))) := poolClauseNonempty hv
  exact iteratedDeriv_nativePoolAveragedBiasedResponse_zero_eq_shift
    (M := Nat.ceil (C * (w : ℝ) ^ 2))
    (R := Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
    (v := Nat.ceil (c * (w : ℝ))) (w := w) hwM.le r |>.symm

end MonotoneDNF

namespace MonotoneDNF

open scoped Topology BigOperators ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- The native Gaussian shift is exactly multiplication of the pool rate by
`exp(c/C)`. -/
noncomputable def nativePoolEffectiveRate (c rate C : ℝ) : ℝ :=
  rate * Real.exp (c / C)

lemma nativeCalibratedPoolResponse_apply_effectiveRate (c rate C z : ℝ) :
    nativeCalibratedPoolResponse c rate C z =
      Real.exp (2 * z) * gaussianPoolResponse c
        (nativePoolEffectiveRate c rate C) C z := by
  unfold nativeCalibratedPoolResponse nativePoolEffectiveRate gaussianPoolResponse
  congr 1
  apply integral_congr_ae
  filter_upwards [] with x
  unfold poolResponse
  rw [show 2 * c * (z + 1 / (2 * C) +
      (gaussianShiftScale C * x + gaussianShiftOffset c C)) =
    c / C + 2 * c * (z + (gaussianShiftScale C * x +
      gaussianShiftOffset c C)) by ring, Real.exp_add]
  ring

lemma tendsto_nativePoolEffectiveRate (c rate : ℝ) :
    Tendsto (fun C : ℕ => nativePoolEffectiveRate c rate (C : ℝ)) atTop
      (𝓝 rate) := by
  have h0 : Tendsto (fun C : ℕ => c / (C : ℝ)) atTop (𝓝 0) :=
    (tendsto_natCast_atTop_atTop (R := ℝ)).const_div_atTop c
  have h := (Real.continuous_exp.tendsto 0).comp h0
  have hmul := h.const_mul rate
  simpa only [nativePoolEffectiveRate, Real.exp_zero, mul_one, Function.comp_def] using hmul

/-- The same physical all-order limit in effective-rate coordinates. -/
theorem tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero_effectiveRate
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) (r : ℕ) :
    Tendsto (fun w : ℕ => iteratedDeriv r
      (nativePoolAveragedBiasedResponse (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) w) 0) atTop
      (𝓝 (iteratedDeriv r (fun z => Real.exp (2 * z) *
        gaussianPoolResponse c (nativePoolEffectiveRate c rate C) C z) 0)) := by
  have h := tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero
    hc hC hrate r
  have hfun : nativeCalibratedPoolResponse c rate C = fun z =>
      Real.exp (2 * z) * gaussianPoolResponse c
        (nativePoolEffectiveRate c rate C) C z := by
    funext z
    exact nativeCalibratedPoolResponse_apply_effectiveRate c rate C z
  rw [hfun] at h
  exact h

end MonotoneDNF

#print axioms MonotoneDNF.nativePoolAveragedBiasedResponse
#print axioms MonotoneDNF.nativePoolAveragedBiasedResponse_eq
#print axioms MonotoneDNF.eval_nativePoolAveragedResponsePolynomial
#print axioms MonotoneDNF.iteratedDeriv_nativePoolAveragedBiasedResponse_zero
#print axioms MonotoneDNF.expectation_oneCount_eq_choose_sum
#print axioms MonotoneDNF.nativeTilted_oneCount_expectation_eq_shift
#print axioms MonotoneDNF.iteratedDeriv_nativePoolAveragedBiasedResponse_zero_eq_shift
#print axioms MonotoneDNF.roundedOneCount_nativeResidualStandardizedCount
#print axioms MonotoneDNF.nativeResidualExtendedProfile_apply
#print axioms MonotoneDNF.tendstoUniformlyOn_comp_affine
#print axioms MonotoneDNF.tendsto_physicalNativeScale
#print axioms MonotoneDNF.tendstoUniformlyOn_physicalNativePoolProfile
#print axioms MonotoneDNF.eventually_physicalNativeResponseKernel_majorant
#print axioms MonotoneDNF.tendsto_physicalNativePool_shiftedMoment
#print axioms MonotoneDNF.iteratedDeriv_integral_shiftedGaussianTiltKernel_zero
#print axioms MonotoneDNF.nativeCalibratedPoolResponse_apply_effectiveRate
#print axioms MonotoneDNF.iteratedDeriv_nativeCalibratedPoolResponse_zero
#print axioms MonotoneDNF.tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero
#print axioms MonotoneDNF.tendsto_nativePoolEffectiveRate
#print axioms MonotoneDNF.tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero_effectiveRate

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Smoothness of a bounded nonnegative weighted Gaussian tilt integral. -/
lemma contDiff_integral_gaussianTiltKernel {f : ℝ → ℝ}
    (hf : Measurable f) (hf0 : ∀ x, 0 ≤ f x) {B : ℝ}
    (hfB : ∀ x, |f x| ≤ B) (a : ℝ) (n : ℕ∞) :
    ContDiff ℝ n (fun z => ∫ x, f x * gaussianTiltKernel a z x
      ∂standardGaussian) := by
  let ρ := gaussianWeightMeasure f
  have hmgf : ContDiff ℝ n (mgf id ρ) :=
    contDiff_mgf_gaussianWeightMeasure hf hf0 hfB n
  have hρ (g : ℝ → ℝ) : (∫ x, g x ∂ρ) = ∫ x, f x * g x ∂standardGaussian :=
    integral_gaussianWeightMeasure hf hf0 g
  have hfun : (fun z => ∫ x, f x * gaussianTiltKernel a z x ∂standardGaussian) =
      fun z => Real.exp (-a ^ 2 * z ^ 2 / 2) * mgf id ρ (a * z) := by
    funext z
    rw [mgf, hρ, ← integral_const_mul]
    apply integral_congr_ae
    filter_upwards [] with x
    unfold gaussianTiltKernel
    rw [show a * z * x - a ^ 2 * z ^ 2 / 2 =
      -a ^ 2 * z ^ 2 / 2 + (a * z) * x by ring, Real.exp_add]
    simp only [id_eq]
    ring
  rw [hfun]
  exact ContDiff.mul
    (by fun_prop : ContDiff ℝ n (fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2)))
    (hmgf.comp (by fun_prop : ContDiff ℝ n (fun z : ℝ => a * z)))

lemma contDiff_gaussianPoolResponse_integral {C : ℝ} (hC : 0 < C)
    {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ) (n : ℕ∞) :
    ContDiff ℝ n (gaussianPoolResponse c rate C) := by
  have hfun : gaussianPoolResponse c rate C = fun z =>
      ∫ x, gaussianPoolBaseProfile c rate C x *
        gaussianTiltKernel (2 * Real.sqrt C) z x ∂standardGaussian := by
    funext z
    exact gaussianPoolResponse_eq_integral_kernel hC c rate z
  rw [hfun]
  exact contDiff_integral_gaussianTiltKernel
    (measurable_gaussianPoolBaseProfile c rate C)
    (gaussianPoolBaseProfile_nonneg hrate c C)
    (fun x => abs_gaussianPoolBaseProfile_le_one hrate c C x) _ _

lemma tendsto_iteratedDeriv_gaussianPoolResponse_at_nativeShift {rate : ℝ}
    (hrate : 0 ≤ rate) (c : ℝ) (k : ℕ) (z : ℝ) :
    Tendsto (fun C : ℕ => iteratedDeriv k (gaussianPoolResponse c rate (C : ℝ))
      (z + 1 / (2 * (C : ℝ)))) atTop
      (𝓝 (iteratedDeriv k (poolResponse c rate) z)) := by
  let F : ℕ → ℝ → ℝ := fun C x => iteratedDeriv k (poolResponse c rate)
    ((z + 1 / (2 * (C : ℝ))) +
      (gaussianShiftScale (C : ℝ) * x + gaussianShiftOffset c (C : ℝ)))
  obtain ⟨B, hB0, hB⟩ := exists_iteratedDeriv_poolResponse_bound hrate c k
  have hmeas : ∀ C, AEStronglyMeasurable (F C) standardGaussian := by
    intro C
    have hs : Measurable (fun x => (z + 1 / (2 * (C : ℝ))) +
        (gaussianShiftScale (C : ℝ) * x + gaussianShiftOffset c (C : ℝ))) :=
      measurable_const.add (measurable_const.mul measurable_id |>.add measurable_const)
    exact (differentiable_iteratedDeriv_poolResponse c rate k).continuous.measurable.comp hs
      |>.aestronglyMeasurable
  have hδ : Tendsto (fun C : ℕ => 1 / (2 * (C : ℝ))) atTop (𝓝 0) := by
    exact (tendsto_natCast_atTop_atTop (R := ℝ)).const_mul_atTop
      (by norm_num : (0 : ℝ) < 2) |>.const_div_atTop 1
  have hpoint : ∀ x, Tendsto (fun C => F C x) atTop
      (𝓝 (iteratedDeriv k (poolResponse c rate) z)) := by
    intro x
    have hs : Tendsto (fun C : ℕ => (z + 1 / (2 * (C : ℝ))) +
        (gaussianShiftScale (C : ℝ) * x + gaussianShiftOffset c (C : ℝ))) atTop
        (𝓝 (z + 0 + 0)) :=
      (tendsto_const_nhds.add hδ).add (tendsto_gaussianPoolShift c x)
    have hc := (differentiable_iteratedDeriv_poolResponse c rate k).continuous
      |>.continuousAt.tendsto.comp hs
    simpa only [F, Function.comp_def, add_zero] using hc
  have hlim : Tendsto (fun C => ∫ x, F C x ∂standardGaussian) atTop
      (𝓝 (∫ _x, iteratedDeriv k (poolResponse c rate) z ∂standardGaussian)) := by
    apply tendsto_integral_filter_of_norm_le_const
    · exact Filter.Eventually.of_forall hmeas
    · exact ⟨B, Filter.Eventually.of_forall (fun C =>
        Filter.Eventually.of_forall (fun x => hB _))⟩
    · exact Filter.Eventually.of_forall hpoint
  simp_rw [iteratedDeriv_gaussianPoolResponse hrate]
  simpa [F, Measure.real] using hlim

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- The large-`C` native replacement jets recover the original separated
ideal `exp(2z) * poolResponse`.  The finite-`C` shift is not set to zero;
`tendsto_iteratedDeriv_gaussianPoolResponse_at_nativeShift` supplies its
actual limiting contribution. -/
theorem tendsto_iteratedDeriv_nativeCalibratedPoolResponse_nat {rate : ℝ}
    (hrate : 0 ≤ rate) (c : ℝ) (k : ℕ) :
    Tendsto (fun C : ℕ => iteratedDeriv k
      (nativeCalibratedPoolResponse c rate (C : ℝ)) 0) atTop
      (𝓝 (iteratedDeriv k (fun z => Real.exp (2 * z) * poolResponse c rate z) 0)) := by
  let S : ℕ → ℝ := fun C => ∑ i ∈ Finset.range (k + 1),
    (k.choose i : ℝ) * iteratedDeriv i (fun z : ℝ => Real.exp (2 * z)) 0 *
      iteratedDeriv (k - i) (gaussianPoolResponse c rate (C : ℝ))
        (1 / (2 * (C : ℝ)))
  let T : ℝ := ∑ i ∈ Finset.range (k + 1),
    (k.choose i : ℝ) * iteratedDeriv i (fun z : ℝ => Real.exp (2 * z)) 0 *
      iteratedDeriv (k - i) (poolResponse c rate) 0
  have hterm (i : ℕ) : Tendsto (fun C : ℕ =>
      (k.choose i : ℝ) * iteratedDeriv i (fun z : ℝ => Real.exp (2 * z)) 0 *
        iteratedDeriv (k - i) (gaussianPoolResponse c rate (C : ℝ))
          (1 / (2 * (C : ℝ)))) atTop
      (𝓝 ((k.choose i : ℝ) * iteratedDeriv i (fun z : ℝ => Real.exp (2 * z)) 0 *
        iteratedDeriv (k - i) (poolResponse c rate) 0)) := by
    have hg := tendsto_iteratedDeriv_gaussianPoolResponse_at_nativeShift
      hrate c (k - i) 0
    simp only [zero_add] at hg
    exact tendsto_const_nhds.mul hg
  have hsum : Tendsto S atTop (𝓝 T) := by
    exact tendsto_finsetSum _ (fun i _hi => hterm i)
  have hideal : iteratedDeriv k
      (fun z => Real.exp (2 * z) * poolResponse c rate z) 0 = T := by
    have hfun : (fun z => Real.exp (2 * z) * poolResponse c rate z) =
        (fun z => Real.exp (2 * z)) * (poolResponse c rate) := rfl
    dsimp [T]
    rw [hfun, iteratedDeriv_mul
      (by fun_prop : ContDiffAt ℝ k (fun z : ℝ => Real.exp (2 * z)) 0)
      ((contDiff_poolResponse c rate k).contDiffAt)]
  rw [hideal]
  apply hsum.congr'
  filter_upwards [eventually_ge_atTop 1] with C hC
  have hCR : (0 : ℝ) < (C : ℝ) := by exact_mod_cast hC
  have hsmooth : ContDiffAt ℝ k (fun z => gaussianPoolResponse c rate (C : ℝ)
      (z + 1 / (2 * (C : ℝ)))) 0 := by
    exact ((contDiff_gaussianPoolResponse_integral hCR hrate c k).comp
      (by fun_prop : ContDiff ℝ k (fun z : ℝ => z + 1 / (2 * (C : ℝ))))).contDiffAt
  symm
  change iteratedDeriv k (fun z => Real.exp (2 * z) *
    gaussianPoolResponse c rate (C : ℝ) (z + 1 / (2 * (C : ℝ)))) 0 = S C
  have hfun : (fun z => Real.exp (2 * z) *
      gaussianPoolResponse c rate (C : ℝ) (z + 1 / (2 * (C : ℝ)))) =
      (fun z => Real.exp (2 * z)) * (fun z => gaussianPoolResponse c rate (C : ℝ)
        (z + 1 / (2 * (C : ℝ)))) := rfl
  dsimp [S]
  rw [hfun, iteratedDeriv_mul
    (by fun_prop : ContDiffAt ℝ k (fun z : ℝ => Real.exp (2 * z)) 0) hsmooth]
  apply Finset.sum_congr rfl
  intro i _hi
  rw [iteratedDeriv_comp_add_const]
  simp

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- C-first, w-second recovery of the original ideal response jets, with
independent positive tolerances at every finite order. -/
theorem exists_nat_threshold_forall_native_eventually_close_to_fullIdeal
    {t : ℕ} {c rate : ℝ} (hc : 0 < c) (hrate : 0 ≤ rate)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C : ℕ, C0 ≤ C → ∀ᶠ w : ℕ in atTop, ∀ k : Fin (t + 1),
      |iteratedDeriv k.1 (nativePoolAveragedBiasedResponse
          (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) w) 0 -
        iteratedDeriv k.1 (fun z => Real.exp (2 * z) * poolResponse c rate z) 0| <
          η k := by
  have he : ∀ᶠ C : ℕ in atTop, ∀ k : Fin (t + 1),
      |iteratedDeriv k.1 (nativeCalibratedPoolResponse c rate (C : ℝ)) 0 -
        iteratedDeriv k.1 (fun z => Real.exp (2 * z) * poolResponse c rate z) 0| <
          η k / 2 := by
    rw [eventually_all]
    intro k
    have h := (Metric.tendsto_nhds.1
      (tendsto_iteratedDeriv_nativeCalibratedPoolResponse_nat hrate c k.1))
      (η k / 2) (half_pos (hη k))
    simpa only [Real.dist_eq] using h
  obtain ⟨C0, hC0⟩ := eventually_atTop.1 he
  refine ⟨max C0 1, fun C hC => ?_⟩
  have hCpos : 0 < (C : ℝ) := by
    have : 1 ≤ C := (le_max_right C0 1).trans hC
    exact_mod_cast (Nat.zero_lt_of_lt this : 0 < C)
  have hw : ∀ᶠ w : ℕ in atTop, ∀ k : Fin (t + 1),
      |iteratedDeriv k.1 (nativePoolAveragedBiasedResponse
          (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) w) 0 -
        iteratedDeriv k.1 (nativeCalibratedPoolResponse c rate (C : ℝ)) 0| <
          η k / 2 := by
    rw [eventually_all]
    intro k
    have h := (Metric.tendsto_nhds.1
      (tendsto_iteratedDeriv_nativePoolAveragedBiasedResponse_zero
        hc hCpos hrate k.1)) (η k / 2) (half_pos (hη k))
    simpa only [Real.dist_eq] using h
  have hCC := hC0 C ((le_max_left C0 1).trans hC)
  filter_upwards [hw] with w hwk
  intro k
  calc
    |iteratedDeriv k.1 (nativePoolAveragedBiasedResponse
          (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) w) 0 -
        iteratedDeriv k.1 (fun z => Real.exp (2 * z) * poolResponse c rate z) 0| =
        |(iteratedDeriv k.1 (nativePoolAveragedBiasedResponse
          (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) w) 0 -
        iteratedDeriv k.1 (nativeCalibratedPoolResponse c rate (C : ℝ)) 0) +
        (iteratedDeriv k.1 (nativeCalibratedPoolResponse c rate (C : ℝ)) 0 -
        iteratedDeriv k.1 (fun z => Real.exp (2 * z) * poolResponse c rate z) 0)| := by
      congr 1
      ring
    _ ≤ |iteratedDeriv k.1 (nativePoolAveragedBiasedResponse
          (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) w) 0 -
        iteratedDeriv k.1 (nativeCalibratedPoolResponse c rate (C : ℝ)) 0| +
        |iteratedDeriv k.1 (nativeCalibratedPoolResponse c rate (C : ℝ)) 0 -
        iteratedDeriv k.1 (fun z => Real.exp (2 * z) * poolResponse c rate z) 0| :=
      abs_add_le _ _
    _ < η k / 2 + η k / 2 := add_lt_add (hwk k) (hCC k)
    _ = η k := by ring

end MonotoneDNF

#print axioms MonotoneDNF.contDiff_integral_gaussianTiltKernel
#print axioms MonotoneDNF.tendsto_iteratedDeriv_gaussianPoolResponse_at_nativeShift
#print axioms MonotoneDNF.tendsto_iteratedDeriv_nativeCalibratedPoolResponse_nat
#print axioms MonotoneDNF.exists_nat_threshold_forall_native_eventually_close_to_fullIdeal


==> anc/MonotoneDNF/NativePaddedComplement.lean <==
module

public import MonotoneDNF.PhysicalMixedSourceGeometry

@[expose] public section

/-!
# Native avoiding law on the full padded complement

`separatedSourceTrigger` in `PhysicalMixedSourceGeometry` pushes forward the
private-block law.  This file instead samples uniformly from all `w`-subsets
of the full complement of the last-block anchor.  Nothing below identifies
those two laws.

The native own-anchor response retains its calibration.  Every nonempty
inclusion event has the new ground cardinal `M + |Sᶜ|`; consequently the
native lower-anchor packet has denominator `M+n-ℓ`, not `n-ℓ`.  Native
triggers need not be disjoint from first-block pool clauses.  A two-coordinate
example makes both discrepancies explicit.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The expectation for the *native* uniform law on the full padded
complement.  The test set is arbitrary, so it may use either coordinate
block.  This is deliberately not `separatedExpectedTriggeredWalshCharacterD`.
-/
noncomputable def nativePaddedExpectedTriggeredWalshCharacterD
    {M n : ℕ} (S : Finset (Fin n)) (w : ℕ)
    (Q : Finset (Fin (M + n))) : ℝ :=
  expectedTriggeredWalshCharacterD (embedLastTerm M n S) w Q

lemma nonempty_nativePaddedAvoidingTriggerSubset {M n : ℕ}
    (S : Finset (Fin n)) {w : ℕ} (hw : w ≤ M + Sᶜ.card) :
    Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := by
  apply nonempty_avoidingTriggerSubset_of_card_le
  have hcard : S.card ≤ n := by simpa using Finset.card_le_univ S
  rw [Finset.card_compl, card_embedLastTerm]
  have hcomp : Sᶜ.card = n - S.card := by
    rw [Finset.card_compl, Fintype.card_fin]
  simp only [Fintype.card_fin]
  omega

lemma nativePaddedExpectedTriggeredWalshCharacterD_eq
    {M n : ℕ} (S : Finset (Fin n)) {w : ℕ}
    (hw : w ≤ M + Sᶜ.card) (Q : Finset (Fin (M + n))) :
    nativePaddedExpectedTriggeredWalshCharacterD S w Q =
      @expectedTriggeredWalshCharacter (M + n) (embedLastTerm M n S) w
        (nonempty_nativePaddedAvoidingTriggerSubset S hw) Q := by
  unfold nativePaddedExpectedTriggeredWalshCharacterD
  exact expectedTriggeredWalshCharacterD_eq _ _
    (nonempty_nativePaddedAvoidingTriggerSubset S hw) Q

/-- Native full-complement hypergeometric response at an arbitrary test set.
The only containment premise is on the actual padded anchor and test. -/
theorem scaledNativePaddedExpectedTriggeredWalshCharacterD_eq_choose_ratio
    {M n t : ℕ} (ht : 0 < t) {S : Finset (Fin n)}
    {Q : Finset (Fin (M + n))} (hSQ : embedLastTerm M n S ⊆ Q) {w : ℕ}
    (hw : w ≤ M + Sᶜ.card) (hQw : (Q \ embedLastTerm M n S).card ≤ w)
    (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        nativePaddedExpectedTriggeredWalshCharacterD S w Q =
      gamma * a * (w.choose (Q \ embedLastTerm M n S).card : ℝ) /
        ((M + Sᶜ.card).choose (Q \ embedLastTerm M n S).card : ℝ) := by
  let hΩ := nonempty_nativePaddedAvoidingTriggerSubset S hw
  have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
    have hcard : S.card ≤ n := by simpa using Finset.card_le_univ S
    rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
      Fintype.card_fin, Fintype.card_fin]
    omega
  have hw' : w ≤ (embedLastTerm M n S)ᶜ.card := by omega
  unfold nativePaddedExpectedTriggeredWalshCharacterD
  rw [scaledExpectedTriggeredWalshCharacterD_eq_choose_ratio
    ht hSQ hw' hQw gamma a]
  rw [hground]

/-- Native own-dial calibration needs no changed copy count or weight. -/
theorem scaledNativePaddedExpectedTriggeredWalshCharacterD_self
    {M n t : ℕ} (ht : 0 < t) (S : Finset (Fin n)) {w : ℕ}
    (hw : w ≤ M + Sᶜ.card) (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        nativePaddedExpectedTriggeredWalshCharacterD S w (embedLastTerm M n S) =
      gamma * a := by
  let hΩ := nonempty_nativePaddedAvoidingTriggerSubset S hw
  have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
    have hcard : S.card ≤ n := by simpa using Finset.card_le_univ S
    rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
      Fintype.card_fin, Fintype.card_fin]
    omega
  have hw' : w ≤ (embedLastTerm M n S)ᶜ.card := by omega
  rw [nativePaddedExpectedTriggeredWalshCharacterD_eq S hw]
  letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  exact scaledExpectedTriggeredWalshCharacter_self ht _ w gamma a

/-- Native response on an original private-block test, displayed beside the
separated response.  The numerators and calibration weights are identical;
only the ground-cardinal denominator changes. -/
theorem scaledNativePaddedExpectedTriggeredWalshCharacterD_lastTest
    {M n t : ℕ} (ht : 0 < t) {S T : Finset (Fin n)} (hST : S ⊆ T) {w : ℕ}
    (hwM : w ≤ M + Sᶜ.card) (hTw : (T \ S).card ≤ w) (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        nativePaddedExpectedTriggeredWalshCharacterD S w (embedLastTerm M n T) =
      gamma * a * (w.choose (T \ S).card : ℝ) /
        ((M + Sᶜ.card).choose (T \ S).card : ℝ) := by
  have hsub : embedLastTerm M n S ⊆ embedLastTerm M n T := by
    exact Finset.map_subset_map.mpr hST
  have hdiff : embedLastTerm M n T \ embedLastTerm M n S =
      embedLastTerm M n (T \ S) := by
    exact (Finset.map_sdiff T S).symm
  rw [scaledNativePaddedExpectedTriggeredWalshCharacterD_eq_choose_ratio
    ht hsub hwM (by simpa [hdiff] using hTw) gamma a]
  simp only [hdiff, card_embedLastTerm]


/-- Exact native inclusion probability.  This exposes the full padded ground
set without any Walsh scale or trigger-body hypothesis. -/
theorem nativePaddedAvoiding_inclusion_probability
    {M n : ℕ} (S : Finset (Fin n)) (R : Finset (Fin (M + n))) {w : ℕ}
    (hw : w ≤ M + Sᶜ.card) (hRA : R ⊆ (embedLastTerm M n S)ᶜ)
    (hRw : R.card ≤ w) :
    ∃ _ : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w),
      letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := inferInstance
      probability (fun U : AvoidingTriggerSubset (embedLastTerm M n S) w =>
        R ⊆ U.1) = (w.choose R.card : ℝ) / ((M + Sᶜ.card).choose R.card : ℝ) := by
  have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
    have hcard : S.card ≤ n := by simpa using Finset.card_le_univ S
    rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
      Fintype.card_fin, Fintype.card_fin]
    omega
  have hw' : w ≤ (embedLastTerm M n S)ᶜ.card := by omega
  obtain ⟨hΩ, hprob⟩ := probability_subset_uniform_sized_subsets
    (embedLastTerm M n S)ᶜ R hw' hRA hRw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  rw [hprob]
  have hratio := choose_remaining_div_choose_eq_choose_ratio
    (A := (embedLastTerm M n S)ᶜ.card) hw' hRw
  rw [hground] at hratio
  rw [hground]
  exact hratio

/-- The full-complement analogue of the separated packet response.  Anchors
still live on the last block, but the trigger law is native. -/
noncomputable def nativePaddedAnchorPacketDegreeResponse
    {M n : ℕ} (t ℓ w : ℕ) (gamma : ℝ) (a : Finset (Fin n) → ℝ)
    (T : Finset (Fin n)) : ℝ :=
  ∑ S ∈ Finset.univ.powersetCard ℓ,
    anchorDialListWeight t w gamma * (a S / (16 * (t : ℝ))) *
      nativePaddedExpectedTriggeredWalshCharacterD S w (embedLastTerm M n T)

/-- Exact aggregation on a degree-`r` last-block test set under the native
law.  Compared with `separatedAnchorPacketDegreeResponse_eq`, the sole change
in the response is the denominator `M+n-ℓ` instead of `n-ℓ`. -/
theorem nativePaddedAnchorPacketDegreeResponse_eq
    {M n t ℓ w r : ℕ} (ht : 0 < t) {T : Finset (Fin n)} (hT : T.card = r)
    (_hlr : ℓ ≤ r) (hwm : w + ℓ ≤ n) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin n) → ℝ) :
    nativePaddedAnchorPacketDegreeResponse (M := M) t ℓ w gamma a T =
      (gamma * ((w.choose (r - ℓ) : ℝ) /
        ((M + n - ℓ).choose (r - ℓ) : ℝ))) *
        ∑ S ∈ T.powersetCard ℓ, a S := by
  have hfiber : (Finset.univ.powersetCard ℓ).filter (fun S => S ⊆ T) =
      T.powersetCard ℓ := by
    ext S
    simp only [Finset.mem_filter, Finset.mem_powersetCard, Finset.subset_univ,
      true_and]
    tauto
  unfold nativePaddedAnchorPacketDegreeResponse
  calc
    (∑ S ∈ Finset.univ.powersetCard ℓ,
        anchorDialListWeight t w gamma * (a S / (16 * (t : ℝ))) *
          nativePaddedExpectedTriggeredWalshCharacterD S w (embedLastTerm M n T)) =
      ∑ S ∈ Finset.univ.powersetCard ℓ,
        if S ⊆ T then
          (gamma * ((w.choose (r - ℓ) : ℝ) /
            ((M + n - ℓ).choose (r - ℓ) : ℝ))) * a S else 0 := by
        apply Finset.sum_congr rfl
        intro S hS
        have hcard : S.card = ℓ := (Finset.mem_powersetCard.mp hS).2
        have hcomp : Sᶜ.card = n - ℓ := card_compl_of_mem_powersetCard_univ hS
        have hw : w ≤ M + Sᶜ.card := by omega
        by_cases hST : S ⊆ T
        · rw [if_pos hST]
          have hdiff : (T \ S).card = r - ℓ := by
            rw [Finset.card_sdiff_of_subset hST, hT, hcard]
          have hle : (T \ S).card ≤ w := hdiff.le.trans hrw
          rw [scaledNativePaddedExpectedTriggeredWalshCharacterD_lastTest
            ht hST hw hle]
          rw [hdiff, hcomp]
          have hground : M + (n - ℓ) = M + n - ℓ := by omega
          rw [hground]
          ring
        · rw [if_neg hST]
          have hns : ¬ embedLastTerm M n S ⊆ embedLastTerm M n T := by
            intro h
            exact hST (Finset.map_subset_map.mp h)
          have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
            have hc : S.card ≤ n := by simpa using Finset.card_le_univ S
            rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
              Fintype.card_fin, Fintype.card_fin]
            omega
          have hw' : w ≤ (embedLastTerm M n S)ᶜ.card := by omega
          unfold nativePaddedExpectedTriggeredWalshCharacterD
          exact scaledExpectedTriggeredWalshCharacterD_eq_zero_of_not_subset
            ht hns hw' gamma (a S)
    _ = ∑ S ∈ (Finset.univ.powersetCard ℓ).filter (fun S => S ⊆ T),
        (gamma * ((w.choose (r - ℓ) : ℝ) /
          ((M + n - ℓ).choose (r - ℓ) : ℝ))) * a S := by
      rw [Finset.sum_filter]
    _ = ∑ S ∈ T.powersetCard ℓ,
        (gamma * ((w.choose (r - ℓ) : ℝ) /
          ((M + n - ℓ).choose (r - ℓ) : ℝ))) * a S := by rw [hfiber]
    _ = _ := by rw [Finset.mul_sum]

/-- Exact difference between native and separated packets.  No new free ideal
curve or error symbol is introduced. -/
theorem nativePaddedAnchorPacketDegreeResponse_sub_separated
    {M n t ℓ w r : ℕ} (ht : 0 < t) {T : Finset (Fin n)} (hT : T.card = r)
    (hlr : ℓ ≤ r) (hwm : w + ℓ ≤ n) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin n) → ℝ) :
    nativePaddedAnchorPacketDegreeResponse (M := M) t ℓ w gamma a T -
        separatedAnchorPacketDegreeResponse (M := M) t ℓ w gamma a T =
      gamma * ((w.choose (r - ℓ) : ℝ) /
          ((M + n - ℓ).choose (r - ℓ) : ℝ) -
        (w.choose (r - ℓ) : ℝ) / ((n - ℓ).choose (r - ℓ) : ℝ)) *
        ∑ S ∈ T.powersetCard ℓ, a S := by
  rw [nativePaddedAnchorPacketDegreeResponse_eq ht hT hlr hwm hrw,
    separatedAnchorPacketDegreeResponse_eq ht hT hlr hwm hrw]
  ring

/-- Padding by zero coordinates recovers the old last-block packet exactly;
positive padding is not silently given the same formula. -/
theorem nativePaddedAnchorPacketDegreeResponse_zeroPadding
    {n t ℓ w r : ℕ} (ht : 0 < t) {T : Finset (Fin n)} (hT : T.card = r)
    (hlr : ℓ ≤ r) (hwm : w + ℓ ≤ n) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin n) → ℝ) :
    nativePaddedAnchorPacketDegreeResponse (M := 0) t ℓ w gamma a T =
      separatedAnchorPacketDegreeResponse (M := 0) t ℓ w gamma a T := by
  rw [nativePaddedAnchorPacketDegreeResponse_eq ht hT hlr hwm hrw,
    separatedAnchorPacketDegreeResponse_eq ht hT hlr hwm hrw]
  simp only [Nat.zero_add]

/-- Conditional pairwise geometry for a second native trigger.  The fixed
trigger `U` need not lie in the anchor complement; subsets failing that
containment automatically have zero intersection event. -/
theorem nativePaddedAvoiding_large_intersection_le
    {M n : ℕ} (S : Finset (Fin n)) (U : Finset (Fin (M + n))) {w r : ℕ}
    (hA : 0 < M + Sᶜ.card) (hw : w ≤ M + Sᶜ.card)
    (hUw : U.card = w) (hrw : r ≤ w) :
    let Ω := AvoidingTriggerSubset (embedLastTerm M n S) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun V : Ω => r ≤ (U ∩ V.1).card) ≤
        (w.choose r : ℝ) * ((w : ℝ) / (M + Sᶜ.card)) ^ r := by
  have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
    have hc : S.card ≤ n := by simpa using Finset.card_le_univ S
    rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
      Fintype.card_fin, Fintype.card_fin]
    omega
  have hA' : 0 < (embedLastTerm M n S)ᶜ.card := by omega
  have hw' : w ≤ (embedLastTerm M n S)ᶜ.card := by omega
  obtain ⟨hΩ, hbound⟩ := probability_large_intersection_without_subset_le
    (embedLastTerm M n S)ᶜ U hA' hw' hUw hrw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  simpa only [hground, Nat.cast_add] using hbound


/-- The real amplitude multiplier which makes a native degree-`ℓ` packet at
one fixed tested degree `r` agree with the separated packet.  It is not an
integer copy count, and it depends on `r` whenever `r>ℓ`. -/
noncomputable def nativePaddedPacketAmplitudeCorrection
    (M n ℓ w r : ℕ) : ℝ :=
  ((M + n - ℓ).choose (r - ℓ) : ℝ) / ((n - ℓ).choose (r - ℓ) : ℝ)

/-- Exact correction for a fixed schedule degree.  A single `m`-dependent
complement/amplitude profile can preserve a selected lower-packet response,
but its multiplier is explicitly indexed by both the packet and test
degrees. -/
theorem correctedNativePaddedAnchorPacketDegreeResponse_eq_separated
    {M n t ℓ w r : ℕ} (ht : 0 < t) {T : Finset (Fin n)} (hT : T.card = r)
    (hlr : ℓ ≤ r) (hwm : w + ℓ ≤ n) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin n) → ℝ) :
    nativePaddedAnchorPacketDegreeResponse (M := M) t ℓ w gamma
        (fun S => nativePaddedPacketAmplitudeCorrection M n ℓ w r * a S) T =
      separatedAnchorPacketDegreeResponse (M := M) t ℓ w gamma a T := by
  rw [nativePaddedAnchorPacketDegreeResponse_eq ht hT hlr hwm hrw,
    separatedAnchorPacketDegreeResponse_eq ht hT hlr hwm hrw]
  have hsum : (∑ S ∈ T.powersetCard ℓ,
      nativePaddedPacketAmplitudeCorrection M n ℓ w r * a S) =
      nativePaddedPacketAmplitudeCorrection M n ℓ w r *
        ∑ S ∈ T.powersetCard ℓ, a S := by
    rw [Finset.mul_sum]
  rw [hsum]
  have hnat : ((M + n - ℓ).choose (r - ℓ) : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_ne_zero (show r - ℓ ≤ M + n - ℓ by omega))
  have hold : ((n - ℓ).choose (r - ℓ) : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_ne_zero (show r - ℓ ≤ n - ℓ by omega))
  unfold nativePaddedPacketAmplitudeCorrection
  field_simp [hnat, hold]
  <;> ring

/-- At the own degree the required correction is exactly one. -/
lemma nativePaddedPacketAmplitudeCorrection_own (M n w r : ℕ) :
    nativePaddedPacketAmplitudeCorrection M n r w r = 1 := by
  simp [nativePaddedPacketAmplitudeCorrection]

/-- The own packet is unchanged even under positive native padding.  Thus no
change of source copy count or calibration weight is needed for `gamma`. -/
theorem nativePaddedAnchorPacketDegreeResponse_own
    {M n t w r : ℕ} (ht : 0 < t) {T : Finset (Fin n)} (hT : T.card = r)
    (hwm : w + r ≤ n) (gamma : ℝ) (angle : Finset (Fin n) → ℝ) :
    nativePaddedAnchorPacketDegreeResponse (M := M) t r w gamma angle T =
      gamma * angle T := by
  rw [nativePaddedAnchorPacketDegreeResponse_eq ht hT le_rfl hwm (by omega)]
  have hpow : T.powersetCard r = {T} := by
    rw [← hT]
    exact Finset.powersetCard_self T
  simp [hpow]

/-- A legal native trigger on two coordinates which consists solely of the
new first-block coordinate. -/
def nativeFirstBlockTrigger :
    AvoidingTriggerSubset
      (embedLastTerm 1 1 (∅ : Finset (Fin 1))) 1 where
  val := embedFirstTerm 1 1 {0}
  property := by
    apply Finset.mem_powersetCard.mpr
    constructor
    · intro x hx
      simp [embedLastTerm]
    · simpa using card_embedFirstTerm 1 1 ({0} : Finset (Fin 1))

/-- The new trigger has nonempty intersection with a first-block pool clause.
The predicate is empty only for the old private/pushforward subdesign. -/
theorem nativeFirstBlockTrigger_not_disjoint_pool :
    ¬ Disjoint nativeFirstBlockTrigger.1 (embedFirstTerm 1 1 {0}) := by
  intro hdisj
  let x : Fin (1 + 1) := Fin.castAdd 1 0
  have hx : x ∈ nativeFirstBlockTrigger.1 := by
    simp [nativeFirstBlockTrigger, embedFirstTerm, x]
  have hxpool : x ∈ embedFirstTerm 1 1 {0} := by
    simp [embedFirstTerm, x]
  exact Finset.disjoint_left.mp hdisj hx hxpool

/-- Concrete native response on `1+1` coordinates, empty anchor, width one,
and a one-element last-block test. -/
theorem nativeTwoCoordinateResponse :
    anchorDialListWeight 1 1 1 * (1 / (16 * (1 : ℝ))) *
      nativePaddedExpectedTriggeredWalshCharacterD (M := 1)
        (∅ : Finset (Fin 1)) 1 (embedLastTerm 1 1 {0}) = 1 / 2 := by
  have h := scaledNativePaddedExpectedTriggeredWalshCharacterD_lastTest
    (M := 1) (t := 1) (w := 1) (S := (∅ : Finset (Fin 1))) (T := {0})
    (by norm_num) (by simp) (by simp) (by simp) 1 1
  norm_num at h ⊢
  exact h

/-- The corresponding separated response at exactly the same weights, anchor,
width, and embedded test is one, not one half. -/
theorem separatedTwoCoordinateResponse :
    anchorDialListWeight 1 1 1 * (1 / (16 * (1 : ℝ))) *
      separatedExpectedTriggeredWalshCharacterD (M := 1)
        (∅ : Finset (Fin 1)) 1 {0} = 1 := by
  -- The theorem uses the actual embedded character on the same global cube.
  have h := scaledSeparatedExpectedTriggeredWalshCharacterD_eq_choose_ratio
    (M := 1) (t := 1) (w := 1) (S := (∅ : Finset (Fin 1))) (T := {0})
    (by norm_num) (by simp) (by simp) (by simp) 1 1
  norm_num at h ⊢
  exact h

/-- A trigger genuinely sampled from the full native padded complement. -/
def nativePaddedSourceTrigger {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
    (i : Fin N) : Finset (Fin (M + n)) :=
  (U i (anchor i)).1

@[simp] theorem card_nativePaddedSourceTrigger {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
    (i : Fin N) : (nativePaddedSourceTrigger M anchor U i).card = w := by
  exact (avoidingTriggerSubset_spec (U i (anchor i))).2

/-- The same displayed mixed body and joint-clause construction, now driven
by native full-complement triggers. -/
noncomputable def nativeMixedAppendedSourceDnf
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) : List (Finset (Fin (M + w ^ 2))) :=
  jointTriggeredDnf
    (fun i => nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
    (mixedAppendedSourceBody R t w ρ M P B)

/-- The existing public mixed DNF is exactly the private-pushforward branch
of the native construction.  This does not say that branch has the native
uniform law. -/
theorem nativeMixedAppendedSourceDnf_pushforward
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) :
    nativeMixedAppendedSourceDnf R t w ρ M A
        (fun i a => embedLastAvoidingTrigger (M := M) a (U i a)) P B =
      mixedAppendedSourceDnf R t w ρ M A U P B := by
  rfl


/-- The last-block-supported fiber of the native avoiding design.  This is
the fiber on which one conditions when asking for the old literal
trigger/pool disjointness. -/
abbrev LastBlockNativeAvoidingTriggerSubset {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) :=
  {U : AvoidingTriggerSubset (embedLastTerm M n S) w //
    Disjoint U.1 (embedFirstTerm M n Finset.univ)}

/-- An arbitrary private avoiding trigger, lifted without requiring a bounded
anchor wrapper. -/
def embedLastAvoidingTriggerOfSet {M n w : ℕ} (S : Finset (Fin n))
    (U : AvoidingTriggerSubset S w) :
    AvoidingTriggerSubset (embedLastTerm M n S) w where
  val := embedLastTerm M n U.1
  property := by
    apply Finset.mem_powersetCard.mpr
    refine ⟨?_, (card_embedLastTerm M n U.1).trans (avoidingTriggerSubset_spec U).2⟩
    intro x hx
    rw [Finset.mem_compl]
    intro hxS
    have hd : Disjoint (embedLastTerm M n U.1) (embedLastTerm M n S) :=
      (disjoint_embedLastTerm_iff M n U.1 S).mpr (disjoint_avoidingTriggerSubset U)
    exact Finset.disjoint_left.mp hd hx hxS

/-- The private coordinates occurring in a native trigger. -/
def nativeLastBlockPart {M n w : ℕ} {S : Finset (Fin n)}
    (U : AvoidingTriggerSubset (embedLastTerm M n S) w) : Finset (Fin n) :=
  Finset.univ.filter (fun i => Fin.natAdd M i ∈ U.1)

@[simp] lemma nativeLastBlockPart_embedLastAvoidingTriggerOfSet
    {M n w : ℕ} (S : Finset (Fin n)) (U : AvoidingTriggerSubset S w) :
    nativeLastBlockPart (embedLastAvoidingTriggerOfSet (M := M) S U) = U.1 := by
  ext i
  simp only [nativeLastBlockPart, Finset.mem_filter, Finset.mem_univ, true_and,
    embedLastAvoidingTriggerOfSet, embedLastTerm, Finset.mem_map]
  constructor
  · rintro ⟨a, ha, hEq⟩
    have hai : a = i := (Fin.natAdd_inj M).mp hEq
    simpa [hai] using ha
  · intro hi
    exact ⟨i, hi, rfl⟩

/-- On the zero-first-block fiber, taking private coordinates and lifting back
is exactly the identity. -/
lemma embedLast_nativeLastBlockPart {M n w : ℕ} {S : Finset (Fin n)}
    (U : LastBlockNativeAvoidingTriggerSubset (M := M) S w) :
    embedLastTerm M n (nativeLastBlockPart U.1) = U.1.1 := by
  ext x
  constructor
  · intro hx
    rw [embedLastTerm, Finset.mem_map] at hx
    obtain ⟨i, hi, rfl⟩ := hx
    exact (Finset.mem_filter.mp hi).2
  · intro hx
    revert hx
    refine Fin.addCases (m := M) (n := n) (fun i => ?_) (fun i => ?_) x
    · intro hx
      have hpool : Fin.castAdd n i ∈ embedFirstTerm M n Finset.univ := by
        simp [embedFirstTerm]
      exact (Finset.disjoint_left.mp U.2 hx hpool).elim
    · intro hx
      rw [embedLastTerm, Finset.mem_map]
      refine ⟨i, ?_, rfl⟩
      exact Finset.mem_filter.mpr ⟨Finset.mem_univ _, hx⟩

/-- Projection of a conditioned native sample to a private avoiding sample. -/
def lastBlockNativeToPrivate {M n w : ℕ} {S : Finset (Fin n)}
    (U : LastBlockNativeAvoidingTriggerSubset (M := M) S w) :
    AvoidingTriggerSubset S w where
  val := nativeLastBlockPart U.1
  property := by
    apply Finset.mem_powersetCard.mpr
    constructor
    · intro i hi
      rw [Finset.mem_compl]
      intro hiS
      have hiU : Fin.natAdd M i ∈ U.1.1 := (Finset.mem_filter.mp hi).2
      have hiComp := (avoidingTriggerSubset_spec U.1).1 hiU
      apply Finset.mem_compl.mp hiComp
      exact Finset.mem_map.mpr ⟨i, hiS, rfl⟩
    · calc
        (nativeLastBlockPart U.1).card =
            (embedLastTerm M n (nativeLastBlockPart U.1)).card :=
          (card_embedLastTerm M n _).symm
        _ = U.1.1.card := congrArg Finset.card (embedLast_nativeLastBlockPart U)
        _ = w := (avoidingTriggerSubset_spec U.1).2

/-- Exact finite-type equivalence between the conditioned native design and
the private avoiding design. -/
def lastBlockNativeAvoidingEquiv {M n : ℕ} (S : Finset (Fin n)) (w : ℕ) :
    AvoidingTriggerSubset S w ≃ LastBlockNativeAvoidingTriggerSubset (M := M) S w where
  toFun U := ⟨embedLastAvoidingTriggerOfSet (M := M) S U,
    (disjoint_embedFirstTerm_embedLastTerm Finset.univ U.1).symm⟩
  invFun U := lastBlockNativeToPrivate U
  left_inv U := by
    apply Subtype.ext
    exact nativeLastBlockPart_embedLastAvoidingTriggerOfSet S U
  right_inv U := by
    apply Subtype.ext
    apply Subtype.ext
    exact embedLast_nativeLastBlockPart U

/-- Conditioning the native uniform design on zero first-block occupancy gives
exactly the private uniform expectation of every transported observable.
There is no assertion about the acceptance probability here. -/
theorem expectation_lastBlockNativeAvoiding
    {M n : ℕ} (S : Finset (Fin n)) (w : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)]
    (f : Finset (Fin (M + n)) → ℝ) :
    expectation (fun U : LastBlockNativeAvoidingTriggerSubset (M := M) S w =>
        f U.1.1) =
      expectation (fun U : AvoidingTriggerSubset S w => f (embedLastTerm M n U.1)) := by
  let e := lastBlockNativeAvoidingEquiv (M := M) S w
  letI : Nonempty (LastBlockNativeAvoidingTriggerSubset (M := M) S w) :=
    ⟨e (Classical.choice (inferInstance : Nonempty (AvoidingTriggerSubset S w)))⟩
  exact expectation_equiv e (fun U : LastBlockNativeAvoidingTriggerSubset (M := M) S w =>
    f U.1.1)

/-- In particular, conditioning recovers the actual separated triggered Walsh
response on every last-block test set, not merely its own-anchor value. -/
theorem expectation_lastBlockNative_triggeredWalshCharacter
    {M n : ℕ} (S : Finset (Fin n)) (w : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)] (T : Finset (Fin n)) :
    expectation (fun U : LastBlockNativeAvoidingTriggerSubset (M := M) S w =>
      realWalshCoefficient (fun x : BooleanCube (M + n) =>
        triggeredWalshCharacter U.1.1 (embedLastTerm M n S) x)
        (embedLastTerm M n T)) =
      separatedExpectedTriggeredWalshCharacter (M := M) S w T := by
  unfold separatedExpectedTriggeredWalshCharacter
  exact expectation_lastBlockNativeAvoiding S w
    (fun V => realWalshCoefficient (fun x : BooleanCube (M + n) =>
      triggeredWalshCharacter V (embedLastTerm M n S) x) (embedLastTerm M n T))

/-- Cardinality of an avoiding design on an arbitrary finite coordinate
type, stated here only for finite cubes. -/
lemma card_avoidingTriggerSubset_fin {n : ℕ} (S : Finset (Fin n)) (w : ℕ) :
    Fintype.card (AvoidingTriggerSubset S w) = Sᶜ.card.choose w := by
  change Fintype.card {U : Finset (Fin n) // U ∈ Sᶜ.powersetCard w} = _
  have heq : (Finset.univ.filter fun U : Finset (Fin n) => U ∈ Sᶜ.powersetCard w) =
      Sᶜ.powersetCard w := by
    ext U
    simp
  exact (Fintype.card_subtype (fun U : Finset (Fin n) => U ∈ Sᶜ.powersetCard w)).trans
    ((congrArg Finset.card heq).trans (Finset.card_powersetCard w Sᶜ))

/-- The precise rejection cost of conditional padding: the zero-first-block
fiber has mass `choose |Sᶜ| w / choose (M+|Sᶜ|) w` in the native law. -/
theorem probability_nativeLastBlockCondition
    {M n : ℕ} (S : Finset (Fin n)) {w : ℕ} (hw : w ≤ M + Sᶜ.card) :
    ∃ _ : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w),
      letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := inferInstance
      probability (fun U : AvoidingTriggerSubset (embedLastTerm M n S) w =>
        Disjoint U.1 (embedFirstTerm M n Finset.univ)) =
          (Sᶜ.card.choose w : ℝ) / ((M + Sᶜ.card).choose w : ℝ) := by
  let hΩ := nonempty_nativePaddedAvoidingTriggerSubset S hw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  have hfav : (Finset.univ.filter (fun U : AvoidingTriggerSubset
      (embedLastTerm M n S) w => Disjoint U.1 (embedFirstTerm M n Finset.univ))).card =
      Sᶜ.card.choose w := by
    calc
      _ = Fintype.card (LastBlockNativeAvoidingTriggerSubset (M := M) S w) :=
        (Fintype.card_subtype _).symm
      _ = Fintype.card (AvoidingTriggerSubset S w) :=
        (Fintype.card_congr (lastBlockNativeAvoidingEquiv (M := M) S w)).symm
      _ = Sᶜ.card.choose w := card_avoidingTriggerSubset_fin S w
  have htot : Fintype.card (AvoidingTriggerSubset (embedLastTerm M n S) w) =
      (M + Sᶜ.card).choose w := by
    rw [card_avoidingTriggerSubset_fin]
    have hground : (embedLastTerm M n S)ᶜ.card = M + Sᶜ.card := by
      have hc : S.card ≤ n := by simpa using Finset.card_le_univ S
      rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl,
        Fintype.card_fin, Fintype.card_fin]
      omega
    rw [hground]
  rw [probability_eq_card_filter, hfav, htot]


/-- Whenever the original private design exists, conditioning the native law
has strictly positive acceptance probability. -/
theorem probability_nativeLastBlockCondition_pos
    {M n : ℕ} (S : Finset (Fin n)) {w : ℕ} (hw : w ≤ Sᶜ.card) :
    ∃ _ : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w),
      letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := inferInstance
      0 < probability (fun U : AvoidingTriggerSubset (embedLastTerm M n S) w =>
        Disjoint U.1 (embedFirstTerm M n Finset.univ)) := by
  have hwM : w ≤ M + Sᶜ.card := by omega
  obtain ⟨hΩ, hprob⟩ := probability_nativeLastBlockCondition S hwM
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset (embedLastTerm M n S) w) := hΩ
  rw [hprob]
  have hnum : 0 < Sᶜ.card.choose w :=
    Nat.pos_of_ne_zero (Nat.choose_ne_zero hw)
  have hden : 0 < (M + Sᶜ.card).choose w :=
    Nat.pos_of_ne_zero (Nat.choose_ne_zero hwM)
  exact div_pos (by exact_mod_cast hnum) (by exact_mod_cast hden)

end MonotoneDNF

#print axioms MonotoneDNF.nonempty_nativePaddedAvoidingTriggerSubset
#print axioms MonotoneDNF.nativePaddedExpectedTriggeredWalshCharacterD_eq
#print axioms MonotoneDNF.scaledNativePaddedExpectedTriggeredWalshCharacterD_eq_choose_ratio
#print axioms MonotoneDNF.scaledNativePaddedExpectedTriggeredWalshCharacterD_self
#print axioms MonotoneDNF.scaledNativePaddedExpectedTriggeredWalshCharacterD_lastTest

#print axioms MonotoneDNF.nativePaddedAvoiding_inclusion_probability
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_eq
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_sub_separated
#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_zeroPadding
#print axioms MonotoneDNF.nativePaddedAvoiding_large_intersection_le

#print axioms MonotoneDNF.nativePaddedAnchorPacketDegreeResponse_own
#print axioms MonotoneDNF.nativeFirstBlockTrigger
#print axioms MonotoneDNF.nativeFirstBlockTrigger_not_disjoint_pool
#print axioms MonotoneDNF.nativeTwoCoordinateResponse
#print axioms MonotoneDNF.separatedTwoCoordinateResponse
#print axioms MonotoneDNF.card_nativePaddedSourceTrigger
#print axioms MonotoneDNF.nativeMixedAppendedSourceDnf_pushforward

#print axioms MonotoneDNF.correctedNativePaddedAnchorPacketDegreeResponse_eq_separated
#print axioms MonotoneDNF.nativePaddedPacketAmplitudeCorrection_own

#print axioms MonotoneDNF.embedLastAvoidingTriggerOfSet
#print axioms MonotoneDNF.nativeLastBlockPart_embedLastAvoidingTriggerOfSet
#print axioms MonotoneDNF.embedLast_nativeLastBlockPart
#print axioms MonotoneDNF.lastBlockNativeAvoidingEquiv
#print axioms MonotoneDNF.expectation_lastBlockNativeAvoiding
#print axioms MonotoneDNF.card_avoidingTriggerSubset_fin
#print axioms MonotoneDNF.probability_nativeLastBlockCondition

#print axioms MonotoneDNF.expectation_lastBlockNative_triggeredWalshCharacter
#print axioms MonotoneDNF.probability_nativeLastBlockCondition_pos


==> anc/MonotoneDNF/NativePaddedJoint.lean <==
module

public import MonotoneDNF.NativePaddedComplement
public import MonotoneDNF.SourceResponseBudgetLimits

@[expose] public section

/-!
# A simultaneous finite native-padded trigger law

The native triggers below are sampled independently, by uniform enumeration of
a finite dependent product, from the full complement of their padded anchors.
No private/pushforward law is used.  The product expectation formula gives the
exact simultaneous zero-first-block acceptance probability.  A separate
realization theorem binds the same native family to the actual mixed DNF.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Uniform expectation over a nonempty finite dependent product factorizes
on a product of coordinate observables.  This is exact finite enumeration. -/
theorem expectation_pi_coordinate_prod
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    {Ω : κ → Type*} [∀ a, Fintype (Ω a)] [∀ a, Nonempty (Ω a)]
    (f : ∀ a, Ω a → ℝ) :
    expectation (fun u : (∀ a, Ω a) => ∏ a, f a (u a)) =
      ∏ a, expectation (f a) := by
  classical
  unfold expectation
  simp only [← Fintype.prod_sum, Fintype.card_pi, Nat.cast_prod,
    ← Finset.prod_div_distrib]

/-- Exact product formula for a conjunction of coordinate events. -/
theorem probability_pi_coordinate_prod
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    {Ω : κ → Type*} [∀ a, Fintype (Ω a)] [∀ a, Nonempty (Ω a)]
    (P : ∀ a, Ω a → Prop) [∀ a, DecidablePred (P a)] :
    probability (fun u : (∀ a, Ω a) => ∀ a, P a (u a)) =
      ∏ a, probability (P a) := by
  classical
  unfold probability
  rw [show (fun u : (∀ a, Ω a) => if (∀ a, P a (u a)) then (1 : ℝ) else 0) =
      (fun u => ∏ a, if P a (u a) then (1 : ℝ) else 0) by
    funext u
    by_cases h : ∀ a, P a (u a)
    · rw [if_pos h]
      symm
      apply Finset.prod_eq_one
      intro a _ha
      rw [if_pos (h a)]
    · rw [if_neg h]
      push Not at h
      obtain ⟨a, ha⟩ := h
      symm
      apply Finset.prod_eq_zero (Finset.mem_univ a)
      rw [if_neg ha]]
  exact expectation_pi_coordinate_prod
    (fun a u => if P a u then (1 : ℝ) else 0)

/-- In the native product model, all scheduled triggers simultaneously avoid
the first block with exactly the product of their hypergeometric acceptance
probabilities.  The retained cost depends on each actual scheduled anchor. -/
theorem probability_nativePaddedJointCondition
    {N M t n w : ℕ} (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ a : BoundedAnchor t n, w ≤ M + a.1ᶜ.card) :
    let Ω := (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun U : Fin N → Ω => ∀ i,
        Disjoint (U i (anchor i)).1 (embedFirstTerm M n Finset.univ)) =
      ∏ i : Fin N,
        (((anchor i).1ᶜ.card.choose w : ℝ) /
          ((M + (anchor i).1ᶜ.card).choose w : ℝ)) := by
  classical
  let Ω := (a : BoundedAnchor t n) →
    AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
  have hΩa : ∀ a : BoundedAnchor t n,
      Nonempty (AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w) := by
    intro a
    apply nonempty_avoidingTriggerSubset_of_card_le
    simpa only [card_complement_embedLastBoundedAnchor] using hw a
  letI : ∀ a : BoundedAnchor t n,
      Nonempty (AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w) := hΩa
  have hΩ : Nonempty Ω := inferInstance
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  calc
    probability (fun U : Fin N → Ω => ∀ i,
        Disjoint (U i (anchor i)).1 (embedFirstTerm M n Finset.univ)) =
        ∏ i : Fin N, probability (fun u : Ω =>
          Disjoint (u (anchor i)).1 (embedFirstTerm M n Finset.univ)) :=
      (probability_eq_of_decidable _ _).trans
        (probability_pi_coordinate_prod (fun (i : Fin N) (u : Ω) =>
          Disjoint (u (anchor i)).1 (embedFirstTerm M n Finset.univ)))
    _ = _ := by
      apply Finset.prod_congr rfl
      intro i _hi
      have hmarg := probability_pi_eval
        (Ω := fun a : BoundedAnchor t n =>
          AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
        (anchor i)
        (fun V => Disjoint V.1 (embedFirstTerm M n Finset.univ))
      rw [hmarg]
      obtain ⟨hV, hprob⟩ := probability_nativeLastBlockCondition
        (M := M) (anchor i).1 (hw (anchor i))
      letI : Nonempty (AvoidingTriggerSubset
        (embedLastTerm M n (anchor i).1) w) := hV
      change @probability (AvoidingTriggerSubset
        (embedLastTerm M n (anchor i).1) w) _
        (fun V => Disjoint V.1 (embedFirstTerm M n Finset.univ)) _ = _
      exact (probability_eq_of_decidable _ _).trans hprob

/-- If every scheduled private avoiding design exists, the joint conditioning
fiber is genuinely nonempty: its exact acceptance probability is positive. -/
theorem probability_nativePaddedJointCondition_pos
    {N M t n w : ℕ} (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ a : BoundedAnchor t n, w ≤ M + a.1ᶜ.card)
    (hwprivate : ∀ i, w ≤ (anchor i).1ᶜ.card) :
    let Ω := (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      0 < probability (fun U : Fin N → Ω => ∀ i,
        Disjoint (U i (anchor i)).1 (embedFirstTerm M n Finset.univ)) := by
  classical
  obtain ⟨hΩ, hprob⟩ := probability_nativePaddedJointCondition anchor hw
  let Ω := (a : BoundedAnchor t n) →
    AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
  letI : Nonempty Ω := hΩ
  refine ⟨hΩ, ?_⟩
  rw [hprob]
  apply Finset.prod_pos
  intro i _hi
  have hnumNat : 0 < (anchor i).1ᶜ.card.choose w :=
    Nat.choose_pos (hwprivate i)
  have hwM : w ≤ M + (anchor i).1ᶜ.card := by
    exact (hwprivate i).trans (Nat.le_add_left _ _)
  have hdenNat : 0 < (M + (anchor i).1ᶜ.card).choose w :=
    Nat.choose_pos hwM
  exact div_pos (by exact_mod_cast hnumNat) (by exact_mod_cast hdenNat)

/-- A scheduled coordinate of the same native product law has exactly the
native full-complement Walsh response on every padded test set. -/
theorem expectation_nativePaddedJoint_triggeredWalshCharacter
    {N M t n w : ℕ} (anchor : Fin N → BoundedAnchor t n)
    (hw : ∀ a : BoundedAnchor t n, w ≤ M + a.1ᶜ.card) (i : Fin N)
    (Q : Finset (Fin (M + n))) :
    let Ω := (a : BoundedAnchor t n) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      expectation (fun U : Fin N → Ω =>
        realWalshCoefficient
          (triggeredWalshCharacter (U i (anchor i)).1
            (embedLastBoundedAnchor (M := M) (anchor i)).1) Q) =
      nativePaddedExpectedTriggeredWalshCharacterD (anchor i).1 w Q := by
  classical
  let Ω := (a : BoundedAnchor t n) →
    AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
  have hΩa : ∀ a : BoundedAnchor t n,
      Nonempty (AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w) := by
    intro a
    apply nonempty_avoidingTriggerSubset_of_card_le
    simpa only [card_complement_embedLastBoundedAnchor] using hw a
  letI : ∀ a : BoundedAnchor t n,
      Nonempty (AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w) := hΩa
  have hΩ : Nonempty Ω := inferInstance
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  rw [nativePaddedExpectedTriggeredWalshCharacterD_eq
    (anchor i).1 (hw (anchor i)) Q]
  calc
    expectation (fun U : Fin N → Ω =>
        realWalshCoefficient
          (triggeredWalshCharacter (U i (anchor i)).1
            (embedLastBoundedAnchor (M := M) (anchor i)).1) Q) =
      expectation (fun u : Ω =>
        realWalshCoefficient
          (triggeredWalshCharacter (u (anchor i)).1
            (embedLastBoundedAnchor (M := M) (anchor i)).1) Q) :=
      expectation_pi_eval (Ω := fun _ : Fin N => Ω) i
        (fun u : Ω => realWalshCoefficient
          (triggeredWalshCharacter (u (anchor i)).1
            (embedLastBoundedAnchor (M := M) (anchor i)).1) Q)
    _ = @expectedTriggeredWalshCharacter (M + n)
        (embedLastBoundedAnchor (M := M) (anchor i)).1 w
        (hΩa (anchor i)) Q := by
      exact expectation_pi_eval
        (Ω := fun a : BoundedAnchor t n =>
          AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w)
        (anchor i)
        (fun V => realWalshCoefficient
          (triggeredWalshCharacter V.1
            (embedLastBoundedAnchor (M := M) (anchor i)).1) Q)

/-- A finite realization of the actual mixed source DNF using native triggers
on the full padded complement.  The explicit budget controls every prefix and
every low-degree Walsh test on the whole padded cube.  The theorem makes no
private-law or first-block-disjointness assertion; that rejection event and its
exact cost are instead measured by `probability_nativePaddedJointCondition`. -/
theorem exists_nativeMixedAppendedSourceGeometry
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hw : 0 < w)
    (hwM : ∀ a : BoundedAnchor t (w ^ 2), w ≤ M + a.1ᶜ.card)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
          LowDegreeWalshTest t (M + w ^ 2),
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
          Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((M +
            (mixedSourceAnchor R t w ρ A p.2).1ᶜ.card : ℕ) : ℝ)) ^
              ((w + 3) / 4)) < 1) :
    let N := sourceTriggerUnitCount R t w (w ^ 2) ρ
    let Ω := (a : BoundedAnchor t (w ^ 2)) →
      AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × LowDegreeWalshTest t (M + w ^ 2),
          |(∑ i ∈ finPrefix q.1,
              triggeredWalshStatistic
                (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
                (mixedAppendedSourceBody R t w ρ M P B i)
                (lowDegreeWalshTestSet q.2)) -
            ∑ i ∈ finPrefix q.1,
              expectedAvoidingTriggeredWalshStatistic
                (embedLastBoundedAnchor (M := M)
                  (mixedSourceAnchor R t w ρ A i)).1 w
                (mixedAppendedSourceBody R t w ρ M P B i)
                (lowDegreeWalshTestSet q.2)| < ε) ∧
        (∀ i j, i ≠ j →
          4 * ((nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i) ∩
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U j)).card < w) ∧
        (∀ i, (nativePaddedSourceTrigger M
          (mixedSourceAnchor R t w ρ A) U i).card = w) ∧
        (∀ i, Disjoint
          (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (embedLastBoundedAnchor (M := M) (mixedSourceAnchor R t w ρ A i)).1) ∧
        (expectation (fun x : BooleanCube (M + w ^ 2) =>
          |constituentSum
              (fun i => dnfEval (triggeredBodyTerms
                (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
                (mixedAppendedSourceBody R t w ρ M P B i)))
              Finset.univ x -
            bit (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B) x)|) ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
        (∀ T : Finset (Fin (M + w ^ 2)),
          |realWalshCoefficient
              (constituentSum
                (fun i => dnfEval (triggeredBodyTerms
                  (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
                  (mixedAppendedSourceBody R t w ρ M P B i)))
                Finset.univ) T -
            walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf
              R t w ρ M A U P B)) T| ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  classical
  dsimp only
  have hb :
      (∑ q : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
          LowDegreeWalshTest t (M + w ^ 2),
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
          Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) /
            (((embedLastBoundedAnchor (M := M)
              (mixedSourceAnchor R t w ρ A p.2)).1ᶜ.card : ℕ) : ℝ)) ^
              ((w + 3) / 4)) < 1 := by
    simpa only [card_complement_embedLastBoundedAnchor] using hbudget
  obtain ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩ :=
    exists_jointAvoidingPhysicalWalshEmbedding
      (S := fun a : BoundedAnchor t (w ^ 2) =>
        (embedLastBoundedAnchor (M := M) a).1)
      (mixedSourceAnchor R t w ρ A) hw
      (by
        intro a
        simpa only [card_complement_embedLastBoundedAnchor] using hwM a)
      (mixedAppendedSourceBody R t w ρ M P B) lowDegreeWalshTestSet hε hb
  letI : Nonempty ((a : BoundedAnchor t (w ^ 2)) →
    AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w) := hΩ
  refine ⟨hΩ, U, ?_, ?_, ?_, ?_, ?_, ?_⟩
  · simpa only [nativePaddedSourceTrigger] using hprefix
  · simpa only [nativePaddedSourceTrigger] using hpair
  · intro i
    exact card_nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i
  · intro i
    simpa only [nativePaddedSourceTrigger] using
      disjoint_avoidingTriggerSubset (U i (mixedSourceAnchor R t w ρ A i))
  · simpa only [nativeMixedAppendedSourceDnf, nativePaddedSourceTrigger,
      dnfEval_jointTriggeredDnf] using hOr
  · simpa only [nativeMixedAppendedSourceDnf, nativePaddedSourceTrigger,
      dnfEval_jointTriggeredDnf] using hWalsh

/-! ## Evaluated asymptotic budget on a polynomial padded schedule -/

/-- Prefix tolerance with separately specified unit and tested-family
exponents.  The actual native schedule below uses `q = sourceUnitExponent t`
and `s = 4*t+1`. -/
noncomputable def nativePaddedPrefixTolerance (q s N w : ℕ) : ℝ :=
  cardConcentrationTolerance N (q + s + 1) ((1 / 2 : ℝ) ^ w) w

/-- The exact prefix budget for arbitrary padded dimension and exponents. -/
noncomputable def nativePaddedPrefixBudget (t q s N m w : ℕ) : ℝ :=
  ∑ z : Fin N × LowDegreeWalshTest t m,
    2 * Real.exp (-(nativePaddedPrefixTolerance q s N w) ^ 2 /
      (2 * ((z.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))

/-- Uniform Hoeffding-union estimate, with no restriction on how the padded
ambient dimension grows. -/
lemma nativePaddedPrefixBudget_le_exp {t q s N m w : ℕ} (hw : 1 < w) :
    nativePaddedPrefixBudget t q s N m w ≤
      2 * (N : ℝ) * (lowDegreeWalshTestCard t m : ℝ) *
        Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := by
  let c : ℕ := q + s + 1
  let D : ℝ := (1 / 2 : ℝ) ^ w
  let ε : ℝ := nativePaddedPrefixTolerance q s N w
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hlog : 0 ≤ Real.log (w : ℝ) :=
    Real.log_nonneg (by exact_mod_cast (show 1 ≤ w by omega))
  have hD : 0 < D := by dsimp [D]; positivity
  have hε : 0 ≤ ε := by
    dsimp [ε, nativePaddedPrefixTolerance, c, D]
    exact cardConcentrationTolerance_nonneg N c hD.le w
  have hε2 : 2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) ≤ ε ^ 2 := by
    dsimp [ε, nativePaddedPrefixTolerance, c, D]
    rw [cardConcentrationTolerance_sq N (q + s + 1) w
      (D := (1 / 2 : ℝ) ^ w) (by omega)]
  have hX : 0 ≤ (c : ℝ) * Real.log (w : ℝ) := mul_nonneg (by positivity) hlog
  have hterm : ∀ z : Fin N × LowDegreeWalshTest t m,
      2 * Real.exp (-ε ^ 2 / (2 * ((z.1.val + 1 : ℕ) : ℝ) * D ^ 2)) ≤
        2 * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
    intro z
    have hlenNat : z.1.val + 1 ≤ N := z.1.isLt
    have hlen : (((z.1.val + 1 : ℕ) : ℝ)) ≤ (N : ℝ) := by exact_mod_cast hlenNat
    have hlenpos : (0 : ℝ) < ((z.1.val + 1 : ℕ) : ℝ) := by positivity
    have hLB : 2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2 ≤ 2 * (N : ℝ) * D ^ 2 := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hlen (by norm_num)) (by positivity)
    have hLX : (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) *
        ((c : ℝ) * Real.log (w : ℝ)) ≤ ε ^ 2 := by
      calc
        (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) *
            ((c : ℝ) * Real.log (w : ℝ)) ≤
          (2 * (N : ℝ) * D ^ 2) * ((c : ℝ) * Real.log (w : ℝ)) :=
            mul_le_mul_of_nonneg_right hLB hX
        _ = 2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) := by ring
        _ ≤ ε ^ 2 := hε2
    have hdenpos : 0 < 2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2 := by positivity
    have hfrac : (c : ℝ) * Real.log (w : ℝ) ≤
        ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) := by
      apply (le_div_iff₀ hdenpos).2
      nlinarith [hLX]
    have hexponent : -ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) ≤
        -(c : ℝ) * Real.log (w : ℝ) := by
      have hneg := neg_le_neg hfrac
      calc
        -ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) =
            -(ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2)) := by ring
        _ ≤ -(c : ℝ) * Real.log (w : ℝ) := by simpa only [neg_mul] using hneg
    exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hexponent) (by norm_num)
  calc
    nativePaddedPrefixBudget t q s N m w =
        ∑ z : Fin N × LowDegreeWalshTest t m,
          2 * Real.exp (-ε ^ 2 /
            (2 * ((z.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by rfl
    _ ≤ ∑ _z : Fin N × LowDegreeWalshTest t m,
          2 * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) :=
      Finset.sum_le_sum (fun z _ => hterm z)
    _ = 2 * (N : ℝ) * (lowDegreeWalshTestCard t m : ℝ) *
          Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
      simp [nsmul_eq_mul]
      unfold lowDegreeWalshTestCard
      push_cast
      ring
    _ = _ := by rfl

/-- With unit and test envelopes `w^q` and `w^s`, the prefix budget is at most
`2/w`. -/
lemma nativePaddedPrefixBudget_le_two_div {t q s N m w : ℕ}
    (hw : 1 < w) (hN : N ≤ w ^ q)
    (hT : lowDegreeWalshTestCard t m ≤ w ^ s) :
    nativePaddedPrefixBudget t q s N m w ≤ 2 / (w : ℝ) := by
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hmain := nativePaddedPrefixBudget_le_exp (t := t) (q := q) (s := s)
    (N := N) (m := m) hw
  have hNR : (N : ℝ) ≤ ((w ^ q : ℕ) : ℝ) := by exact_mod_cast hN
  have hTR : (lowDegreeWalshTestCard t m : ℝ) ≤ ((w ^ s : ℕ) : ℝ) := by
    exact_mod_cast hT
  have hExp : Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) =
      ((w : ℝ) ^ (q + s + 1))⁻¹ := by
    rw [show -((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) =
      Real.log (((w : ℝ) ^ (q + s + 1))⁻¹) by
        rw [Real.log_inv, Real.log_pow]
        ring]
    exact Real.exp_log (inv_pos.mpr (pow_pos hw0 _))
  have hE0 : 0 ≤ Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := by positivity
  calc
    nativePaddedPrefixBudget t q s N m w ≤
        2 * (N : ℝ) * (lowDegreeWalshTestCard t m : ℝ) *
          Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := hmain
    _ ≤ 2 * ((w ^ q : ℕ) : ℝ) * ((w ^ s : ℕ) : ℝ) *
          Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul (mul_le_mul_of_nonneg_left hNR (by norm_num)) hTR
          (by positivity) (by positivity)) hE0
    _ = 2 / (w : ℝ) := by
      rw [hExp]
      push_cast
      have hpow : (w : ℝ) ^ q * (w : ℝ) ^ s = (w : ℝ) ^ (q + s) := by rw [pow_add]
      calc
        2 * (w : ℝ) ^ q * (w : ℝ) ^ s * ((w : ℝ) ^ (q + s + 1))⁻¹ =
            2 * ((w : ℝ) ^ q * (w : ℝ) ^ s) * ((w : ℝ) ^ (q + s + 1))⁻¹ := by ring
        _ = 2 * (w : ℝ) ^ (q + s) * ((w : ℝ) ^ (q + s + 1))⁻¹ := by rw [hpow]
        _ = 2 / (w : ℝ) := by
          rw [show q + s + 1 = (q + s) + 1 by omega, pow_succ]
          field_simp

/-- A dimension bounded by `w^4` has at most `w^(4*t+1)` low-degree Walsh
tests, eventually in the width. -/
lemma lowDegreeWalshTestCard_quartic_le {t m w : ℕ}
    (hm0 : 1 ≤ m) (hm : m ≤ w ^ 4) (hw : max 1 (t + 1) ≤ w) :
    lowDegreeWalshTestCard t m ≤ w ^ (4 * t + 1) := by
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have hwt : t + 1 ≤ w := (Nat.le_max_right _ _).trans hw
  calc
    lowDegreeWalshTestCard t m ≤ (t + 1) * m ^ t :=
      lowDegreeWalshTestCard_le_mul_pow hm0
    _ ≤ (t + 1) * (w ^ 4) ^ t := Nat.mul_le_mul_left _ (Nat.pow_le_pow_left hm t)
    _ ≤ w * (w ^ 4) ^ t := Nat.mul_le_mul_right _ hwt
    _ = w ^ (4 * t + 1) := by rw [← pow_mul, ← pow_succ']

/-- Native ordered-pair budget with the full padded ground `M+|a^c|`. -/
noncomputable def nativePaddedPairBudget {t N w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t (w ^ 2)) : ℝ :=
  ∑ p : Fin N × Fin N,
    (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / ((M + (anchor p.2).1ᶜ.card : ℕ) : ℝ)) ^ ((w + 3) / 4)

/-- Padding can only decrease the pairwise intersection budget. -/
lemma nativePaddedPairBudget_le {t N w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t (w ^ 2))
    (hpos : ∀ p, 0 < (anchor p).1ᶜ.card) :
    nativePaddedPairBudget M anchor ≤ sourceAvoidingPairBudget anchor := by
  unfold nativePaddedPairBudget sourceAvoidingPairBudget
  apply Finset.sum_le_sum
  intro p _hp
  have hprivate : (0 : ℝ) < ((anchor p.2).1ᶜ.card : ℝ) := by
    exact_mod_cast hpos p.2
  have hnative : (0 : ℝ) < ((M + (anchor p.2).1ᶜ.card : ℕ) : ℝ) := by
    have hnat : 0 < M + (anchor p.2).1ᶜ.card := by
      have := hpos p.2
      omega
    exact_mod_cast hnat
  have hcard : (((anchor p.2).1ᶜ.card : ℕ) : ℝ) ≤
      ((M + (anchor p.2).1ᶜ.card : ℕ) : ℝ) := by
    exact_mod_cast Nat.le_add_left (anchor p.2).1ᶜ.card M
  have hbase : (w : ℝ) / ((M + (anchor p.2).1ᶜ.card : ℕ) : ℝ) ≤
      (w : ℝ) / ((anchor p.2).1ᶜ.card : ℝ) := by
    apply (div_le_div_iff₀ hnative hprivate).2
    exact mul_le_mul_of_nonneg_left hcard (by positivity)
  exact mul_le_mul_of_nonneg_left
    (pow_le_pow_left₀ (by positivity) hbase ((w + 3) / 4)) (by positivity)

/-- Complete finite budget used by `exists_nativeMixedAppendedSourceGeometry`.
Its parameters are the actual source count and padded low-degree test type. -/
noncomputable def nativePaddedJointBudget {t w M N : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2)) : ℝ :=
  nativePaddedPrefixBudget t (sourceUnitExponent t) (4 * t + 1) N (M + w ^ 2) w +
    nativePaddedPairBudget M anchor

/-- The complete native budget is eventually below one on any widening source
schedule whose padded dimension is at most the fourth power of the width.
The pair comparison uses the unmodified public quadratic-source estimate. -/
lemma eventually_nativePaddedJointBudget_lt_one
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (W : ℕ → ℕ) (hW : Tendsto W atTop atTop) (M : ℕ → ℕ)
    (hM : ∀ᶠ n in atTop, M n + (W n) ^ 2 ≤ (W n) ^ 4)
    (anchor : ∀ n, Fin (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2)) :
    ∀ᶠ n in atTop, nativePaddedJointBudget (M := M n) (anchor n) < 1 := by
  have hN : ∀ᶠ n in atTop,
      sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ ≤
        (W n) ^ sourceUnitExponent t :=
    hW.eventually (eventually_sourceTriggerUnitCount_le R t ρ hρ)
  have htwo : Tendsto (fun n : ℕ => 2 / ((W n : ℕ) : ℝ)) atTop (𝓝 0) := by
    have hbase : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
      simpa [div_eq_mul_inv] using
        (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
    exact hbase.comp hW
  have hprivateM : ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
    filter_upwards [eventually_ge_atTop (sourceGroundThreshold t)] with w hw
    exact (sourceGround_facts hw).2.2.2
  have hpairLim := (tendsto_quadraticGround_pairBudget
    (fun w : ℕ => w ^ 2 - t) (sourceUnitExponent t)
    (c := (1 / 2 : ℝ)) (by norm_num) hprivateM).comp hW
  filter_upwards [hN, hM,
    htwo.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num)),
    hpairLim.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num)),
    hW.eventually_gt_atTop 1,
    hW.eventually_ge_atTop (max 1 (t + 1)),
    hW.eventually_ge_atTop (sourceGroundThreshold t)] with
    n hN hdim hprefixSmall hpairSmall hw hwt hground
  have hm0 : 1 ≤ M n + (W n) ^ 2 := by
    have hw1 : 1 ≤ W n := by omega
    have hsq : 1 ≤ (W n) ^ 2 := one_le_pow₀ hw1
    omega
  have hT : lowDegreeWalshTestCard t (M n + (W n) ^ 2) ≤
      (W n) ^ (4 * t + 1) :=
    lowDegreeWalshTestCard_quartic_le hm0 hdim hwt
  have hprefix : nativePaddedPrefixBudget t (sourceUnitExponent t) (4 * t + 1)
      (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ)
      (M n + (W n) ^ 2) (W n) < 1 / 2 :=
    (nativePaddedPrefixBudget_le_two_div hw hN hT).trans_lt hprefixSmall
  have hfacts := sourceGround_facts (t := t) hground
  have hpos : ∀ p, 0 < ((anchor n p).1ᶜ.card) := by
    intro p
    have hle := sub_card_le_boundedAnchor_complement (anchor n p)
    have htw : t < (W n) ^ 2 := hfacts.2.1
    omega
  have hpad := nativePaddedPairBudget_le (M n) (anchor n) hpos
  have hold := sourceAvoidingPairBudget_le (q := sourceUnitExponent t)
    (anchor n) hfacts.2.1 hN
  have hpair : nativePaddedPairBudget (M n) (anchor n) < 1 / 2 := by
    apply hpad.trans_lt
    exact hold.trans_lt hpairSmall
  unfold nativePaddedJointBudget
  linarith

/-- Exact specialization to the public slow-`C` calibrated schedule.  Padding
is the actual pool dimension `ceil (C_n W_n^2)`, not a new free dimension. -/
theorem eventually_nativeCalibratedSourceJointBudget_lt_one
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2)) :
    ∀ᶠ n in atTop,
      nativePaddedJointBudget
        (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
        (mixedSourceAnchor R t (W n) ρ (A n)) < 1 := by
  apply eventually_nativePaddedJointBudget_lt_one R t ρ hρ W hW
    (fun n => Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
  filter_upwards [eventually_separatedPhysicalDimension_le_pow_four
    C W hCW hW 0] with n hn
  simpa using hn

/-- The complete conclusions of the native mixed-source realization at the
 evaluated prefix tolerance.  This is a conclusion predicate, not a premise:
 the next theorem constructs a witness for it on the calibrated schedule. -/
noncomputable def NativeMixedAppendedSourceGoodAt
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w) : Prop :=
  (∀ q : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ×
      LowDegreeWalshTest t (M + w ^ 2),
    |(∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic
          (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (mixedAppendedSourceBody R t w ρ M P B i)
          (lowDegreeWalshTestSet q.2)) -
      ∑ i ∈ finPrefix q.1,
        expectedAvoidingTriggeredWalshStatistic
          (embedLastBoundedAnchor (M := M) (mixedSourceAnchor R t w ρ A i)).1 w
          (mixedAppendedSourceBody R t w ρ M P B i)
          (lowDegreeWalshTestSet q.2)| <
    nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
      (sourceTriggerUnitCount R t w (w ^ 2) ρ) w) ∧
  (∀ i j, i ≠ j →
    4 * ((nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i) ∩
      (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U j)).card < w) ∧
  (∀ i, (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i).card = w) ∧
  (∀ i, Disjoint (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
    (embedLastBoundedAnchor (M := M) (mixedSourceAnchor R t w ρ A i)).1) ∧
  (expectation (fun x : BooleanCube (M + w ^ 2) =>
    |constituentSum
        (fun i => dnfEval (triggeredBodyTerms
          (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (mixedAppendedSourceBody R t w ρ M P B i)))
        Finset.univ x -
      bit (dnfEval (nativeMixedAppendedSourceDnf R t w ρ M A U P B) x)|) ≤
    ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
  (∀ T : Finset (Fin (M + w ^ 2)),
    |realWalshCoefficient
        (constituentSum
          (fun i => dnfEval (triggeredBodyTerms
            (nativePaddedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i)))
          Finset.univ) T -
      walshCoefficient (dnfEval (nativeMixedAppendedSourceDnf
        R t w ρ M A U P B)) T| ≤
    ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4))

/-- **Eventual native calibrated mixed-source realization.**  The same actual
 pool dimensions as the public calibrated response diagonal support one joint
 native sample with all low-degree prefix controls, small intersections, exact
 cardinalities, anchor avoidance, and OR/Walsh errors for the native mixed DNF.
 This does not assert first-block disjointness; its separate acceptance cost is
 exactly `probability_nativePaddedJointCondition`. -/
theorem eventually_exists_nativeCalibratedMixedSourceGeometry
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop)
    (A : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      BoundedAnchor t ((W n) ^ 2))
    (P : ∀ n, Fin (sourceGenericUnitCount R t (W n)) →
      List (Finset (Fin (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)))))
    (B : ∀ n, Fin (sourceAnchorPacketCount t (W n) ((W n) ^ 2) ρ) →
      Fin 2 → Fin (16 * t) → List (Finset (Fin ((W n) ^ 2)))) :
    ∀ᶠ n in atTop,
      let N := sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ
      let M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)
      let Ω := (a : BoundedAnchor t ((W n) ^ 2)) →
        AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 (W n)
      ∃ _ : Nonempty Ω,
        letI : Nonempty Ω := inferInstance
        ∃ U : Fin N → Ω,
          NativeMixedAppendedSourceGoodAt R t (W n) ρ M (A n) (P n) (B n) U := by
  filter_upwards [eventually_nativeCalibratedSourceJointBudget_lt_one
      R t ρ hρ C W hCW hW A,
    hW.eventually_ge_atTop (sourceGroundThreshold t)] with n hbudget hground
  dsimp only
  have hfacts := sourceGround_facts (t := t) hground
  have hw : 0 < W n := hfacts.1
  have hwM : ∀ a : BoundedAnchor t ((W n) ^ 2),
      W n ≤ Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + a.1ᶜ.card := by
    intro a
    have hprivate := sub_card_le_boundedAnchor_complement a
    have hwidth := hfacts.2.2.1
    omega
  have hε : 0 ≤ nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
      (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ) (W n) := by
    unfold nativePaddedPrefixTolerance
    exact cardConcentrationTolerance_nonneg _ _ (by positivity) _
  have hb :
      (∑ q : Fin (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ) ×
          LowDegreeWalshTest t (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2),
        2 * Real.exp (-(nativePaddedPrefixTolerance (sourceUnitExponent t) (4 * t + 1)
            (sourceTriggerUnitCount R t (W n) ((W n) ^ 2) ρ) (W n)) ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ (W n)) ^ 2))) +
      nativePaddedPairBudget (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
        (mixedSourceAnchor R t (W n) ρ (A n)) < 1 := by
    simpa only [nativePaddedJointBudget, nativePaddedPrefixBudget] using hbudget
  obtain ⟨hΩ, U, hprefix, hpair, hcard, hanchor, hOr, hWalsh⟩ :=
    exists_nativeMixedAppendedSourceGeometry R t (W n) ρ
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) (A n) (P n) (B n)
      hw hwM hε (by simpa only [nativePaddedPairBudget] using hb)
  letI : Nonempty ((a : BoundedAnchor t ((W n) ^ 2)) →
    AvoidingTriggerSubset
      (embedLastBoundedAnchor
        (M := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) a).1 (W n)) := hΩ
  exact ⟨hΩ, U, hprefix, hpair, hcard, hanchor, hOr, hWalsh⟩

end MonotoneDNF

#print axioms MonotoneDNF.expectation_pi_coordinate_prod
#print axioms MonotoneDNF.probability_pi_coordinate_prod
#print axioms MonotoneDNF.probability_nativePaddedJointCondition
#print axioms MonotoneDNF.probability_nativePaddedJointCondition_pos
#print axioms MonotoneDNF.expectation_nativePaddedJoint_triggeredWalshCharacter
#print axioms MonotoneDNF.exists_nativeMixedAppendedSourceGeometry
#print axioms MonotoneDNF.nativePaddedPrefixBudget_le_exp
#print axioms MonotoneDNF.nativePaddedPrefixBudget_le_two_div
#print axioms MonotoneDNF.lowDegreeWalshTestCard_quartic_le
#print axioms MonotoneDNF.nativePaddedPairBudget_le
#print axioms MonotoneDNF.eventually_nativePaddedJointBudget_lt_one
#print axioms MonotoneDNF.eventually_nativeCalibratedSourceJointBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_nativeCalibratedMixedSourceGeometry
#print axioms MonotoneDNF.nativePaddedPrefixTolerance
#print axioms MonotoneDNF.nativePaddedPrefixBudget
#print axioms MonotoneDNF.nativePaddedPairBudget
#print axioms MonotoneDNF.nativePaddedJointBudget
#print axioms MonotoneDNF.NativeMixedAppendedSourceGoodAt


==> anc/MonotoneDNF/NativeRealizationBudget.lean <==
module

public import MonotoneDNF.NativeFullSupportCentered
public import MonotoneDNF.ConditionedRealizationBudget

@[expose] public section

/-!
# Evaluated native full-complement realization budgets

The native pair denominator retains the entire padding block.  On the quadratic
source this block is itself quadratic, so the exact pair sum is eventually
small.  The concentration sum is law-independent and is reused without
identifying the native and conditioned ideals.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option warningAsError true
set_option linter.unusedSectionVars false

/-- Exact ordered-pair half of the native full-complement realization budget. -/
noncomputable def fullNativeListPairBudget
    {t w m M : ℕ} (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) : ℝ :=
  ∑ p : FullNativeSourceFlatUnit t w m N ρ × FullNativeSourceFlatUnit t w m N ρ,
    (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / (M + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) ^
        ((w + 3) / 4)

/-- The exact native finite budget.  Its first summand is the same support-full
concentration sum as in the conditioned construction; its second summand has
the native `M + |Sᶜ|` denominator. -/
noncomputable def fullNativeListRealizationBudget
    {t w m M : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {τ σ : Type*} [Fintype τ] [Fintype σ] (ε : ℝ) : ℝ :=
  fullConditionedListConcentrationBudget (w := w) (m := m) (ρ := ρ)
      (τ := τ) (σ := σ) (N := N) ε +
    fullNativeListPairBudget (t := t) (w := w) (m := m) (M := M) N ρ

/-- The native and conditioned flat unit types have the same index shape, so
their exact cardinality is the public flat source unit count. -/
theorem card_fullNativeSourceFlatUnit {t w m : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (FullNativeSourceFlatUnit t w m N ρ) =
      fullSourceUnitCount t w m N ρ := by
  exact card_fullConditionedSourceFlatUnit N ρ

/-- Ordered-pair bound from a common lower bound on all native padded
complements.  The exact flat cardinality is inserted before its envelope. -/
theorem fullNativeListPairBudget_le {t w m M : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) {U G : ℕ}
    (hU : fullSourceUnitCount t w m N ρ ≤ U) (hG : 0 < G)
    (hcomp : ∀ a : BoundedAnchor t m, G ≤ M + a.1ᶜ.card) :
    fullNativeListPairBudget (t := t) (w := w) (m := m) (M := M) N ρ ≤
      (U : ℝ) * (U : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (G : ℝ)) ^ ((w + 3) / 4)) := by
  classical
  let B : ℝ := (w.choose ((w + 3) / 4) : ℝ) *
    ((w : ℝ) / (G : ℝ)) ^ ((w + 3) / 4)
  have hGR : (0 : ℝ) < G := by exact_mod_cast hG
  have hterm (p : FullNativeSourceFlatUnit t w m N ρ ×
      FullNativeSourceFlatUnit t w m N ρ) :
      (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (M + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) ^
            ((w + 3) / 4) ≤ B := by
    have hc : G ≤ M + (fullSourceListAnchor p.2.1).1ᶜ.card := hcomp _
    have hcpos : 0 < M + (fullSourceListAnchor p.2.1).1ᶜ.card := hG.trans_le hc
    have hcR : (G : ℝ) ≤ ((M + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) := by
      exact_mod_cast hc
    have hcposR : (0 : ℝ) < ((M + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) := by
      exact_mod_cast hcpos
    have hbase : (w : ℝ) / ((M + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) ≤
        (w : ℝ) / (G : ℝ) :=
      (div_le_div_iff₀ hcposR hGR).2 (mul_le_mul_of_nonneg_left hcR (by positivity))
    dsimp [B]
    exact mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (by positivity) hbase ((w + 3) / 4)) (by positivity)
  have hcard : Fintype.card (FullNativeSourceFlatUnit t w m N ρ) ≤ U := by
    rw [card_fullNativeSourceFlatUnit N ρ]
    exact hU
  have hcardR : (Fintype.card (FullNativeSourceFlatUnit t w m N ρ) : ℝ) ≤ U := by
    exact_mod_cast hcard
  calc
    fullNativeListPairBudget (t := t) (w := w) (m := m) (M := M) N ρ ≤
        ∑ _p : FullNativeSourceFlatUnit t w m N ρ ×
          FullNativeSourceFlatUnit t w m N ρ, B :=
      Finset.sum_le_sum (fun p _hp => hterm p)
    _ = (Fintype.card (FullNativeSourceFlatUnit t w m N ρ) : ℝ) *
        (Fintype.card (FullNativeSourceFlatUnit t w m N ρ) : ℝ) * B := by
      simp [nsmul_eq_mul]
    _ ≤ (U : ℝ) * (U : ℝ) * B := by
      have hs : (Fintype.card (FullNativeSourceFlatUnit t w m N ρ) : ℝ) *
          (Fintype.card (FullNativeSourceFlatUnit t w m N ρ) : ℝ) ≤
          (U : ℝ) * (U : ℝ) := by nlinarith
      exact mul_le_mul_of_nonneg_right hs (by positivity)

/-- The exact native ordered-pair budget is eventually arbitrarily small on
the quadratic source with quadratic padding.  Only the padding block is needed
for the quadratic lower bound; the private complement is retained in the exact
budget and in the termwise comparison. -/
theorem eventually_fullNativeListPairBudget_lt (t : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    {η : ℝ} (hη : 0 < η) :
    ∀ᶠ w : ℕ in atTop,
      fullNativeListPairBudget (t := t) (w := w) (m := w ^ 2) (M := w ^ 2) N ρ < η := by
  have hU : ∀ᶠ w : ℕ in atTop,
      fullSourceUnitCount t w (w ^ 2) N ρ ≤ w ^ sourceUnitExponent t :=
    eventually_fullSourceUnitCount_le t N ρ hρ
  have hM : ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 : ℕ) : ℝ) := by
    filter_upwards [] with w
    push_cast
    nlinarith [sq_nonneg (w : ℝ)]
  have hlim := tendsto_quadraticGround_pairBudget
    (fun w : ℕ => w ^ 2) (sourceUnitExponent t) (c := (1 / 2 : ℝ)) (by norm_num) hM
  filter_upwards [hU, hlim.eventually (gt_mem_nhds hη),
    eventually_ge_atTop 1] with w hUw hsmall hw
  have hG : 0 < w ^ 2 := pow_pos hw _
  have hcomp : ∀ a : BoundedAnchor t (w ^ 2), w ^ 2 ≤ w ^ 2 + a.1ᶜ.card := by
    intro a
    omega
  exact (fullNativeListPairBudget_le N ρ hUw hG hcomp).trans_lt hsmall

/-- The complete exact native budget is eventually below one at the normalized
own-anchor tolerance, controlling every physical and selector support. -/
theorem eventually_fullNativeListRealizationBudget_lt_one
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      fullNativeListRealizationBudget
        (w := w) (m := w ^ 2) (M := w ^ 2) (ρ := partVTriangularStrength t)
        (τ := Finset (Fin (w ^ 2 + w ^ 2)))
        (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N)
        (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) < 1 := by
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hC := eventually_fullConditionedListConcentrationBudget_le_half hr hrt N hN
  have hP := eventually_fullNativeListPairBudget_lt t N
    (partVTriangularStrength t) hρ (show (0 : ℝ) < 1 / 2 by norm_num)
  filter_upwards [hC, hP] with w hc hp
  unfold fullNativeListRealizationBudget
  linarith

/-- Eventual actual native full-complement realization on the all-pattern
source, with all physical and selector tests and the exact native ideal. -/
theorem eventually_exists_nativeFullSource_fullSupport_normalized
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)),
      PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop,
      let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
      let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
        (64 * (Λ : ℝ))
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ ℓ, ∀ T : Finset (Fin (w ^ 2 + w ^ 2)),
          ∀ Q : Finset (Fin (partVCubicSelectorBits w)),
          |(∑ c : Fin (fullSourceListCopies (w := w)
                (ρ := partVTriangularStrength t) ℓ),
              ∑ e : Fin (fullSourceListConstituents ℓ),
                triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
                  (fullSourceListBody (design w) ℓ c e) T *
                walshCoefficient (selector (partVCubicSelectorBits w)
                  (scheduleUnitThreshold (partVCubicSelectorBits w)
                    (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                      (L := partVCubicSelectorBits w) mix radial (angle w) ℓ) c)) Q) -
            nativeScheduledPacketListFullIdeal (m := w ^ 2) (w := w)
              (K := fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ)
              (D := fullSourceListConstituents ℓ)
              (fullSourceListAnchor ℓ).1
              (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                (L := partVCubicSelectorBits w) mix radial (angle w) ℓ)
              (fullSourceListBody (w := w) (ρ := partVTriangularStrength t)
                (design w) ℓ) T Q| < ε) ∧
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) := by
  have hB := eventually_fullNativeListRealizationBudget_lt_one hr hrt N hN
  filter_upwards [hB, eventually_ge_atTop
    (max (32 * t) (sourceGroundThreshold t))] with w hb hw
  dsimp only
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hground : sourceGroundThreshold t ≤ w := (Nat.le_max_right _ _).trans hw
  have hfacts := sourceGround_facts (t := t) hground
  have hwpos : 0 < w := hfacts.1
  have hΛposNat : 0 < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    exact_mod_cast hΛposNat
  have hγ : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw32)
  have hε : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
      (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ)) :=
    div_nonneg hγ.le (by positivity)
  have hwNative : ∀ a : BoundedAnchor t (w ^ 2), w ≤ w ^ 2 + a.1ᶜ.card := by
    intro a
    have hwcomp : w ≤ a.1ᶜ.card :=
      hfacts.2.2.1.trans (sub_card_le_boundedAnchor_complement a)
    omega
  have hb' :
      (∑ q : (FullScheduledListIndex t (w ^ 2) N ×
          Finset (Fin (w ^ 2 + w ^ 2))) × Finset (Fin (partVCubicSelectorBits w)),
        2 * Real.exp (-(partVAnchorGamma t w (w ^ 2) r
          (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ))) ^ 2 /
          (2 * ((fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) q.1.1 *
            fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : FullNativeSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t) ×
          FullNativeSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (w ^ 2 + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) ^
            ((w + 3) / 4)) < 1 := by
    simpa only [fullNativeListRealizationBudget,
      fullConditionedListConcentrationBudget, fullNativeListPairBudget] using hb
  exact exists_nativeFullSource_listFullCentered
    (design w) mix radial (angle w) (fun T => T) (fun Q => Q)
    hwpos hwNative hε hb'

end MonotoneDNF


==> anc/MonotoneDNF/NativeSelectorRadialControl.lean <==
module

public import MonotoneDNF.NativeRealizationBudget
public import MonotoneDNF.ConditionedFullSourceFaceEstimate

@[expose] public section

/-!
# Selector-supported radial control for the native full source

On a nonempty numerical-selector Walsh character, every complete or inactive
copy has zero coefficient. Thus each scheduled list has only its possible
partial copy. This module keeps that contribution separate from the native
empty-selector/generic response problem and estimates the actual Boolean OR
on the whole `(M+m)+L` cube.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000
set_option linter.unusedSectionVars false

/-- Uniform absolute bound for an avoiding design expectation. -/
theorem abs_expectedAvoidingTriggeredWalshStatistic_le {n w : ℕ}
    (S : Finset (Fin n)) [Nonempty (AvoidingTriggerSubset S w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    |expectedAvoidingTriggeredWalshStatistic S w body T| ≤ (1 / 2 : ℝ) ^ w := by
  calc
    |expectedAvoidingTriggeredWalshStatistic S w body T| ≤
        expectation (fun U : AvoidingTriggerSubset S w =>
          |triggeredWalshStatistic U.1 body T|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun _U : AvoidingTriggerSubset S w => (1 / 2 : ℝ) ^ w) := by
      apply expectation_mono
      intro U
      exact abs_triggeredWalshStatistic_le U.1 body T
        (avoidingTriggerSubset_spec U).2
    _ = (1 / 2 : ℝ) ^ w := expectation_const _

/-- On a nonempty selector character, a list with an actual partial position
is exactly that one position; all complete and inactive positions vanish. -/
theorem scheduledAvoidingPacketListFullIdeal_eq_partial_of_nonemptySelector
    {n w L K D J : ℕ} (S : Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n)))
    (T : Finset (Fin n)) (Q : Finset (Fin L)) (hQ : Q.Nonempty)
    (hj : J / 2 ^ L < K) :
    scheduledAvoidingPacketListFullIdeal S w L J body T Q =
      ∑ e : Fin D,
        expectedAvoidingTriggeredWalshStatistic S w (body ⟨J / 2 ^ L, hj⟩ e) T *
          walshCoefficient
            (selector L (scheduleUnitThreshold L J ⟨J / 2 ^ L, hj⟩)) Q := by
  classical
  unfold scheduledAvoidingPacketListFullIdeal
  let c₀ : Fin K := ⟨J / 2 ^ L, hj⟩
  change (∑ c : Fin K, ∑ e : Fin D, _) = ∑ e : Fin D, _
  rw [Finset.sum_eq_single c₀]
  · intro c _hc hcc₀
    have hcval : c.val ≠ J / 2 ^ L := by
      intro h
      apply hcc₀
      exact Fin.ext h
    by_cases hlt : c.val < J / 2 ^ L
    · simp only [scheduleUnitThreshold, hlt, ↓reduceIte]
      apply Finset.sum_eq_zero
      intro e _he
      rw [walshCoefficient_selector_zero_of_nonempty Q hQ, mul_zero]
    · have hgt : J / 2 ^ L < c.val := by omega
      simp only [scheduleUnitThreshold, hlt, hcval, ↓reduceIte]
      apply Finset.sum_eq_zero
      intro e _he
      rw [walshCoefficient_selector_capacity_of_nonempty Q hQ, mul_zero]
  · intro hnot
    exact (hnot (Finset.mem_univ c₀)).elim

/-- If the partial position is outside a list, every position is complete,
so every nonempty selector coefficient of its ideal vanishes. -/
theorem scheduledAvoidingPacketListFullIdeal_eq_zero_of_no_partial
    {n w L K D J : ℕ} (S : Finset (Fin n))
    (body : Fin K → Fin D → List (Finset (Fin n)))
    (T : Finset (Fin n)) (Q : Finset (Fin L)) (hQ : Q.Nonempty)
    (hj : K ≤ J / 2 ^ L) :
    scheduledAvoidingPacketListFullIdeal S w L J body T Q = 0 := by
  classical
  unfold scheduledAvoidingPacketListFullIdeal
  apply Finset.sum_eq_zero
  intro c _hc
  have hlt : c.val < J / 2 ^ L := c.isLt.trans_le hj
  apply Finset.sum_eq_zero
  intro e _he
  simp only [scheduleUnitThreshold, hlt, ↓reduceIte, mul_eq_zero]
  exact Or.inr (walshCoefficient_selector_zero_of_nonempty Q hQ)

/-- The complete nonempty-selector ideal of one scheduled avoiding list is
bounded by its displayed constituent count times one triggered-unit mass. -/
theorem abs_scheduledAvoidingPacketListFullIdeal_le_of_nonemptySelector
    {n w L K D J : ℕ} (S : Finset (Fin n))
    [Nonempty (AvoidingTriggerSubset S w)]
    (body : Fin K → Fin D → List (Finset (Fin n)))
    (T : Finset (Fin n)) (Q : Finset (Fin L)) (hQ : Q.Nonempty) :
    |scheduledAvoidingPacketListFullIdeal S w L J body T Q| ≤
      (D : ℝ) * (1 / 2 : ℝ) ^ w := by
  classical
  by_cases hj : J / 2 ^ L < K
  · rw [scheduledAvoidingPacketListFullIdeal_eq_partial_of_nonemptySelector
      S body T Q hQ hj]
    calc
      |∑ e : Fin D,
          expectedAvoidingTriggeredWalshStatistic S w (body ⟨J / 2 ^ L, hj⟩ e) T *
            walshCoefficient
              (selector L (scheduleUnitThreshold L J ⟨J / 2 ^ L, hj⟩)) Q| ≤
          ∑ e : Fin D,
            |expectedAvoidingTriggeredWalshStatistic S w (body ⟨J / 2 ^ L, hj⟩ e) T| *
              |walshCoefficient
                (selector L (scheduleUnitThreshold L J ⟨J / 2 ^ L, hj⟩)) Q| := by
        simpa only [abs_mul] using Finset.abs_sum_le_sum_abs
          (fun e : Fin D =>
            expectedAvoidingTriggeredWalshStatistic S w (body ⟨J / 2 ^ L, hj⟩ e) T *
              walshCoefficient
                (selector L (scheduleUnitThreshold L J ⟨J / 2 ^ L, hj⟩)) Q)
          (Finset.univ : Finset (Fin D))
      _ ≤ ∑ _e : Fin D, (1 / 2 : ℝ) ^ w := by
        apply Finset.sum_le_sum
        intro e _he
        calc
          |expectedAvoidingTriggeredWalshStatistic S w (body ⟨J / 2 ^ L, hj⟩ e) T| *
              |walshCoefficient
                (selector L (scheduleUnitThreshold L J ⟨J / 2 ^ L, hj⟩)) Q| ≤
              ((1 / 2 : ℝ) ^ w) * 1 :=
            mul_le_mul
              (abs_expectedAvoidingTriggeredWalshStatistic_le S _ T)
              (abs_walshCoefficient_le_one _ _) (abs_nonneg _) (by positivity)
          _ = (1 / 2 : ℝ) ^ w := mul_one _
      _ = (D : ℝ) * (1 / 2 : ℝ) ^ w := by simp [nsmul_eq_mul]
  · have hno : K ≤ J / 2 ^ L := by omega
    rw [scheduledAvoidingPacketListFullIdeal_eq_zero_of_no_partial
      S body T Q hQ hno, abs_zero]
    positivity

/-- The native full-complement ideal of the entire all-pattern source. -/
noncomputable def fullIndependentScheduledSourceNativeIdeal
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin (M + m))) (Q : Finset (Fin L)) : ℝ :=
  ∑ ℓ : FullScheduledListIndex t m N,
    nativeScheduledPacketListFullIdeal (m := M) (w := w)
      (fullSourceListAnchor ℓ).1
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
      (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T Q

/-- Every list constituent count is at most `16*t` when `t` is positive. -/
theorem fullSourceListConstituents_le_sixteen_mul {t m : ℕ}
    {N : HigherSignPattern t → ℕ} (ht : 0 < t)
    (ℓ : FullScheduledListIndex t m N) : fullSourceListConstituents ℓ ≤ 16 * t := by
  cases ℓ <;> simp [fullSourceListConstituents]
  omega

/-- Exact source-wide partial-copy majorant on every nonempty selector
character. The sum retains the actual generic/anchored constituent counts. -/
theorem abs_fullIndependentScheduledSourceNativeIdeal_le_of_nonemptySelector
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin (M + m))) (Q : Finset (Fin L)) (hQ : Q.Nonempty)
    (hΩ : ∀ a : BoundedAnchor t m,
      Nonempty (AvoidingTriggerSubset (embedLastTerm M m a.1) w)) :
    |fullIndependentScheduledSourceNativeIdeal (w := w) (ρ := ρ)
      design mix radial angle T Q| ≤
      (∑ ℓ : FullScheduledListIndex t m N,
        (fullSourceListConstituents ℓ : ℝ)) * (1 / 2 : ℝ) ^ w := by
  classical
  calc
    |fullIndependentScheduledSourceNativeIdeal (w := w) (ρ := ρ)
        design mix radial angle T Q| ≤
        ∑ ℓ : FullScheduledListIndex t m N,
          |nativeScheduledPacketListFullIdeal (m := M) (w := w)
            (fullSourceListAnchor ℓ).1
            (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
            (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T Q| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ ℓ : FullScheduledListIndex t m N,
        (fullSourceListConstituents ℓ : ℝ) * (1 / 2 : ℝ) ^ w := by
      apply Finset.sum_le_sum
      intro ℓ _hℓ
      let _ := hΩ (fullSourceListAnchor ℓ)
      exact abs_scheduledAvoidingPacketListFullIdeal_le_of_nonemptySelector
        (embedLastTerm M m (fullSourceListAnchor ℓ).1) _ T Q hQ
    _ = _ := by rw [Finset.sum_mul]

/-- Dependent-list native Estimate 1 on every mixed support. -/
theorem abs_walsh_dependentScheduledPacketFamily_sub_sum_nativeIdeal_le
    {ι : Type*} [Fintype ι] {p n L w : ℕ} {K D : ι → ℕ}
    (S : ι → Finset (Fin n))
    (U : ∀ i, Fin (K i) → Fin (D i) → Finset (Fin (p + n)))
    (body : ∀ i, Fin (K i) → Fin (D i) → List (Finset (Fin (p + n)))) (J : ι → ℕ)
    (T : Finset (Fin (p + n))) (Q : Finset (Fin L)) (ε : ι → ℝ)
    (hcard : ∀ i c e, (U i c e).card = w)
    (hinter : ∀ a b : Fin (Fintype.card (DependentScheduledPacketUnit K D)), a ≠ b →
      4 * ((dependentScheduledPacketFlatTrigger (L := L) U a ∩
        dependentScheduledPacketFlatTrigger (L := L) U b).card) < w)
    (hcenter : ∀ i,
      |(∑ c : Fin (K i), ∑ e : Fin (D i),
          triggeredWalshStatistic (U i c e) (body i c e) T *
            walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
        nativeScheduledPacketListFullIdeal (m := p) (w := w) (S i) (J i) (body i) T Q| ≤ ε i) :
    |walshCoefficient
        (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
        (appendWalshSupport T Q) -
      ∑ i, nativeScheduledPacketListFullIdeal (m := p) (w := w) (S i) (J i) (body i) T Q| ≤
    (∑ i, ε i) + triggeredORError (Fintype.card (DependentScheduledPacketUnit K D)) w := by
  classical
  have hcardFlat : ∀ a : Fin (Fintype.card (DependentScheduledPacketUnit K D)),
      (dependentScheduledPacketFlatTrigger (L := L) U a).card = w := by
    intro a
    exact (card_embedFirstTerm (p + n) L _).trans (hcard _ _ _)
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (dependentScheduledPacketFlatTrigger (L := L) U)
    (dependentScheduledPacketFlatBody (L := L) body J) hcardFlat hinter
    (appendWalshSupport T Q)
  rw [realWalshCoefficient_constituentSum_dependentScheduledPacketFamily_append
    (L := L) U body J T Q] at hOr
  have hAgg : |(∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
      ∑ i, nativeScheduledPacketListFullIdeal (m := p) (w := w) (S i) (J i) (body i) T Q| ≤
      ∑ i, ε i := by
    rw [← Finset.sum_sub_distrib]
    calc
      _ ≤ ∑ i, |(∑ c : Fin (K i), ∑ e : Fin (D i),
            triggeredWalshStatistic (U i c e) (body i c e) T *
              walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
          nativeScheduledPacketListFullIdeal (m := p) (w := w) (S i) (J i) (body i) T Q| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ _ := Finset.sum_le_sum (fun i _hi => hcenter i)
  rw [show walshCoefficient
      (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      (∑ i, nativeScheduledPacketListFullIdeal (m := p) (w := w) (S i) (J i) (body i) T Q) =
    (walshCoefficient (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      ∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) +
    ((∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q) -
      ∑ i, nativeScheduledPacketListFullIdeal (m := p) (w := w) (S i) (J i) (body i) T Q) by ring]
  have hAO : |walshCoefficient
      (dnfEval (dependentScheduledPacketFamilyDnf (L := L) U body J))
      (appendWalshSupport T Q) -
      (∑ i, ∑ c : Fin (K i), ∑ e : Fin (D i),
        triggeredWalshStatistic (U i c e) (body i c e) T *
          walshCoefficient (selector L (scheduleUnitThreshold L (J i) c)) Q)| ≤
      triggeredORError (Fintype.card (DependentScheduledPacketUnit K D)) w := by
    simpa only [dependentScheduledPacketFamilyDnf, dnfEval_jointTriggeredDnf,
      triggeredORError, abs_sub_comm] using hOr
  refine (abs_add_le _ _).trans ?_
  calc
    _ ≤ triggeredORError (Fintype.card (DependentScheduledPacketUnit K D)) w +
        ∑ i, ε i := add_le_add hAO hAgg
    _ = _ := add_comm _ _

/-- Actual native full-source gate versus its native full-complement ideal,
on every physical and selector support. -/
theorem abs_walsh_fullIndependentScheduledSource_sub_nativeIdeal_le
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin (M + m))) (Q : Finset (Fin L))
    (ε : FullScheduledListIndex t m N → ℝ)
    (hcard : ∀ u, (V u).card = w)
    (hinter : ∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)
    (hcenter : ∀ ℓ : FullScheduledListIndex t m N,
      |(∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
          ∑ e : Fin (fullSourceListConstituents ℓ),
            triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
              (fullSourceListBody design ℓ c e) T *
            walshCoefficient (selector L
              (scheduleUnitThreshold L
                (fullSourceListTick (w := w) (ρ := ρ) (L := L)
                  mix radial angle ℓ) c)) Q) -
        nativeScheduledPacketListFullIdeal (m := M) (w := w)
          (fullSourceListAnchor ℓ).1
          (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
          (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T Q| ≤ ε ℓ) :
    |walshCoefficient
        (dnfEval (fullIndependentScheduledSourceDnf (L := L)
          design V mix radial angle)) (appendWalshSupport T Q) -
      fullIndependentScheduledSourceNativeIdeal (w := w) (ρ := ρ)
        design mix radial angle T Q| ≤
    (∑ ℓ : FullScheduledListIndex t m N, ε ℓ) +
      triggeredORError (fullSourceUnitCount t w m N ρ) w := by
  classical
  let e := fullSourceListEquivFin t m N
  have hOr := abs_walsh_dependentScheduledPacketFamily_sub_sum_nativeIdeal_le
    (p := M) (n := m) (L := L) (w := w)
    (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
    (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
    (fun i => (fullSourceListAnchor (e i)).1)
    (fun i => fullSourceListTrigger V (e i))
    (fun i => fullSourceListBody design (e i))
    (fun i => fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle (e i))
    T Q (fun i => ε (e i))
    (fun i c ce => hcard _)
    (fun a b hab => fullSourceFlatTrigger_pair_inter_of_source (L := L) V hinter a b hab)
    (fun i => hcenter (e i))
  have hgate :
      dnfEval (dependentScheduledPacketFamilyDnf (L := L)
        (K := fullSourceFinListCopies (t := t) (w := w) (m := m) (N := N) (ρ := ρ))
        (D := FullSourceFinListConstituents (t := t) (m := m) (N := N))
        (fun i => fullSourceListTrigger V (e i))
        (fun i => fullSourceListBody design (e i))
        (fun i => fullSourceListTick (w := w) (ρ := ρ) (L := L)
          mix radial angle (e i))) =
      dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle) := by
    change jointTriggeredEval (fullSourceFlatTrigger (L := L) V)
      (fullSourceFlatActiveBody (L := L) design mix radial angle) = _
    exact jointTriggeredEval_fullSourceFlat_eq_source design V mix radial angle
  rw [hgate] at hOr
  change |walshCoefficient
      (dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle))
      (appendWalshSupport T Q) - _| ≤ _ at hOr
  simpa only [fullIndependentScheduledSourceNativeIdeal, ← Equiv.sum_comp e ε,
    ← Equiv.sum_comp e (fun ℓ => nativeScheduledPacketListFullIdeal (m := M) (w := w)
      (fullSourceListAnchor ℓ).1
      (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
      (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T Q),
    fullSourceFlatPacketUnit_count, fullSourceFinListCopies,
    FullSourceFinListConstituents] using hOr

/-- Actual native coefficient bound on every support meeting the selector
block. It contains realization and OR errors as well as the exact ideal's
partial-copy contribution. -/
theorem abs_walsh_fullIndependentScheduledSource_of_selectorNonempty_le
    {t w m M L : ℕ} {N : HigherSignPattern t → ℕ} {ρ : ℕ → ℝ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ (i : Fin (N σ)), PoolDesign M (R σ i) (v σ i))
    (V : FullSourceUnitIndex t w m N ρ → Finset (Fin (M + m)))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : RadialControl t → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin (M + m))) (Q : Finset (Fin L)) (hQ : Q.Nonempty)
    (ε : FullScheduledListIndex t m N → ℝ)
    (hcard : ∀ u, (V u).card = w)
    (hinter : ∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)
    (hcenter : ∀ ℓ : FullScheduledListIndex t m N,
      |(∑ c : Fin (fullSourceListCopies (w := w) (ρ := ρ) ℓ),
          ∑ e : Fin (fullSourceListConstituents ℓ),
            triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
              (fullSourceListBody design ℓ c e) T *
            walshCoefficient (selector L
              (scheduleUnitThreshold L
                (fullSourceListTick (w := w) (ρ := ρ) (L := L)
                  mix radial angle ℓ) c)) Q) -
        nativeScheduledPacketListFullIdeal (m := M) (w := w)
          (fullSourceListAnchor ℓ).1
          (fullSourceListTick (w := w) (ρ := ρ) (L := L) mix radial angle ℓ)
          (fullSourceListBody (w := w) (ρ := ρ) design ℓ) T Q| ≤ ε ℓ)
    (hΩ : ∀ a : BoundedAnchor t m,
      Nonempty (AvoidingTriggerSubset (embedLastTerm M m a.1) w)) :
    |walshCoefficient
        (dnfEval (fullIndependentScheduledSourceDnf (L := L)
          design V mix radial angle)) (appendWalshSupport T Q)| ≤
      (∑ ℓ : FullScheduledListIndex t m N, ε ℓ) +
        triggeredORError (fullSourceUnitCount t w m N ρ) w +
      (∑ ℓ : FullScheduledListIndex t m N,
        (fullSourceListConstituents ℓ : ℝ)) * (1 / 2 : ℝ) ^ w := by
  let gate := walshCoefficient
    (dnfEval (fullIndependentScheduledSourceDnf (L := L) design V mix radial angle))
    (appendWalshSupport T Q)
  let ideal := fullIndependentScheduledSourceNativeIdeal (w := w) (ρ := ρ)
    design mix radial angle T Q
  have hE := abs_walsh_fullIndependentScheduledSource_sub_nativeIdeal_le
    design V mix radial angle T Q ε hcard hinter hcenter
  have hI := abs_fullIndependentScheduledSourceNativeIdeal_le_of_nonemptySelector
    (ρ := ρ) design mix radial angle T Q hQ hΩ
  change |gate| ≤ _
  change |gate - ideal| ≤ _ at hE
  change |ideal| ≤ _ at hI
  calc
    |gate| = |(gate - ideal) + ideal| := by congr 1; ring
    _ ≤ |gate - ideal| + |ideal| := abs_add_le _ _
    _ ≤ _ := add_le_add hE hI

/-- The normalized degree-`r` radial sum restricted to characters that actually
meet the numerical-selector block. This is not the whole radial residual. -/
noncomputable def selectorSupportedRadialCoefficientSum {p L : ℕ}
    (b : Finset (Fin (p + L)) → ℝ) (w scale : ℝ) (r : ℕ) : ℝ :=
  ((2 / w) ^ r / scale) *
    ∑ S : Finset (Fin (p + L)) with
      S.card = r ∧ (lastWalshSupport p L S).Nonempty, b S

/-- Uniform coefficient control gives the full-cube binomial amplification for
the selector-supported radial summand. -/
theorem abs_selectorSupportedRadialCoefficientSum_le {p L r : ℕ}
    (b : Finset (Fin (p + L)) → ℝ) {w scale B : ℝ}
    (hw : 0 < w) (hscale : 0 < scale) (hB : 0 ≤ B)
    (hcoeff : ∀ S : Finset (Fin (p + L)), S.card = r →
      (lastWalshSupport p L S).Nonempty → |b S| ≤ B) :
    |selectorSupportedRadialCoefficientSum b w scale r| ≤
      ((2 / w) ^ r / scale) * (((p + L).choose r : ℕ) : ℝ) * B := by
  classical
  let F := Finset.univ.filter (fun S : Finset (Fin (p + L)) =>
    S.card = r ∧ (lastWalshSupport p L S).Nonempty)
  let G := Finset.univ.filter (fun S : Finset (Fin (p + L)) => S.card = r)
  have hFG : F ⊆ G := by
    intro S hS
    exact Finset.mem_filter.mpr ⟨Finset.mem_univ S, (Finset.mem_filter.mp hS).2.1⟩
  have hG : G = Finset.powersetCard r Finset.univ := by
    ext S
    simp [G]
  have hcard : F.card ≤ (p + L).choose r := by
    have hc := Finset.card_le_card hFG
    rw [hG, Finset.card_powersetCard] at hc
    simpa using hc
  have hcardR : (F.card : ℝ) ≤ (((p + L).choose r : ℕ) : ℝ) := by exact_mod_cast hcard
  have hsum : |∑ S ∈ F, b S| ≤ (F.card : ℝ) * B := by
    calc
      |∑ S ∈ F, b S| ≤ ∑ S ∈ F, |b S| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _S ∈ F, B := by
        apply Finset.sum_le_sum
        intro S hS
        have h := (Finset.mem_filter.mp hS).2
        exact hcoeff S h.1 h.2
      _ = (F.card : ℝ) * B := by simp [nsmul_eq_mul]
  have hsum' : |∑ S ∈ F, b S| ≤ (((p + L).choose r : ℕ) : ℝ) * B :=
    hsum.trans (mul_le_mul_of_nonneg_right hcardR hB)
  change |((2 / w) ^ r / scale) * ∑ S ∈ F, b S| ≤ _
  rw [abs_mul, abs_of_nonneg (by positivity : (0 : ℝ) ≤ (2 / w) ^ r / scale)]
  calc
    ((2 / w) ^ r / scale) * |∑ S ∈ F, b S| ≤
        ((2 / w) ^ r / scale) * ((((p + L).choose r : ℕ) : ℝ) * B) :=
      mul_le_mul_of_nonneg_left hsum' (by positivity)
    _ = _ := by ring

/-- The concentration exponent remains polynomially large after tightening the
per-test tolerance by the radial factor `w^(2r+1)`. -/
theorem eventually_radialCalibratedAnchorConcentrationExponent
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      (w : ℝ) ^ (2 * t + 3) ≤
        ((partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ) *
            (w : ℝ) ^ (2 * r + 1))) ^ 2) /
          (2 * ((w ^ sourceUnitExponent t : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2) := by
  have hAev := pow_le_partVAnchorCopyCount_quadratic_eventually (t := t) hr hrt
  have hΛev := eventually_card_fullScheduledListIndex_quadratic_le t N hN
  filter_upwards [hAev, hΛev, eventually_ge_atTop 8192] with w hA hΛ hw
  let W : ℝ := w
  let Λ : ℕ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let A : ℝ := partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r)
  let a : ℕ := 100 * (t + 2) - 2 * t - 1
  let q : ℕ := 2 * t + 2
  let p : ℕ := 2 * r + 1
  let s : ℕ := 2 * t + 3
  let u : ℕ := sourceUnitExponent t
  have ht : 0 < t := by omega
  have hW : 0 < W := by dsimp [W]; positivity
  have hW1 : (1 : ℝ) ≤ W := by
    have hn : 1 ≤ w := by omega
    change (1 : ℝ) ≤ (w : ℝ)
    exact_mod_cast hn
  have hΛposNat : 0 < Λ := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Λ := by exact_mod_cast hΛposNat
  have hΛle : (Λ : ℝ) ≤ W ^ q := by
    have hn : Λ ≤ w ^ q := hΛ
    change (Λ : ℝ) ≤ (w : ℝ) ^ q
    exact_mod_cast hn
  have hΛpos' : 0 < (Λ : ℝ) * W ^ p := mul_pos hΛpos (by positivity)
  have hΛle' : (Λ : ℝ) * W ^ p ≤ W ^ (q + p) := by
    calc
      (Λ : ℝ) * W ^ p ≤ W ^ q * W ^ p :=
        mul_le_mul_of_nonneg_right hΛle (by positivity)
      _ = W ^ (q + p) := by simp only [q, pow_add]
  have h8192 : (8192 : ℝ) ≤ W := by
    change (8192 : ℝ) ≤ (w : ℝ)
    exact_mod_cast hw
  have hlarge : 8192 * W ^ (2 * (q + p) + u + s) ≤ W ^ (2 * a) := by
    calc
      8192 * W ^ (2 * (q + p) + u + s) ≤ W * W ^ (2 * (q + p) + u + s) :=
        mul_le_mul_of_nonneg_right h8192 (by positivity)
      _ = W ^ (2 * (q + p) + u + s + 1) := by rw [pow_succ]; ring
      _ ≤ W ^ (2 * a) := by
        apply pow_le_pow_right₀ hW1
        dsimp [a, q, p, s, u, sourceUnitExponent, sourceCopyExponent]
        omega
  have hmain := pow_le_calibratedAnchorConcentrationExponent
    (W := W) (A := A) (Λ := (Λ : ℝ) * W ^ p) (U := W ^ u)
    (D := (1 / 2 : ℝ) ^ w) (a := a) (q := q + p) (s := s) (u := u)
    hW hΛpos' (by positivity) (by positivity) hA hΛle' le_rfl hlarge
  simpa only [W, A, Λ, p, s, u, partVAnchorGamma, sourceAnchorIntensity,
    Nat.cast_pow, mul_assoc] using hmain

/-- Full-support concentration at the stronger radial-calibrated tolerance. -/
theorem eventually_fullConditionedListConcentrationBudget_radial_le_half
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      fullConditionedListConcentrationBudget
        (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
        (τ := Finset (Fin (w ^ 2 + w ^ 2)))
        (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N)
        (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ) *
            (w : ℝ) ^ (2 * r + 1))) ≤ (1 / 2 : ℝ) := by
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hExp := eventually_radialCalibratedAnchorConcentrationExponent hr hrt N hN
  have hΛev := eventually_card_fullScheduledListIndex_quadratic_le t N hN
  have hUev := eventually_fullSourceUnitCount_le t N (partVTriangularStrength t) hρ
  filter_upwards [hExp, hΛev, hUev, eventually_ge_atTop (32 * t),
    eventually_ge_atTop 4] with w hX hΛ hU hw32 hw4
  let Λ : ℕ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let ε : ℝ := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
    (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
  let X : ℝ := ε ^ 2 / (2 * ((w ^ sourceUnitExponent t : ℕ) : ℝ) *
    ((1 / 2 : ℝ) ^ w) ^ 2)
  let C : ℝ := (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3)
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hΛposNat : 0 < Λ := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Λ := by exact_mod_cast hΛposNat
  have hUpos : 0 < w ^ sourceUnitExponent t := pow_pos hwpos _
  have hpos := fullSourceListDimensions_pos_quadratic (N := N) hr hrt hw32
  have hle : ∀ ℓ : FullScheduledListIndex t (w ^ 2) N,
      fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) ℓ *
        fullSourceListConstituents ℓ ≤ w ^ sourceUnitExponent t := by
    intro ℓ
    exact (fullSourceListDimensions_le_unitCount ℓ).trans hU
  have hbound := fullConditionedListConcentrationBudget_le
    (w := w) (m := w ^ 2) (N := N) (ρ := partVTriangularStrength t)
    (τ := Finset (Fin (w ^ 2 + w ^ 2)))
    (σ := Finset (Fin (partVCubicSelectorBits w))) ε hUpos hpos hle
  simp only [Fintype.card_finset, Fintype.card_fin, Nat.cast_pow,
    Nat.cast_ofNat] at hbound
  change fullConditionedListConcentrationBudget
    (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
    (τ := Finset (Fin (w ^ 2 + w ^ 2)))
    (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N) ε ≤
    2 * (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
      (2 : ℝ) ^ partVCubicSelectorBits w *
      Real.exp (-ε ^ 2 / (2 * (w : ℝ) ^ sourceUnitExponent t *
        ((1 / 2 : ℝ) ^ w) ^ 2)) at hbound
  have hCeq : (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
      (2 : ℝ) ^ partVCubicSelectorBits w = (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3) := by
    calc
      (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) * (2 : ℝ) ^ partVCubicSelectorBits w =
          (Λ : ℝ) * ((2 : ℝ) ^ (w ^ 2 + w ^ 2) *
            (2 : ℝ) ^ partVCubicSelectorBits w) := by ring
      _ = (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2 + partVCubicSelectorBits w) :=
        congrArg (fun z : ℝ => (Λ : ℝ) * z)
          (pow_add (2 : ℝ) (w ^ 2 + w ^ 2) (partVCubicSelectorBits w)).symm
      _ = (Λ : ℝ) * (2 : ℝ) ^ (2 * w ^ 2 + w ^ 3) := by
        congr 2
        unfold partVCubicSelectorBits
        omega
  have hlog0 := log_fullSupportTestCost_le hΛposNat ht hw4 hΛ
  have hXC : (w : ℝ) ^ (2 * t + 3) ≤ X := by simpa only [X, ε, Λ] using hX
  have hlog : Real.log (4 * C) ≤ X := by
    apply le_trans _ hXC
    simpa only [C, mul_assoc] using hlog0
  have hCpos : 0 < C := by dsimp [C]; positivity
  have hsmall := two_mul_mul_exp_neg_le_half hCpos hlog
  have hboundX : fullConditionedListConcentrationBudget
      (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
      (τ := Finset (Fin (w ^ 2 + w ^ 2)))
      (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N) ε ≤
      2 * C * Real.exp (-X) := by
    calc
      fullConditionedListConcentrationBudget
          (w := w) (m := w ^ 2) (ρ := partVTriangularStrength t)
          (τ := Finset (Fin (w ^ 2 + w ^ 2)))
          (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N) ε ≤
          2 * (Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
            (2 : ℝ) ^ partVCubicSelectorBits w *
            Real.exp (-ε ^ 2 / (2 * (w : ℝ) ^ sourceUnitExponent t *
              ((1 / 2 : ℝ) ^ w) ^ 2)) := hbound
      _ = 2 * ((Λ : ℝ) * (2 : ℝ) ^ (w ^ 2 + w ^ 2) *
          (2 : ℝ) ^ partVCubicSelectorBits w) *
          Real.exp (-ε ^ 2 / (2 * (w : ℝ) ^ sourceUnitExponent t *
            ((1 / 2 : ℝ) ^ w) ^ 2)) := by ring
      _ = 2 * C * Real.exp (-X) := by
        rw [hCeq]
        simp only [C, X, Nat.cast_pow, neg_div]
  simpa only [ε, Λ] using hboundX.trans hsmall

/-- The exact native realization budget remains below one at the stronger
radial-calibrated tolerance. -/
theorem eventually_fullNativeListRealizationBudget_radial_lt_one
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop,
      fullNativeListRealizationBudget
        (w := w) (m := w ^ 2) (M := w ^ 2) (ρ := partVTriangularStrength t)
        (τ := Finset (Fin (w ^ 2 + w ^ 2)))
        (σ := Finset (Fin (partVCubicSelectorBits w))) (N := N)
        (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ) *
            (w : ℝ) ^ (2 * r + 1))) < 1 := by
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hC := eventually_fullConditionedListConcentrationBudget_radial_le_half hr hrt N hN
  have hP := eventually_fullNativeListPairBudget_lt t N (partVTriangularStrength t) hρ
    (show (0 : ℝ) < 1 / 2 by norm_num)
  filter_upwards [hC, hP] with w hc hp
  unfold fullNativeListRealizationBudget
  linarith

/-- Eventual actual native realization on every physical/selector support at
the radial-calibrated tolerance. Controls may vary with width. -/
theorem eventually_exists_nativeFullSource_fullSupport_radialCalibrated
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)), PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop,
      let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
      let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
        (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ ℓ, ∀ T : Finset (Fin (w ^ 2 + w ^ 2)),
          ∀ Q : Finset (Fin (partVCubicSelectorBits w)),
          |(∑ c : Fin (fullSourceListCopies (w := w)
                (ρ := partVTriangularStrength t) ℓ),
              ∑ e : Fin (fullSourceListConstituents ℓ),
                triggeredWalshStatistic (fullSourceListTrigger V ℓ c e)
                  (fullSourceListBody (design w) ℓ c e) T *
                walshCoefficient (selector (partVCubicSelectorBits w)
                  (scheduleUnitThreshold (partVCubicSelectorBits w)
                    (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                      (L := partVCubicSelectorBits w) mix (radial w) (angle w) ℓ) c)) Q) -
            nativeScheduledPacketListFullIdeal (m := w ^ 2) (w := w)
              (fullSourceListAnchor ℓ).1
              (fullSourceListTick (w := w) (ρ := partVTriangularStrength t)
                (L := partVCubicSelectorBits w) mix (radial w) (angle w) ℓ)
              (fullSourceListBody (w := w) (ρ := partVTriangularStrength t)
                (design w) ℓ) T Q| < ε) ∧
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) := by
  have hB := eventually_fullNativeListRealizationBudget_radial_lt_one hr hrt N hN
  filter_upwards [hB, eventually_ge_atTop
    (max (32 * t) (sourceGroundThreshold t))] with w hb hw
  dsimp only
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hground : sourceGroundThreshold t ≤ w := (Nat.le_max_right _ _).trans hw
  have hfacts := sourceGround_facts (t := t) hground
  have hwpos : 0 < w := hfacts.1
  have hΛposNat : 0 < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Fintype.card (FullScheduledListIndex t (w ^ 2) N) := by
    exact_mod_cast hΛposNat
  have hγ : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw32)
  have hε : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
      (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ) *
        (w : ℝ) ^ (2 * r + 1)) :=
    div_nonneg hγ.le (by positivity)
  have hwNative : ∀ a : BoundedAnchor t (w ^ 2), w ≤ w ^ 2 + a.1ᶜ.card := by
    intro a
    have hwcomp : w ≤ a.1ᶜ.card :=
      hfacts.2.2.1.trans (sub_card_le_boundedAnchor_complement a)
    omega
  have hb' :
      (∑ q : (FullScheduledListIndex t (w ^ 2) N ×
          Finset (Fin (w ^ 2 + w ^ 2))) × Finset (Fin (partVCubicSelectorBits w)),
        2 * Real.exp (-(partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (Fintype.card (FullScheduledListIndex t (w ^ 2) N) : ℝ) *
            (w : ℝ) ^ (2 * r + 1))) ^ 2 /
          (2 * ((fullSourceListCopies (w := w) (ρ := partVTriangularStrength t) q.1.1 *
            fullSourceListConstituents q.1.1 : ℕ) : ℝ) *
            ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : FullNativeSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t) ×
          FullNativeSourceFlatUnit t w (w ^ 2) N (partVTriangularStrength t),
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (w ^ 2 + (fullSourceListAnchor p.2.1).1ᶜ.card : ℕ) : ℝ) ^
            ((w + 3) / 4)) < 1 := by
    simpa only [fullNativeListRealizationBudget,
      fullConditionedListConcentrationBudget, fullNativeListPairBudget] using hb
  exact exists_nativeFullSource_listFullCentered
    (design w) mix (radial w) (angle w) (fun T => T) (fun Q => Q)
    hwpos hwNative hε hb'

/-- Eventual finite selector-supported radial bound for the actual original
all-pattern native source. This theorem still displays every full-cube error
factor; its limit is handled separately. -/
theorem eventually_exists_nativeFullSource_selectorSupportedRadial_bound
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)), PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ) :
    ∀ᶠ w : ℕ in atTop,
      let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
      let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
        (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        ((∀ u, (V u).card = w) ∧
          (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w)) ∧
        |selectorSupportedRadialCoefficientSum
          (p := w ^ 2 + w ^ 2) (L := partVCubicSelectorBits w)
          (fun S => walshCoefficient
            (dnfEval (fullIndependentScheduledSourceDnf
              (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w))) S)
          (w : ℝ) (partVResidualScale t w) r| ≤
        ((2 / (w : ℝ)) ^ r / partVResidualScale t w) *
          ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
          ((Λ : ℝ) * ε + triggeredORError
              (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w +
            (∑ ℓ : FullScheduledListIndex t (w ^ 2) N,
              (fullSourceListConstituents ℓ : ℝ)) * (1 / 2 : ℝ) ^ w) := by
  classical
  have hReal := eventually_exists_nativeFullSource_fullSupport_radialCalibrated
    hr hrt N hN design mix radial angle
  filter_upwards [hReal, eventually_ge_atTop
    (max (32 * t) (sourceGroundThreshold t))] with w hV hw
  obtain ⟨V, hcenter, hcard, hinter⟩ := hV
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hground : sourceGroundThreshold t ≤ w := (Nat.le_max_right _ _).trans hw
  have hfacts := sourceGround_facts (t := t) hground
  have hwpos : 0 < w := hfacts.1
  have hwR : 0 < (w : ℝ) := by exact_mod_cast hwpos
  have hscale : 0 < partVResidualScale t w := partVResidualScale_pos hwpos
  have hγpos : 0 < partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw32)
  have hwNative : ∀ a : BoundedAnchor t (w ^ 2), w ≤ w ^ 2 + a.1ᶜ.card := by
    intro a
    have hwcomp : w ≤ a.1ᶜ.card :=
      hfacts.2.2.1.trans (sub_card_le_boundedAnchor_complement a)
    omega
  have hΩ : ∀ a : BoundedAnchor t (w ^ 2),
      Nonempty (AvoidingTriggerSubset (embedLastTerm (w ^ 2) (w ^ 2) a.1) w) := by
    intro a
    exact nonempty_nativePaddedAvoidingTriggerSubset a.1 (hwNative a)
  let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
    (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
  let B := (Λ : ℝ) * ε + triggeredORError
      (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w +
    (∑ ℓ : FullScheduledListIndex t (w ^ 2) N,
      (fullSourceListConstituents ℓ : ℝ)) * (1 / 2 : ℝ) ^ w
  have hε : 0 ≤ ε := div_nonneg hγpos.le (by positivity)
  have hB : 0 ≤ B := by
    dsimp [B]
    have hOr : 0 ≤ triggeredORError
        (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w := by
      unfold triggeredORError
      positivity
    positivity
  refine ⟨V, ⟨hcard, hinter⟩, ?_⟩
  apply abs_selectorSupportedRadialCoefficientSum_le _ hwR hscale hB
  intro S hSr hQ
  have hc := abs_walsh_fullIndependentScheduledSource_of_selectorNonempty_le
    (design w) V mix (radial w) (angle w)
    (firstWalshSupport (w ^ 2 + w ^ 2) (partVCubicSelectorBits w) S)
    (lastWalshSupport (w ^ 2 + w ^ 2) (partVCubicSelectorBits w) S) hQ
    (fun _ : FullScheduledListIndex t (w ^ 2) N => ε) hcard hinter
    (fun ℓ => (hcenter ℓ
      (firstWalshSupport (w ^ 2 + w ^ 2) (partVCubicSelectorBits w) S)
      (lastWalshSupport (w ^ 2 + w ^ 2) (partVCubicSelectorBits w) S)).le) hΩ
  rw [append_first_lastWalshSupport] at hc
  simpa only [B, Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Λ] using hc

/-- The three explicit components of the finite selector-radial majorant. -/
noncomputable def nativeSelectorCenteringMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) : ℝ :=
  let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
    (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
  ((2 / (w : ℝ)) ^ r / partVResidualScale t w) *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) * ((Λ : ℝ) * ε)

noncomputable def nativeSelectorORMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) : ℝ :=
  ((2 / (w : ℝ)) ^ r / partVResidualScale t w) *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
    triggeredORError (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w

noncomputable def nativeSelectorPartialMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) : ℝ :=
  ((2 / (w : ℝ)) ^ r / partVResidualScale t w) *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
    ((∑ ℓ : FullScheduledListIndex t (w ^ 2) N,
      (fullSourceListConstituents ℓ : ℝ)) * (1 / 2 : ℝ) ^ w)

/-- The exact majorant appearing in the finite actual-gate estimate. -/
noncomputable def nativeSelectorRadialMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) : ℝ :=
  nativeSelectorCenteringMajorant t r N w + nativeSelectorORMajorant t r N w +
    nativeSelectorPartialMajorant t r N w

/-- Unnormalised full-cube radial factor: cubic selector bits still leave only
a `w^(2r)` polynomial after the `(2/w)^r` normalization. -/
theorem eventually_fullCubeRadialFactor_le (_t r : ℕ) :
    ∀ᶠ w : ℕ in atTop,
      (2 / (w : ℝ)) ^ r *
        ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) ≤
      (6 : ℝ) ^ r * (w : ℝ) ^ (2 * r) := by
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hwR : 0 < (w : ℝ) := by exact_mod_cast (show 0 < w by omega)
  let n : ℕ := (w ^ 2 + w ^ 2) + partVCubicSelectorBits w
  have hn : n ≤ 3 * w ^ 3 := by
    dsimp [n, partVCubicSelectorBits]
    nlinarith [Nat.pow_le_pow_right (show 0 < w by omega) (show 2 ≤ 3 by omega)]
  have hchoose : n.choose r ≤ n ^ r := Nat.choose_le_pow n r
  have hchooseR : (n.choose r : ℝ) ≤ (n : ℝ) ^ r := by exact_mod_cast hchoose
  have hnR : (n : ℝ) ≤ (3 * w ^ 3 : ℕ) := by exact_mod_cast hn
  calc
    (2 / (w : ℝ)) ^ r *
        ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) =
        (2 / (w : ℝ)) ^ r * (n.choose r : ℝ) := by rfl
    _ ≤ (2 / (w : ℝ)) ^ r * (n : ℝ) ^ r := by gcongr
    _ ≤ (2 / (w : ℝ)) ^ r * ((3 * w ^ 3 : ℕ) : ℝ) ^ r := by
      gcongr
    _ = (6 : ℝ) ^ r * (w : ℝ) ^ (2 * r) := by
      push_cast
      rw [← mul_pow]
      rw [show (2 / (w : ℝ)) * (3 * (w : ℝ) ^ 3) = 6 * (w : ℝ) ^ 2 by
        field_simp [hwR.ne']; ring]
      rw [mul_pow, ← pow_mul]

/-- A simple explicit sequence majorizing all three selector radial costs. -/
noncomputable def nativeSelectorRadialSimpleMajorant (t r : ℕ) (w : ℕ) : ℝ :=
  ((6 : ℝ) ^ r + 1) / (w : ℝ) +
    (6 : ℝ) ^ r * ((w : ℝ) ^ (2 * r + 2 * sourceUnitExponent t) *
      (1 / 2 : ℝ) ^ (w / 2))

/-- The elementary majorant tends to zero for every fixed source order and
radial degree. -/
theorem tendsto_nativeSelectorRadialSimpleMajorant (t r : ℕ) :
    Tendsto (nativeSelectorRadialSimpleMajorant t r) atTop (𝓝 0) := by
  have hinv := tendsto_const_div_pow ((6 : ℝ) ^ r + 1) 1 (by omega)
  have hgeom := (tendsto_polynomial_mul_geom_floorHalf
    (2 * r + 2 * sourceUnitExponent t)).const_mul ((6 : ℝ) ^ r)
  have hsum := hinv.add hgeom
  unfold nativeSelectorRadialSimpleMajorant
  simpa only [pow_one, mul_zero, add_zero] using hsum

/-- The strengthened per-test centering cost is at most `6^r/w`. -/
theorem eventually_nativeSelectorCenteringMajorant_le
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ) :
    ∀ᶠ w : ℕ in atTop, nativeSelectorCenteringMajorant t r N w ≤
      (6 : ℝ) ^ r / (w : ℝ) := by
  have hF := eventually_fullCubeRadialFactor_le t r
  filter_upwards [hF, eventually_ge_atTop (32 * t)] with w hF hw32
  have hwpos : 0 < w := by omega
  have hwR : 0 < (w : ℝ) := by exact_mod_cast hwpos
  have hscale : 0 < partVResidualScale t w := partVResidualScale_pos hwpos
  have hgamma0 : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) := by
    unfold partVAnchorGamma sourceAnchorIntensity
    positivity
  have hgamma := partVAnchorGamma_le_residualScale hr hrt hw32
  let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
    (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
  let F : ℝ := (2 / (w : ℝ)) ^ r *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ)
  have hΛposNat : 0 < Λ := by
    let σ₀ : HigherSignPattern t := fun _ => false
    let ℓ₀ : FullScheduledListIndex t (w ^ 2) N := Sum.inl ⟨σ₀, 0⟩
    let _ : Nonempty (FullScheduledListIndex t (w ^ 2) N) := ⟨ℓ₀⟩
    exact Fintype.card_pos
  have hΛpos : (0 : ℝ) < Λ := by exact_mod_cast hΛposNat
  have hΛε : (Λ : ℝ) * ε = partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r) / (64 * (w : ℝ) ^ (2 * r + 1)) := by
    dsimp [ε]
    field_simp [hΛpos.ne', (pow_pos hwR (2 * r + 1)).ne']
  have hF0 : 0 ≤ F := by dsimp [F]; positivity
  have hwpow : 0 < (w : ℝ) ^ (2 * r + 1) := by positivity
  unfold nativeSelectorCenteringMajorant
  dsimp only
  change (2 / (w : ℝ)) ^ r / partVResidualScale t w *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
      ((Λ : ℝ) * ε) ≤ _
  rw [hΛε]
  calc
    (2 / (w : ℝ)) ^ r / partVResidualScale t w *
        ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
        (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          (64 * (w : ℝ) ^ (2 * r + 1))) =
        (F / partVResidualScale t w) *
          (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
            (64 * (w : ℝ) ^ (2 * r + 1))) := by dsimp [F]; ring
    _ = F * (partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          partVResidualScale t w) / (64 * (w : ℝ) ^ (2 * r + 1)) := by
      field_simp [hscale.ne', hwpow.ne']
    _ ≤ F / (64 * (w : ℝ) ^ (2 * r + 1)) := by
      have hfrac : partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          partVResidualScale t w ≤ 1 := (div_le_one hscale).mpr hgamma
      have hfrac0 : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
          partVResidualScale t w := div_nonneg hgamma0 hscale.le
      apply div_le_div_of_nonneg_right _ (by positivity)
      nlinarith
    _ ≤ ((6 : ℝ) ^ r * (w : ℝ) ^ (2 * r)) /
        (64 * (w : ℝ) ^ (2 * r + 1)) := by
      exact div_le_div_of_nonneg_right hF (by positivity)
    _ = (6 : ℝ) ^ r / (64 * (w : ℝ)) := by
      rw [pow_succ]
      have h2r : (w : ℝ) ^ (2 * r) ≠ 0 := (pow_pos hwR _).ne'
      field_simp [hwR.ne', h2r]
    _ ≤ (6 : ℝ) ^ r / (w : ℝ) := by
      apply (div_le_div_iff₀ (by positivity : (0 : ℝ) < 64 * (w : ℝ)) hwR).2
      have h6 : 0 ≤ (6 : ℝ) ^ r := by positivity
      nlinarith

/-- The actual full-source OR correction has a geometric majorant after the
full-cube radial amplification. -/
theorem eventually_nativeSelectorORMajorant_le (t r : ℕ)
    (N : HigherSignPattern t → ℕ) :
    ∀ᶠ w : ℕ in atTop, nativeSelectorORMajorant t r N w ≤
      (6 : ℝ) ^ r * ((w : ℝ) ^ (2 * r + 2 * sourceUnitExponent t) *
        (1 / 2 : ℝ) ^ (w / 2)) := by
  have hρ : ∀ ℓ, 0 ≤ partVTriangularStrength t ℓ := by
    intro ℓ
    unfold partVTriangularStrength
    positivity
  have hF := eventually_fullCubeRadialFactor_le t r
  have hUev := eventually_fullSourceUnitCount_le t N (partVTriangularStrength t) hρ
  filter_upwards [hF, hUev, eventually_ge_atTop 1] with w hF hU hw
  have hwpos : 0 < w := by omega
  have hwR : 0 < (w : ℝ) := by exact_mod_cast hwpos
  have hscale : 0 < partVResidualScale t w := partVResidualScale_pos hwpos
  let U := fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)
  let F : ℝ := (2 / (w : ℝ)) ^ r *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ)
  let D : ℝ := (1 / 2 : ℝ) ^ w
  let G : ℝ := (1 / 2 : ℝ) ^ (w / 2)
  have hU' : U ≤ w ^ sourceUnitExponent t := hU
  have hUR : (U : ℝ) ≤ ((w ^ sourceUnitExponent t : ℕ) : ℝ) := by exact_mod_cast hU'
  have hU0 : 0 ≤ (U : ℝ) := Nat.cast_nonneg U
  have hD : 0 < D := by dsimp [D]; positivity
  have hG : 0 ≤ G := by dsimp [G]; positivity
  have hcap : (1 : ℝ) ≤ (partVCopyCapacity t w : ℝ) := by
    exact_mod_cast partVCopyCapacity_pos (t := t) hwpos
  have hOr : triggeredORError U w ≤ (U : ℝ) ^ 2 * D * G := by
    by_cases hzero : U = 0
    · rw [hzero]
      unfold triggeredORError
      simp
    · exact triggeredORError_le_sq_mul_geom (w := w) (Nat.pos_of_ne_zero hzero)
  have hOrScale : triggeredORError U w / partVResidualScale t w ≤
      (U : ℝ) ^ 2 * G := by
    have h₁ : triggeredORError U w / partVResidualScale t w ≤
        ((U : ℝ) ^ 2 * D * G) / partVResidualScale t w :=
      div_le_div_of_nonneg_right hOr hscale.le
    have heq : ((U : ℝ) ^ 2 * D * G) / partVResidualScale t w =
        ((U : ℝ) ^ 2 * G) / (partVCopyCapacity t w : ℝ) := by
      unfold partVResidualScale
      change ((U : ℝ) ^ 2 * D * G) /
        ((partVCopyCapacity t w : ℝ) * (1 / 2 : ℝ) ^ w) = _
      rw [show (1 / 2 : ℝ) ^ w = D by rfl]
      have hcap0 : (partVCopyCapacity t w : ℝ) ≠ 0 := by positivity
      field_simp [hD.ne', hcap0]
    have hcapdiv : ((U : ℝ) ^ 2 * G) / (partVCopyCapacity t w : ℝ) ≤
        (U : ℝ) ^ 2 * G := by
      apply div_le_self (by positivity) hcap
    exact h₁.trans_eq heq |>.trans hcapdiv
  change (2 / (w : ℝ)) ^ r / partVResidualScale t w *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
      triggeredORError U w ≤ _
  calc
    (2 / (w : ℝ)) ^ r / partVResidualScale t w *
        ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
        triggeredORError U w =
        F * (triggeredORError U w / partVResidualScale t w) := by
      dsimp [F]
      field_simp [hscale.ne']
    _ ≤ F * ((U : ℝ) ^ 2 * G) := by
      exact mul_le_mul_of_nonneg_left hOrScale (by dsimp [F]; positivity)
    _ ≤ ((6 : ℝ) ^ r * (w : ℝ) ^ (2 * r)) * ((U : ℝ) ^ 2 * G) := by
      gcongr
    _ ≤ ((6 : ℝ) ^ r * (w : ℝ) ^ (2 * r)) *
        (((w ^ sourceUnitExponent t : ℕ) : ℝ) ^ 2 * G) := by
      have hsq : (U : ℝ) ^ 2 ≤ ((w ^ sourceUnitExponent t : ℕ) : ℝ) ^ 2 :=
        pow_le_pow_left₀ hU0 hUR 2
      gcongr
    _ = (6 : ℝ) ^ r * ((w : ℝ) ^ (2 * r + 2 * sourceUnitExponent t) *
        (1 / 2 : ℝ) ^ (w / 2)) := by
      dsimp [G]
      push_cast
      rw [pow_add, ← pow_mul]
      ring

/-- The sole-partial-copy contribution is polynomially negligible, even after
all full-cube degree tests are summed. -/
theorem eventually_nativeSelectorPartialMajorant_le_one_div
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop, nativeSelectorPartialMajorant t r N w ≤
      1 / (w : ℝ) := by
  have hF := eventually_fullCubeRadialFactor_le t r
  have hΛev := eventually_card_fullScheduledListIndex_quadratic_le t N hN
  let K : ℝ := (6 : ℝ) ^ r * (16 * (t : ℝ))
  filter_upwards [hF, hΛev, eventually_ge_atTop ⌈K⌉₊,
    eventually_ge_atTop (max (32 * t) 1)] with w hF hΛ hwK hw
  have hw32 : 32 * t ≤ w := (Nat.le_max_left _ _).trans hw
  have hw1 : 1 ≤ w := (Nat.le_max_right _ _).trans hw
  have hwpos : 0 < w := by omega
  have hwR : 0 < (w : ℝ) := by exact_mod_cast hwpos
  have ht : 0 < t := by omega
  have hscale : 0 < partVResidualScale t w := partVResidualScale_pos hwpos
  let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
  let F : ℝ := (2 / (w : ℝ)) ^ r *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ)
  let D : ℝ := (1 / 2 : ℝ) ^ w
  let A := ∑ ℓ : FullScheduledListIndex t (w ^ 2) N,
    (fullSourceListConstituents ℓ : ℝ)
  have hΛle : Λ ≤ w ^ (2 * t + 2) := hΛ
  have hΛR : (Λ : ℝ) ≤ ((w ^ (2 * t + 2) : ℕ) : ℝ) := by exact_mod_cast hΛle
  have hΛ0 : 0 ≤ (Λ : ℝ) := Nat.cast_nonneg Λ
  have hD : 0 < D := by dsimp [D]; positivity
  have hcap : (1 : ℝ) ≤ (partVCopyCapacity t w : ℝ) := by
    exact_mod_cast partVCopyCapacity_pos (t := t) hwpos
  have hcap0 : (0 : ℝ) < (partVCopyCapacity t w : ℝ) := by positivity
  have hA : A ≤ (Λ : ℝ) * (16 * (t : ℝ)) := by
    dsimp [A]
    calc
      (∑ ℓ : FullScheduledListIndex t (w ^ 2) N,
          (fullSourceListConstituents ℓ : ℝ)) ≤
          ∑ _ℓ : FullScheduledListIndex t (w ^ 2) N, (16 * (t : ℝ)) := by
        apply Finset.sum_le_sum
        intro ℓ _hℓ
        exact_mod_cast fullSourceListConstituents_le_sixteen_mul ht ℓ
      _ = (Λ : ℝ) * (16 * (t : ℝ)) := by
        simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Λ]
  have hK : K ≤ (w : ℝ) := by
    have hceil : K ≤ (⌈K⌉₊ : ℝ) := Nat.le_ceil K
    have hwK' : (⌈K⌉₊ : ℝ) ≤ (w : ℝ) := by exact_mod_cast hwK
    exact hceil.trans hwK'
  have hK0 : 0 ≤ K := by dsimp [K]; positivity
  have hw1R : (1 : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw1
  have hbig : K * (w : ℝ) ^ (2 * r + 2 * t + 3) ≤
      (partVCopyCapacity t w : ℝ) := by
    calc
      K * (w : ℝ) ^ (2 * r + 2 * t + 3) ≤
          (w : ℝ) * (w : ℝ) ^ (2 * r + 2 * t + 3) :=
        mul_le_mul_of_nonneg_right hK (by positivity)
      _ = (w : ℝ) ^ (2 * r + 2 * t + 4) := by rw [pow_succ]; ring
      _ ≤ (w : ℝ) ^ (100 * (t + 2)) := by
        apply pow_le_pow_right₀ hw1R
        omega
      _ = (partVCopyCapacity t w : ℝ) := by
        unfold partVCopyCapacity
        push_cast
        rfl
  change (2 / (w : ℝ)) ^ r / partVResidualScale t w *
    ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) * (A * D) ≤ _
  have hscaleD : A * D / partVResidualScale t w = A / (partVCopyCapacity t w : ℝ) := by
    unfold partVResidualScale
    change A * D / ((partVCopyCapacity t w : ℝ) * (1 / 2 : ℝ) ^ w) = _
    rw [show (1 / 2 : ℝ) ^ w = D by rfl]
    field_simp [hD.ne', hcap0.ne']
  calc
    (2 / (w : ℝ)) ^ r / partVResidualScale t w *
        ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) * (A * D) =
        F * (A * D / partVResidualScale t w) := by
      dsimp [F]
      field_simp [hscale.ne']
    _ = F * (A / (partVCopyCapacity t w : ℝ)) := by rw [hscaleD]
    _ ≤ F * (((Λ : ℝ) * (16 * (t : ℝ))) / (partVCopyCapacity t w : ℝ)) := by
      apply mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right hA hcap0.le)
      dsimp [F]
      positivity
    _ ≤ F * ((((w ^ (2 * t + 2) : ℕ) : ℝ) * (16 * (t : ℝ))) /
        (partVCopyCapacity t w : ℝ)) := by
      have hnum : (Λ : ℝ) * (16 * (t : ℝ)) ≤
          ((w ^ (2 * t + 2) : ℕ) : ℝ) * (16 * (t : ℝ)) := by
        apply mul_le_mul_of_nonneg_right hΛR
        exact_mod_cast (show 0 ≤ 16 * t by omega)
      have hF0 : 0 ≤ F := by dsimp [F]; positivity
      exact mul_le_mul_of_nonneg_left (div_le_div_of_nonneg_right hnum hcap0.le) hF0
    _ ≤ ((6 : ℝ) ^ r * (w : ℝ) ^ (2 * r)) *
        ((((w ^ (2 * t + 2) : ℕ) : ℝ) * (16 * (t : ℝ))) /
          (partVCopyCapacity t w : ℝ)) := by
      gcongr
    _ = K * (w : ℝ) ^ (2 * r + 2 * t + 2) / (partVCopyCapacity t w : ℝ) := by
      dsimp [K]
      push_cast
      rw [pow_add]
      ring
    _ ≤ 1 / (w : ℝ) := by
      apply (div_le_div_iff₀ hcap0 hwR).2
      have hbig' := hbig
      rw [show 2 * r + 2 * t + 3 = 2 * r + 2 * t + 2 + 1 by omega,
        pow_succ] at hbig'
      simpa only [one_mul, mul_assoc] using hbig'

/-- Nonnegativity of the centering component. -/
theorem zero_le_nativeSelectorCenteringMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) :
    0 ≤ nativeSelectorCenteringMajorant t r N w := by
  have hs := zero_le_partVResidualScale t w
  have hg : 0 ≤ partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) := by
    unfold partVAnchorGamma sourceAnchorIntensity
    positivity
  unfold nativeSelectorCenteringMajorant
  dsimp
  positivity

/-- Nonnegativity of the genuine OR-overlap component. -/
theorem zero_le_nativeSelectorORMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) :
    0 ≤ nativeSelectorORMajorant t r N w := by
  have hs := zero_le_partVResidualScale t w
  have hOr : 0 ≤ triggeredORError
      (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w := by
    unfold triggeredORError
    positivity
  unfold nativeSelectorORMajorant
  positivity

/-- Nonnegativity of the exact one-partial-copy component. -/
theorem zero_le_nativeSelectorPartialMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) :
    0 ≤ nativeSelectorPartialMajorant t r N w := by
  have hs := zero_le_partVResidualScale t w
  unfold nativeSelectorPartialMajorant
  positivity

/-- The full finite majorant is nonnegative. -/
theorem zero_le_nativeSelectorRadialMajorant (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) :
    0 ≤ nativeSelectorRadialMajorant t r N w := by
  unfold nativeSelectorRadialMajorant
  exact add_nonneg
    (add_nonneg (zero_le_nativeSelectorCenteringMajorant t r N w)
      (zero_le_nativeSelectorORMajorant t r N w))
    (zero_le_nativeSelectorPartialMajorant t r N w)

/-- The three proved comparisons jointly dominate the full finite majorant by
the elementary sequence whose limit was already established. -/
theorem eventually_nativeSelectorRadialMajorant_le_simple
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    ∀ᶠ w : ℕ in atTop, nativeSelectorRadialMajorant t r N w ≤
      nativeSelectorRadialSimpleMajorant t r w := by
  filter_upwards [eventually_nativeSelectorCenteringMajorant_le hr hrt N,
    eventually_nativeSelectorORMajorant_le t r N,
    eventually_nativeSelectorPartialMajorant_le_one_div hr hrt N hN] with w hc ho hp
  unfold nativeSelectorRadialMajorant nativeSelectorRadialSimpleMajorant
  calc
    nativeSelectorCenteringMajorant t r N w + nativeSelectorORMajorant t r N w +
        nativeSelectorPartialMajorant t r N w ≤
      (6 : ℝ) ^ r / (w : ℝ) +
        (6 : ℝ) ^ r * ((w : ℝ) ^ (2 * r + 2 * sourceUnitExponent t) *
          (1 / 2 : ℝ) ^ (w / 2)) + 1 / (w : ℝ) := by gcongr
    _ = _ := by ring

/-- The exact finite selector-radial majorant tends to zero. -/
theorem tendsto_nativeSelectorRadialMajorant
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2) :
    Tendsto (nativeSelectorRadialMajorant t r N) atTop (𝓝 0) := by
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds
    (tendsto_nativeSelectorRadialSimpleMajorant t r)
    (Eventually.of_forall (zero_le_nativeSelectorRadialMajorant t r N)) ?_
  exact eventually_nativeSelectorRadialMajorant_le_simple hr hrt N hN

/-- The named majorant is definitionally the same three-error expression as
in the actual finite gate estimate, after distributing the common factor. -/
theorem nativeSelectorRadialMajorant_eq (t r : ℕ)
    (N : HigherSignPattern t → ℕ) (w : ℕ) :
    nativeSelectorRadialMajorant t r N w =
      let Λ := Fintype.card (FullScheduledListIndex t (w ^ 2) N)
      let ε := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) /
        (64 * (Λ : ℝ) * (w : ℝ) ^ (2 * r + 1))
      ((2 / (w : ℝ)) ^ r / partVResidualScale t w) *
        ((((w ^ 2 + w ^ 2) + partVCubicSelectorBits w).choose r : ℕ) : ℝ) *
        ((Λ : ℝ) * ε + triggeredORError
            (fullSourceUnitCount t w (w ^ 2) N (partVTriangularStrength t)) w +
          (∑ ℓ : FullScheduledListIndex t (w ^ 2) N,
            (fullSourceListConstituents ℓ : ℝ)) * (1 / 2 : ℝ) ^ w) := by
  unfold nativeSelectorRadialMajorant nativeSelectorCenteringMajorant
    nativeSelectorORMajorant nativeSelectorPartialMajorant
  dsimp
  ring

/-- Eventual strict selector-supported radial control of the actual native
full source, for all width-varying radial/angular controls used to realize it. -/
theorem eventually_exists_nativeFullSource_selectorSupportedRadial_lt
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (N : HigherSignPattern t → ℕ)
    (hN : ∀ σ, N σ ≤ t + 2)
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ w : ℕ, ∀ σ (i : Fin (N σ)), PoolDesign (w ^ 2) (R σ i) (v σ i))
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (radial : ℕ → RadialControl t → ℝ)
    (angle : ∀ w : ℕ, Finset (Fin (w ^ 2)) → ℝ)
    {δ : ℝ} (hδ : 0 < δ) :
    ∀ᶠ w : ℕ in atTop,
      ∃ V : FullSourceUnitIndex t w (w ^ 2) N (partVTriangularStrength t) →
        Finset (Fin (w ^ 2 + w ^ 2)),
        (∀ u, (V u).card = w) ∧
        (∀ u v, u ≠ v → 4 * (V u ∩ V v).card < w) ∧
        |selectorSupportedRadialCoefficientSum
          (p := w ^ 2 + w ^ 2) (L := partVCubicSelectorBits w)
          (fun S => walshCoefficient
            (dnfEval (fullIndependentScheduledSourceDnf
              (L := partVCubicSelectorBits w) (design w) V mix (radial w) (angle w))) S)
          (w : ℝ) (partVResidualScale t w) r| < δ := by
  have hBound := eventually_exists_nativeFullSource_selectorSupportedRadial_bound
    hr hrt N hN design mix radial angle
  have hSmall := (tendsto_nativeSelectorRadialMajorant hr hrt N hN).eventually
    (Iio_mem_nhds hδ)
  filter_upwards [hBound, hSmall] with w hV hsmall
  obtain ⟨V, hwidth, hbound⟩ := hV
  rw [nativeSelectorRadialMajorant_eq] at hsmall
  refine ⟨V, hwidth.1, hwidth.2, hbound.trans_lt hsmall⟩

end MonotoneDNF

#print axioms MonotoneDNF.abs_expectedAvoidingTriggeredWalshStatistic_le
#print axioms MonotoneDNF.scheduledAvoidingPacketListFullIdeal_eq_partial_of_nonemptySelector
#print axioms MonotoneDNF.scheduledAvoidingPacketListFullIdeal_eq_zero_of_no_partial
#print axioms MonotoneDNF.abs_scheduledAvoidingPacketListFullIdeal_le_of_nonemptySelector
#print axioms MonotoneDNF.fullIndependentScheduledSourceNativeIdeal
#print axioms MonotoneDNF.fullSourceListConstituents_le_sixteen_mul
#print axioms MonotoneDNF.abs_fullIndependentScheduledSourceNativeIdeal_le_of_nonemptySelector
#print axioms MonotoneDNF.abs_walsh_dependentScheduledPacketFamily_sub_sum_nativeIdeal_le
#print axioms MonotoneDNF.abs_walsh_fullIndependentScheduledSource_sub_nativeIdeal_le
#print axioms MonotoneDNF.abs_walsh_fullIndependentScheduledSource_of_selectorNonempty_le
#print axioms MonotoneDNF.selectorSupportedRadialCoefficientSum
#print axioms MonotoneDNF.abs_selectorSupportedRadialCoefficientSum_le
#print axioms MonotoneDNF.eventually_radialCalibratedAnchorConcentrationExponent
#print axioms MonotoneDNF.eventually_fullConditionedListConcentrationBudget_radial_le_half
#print axioms MonotoneDNF.eventually_fullNativeListRealizationBudget_radial_lt_one
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_fullSupport_radialCalibrated
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_selectorSupportedRadial_bound
#print axioms MonotoneDNF.nativeSelectorCenteringMajorant
#print axioms MonotoneDNF.nativeSelectorORMajorant
#print axioms MonotoneDNF.nativeSelectorPartialMajorant
#print axioms MonotoneDNF.nativeSelectorRadialMajorant
#print axioms MonotoneDNF.eventually_fullCubeRadialFactor_le
#print axioms MonotoneDNF.nativeSelectorRadialSimpleMajorant
#print axioms MonotoneDNF.tendsto_nativeSelectorRadialSimpleMajorant
#print axioms MonotoneDNF.eventually_nativeSelectorCenteringMajorant_le
#print axioms MonotoneDNF.eventually_nativeSelectorORMajorant_le
#print axioms MonotoneDNF.eventually_nativeSelectorPartialMajorant_le_one_div
#print axioms MonotoneDNF.zero_le_nativeSelectorCenteringMajorant
#print axioms MonotoneDNF.zero_le_nativeSelectorORMajorant
#print axioms MonotoneDNF.zero_le_nativeSelectorPartialMajorant
#print axioms MonotoneDNF.zero_le_nativeSelectorRadialMajorant
#print axioms MonotoneDNF.eventually_nativeSelectorRadialMajorant_le_simple
#print axioms MonotoneDNF.tendsto_nativeSelectorRadialMajorant
#print axioms MonotoneDNF.nativeSelectorRadialMajorant_eq
#print axioms MonotoneDNF.eventually_exists_nativeFullSource_selectorSupportedRadial_lt


==> anc/MonotoneDNF/NecessaryNegativePairMass.lean <==
module

public import MonotoneDNF.PairWalshContactBarrier
public import MonotoneDNF.PhysicalGateA3

@[expose] public section

/-!
# Negative second-degree mass is necessary for high-order product contact

An arbitrary OR of finite Boolean events has pair Walsh coefficient equal
(to within its actual ordered-pair overlap mass) to the arithmetic sum of
its individual pair Walsh coefficients.  Product contact imposes an
upper bound on that arithmetic sum.  Hence any collection of positive
pure-trigger pair coefficients must be cancelled by negative contributions
from other, nonpure, constituents, unless their overlaps are large.

This is a *necessary* condition, not a construction of any such cancellation.
Uncompiled Lean candidate, 23 Nov 2026.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 750000

/-- Universal finite second-order necessary condition for any OR, with
no monotonicity or disjointness requirement on the constituents. -/
theorem constituent_pair_walsh_sum_le_contact_plus_overlap
    {n t : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (S : Finset (Fin n)) (hS : S.card = 2)
    {α ξ : ℝ} (hc : ProductContact (constituentGate E s) t α ξ)
    (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability (constituentGate E s)) :
    (∑ a ∈ s, walshCoefficient (E a) S) ≤
      rejectionProbability (constituentGate E s) * ξ +
        (∑ ab ∈ s.offDiag,
          probability (fun x => E ab.1 x = true ∧ E ab.2 x = true)) := by
  have hcontact := pair_walsh_le_contact_error hc ht hα0 hα1 hξ hq S hS
  have hor := abs_realWalshCoefficient_sum_sub_constituentGate_le E s S
  rw [realWalshCoefficient_constituentSum] at hor
  have hle := le_abs_self ((∑ a ∈ s, walshCoefficient (E a) S) -
    walshCoefficient (constituentGate E s) S)
  linarith

/-- A numerical contradiction certificate: a positive lower bound on the
arithmetic pair Walsh sum excludes small-error product contact. -/
theorem not_contact_of_positive_constituent_pair_sum
    {n t : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (S : Finset (Fin n)) (hS : S.card = 2)
    {α ξ : ℝ} (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability (constituentGate E s))
    (hgap : rejectionProbability (constituentGate E s) * ξ +
        (∑ ab ∈ s.offDiag,
          probability (fun x => E ab.1 x = true ∧ E ab.2 x = true)) <
       (∑ a ∈ s, walshCoefficient (E a) S)) :
    ¬ ProductContact (constituentGate E s) t α ξ := by
  intro hc
  have hle := constituent_pair_walsh_sum_le_contact_plus_overlap
    E s S hS hc ht hα0 hα1 hξ hq
  exact (not_le_of_gt hgap) hle

#print axioms MonotoneDNF.constituent_pair_walsh_sum_le_contact_plus_overlap
#print axioms MonotoneDNF.not_contact_of_positive_constituent_pair_sum

end MonotoneDNF


==> anc/MonotoneDNF/NonzeroSourceResponseJets.lean <==
module

public import MonotoneDNF.ComposedCalibratedFullSourceResponse

@[expose] public section

/-!
# Arbitrary-point jets of the actual full source response polynomial

The zero-jet response bounds omit all Walsh degrees above the tested order.
At a nonzero evaluation point those degrees contribute genuine tail terms.
This file computes the arbitrary-point derivative exactly and bounds the
full-selector and Boolean-OR corrections by the same coefficientwise finite
error, with every tail term retained.  At zero the new budget is exactly the
old degree-`k` budget.  No arbitrary-point convergence or pool calibration is
asserted.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology
open Finset

attribute [local instance] Classical.propDecidable

/-- The exact arbitrary-point derivative of a physical coefficient polynomial.
The natural subtraction is harmless: when `k > T.card`, the descending
factorial is zero. -/
theorem iteratedDeriv_physicalCoefficientPolynomial_eq
    (m : ℕ) (w : ℝ) (a : Finset (Fin m) → ℝ) (k : ℕ) (z : ℝ) :
    iteratedDeriv k (physicalCoefficientPolynomial m w a) z =
      ∑ T : Finset (Fin m), (2 / w) ^ T.card *
        (T.card.descFactorial k : ℝ) * z ^ (T.card - k) * a T := by
  classical
  have hfun : physicalCoefficientPolynomial m w a =
      ∑ T : Finset (Fin m), fun z : ℝ =>
        ((2 / w) ^ T.card * a T) * z ^ T.card := by
    funext u
    unfold physicalCoefficientPolynomial
    rw [Finset.sum_apply]
    apply Finset.sum_congr rfl
    intro T hT
    ring
  rw [hfun, iteratedDeriv_sum (fun T hT => by fun_prop)]
  apply Finset.sum_congr rfl
  intro T hT
  rw [iteratedDeriv_const_mul _ (by fun_prop), iteratedDeriv_pow]
  ring

/-- The complete coefficientwise cost of a degree-`k` jet at `z`.  Unlike the
zero-jet degree sum, this retains contributions from every Walsh degree. -/
noncomputable def physicalCoefficientJetTailBudget
    (m : ℕ) (w z : ℝ) (k : ℕ) (ε : ℝ) : ℝ :=
  ∑ T : Finset (Fin m), |2 / w| ^ T.card *
    (T.card.descFactorial k : ℝ) * |z| ^ (T.card - k) * ε

/-- Coefficientwise errors transport to an arbitrary-point jet with the full
finite tail budget. -/
theorem abs_iteratedDeriv_physicalCoefficientPolynomial_sub_le
    (m : ℕ) (w : ℝ) (a b : Finset (Fin m) → ℝ) (k : ℕ) (z : ℝ)
    {ε : ℝ} (hcoeff : ∀ T, |a T - b T| ≤ ε) :
    |iteratedDeriv k (physicalCoefficientPolynomial m w a) z -
      iteratedDeriv k (physicalCoefficientPolynomial m w b) z| ≤
        physicalCoefficientJetTailBudget m w z k ε := by
  classical
  rw [iteratedDeriv_physicalCoefficientPolynomial_eq,
    iteratedDeriv_physicalCoefficientPolynomial_eq,
    ← Finset.sum_sub_distrib]
  calc
    |∑ T : Finset (Fin m),
        ((2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
            z ^ (T.card - k) * a T -
          (2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
            z ^ (T.card - k) * b T)| ≤
      ∑ T : Finset (Fin m),
        |(2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
            z ^ (T.card - k) * a T -
          (2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
            z ^ (T.card - k) * b T| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ T : Finset (Fin m), |2 / w| ^ T.card *
        (T.card.descFactorial k : ℝ) * |z| ^ (T.card - k) * |a T - b T| := by
      apply Finset.sum_congr rfl
      intro T hT
      rw [show (2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
          z ^ (T.card - k) * a T -
        (2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
          z ^ (T.card - k) * b T =
        (2 / w) ^ T.card * (T.card.descFactorial k : ℝ) *
          z ^ (T.card - k) * (a T - b T) by ring]
      have hdesc : (0 : ℝ) ≤ (T.card.descFactorial k : ℝ) := by positivity
      simp only [abs_mul, abs_pow, abs_of_nonneg hdesc]
    _ ≤ physicalCoefficientJetTailBudget m w z k ε := by
      unfold physicalCoefficientJetTailBudget
      apply Finset.sum_le_sum
      intro T hT
      exact mul_le_mul_of_nonneg_left (hcoeff T) (by positivity)

/-- At zero exactly the degree-`k` fiber survives, recovering the old budget
with its binomial number of tests and factorial normalization. -/
theorem physicalCoefficientJetTailBudget_zero
    (m : ℕ) (w : ℝ) (k : ℕ) (ε : ℝ) :
    physicalCoefficientJetTailBudget m w 0 k ε =
      (k.factorial : ℝ) * |2 / w| ^ k * (m.choose k : ℝ) * ε := by
  classical
  unfold physicalCoefficientJetTailBudget
  have hterm (T : Finset (Fin m)) :
      |2 / w| ^ T.card * (T.card.descFactorial k : ℝ) *
          |(0 : ℝ)| ^ (T.card - k) * ε =
        if T.card = k then
          (k.factorial : ℝ) * |2 / w| ^ k * ε else 0 := by
    by_cases hk : T.card = k
    · rw [if_pos hk, hk, Nat.sub_self, abs_zero, pow_zero,
        Nat.descFactorial_self]
      ring
    · rw [if_neg hk]
      by_cases hlt : T.card < k
      · have hzero : T.card.descFactorial k = 0 :=
          Nat.descFactorial_eq_zero_iff_lt.mpr hlt
        simp [hzero]
      · have hgt : k < T.card := by omega
        have hexp : T.card - k ≠ 0 := by omega
        simp [zero_pow hexp]
  simp_rw [hterm]
  rw [← Finset.sum_filter]
  have hcard : (Finset.univ.filter
      (fun T : Finset (Fin m) => T.card = k)).card = m.choose k :=
    card_walsh_degree_fiber (n := m) k
  rw [Finset.sum_const, hcard, nsmul_eq_mul]
  ring

/-- Derivatives of the subset-generating sum, written before evaluating the
binomial identity. -/
lemma iteratedDeriv_subsetGeneratingSum
    (m k : ℕ) (q x : ℝ) :
    iteratedDeriv k (fun u : ℝ => ∑ T : Finset (Fin m),
      q ^ T.card * u ^ T.card) x =
      ∑ T : Finset (Fin m), q ^ T.card *
        (T.card.descFactorial k : ℝ) * x ^ (T.card - k) := by
  classical
  have hfun : (fun u : ℝ => ∑ T : Finset (Fin m), q ^ T.card * u ^ T.card) =
      ∑ T : Finset (Fin m), fun u : ℝ => q ^ T.card * u ^ T.card := by
    funext u
    rw [Finset.sum_apply]
  rw [hfun, iteratedDeriv_sum (fun T hT => by fun_prop)]
  apply Finset.sum_congr rfl
  intro T hT
  rw [iteratedDeriv_const_mul _ (by fun_prop), iteratedDeriv_pow]
  ring

/-- Arbitrary-point jets of the binomial response, with the same descending
factorial normalization as the subset formula. -/
lemma iteratedDeriv_one_add_mul_pow
    (m k : ℕ) (q x : ℝ) :
    iteratedDeriv k (fun u : ℝ => (1 + q * u) ^ m) x =
      (k.factorial : ℝ) * (m.choose k : ℝ) * q ^ k *
        (1 + q * x) ^ (m - k) := by
  have hshift (y : ℝ) : iteratedDeriv k (fun u : ℝ => (1 + u) ^ m) y =
      (m.descFactorial k : ℝ) * (1 + y) ^ (m - k) := by
    have h := congrFun
      (iteratedDeriv_comp_add_const k (fun u : ℝ => u ^ m) 1) y
    simpa only [iteratedDeriv_pow, add_comm] using h
  have hcomp := congrFun
    (iteratedDeriv_comp_const_mul (𝕜 := ℝ)
      (f := fun u : ℝ => (1 + u) ^ m) (n := k) (by fun_prop) q) x
  rw [hshift] at hcomp
  rw [hcomp, Nat.descFactorial_eq_factorial_mul_choose]
  push_cast
  ring

/-- **Closed form of the complete arbitrary-point tail budget.**  The factor
`(1 + |2/w| * |z|)^(m-k)` is exactly invisible at `z = 0`. -/
theorem physicalCoefficientJetTailBudget_eq_closed
    (m : ℕ) (w z : ℝ) (k : ℕ) (ε : ℝ) :
    physicalCoefficientJetTailBudget m w z k ε =
      (k.factorial : ℝ) * |2 / w| ^ k * (m.choose k : ℝ) *
        (1 + |2 / w| * |z|) ^ (m - k) * ε := by
  classical
  let q : ℝ := |2 / w|
  let x : ℝ := |z|
  have hsum (u : ℝ) : (∑ T : Finset (Fin m), q ^ T.card * u ^ T.card) =
      (1 + q * u) ^ m := by
    have h := Fin.sum_pow_mul_eq_add_pow (R := ℝ) (n := m) (q * u) 1
    simpa only [mul_pow, one_pow, mul_one, add_comm] using h
  have hfun : (fun u : ℝ => ∑ T : Finset (Fin m), q ^ T.card * u ^ T.card) =
      (fun u : ℝ => (1 + q * u) ^ m) := funext hsum
  have hderiv := iteratedDeriv_subsetGeneratingSum m k q x
  rw [hfun, iteratedDeriv_one_add_mul_pow] at hderiv
  unfold physicalCoefficientJetTailBudget
  rw [← Finset.sum_mul]
  change (∑ T : Finset (Fin m), q ^ T.card *
    (T.card.descFactorial k : ℝ) * x ^ (T.card - k)) * ε = _
  rw [← hderiv]
  ring

/-- Multiplicatively, the arbitrary-point budget is the old zero budget times
one explicit Walsh-tail growth factor. -/
theorem physicalCoefficientJetTailBudget_eq_zero_mul
    (m : ℕ) (w z : ℝ) (k : ℕ) (ε : ℝ) :
    physicalCoefficientJetTailBudget m w z k ε =
      physicalCoefficientJetTailBudget m w 0 k ε *
        (1 + |2 / w| * |z|) ^ (m - k) := by
  rw [physicalCoefficientJetTailBudget_eq_closed,
    physicalCoefficientJetTailBudget_zero]
  ring

/-- On a polynomially bounded ambient dimension, evaluation at the nonzero
point `w⁻⁴` keeps the new Walsh-tail factor uniformly bounded by `exp 2`. -/
lemma physicalCoefficientTailFactor_invFourth_le_exp_two
    {m w k : ℕ} (hw : 0 < w) (hm : m ≤ w ^ 4) :
    (1 + |2 / (w : ℝ)| * |((w : ℝ) ^ 4)⁻¹|) ^ (m - k) ≤
      Real.exp 2 := by
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have habsq : |2 / (w : ℝ)| = 2 / (w : ℝ) :=
    abs_of_pos (by positivity)
  have habsz : |((w : ℝ) ^ 4)⁻¹| = ((w : ℝ) ^ 4)⁻¹ :=
    abs_of_pos (by positivity)
  rw [habsq, habsz]
  let a : ℝ := (2 / (w : ℝ)) * ((w : ℝ) ^ 4)⁻¹
  have ha : 0 ≤ a := by dsimp [a]; positivity
  have hbase : 1 + a ≤ Real.exp a := by
    simpa [add_comm] using Real.add_one_le_exp a
  have hprod : ((w ^ 4 : ℕ) : ℝ) * a = 2 / (w : ℝ) := by
    dsimp [a]
    push_cast
    field_simp
  have htwo : 2 / (w : ℝ) ≤ 2 := by
    apply (div_le_iff₀ hwR).2
    have hw1 : (1 : ℝ) ≤ w := by exact_mod_cast hw
    nlinarith
  calc
    (1 + (2 / (w : ℝ)) * ((w : ℝ) ^ 4)⁻¹) ^ (m - k) =
        (1 + a) ^ (m - k) := rfl
    _ ≤ (1 + a) ^ (w ^ 4) :=
      pow_le_pow_right₀ (by linarith) ((Nat.sub_le m k).trans hm)
    _ ≤ (Real.exp a) ^ (w ^ 4) :=
      pow_le_pow_left₀ (by linarith) hbase _
    _ = Real.exp (((w ^ 4 : ℕ) : ℝ) * a) := by rw [Real.exp_nat_mul]
    _ = Real.exp (2 / (w : ℝ)) := by rw [hprod]
    _ ≤ Real.exp 2 := Real.exp_le_exp.mpr htwo

private lemma tendsto_mul_of_eventually_bounded_factor
    {α : Type*} {l : Filter α} {A F : α → ℝ} (B : ℝ)
    (hA : Tendsto A l (𝓝 0))
    (hA0 : ∀ᶠ q in l, 0 ≤ A q) (hF0 : ∀ᶠ q in l, 0 ≤ F q)
    (hFB : ∀ᶠ q in l, F q ≤ B) :
    Tendsto (fun q => A q * F q) l (𝓝 0) := by
  refine squeeze_zero' (f := fun q => A q * F q) (g := fun q => B * A q) ?_ ?_ ?_
  · filter_upwards [hA0, hF0] with q hAq hFq
    exact mul_nonneg hAq hFq
  · filter_upwards [hA0, hFB] with q hAq hFq
    calc
      A q * F q ≤ A q * B := mul_le_mul_of_nonneg_left hFq hAq
      _ = B * A q := by ring
  · simpa only [mul_zero] using hA.const_mul B

/-- The normalized mixed-selector correction remains summable to zero at the
nonzero shrinking nodes `zₙ = (W n)⁻⁴` on the actual slow-`C` diagonal. -/
theorem tendsto_invSourceCopyCount_mul_selectorPartialCopyJetTailBudget
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) (hk : 4 * k + 1 ≤ sourceCopyExponent t) :
    Tendsto (fun n : ℕ => (sourceCopyCount t (W n) : ℝ)⁻¹ * (2 : ℝ) ^ (W n) *
      physicalCoefficientJetTailBudget
        (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
        (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
        (((N + 1 : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (W n))) atTop (𝓝 0) := by
  let B0 : ℕ → ℝ := fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
    selectorPartialCopyJetBudget (N + 1)
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k
      (W n : ℝ)
  let F : ℕ → ℝ := fun n =>
    (1 + |2 / (W n : ℝ)| * |((W n : ℝ) ^ 4)⁻¹|) ^
      ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L) - k)
  let A : ℕ → ℝ := fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
    (2 : ℝ) ^ (W n) * physicalCoefficientJetTailBudget
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
      (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
      (((N + 1 : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (W n))
  have hOld : Tendsto B0 atTop (𝓝 0) := by
    exact tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
      N t L k C W hCW hW hk
  have hEq (n : ℕ) : A n = B0 n * F n := by
    dsimp [A, B0, F]
    rw [physicalCoefficientJetTailBudget_eq_zero_mul,
      physicalCoefficientJetTailBudget_zero]
    unfold selectorPartialCopyJetBudget
    ring
  have hlim : Tendsto (fun n => B0 n * F n) atTop (𝓝 0) := by
    apply tendsto_mul_of_eventually_bounded_factor (Real.exp 2) hOld
    · exact Filter.Eventually.of_forall (fun n => by
        dsimp [B0]
        unfold selectorPartialCopyJetBudget
        positivity)
    · exact Filter.Eventually.of_forall (fun n => by dsimp [F]; positivity)
    · filter_upwards [eventually_separatedPhysicalDimension_le_pow_four C W hCW hW L,
        hW.eventually_ge_atTop 1] with n hm hn
      exact physicalCoefficientTailFactor_invFourth_le_exp_two (by omega) hm
  change Tendsto A atTop (𝓝 0)
  rw [show A = (fun n => B0 n * F n) from funext hEq]
  exact hlim

/-- The normalized global Boolean-OR correction also vanishes at the nonzero
nodes `zₙ = (W n)⁻⁴`.  The same actual OR error and disjoint-trigger geometry
as in the zero-jet theorem are retained. -/
theorem tendsto_invSourceCopyCount_mul_sourceORJetTailBudget
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) :
    Tendsto (fun n : ℕ => (sourceCopyCount t (W n) : ℝ)⁻¹ * (2 : ℝ) ^ (W n) *
      physicalCoefficientJetTailBudget
        (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
        (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
        (triggeredORError ((N + 1) * sourceCopyCount t (W n)) (W n)))
      atTop (𝓝 0) := by
  let B0 : ℕ → ℝ := fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
    sourceORJetBudget (N + 1) (sourceCopyCount t (W n))
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L) (W n) k
      (W n : ℝ)
  let F : ℕ → ℝ := fun n =>
    (1 + |2 / (W n : ℝ)| * |((W n : ℝ) ^ 4)⁻¹|) ^
      ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L) - k)
  let A : ℕ → ℝ := fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
    (2 : ℝ) ^ (W n) * physicalCoefficientJetTailBudget
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
      (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
      (triggeredORError ((N + 1) * sourceCopyCount t (W n)) (W n))
  have hOld : Tendsto B0 atTop (𝓝 0) := by
    exact tendsto_invSourceCopyCount_mul_sourceORJetBudget
      N t L k C W hCW hW
  have hEq (n : ℕ) : A n = B0 n * F n := by
    dsimp [A, B0, F]
    rw [physicalCoefficientJetTailBudget_eq_zero_mul,
      physicalCoefficientJetTailBudget_zero]
    unfold sourceORJetBudget
    ring
  have hlim : Tendsto (fun n => B0 n * F n) atTop (𝓝 0) := by
    apply tendsto_mul_of_eventually_bounded_factor (Real.exp 2) hOld
    · exact Filter.Eventually.of_forall (fun n => by
        dsimp [B0]
        unfold sourceORJetBudget triggeredORError
        positivity)
    · exact Filter.Eventually.of_forall (fun n => by dsimp [F]; positivity)
    · filter_upwards [eventually_separatedPhysicalDimension_le_pow_four C W hCW hW L,
        hW.eventually_ge_atTop 1] with n hm hn
      exact physicalCoefficientTailFactor_invFourth_le_exp_two (by omega) hm
  change Tendsto A atTop (𝓝 0)
  rw [show A = (fun n => B0 n * F n) from funext hEq]
  exact hlim

/-- **Actual full-domain Boolean OR versus arithmetic SUM, at any point.**
All nonempty selector supports and all higher-degree Walsh tails are included. -/
theorem abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_at
    {I m L K w : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (w₀ : ℝ) (k : ℕ) (z : ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |iteratedDeriv k (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
        U body weight w w₀) z -
      iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
        U body weight w w₀) z| ≤
      (2 : ℝ) ^ w * physicalCoefficientJetTailBudget (m + L) w₀ z k
        (triggeredORError (I * K) w) := by
  classical
  let A : Finset (Fin (m + L)) → ℝ :=
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
  let B : Finset (Fin (m + L)) → ℝ := fun S =>
    walshCoefficient (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight)) S
  have hcoeff (S : Finset (Fin (m + L))) : |B S - A S| ≤
      triggeredORError (I * K) w := by
    dsimp [A, B]
    rw [abs_sub_comm]
    exact abs_embeddedCopyConstituentFullWalshSum_sub_gate_le
      weight j U body S hcard hinter hj
  have hjet := abs_iteratedDeriv_physicalCoefficientPolynomial_sub_le
    (m + L) w₀ B A k z hcoeff
  have hsumfun : embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀ = (fun u => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ A u) := by
    exact funext (embeddedCopyConstituentFullWalshResponse_as_polynomial
      (L := L) (w := w) U body weight w₀)
  rw [show iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀) z = iteratedDeriv k (fun u => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ A u) z from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f z) hsumfun]
  change |iteratedDeriv k (fun u => (2 : ℝ) ^ w *
      physicalCoefficientPolynomial (m + L) w₀ B u) z -
    iteratedDeriv k (fun u => (2 : ℝ) ^ w *
      physicalCoefficientPolynomial (m + L) w₀ A u) z| ≤ _
  rw [iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ z B k),
    iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ z A k),
    ← mul_sub, abs_mul, abs_of_nonneg (show (0 : ℝ) ≤ 2 ^ w by positivity)]
  exact mul_le_mul_of_nonneg_left hjet (by positivity)

/-- **Actual full-selector SUM versus physical-only SUM, at any point.**
The mixed-selector error keeps its trigger mass `(1/2)^w`; no fair-selector
substitution is made at the evaluation point. -/
theorem abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le_at
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w₀ : ℝ) (k : ℕ) (z : ℝ) (hcard : ∀ ℓ p, (U ℓ p).card = w) :
    |iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
        U body weight w w₀) z -
      iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀) z| ≤
      (2 : ℝ) ^ w * physicalCoefficientJetTailBudget (m + L) w₀ z k
        ((I : ℝ) * (1 / 2 : ℝ) ^ w) := by
  classical
  let A : Finset (Fin (m + L)) → ℝ := physicalOnlyCoefficientLift (L := L)
    (embeddedCopyConstituentWalshSum (L := L) U body weight)
  let B : Finset (Fin (m + L)) → ℝ :=
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
  have hcoeff (S : Finset (Fin (m + L))) : |B S - A S| ≤
      (I : ℝ) * (1 / 2 : ℝ) ^ w := by
    exact abs_embeddedCopyConstituentFullWalshSum_sub_physicalOnlyLift_le
      U body weight w hcard S
  have hjet := abs_iteratedDeriv_physicalCoefficientPolynomial_sub_le
    (m + L) w₀ B A k z hcoeff
  have hfullfun : embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀ = (fun u => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ B u) := by
    exact funext (embeddedCopyConstituentFullWalshResponse_as_polynomial
      U body weight w₀)
  have hprefun : embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀ = (fun u => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ A u) := by
    funext u
    rw [embeddedCopyConstituentNormalizedWalshResponse_as_polynomial]
    exact congrArg ((2 : ℝ) ^ w * ·)
      (physicalCoefficientPolynomial_physicalOnlyCoefficientLift w₀ u _).symm
  rw [show iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀) z = iteratedDeriv k (fun u => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ B u) z from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f z) hfullfun,
    show iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀) z = iteratedDeriv k (fun u => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ A u) z from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f z) hprefun]
  rw [iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ z B k),
    iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ z A k),
    ← mul_sub, abs_mul, abs_of_nonneg (show (0 : ℝ) ≤ 2 ^ w by positivity)]
  exact mul_le_mul_of_nonneg_left hjet (by positivity)

/-- The two actual finite corrections combine directly: the displayed Boolean
OR is compared with the physical-block arithmetic SUM at an arbitrary point. -/
theorem abs_iteratedDeriv_embeddedCopyFamilyFull_sub_normalized_le_at
    {I m L K w : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (w₀ : ℝ) (k : ℕ) (z : ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |iteratedDeriv k (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
        U body weight w w₀) z -
      iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀) z| ≤
      (2 : ℝ) ^ w *
        (physicalCoefficientJetTailBudget (m + L) w₀ z k
            (triggeredORError (I * K) w) +
          physicalCoefficientJetTailBudget (m + L) w₀ z k
            ((I : ℝ) * (1 / 2 : ℝ) ^ w)) := by
  let X := iteratedDeriv k (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
    U body weight w w₀) z
  let Y := iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
    U body weight w w₀) z
  let Z := iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
    U body weight w w₀) z
  have hOr : |X - Y| ≤ (2 : ℝ) ^ w *
      physicalCoefficientJetTailBudget (m + L) w₀ z k
        (triggeredORError (I * K) w) :=
    abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_at
      weight j U body w₀ k z hcard hinter hj
  have hSel : |Y - Z| ≤ (2 : ℝ) ^ w *
      physicalCoefficientJetTailBudget (m + L) w₀ z k
        ((I : ℝ) * (1 / 2 : ℝ) ^ w) :=
    abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le_at
      U body weight w₀ k z hcard
  change |X - Z| ≤ _
  calc
    |X - Z| = |(X - Y) + (Y - Z)| := by congr 1; ring
    _ ≤ |X - Y| + |Y - Z| := abs_add_le _ _
    _ ≤ (2 : ℝ) ^ w * physicalCoefficientJetTailBudget (m + L) w₀ z k
          (triggeredORError (I * K) w) +
        (2 : ℝ) ^ w * physicalCoefficientJetTailBudget (m + L) w₀ z k
          ((I : ℝ) * (1 / 2 : ℝ) ^ w) := add_le_add hOr hSel
    _ = _ := by ring

/-- The same actual comparison after the response normalizer `K⁻¹` is applied.
This is the finite estimate consumed by calibrated diagonal arguments. -/
theorem abs_iteratedDeriv_invCopyCount_mul_embeddedCopyFamilyFull_sub_normalized_le_at
    {I m L K w : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (w₀ : ℝ) (k : ℕ) (z : ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |iteratedDeriv k (fun u => (K : ℝ)⁻¹ *
        embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
          U body weight w w₀ u) z -
      iteratedDeriv k (fun u => (K : ℝ)⁻¹ *
        embeddedCopyConstituentNormalizedWalshResponse (L := L)
          U body weight w w₀ u) z| ≤
      (K : ℝ)⁻¹ * ((2 : ℝ) ^ w *
        (physicalCoefficientJetTailBudget (m + L) w₀ z k
            (triggeredORError (I * K) w) +
          physicalCoefficientJetTailBudget (m + L) w₀ z k
            ((I : ℝ) * (1 / 2 : ℝ) ^ w))) := by
  have hOrSmooth : ContDiffAt ℝ k
      (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
        U body weight w w₀) z := by
    unfold embeddedCopyFamilyFullNormalizedWalshResponse
    exact contDiffAt_const.mul
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ z _ k)
  have hSumSmooth : ContDiffAt ℝ k
      (embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀) z := by
    rw [show embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀ = (fun u => (2 : ℝ) ^ w *
          physicalCoefficientPolynomial m w₀
            (embeddedCopyConstituentWalshSum (L := L) U body weight) u) from
      funext (embeddedCopyConstituentNormalizedWalshResponse_as_polynomial
        U body weight w₀)]
    exact contDiffAt_const.mul
      (contDiffAt_physicalCoefficientPolynomial m w₀ z _ k)
  rw [iteratedDeriv_const_mul _ hOrSmooth, iteratedDeriv_const_mul _ hSumSmooth,
    ← mul_sub, abs_mul, abs_of_nonneg (inv_nonneg.mpr (Nat.cast_nonneg K))]
  exact mul_le_mul_of_nonneg_left
    (abs_iteratedDeriv_embeddedCopyFamilyFull_sub_normalized_le_at
      weight j U body w₀ k z hcard hinter hj)
    (inv_nonneg.mpr (Nat.cast_nonneg K))

/-- The combined arbitrary-point budget specializes to precisely the two old
zero-jet budgets; no additional constant or lost factorial is introduced. -/
theorem fullResponseCorrectionTailBudget_zero
    (I m L K w k : ℕ) (w₀ : ℝ) :
    (2 : ℝ) ^ w *
        (physicalCoefficientJetTailBudget (m + L) w₀ 0 k
            (triggeredORError (I * K) w) +
          physicalCoefficientJetTailBudget (m + L) w₀ 0 k
            ((I : ℝ) * (1 / 2 : ℝ) ^ w)) =
      sourceORJetBudget I K (m + L) w k w₀ +
        selectorPartialCopyJetBudget I m L w k w₀ := by
  rw [physicalCoefficientJetTailBudget_zero, physicalCoefficientJetTailBudget_zero]
  unfold sourceORJetBudget selectorPartialCopyJetBudget
  ring

/-- **Constructed calibrated diagonal at nonzero shrinking nodes.**  The
actual selected pools and separated source triggers, and their exact partial
scheduler indices, realize a vanishing full OR-versus-physical-SUM normalized
jet difference at `zₙ = (W n)⁻⁴`.

This is not pointwise convergence to `mixtureResponse`: the public calibrated
pool input still controls zero jets only.  Fixed nonzero evaluation,
arbitrary-width convergence, full-weight scheduling, contact and Stats are
outside this theorem's scope. -/
theorem exists_calibratedFullSourceResponse_invFourth_ORSUMCorrection
    {N t L k : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (hnonfull : ∀ ℓ, mixtureCopyWeight mix ℓ < 1) (hk : k ≤ t) :
    ∃ C W : ℕ → ℕ,
      ∃ design : ∀ n i, PoolDesign
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
          (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)),
      ∃ U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
          Finset (Fin ((W n) ^ 2)),
        Tendsto C atTop atTop ∧ Tendsto W atTop atTop ∧ StrictMono W ∧
        (∀ n, C n ≤ W n) ∧
        (∀ n, (((W n : ℝ) ^ 4)⁻¹) ≠ 0) ∧
          ∃ j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)),
            (∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
              (mixtureCopyWeight mix ℓ) / 2 ^ L) ∧
            Tendsto (fun n : ℕ =>
              iteratedDeriv k (fun z =>
                (sourceCopyCount t (W n) : ℝ)⁻¹ *
                  embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
                    (separatedCopyU
                      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                    (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                      (design n i)))
                    (mixtureCopyWeight mix) (W n) (W n : ℝ) z)
                (((W n : ℝ) ^ 4)⁻¹) -
              iteratedDeriv k (fun z =>
                (sourceCopyCount t (W n) : ℝ)⁻¹ *
                  embeddedCopyConstituentNormalizedWalshResponse (L := L)
                    (separatedCopyU
                      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
                    (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
                      (design n i)))
                    (mixtureCopyWeight mix) (W n) (W n : ℝ) z)
                (((W n : ℝ) ^ 4)⁻¹)) atTop (𝓝 0) := by
  obtain ⟨C0, W0, hC0, hW0, hWs0, hCW0, design0, U0, hjet0, hcard0, hinter0⟩ :=
    exists_calibratedSourceResponseDiagonal (t := t) mix hc
  let C : ℕ → ℕ := fun n => C0 (n + 1)
  let W : ℕ → ℕ := fun n => W0 (n + 1)
  let design : ∀ n i, PoolDesign
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2))
      (physicalPoolR c (mix.rate i) (W n)) (physicalPoolV c (W n)) :=
    fun n => design0 (n + 1)
  let U : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) →
      Finset (Fin ((W n) ^ 2)) := fun n => U0 (n + 1)
  have hC : Tendsto C atTop atTop := hC0.comp (tendsto_add_atTop_nat 1)
  have hW : Tendsto W atTop atTop := hW0.comp (tendsto_add_atTop_nat 1)
  have hWs : StrictMono W := by
    intro a b hab
    exact hWs0 (Nat.add_lt_add_right hab 1)
  have hWpos (n : ℕ) : 0 < W n := by
    have hlt : W0 0 < W0 (n + 1) := hWs0 (Nat.succ_pos n)
    exact Nat.zero_lt_of_lt hlt
  have hCW (n : ℕ) : C n ≤ W n := hCW0 (n + 1)
  let j : ∀ n, Fin (N + 1) → Fin (sourceCopyCount t (W n)) := fun n ℓ =>
    schedulePartialIndexOfWeight (L := L)
      (Nat.pow_pos (hWpos n))
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hj : ∀ n ℓ, (j n ℓ).val = scheduleTick L (sourceCopyCount t (W n))
      (mixtureCopyWeight mix ℓ) / 2 ^ L := by
    intro n ℓ
    exact schedulePartialIndexOfWeight_val (L := L)
      (Nat.pow_pos (hWpos n))
      (mixtureCopyWeight_mem_unit mix hone hmass ℓ).1 (hnonfull ℓ)
  have hcard : ∀ n ℓ p, (separatedCopyU
      (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n) ℓ p).card = W n := by
    intro n ℓ p
    simpa only [card_separatedCopyU, U] using hcard0 (n + 1) ℓ p
  have hinter : ∀ n a b, a ≠ b →
      4 * ((copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) a) ∩
        (copyFamilyFlattenU
          (m := Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) (L := 0)
          (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n)) b)).card <
        W n := by
    intro n a b hab
    exact separatedCopyU_smallIntersections (U n) _ rfl (hinter0 (n + 1)) a b hab
  have hkexp : 4 * k + 1 ≤ sourceCopyExponent t := by
    unfold sourceCopyExponent
    omega
  have hSel := tendsto_invSourceCopyCount_mul_selectorPartialCopyJetTailBudget
    N t L k C W hCW hW hkexp
  have hOr := tendsto_invSourceCopyCount_mul_sourceORJetTailBudget
    N t L k C W hCW hW
  let Major : ℕ → ℝ := fun n =>
    (sourceCopyCount t (W n) : ℝ)⁻¹ * ((2 : ℝ) ^ (W n) *
      (physicalCoefficientJetTailBudget
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
          (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
          (triggeredORError ((N + 1) * sourceCopyCount t (W n)) (W n)) +
        physicalCoefficientJetTailBudget
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
          (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
          (((N + 1 : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (W n))))
  have hMajor : Tendsto Major atTop (𝓝 0) := by
    have hadd := hOr.add hSel
    have heq : Major = (fun n =>
        (sourceCopyCount t (W n) : ℝ)⁻¹ * (2 : ℝ) ^ (W n) *
          physicalCoefficientJetTailBudget
            (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
            (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
            (triggeredORError ((N + 1) * sourceCopyCount t (W n)) (W n)) +
        (sourceCopyCount t (W n) : ℝ)⁻¹ * (2 : ℝ) ^ (W n) *
          physicalCoefficientJetTailBudget
            (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L)
            (W n : ℝ) (((W n : ℝ) ^ 4)⁻¹) k
            (((N + 1 : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (W n))) := by
      funext n
      dsimp [Major]
      ring
    rw [heq]
    simpa using hadd
  let D : ℕ → ℝ := fun n =>
    iteratedDeriv k (fun z =>
      (sourceCopyCount t (W n) : ℝ)⁻¹ *
        embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
          (separatedCopyU
            (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
          (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
            (design n i)))
          (mixtureCopyWeight mix) (W n) (W n : ℝ) z)
      (((W n : ℝ) ^ 4)⁻¹) -
    iteratedDeriv k (fun z =>
      (sourceCopyCount t (W n) : ℝ)⁻¹ *
        embeddedCopyConstituentNormalizedWalshResponse (L := L)
          (separatedCopyU
            (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
          (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2)
            (design n i)))
          (mixtureCopyWeight mix) (W n) (W n : ℝ) z)
      (((W n : ℝ) ^ 4)⁻¹)
  have hBound (n : ℕ) : |D n| ≤ Major n := by
    exact abs_iteratedDeriv_invCopyCount_mul_embeddedCopyFamilyFull_sub_normalized_le_at
      (mixtureCopyWeight mix) (j n)
      (separatedCopyU (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2)) ((W n) ^ 2) (U n))
      (sourceMixtureBody (fun i => separatedPoolDesign ((W n) ^ 2) (design n i)))
      (W n : ℝ) k (((W n : ℝ) ^ 4)⁻¹) (hcard n) (hinter n) (hj n)
  have hAbs : Tendsto (fun n => |D n|) atTop (𝓝 0) := by
    exact squeeze_zero' (Filter.Eventually.of_forall (fun n => abs_nonneg _))
      (Filter.Eventually.of_forall hBound) hMajor
  have hz (n : ℕ) : (((W n : ℝ) ^ 4)⁻¹) ≠ 0 := by
    apply inv_ne_zero
    apply pow_ne_zero
    exact_mod_cast (Nat.ne_of_gt (hWpos n))
  refine ⟨C, W, design, U, hC, hW, hWs, hCW, hz, j, hj, ?_⟩
  change Tendsto D atTop (𝓝 0)
  rw [tendsto_zero_iff_norm_tendsto_zero]
  simpa only [Real.norm_eq_abs] using hAbs

end MonotoneDNF

#print axioms MonotoneDNF.iteratedDeriv_physicalCoefficientPolynomial_eq
#print axioms MonotoneDNF.abs_iteratedDeriv_physicalCoefficientPolynomial_sub_le
#print axioms MonotoneDNF.physicalCoefficientJetTailBudget_zero
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le_at
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le_at
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamilyFull_sub_normalized_le_at
#print axioms MonotoneDNF.fullResponseCorrectionTailBudget_zero
#print axioms MonotoneDNF.iteratedDeriv_subsetGeneratingSum
#print axioms MonotoneDNF.iteratedDeriv_one_add_mul_pow
#print axioms MonotoneDNF.physicalCoefficientJetTailBudget_eq_closed
#print axioms MonotoneDNF.physicalCoefficientJetTailBudget_eq_zero_mul
#print axioms MonotoneDNF.physicalCoefficientTailFactor_invFourth_le_exp_two
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_selectorPartialCopyJetTailBudget
#print axioms MonotoneDNF.tendsto_invSourceCopyCount_mul_sourceORJetTailBudget
#print axioms MonotoneDNF.abs_iteratedDeriv_invCopyCount_mul_embeddedCopyFamilyFull_sub_normalized_le_at
#print axioms MonotoneDNF.exists_calibratedFullSourceResponse_invFourth_ORSUMCorrection


==> anc/MonotoneDNF/OrderTwoPerturbation.lean <==
module

public import MonotoneDNF.PositiveJetAlgebra
public import MonotoneDNF.PositiveMomentCorrection

@[expose] public section

/-!
# A quantitative two-atom perturbation of the order-one positive jet

Rates `1, 2` and weights `e * (d - A*d^2)`, `(A/2) * e^2 * d^2`
have exponential moments `d` and `d + A*d^2`.  This gives an explicit
order-two positive jet near the existing order-one solution, with a strict
pure-weight margin on a uniform parameter box.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- The second derivative of the target profile at one, computed directly
from its proved first-derivative representative. -/
lemma targetProfile_iteratedDeriv_two_one (d : ℝ) :
    iteratedDeriv 2 (targetProfile d) 1 = -d * (1 + 3 * d) := by
  have hprime : HasDerivAt (targetProfilePrime d) (-d * (1 + 3 * d)) 1 := by
    have hpow : HasDerivAt (fun x : ℝ => x ^ (-1 - d))
        ((-1 - d) * (1 : ℝ) ^ (-1 - d - 1)) 1 := by
      simpa using Real.hasDerivAt_rpow_const (x := (1 : ℝ)) (p := -1 - d)
        (Or.inl (by norm_num))
    have hlog : HasDerivAt Real.log 1 1 := by
      simpa using Real.hasDerivAt_log (x := (1 : ℝ)) (by norm_num)
    have hsecond : HasDerivAt (fun x : ℝ => d - 2 * d ^ 2 * Real.log x)
        (-(2 * d ^ 2)) 1 := by
      simpa only [zero_sub, mul_one] using (hlog.const_mul (2 * d ^ 2)).const_sub d
    have h := hpow.mul hsecond
    norm_num [Real.log_one] at h
    rw [show (-1 - d) * d + -(2 * d ^ 2) = -d * (1 + 3 * d) by ring] at h
    have hfun : targetProfilePrime d =
        (fun y : ℝ => y ^ (-1 - d)) * (fun x : ℝ => d - 2 * d ^ 2 * Real.log x) := by
      funext y
      simp only [targetProfilePrime, Pi.mul_apply]
      ring
    rw [hfun]
    exact h
  have heq : deriv (targetProfile d) =ᶠ[nhds 1] targetProfilePrime d := by
    filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
    exact targetProfile_deriv d y hy
  have htwo : iteratedDeriv 2 (targetProfile d) =
      deriv (iteratedDeriv 1 (targetProfile d)) := by
    simpa using (iteratedDeriv_succ (n := 1) (f := targetProfile d))
  rw [htwo, iteratedDeriv_one, heq.deriv_eq]
  exact hprime.deriv

@[simp] lemma targetMomentJet_two_zero (d : ℝ) :
    targetMomentJet d 2 ⟨0, by omega⟩ = d := by
  simp [targetMomentJet, iteratedDeriv_one]

@[simp] lemma targetMomentJet_two_one (d : ℝ) :
    targetMomentJet d 2 ⟨1, by omega⟩ = d + 3 * d ^ 2 := by
  unfold targetMomentJet
  norm_num only [Fin.val_one, pow_one]
  rw [targetProfile_iteratedDeriv_two_one]
  ring

/-- The signed two-atom perturbation.  Its pure weight is normalized only
after nonnegativity and total mass have been verified. -/
noncomputable def orderTwoPerturbation (A d : ℝ) : FiniteSignedMixture 2 where
  pureWeight := 0
  rate := ![1, 2]
  rate_pos := by intro i; fin_cases i <;> norm_num
  weight := ![Real.exp 1 * (d - A * d ^ 2), (A / 2) * (Real.exp 1) ^ 2 * d ^ 2]

lemma orderTwoPerturbation_weight_nonneg {A d : ℝ}
    (hA0 : 0 ≤ A) (hAd : A * d ≤ 1) (hd : 0 ≤ d) :
    ∀ i, 0 ≤ (orderTwoPerturbation A d).weight i := by
  intro i
  fin_cases i
  · change 0 ≤ Real.exp 1 * (d - A * d ^ 2)
    apply mul_nonneg (Real.exp_pos _).le
    have : A * d ^ 2 ≤ d := by
      calc
        A * d ^ 2 = (A * d) * d := by ring
        _ ≤ 1 * d := mul_le_mul_of_nonneg_right hAd hd
        _ = d := one_mul d
    linarith
  · change 0 ≤ (A / 2) * (Real.exp 1) ^ 2 * d ^ 2
    positivity

lemma orderTwoPerturbation_weight_nonneg_of_box {A d : ℝ}
    (hAlo : 5 / 2 ≤ A) (hAhi : A ≤ 7 / 2)
    (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16) :
    ∀ i, 0 ≤ (orderTwoPerturbation A d).weight i := by
  apply orderTwoPerturbation_weight_nonneg (by linarith) _ hd
  have hd2 : d ^ 2 ≤ (1 / 16) * d := by
    nlinarith [mul_nonneg hd (sub_nonneg.mpr hdhi)]
  nlinarith [mul_nonneg (sub_nonneg.mpr hAhi) hd]

lemma orderTwoPerturbation_moment_zero (A d : ℝ) :
    (orderTwoPerturbation A d).poolMoment 1 = d := by
  simp only [FiniteSignedMixture.poolMoment, orderTwoPerturbation,
    Fin.sum_univ_two, Matrix.cons_val_zero, Matrix.cons_val_one,
    pow_one, Real.exp_neg]
  have hexp2 : Real.exp 2 = (Real.exp 1) ^ 2 := by
    rw [show (2 : ℝ) = 1 + 1 by norm_num, Real.exp_add]
    ring
  rw [hexp2]
  field_simp [Real.exp_ne_zero]
  ring

lemma orderTwoPerturbation_moment_one (A d : ℝ) :
    (orderTwoPerturbation A d).poolMoment 2 = d + A * d ^ 2 := by
  simp only [FiniteSignedMixture.poolMoment, orderTwoPerturbation,
    Fin.sum_univ_two, Matrix.cons_val_zero, Matrix.cons_val_one,
    Real.exp_neg]
  have hexp2 : Real.exp 2 = (Real.exp 1) ^ 2 := by
    rw [show (2 : ℝ) = 1 + 1 by norm_num, Real.exp_add]
    ring
  rw [hexp2]
  field_simp [Real.exp_ne_zero]
  ring

lemma orderTwoPerturbation_base_momentJet (d : ℝ) :
    (orderTwoPerturbation 3 d).momentJet 2 = targetMomentJet d 2 := by
  funext k
  fin_cases k
  · change (orderTwoPerturbation 3 d).poolMoment 1 = _
    rw [orderTwoPerturbation_moment_zero, targetMomentJet_two_zero]
  · change (orderTwoPerturbation 3 d).poolMoment 2 = _
    rw [orderTwoPerturbation_moment_one, targetMomentJet_two_one]

lemma orderTwoPerturbation_totalWeight_lt_of_box {A d : ℝ}
    (hAlo : 5 / 2 ≤ A) (hAhi : A ≤ 7 / 2)
    (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16) :
    (orderTwoPerturbation A d).totalWeight < 1 / 4 := by
  have he0 : 0 ≤ Real.exp 1 := (Real.exp_pos _).le
  have he3 : Real.exp 1 ≤ 3 := Real.exp_one_lt_three.le
  have he_sq : (Real.exp 1) ^ 2 ≤ 9 := by nlinarith
  have hd2 : d ^ 2 ≤ (1 / 16) * d := by
    nlinarith [mul_nonneg hd (sub_nonneg.mpr hdhi)]
  have hw1 : Real.exp 1 * (d - A * d ^ 2) ≤ 3 * d := by
    have hnonneg : 0 ≤ Real.exp 1 * A * d ^ 2 := by positivity
    have hle : Real.exp 1 * d ≤ 3 * d :=
      mul_le_mul_of_nonneg_right he3 hd
    nlinarith
  have hw2 : (A / 2) * (Real.exp 1) ^ 2 * d ^ 2 ≤ (63 / 4) * d ^ 2 := by
    have hmul : (A / 2) * (Real.exp 1) ^ 2 ≤ 63 / 4 := by nlinarith
    exact mul_le_mul_of_nonneg_right hmul (sq_nonneg d)
  simp only [FiniteSignedMixture.totalWeight, orderTwoPerturbation,
    Fin.sum_univ_two, Matrix.cons_val_zero, Matrix.cons_val_one]
  nlinarith

/-- The explicit normalized positive order-two instance. -/
noncomputable def orderTwoPerturbationPositiveMixture {A d : ℝ}
    (hAlo : 5 / 2 ≤ A) (hAhi : A ≤ 7 / 2)
    (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16) : FinitePositiveMixture 2 :=
  (orderTwoPerturbation A d).toNormalizedPositive
    (orderTwoPerturbation_weight_nonneg_of_box hAlo hAhi hd hdhi)
    ((orderTwoPerturbation_totalWeight_lt_of_box hAlo hAhi hd hdhi).le.trans
      (show (1 : ℝ) / 4 ≤ 1 by norm_num))

lemma orderTwoPerturbationPositiveMixture_bracket_one {A d : ℝ}
    (hAlo : 5 / 2 ≤ A) (hAhi : A ≤ 7 / 2)
    (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16) :
    mixtureBracket (orderTwoPerturbationPositiveMixture hAlo hAhi hd hdhi) 1 = 1 := by
  exact FiniteSignedMixture.toNormalizedPositive_bracket_one _ _ _

lemma orderTwoPerturbationPositiveMixture_largePureWeight {A d : ℝ}
    (hAlo : 5 / 2 ≤ A) (hAhi : A ≤ 7 / 2)
    (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16) :
    3 / 4 < (orderTwoPerturbationPositiveMixture hAlo hAhi hd hdhi).pureWeight := by
  let raw := orderTwoPerturbation A d
  let hw := orderTwoPerturbation_weight_nonneg_of_box hAlo hAhi hd hdhi
  have hmass := orderTwoPerturbation_totalWeight_lt_of_box hAlo hAhi hd hdhi
  have hpool := raw.pooledFiringWeight_le_totalWeight hw
  change 3 / 4 < 1 - raw.pooledFiringWeight
  linarith

/-- A concrete fully positive order-two target jet, with strict `3/4`
pure-weight margin. -/
theorem orderTwoPerturbationPositiveMixture_matchesTargetJet {d : ℝ}
    (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16) :
    MatchesTargetJet
      (orderTwoPerturbationPositiveMixture (show (5 : ℝ) / 2 ≤ 3 by norm_num)
        (show (3 : ℝ) ≤ 7 / 2 by norm_num) hd hdhi) d 2 := by
  apply FiniteSignedMixture.matchesTargetJet_toNormalizedPositive
  exact orderTwoPerturbation_base_momentJet d

#print axioms MonotoneDNF.targetProfile_iteratedDeriv_two_one
#print axioms MonotoneDNF.orderTwoPerturbation_base_momentJet
#print axioms MonotoneDNF.orderTwoPerturbation_totalWeight_lt_of_box
#print axioms MonotoneDNF.orderTwoPerturbationPositiveMixture_matchesTargetJet

end MonotoneDNF


==> anc/MonotoneDNF/OrderTwoResponse.lean <==
module

public import MonotoneDNF.OrderTwoPerturbation

@[expose] public section

/-!
# Exact order-two response jets for the two-atom perturbation

The calculation is done directly for `mixtureResponse`; it does not assume a
source-moment or knobbed-moment identification.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

lemma contDiff_mixtureBracket {N : ℕ} (mix : FinitePositiveMixture N)
    (n : WithTop ℕ∞) : ContDiff ℝ n (mixtureBracket mix) := by
  unfold mixtureBracket
  fun_prop

lemma mixtureResponse_hasDerivAt {N : ℕ} (mix : FinitePositiveMixture N)
    (c z : ℝ) :
    HasDerivAt (mixtureResponse mix c)
      (2 * (triggerResponse z * mixtureBracket mix (Real.exp (2 * c * z))) +
        (2 * c) * ((triggerResponse z * Real.exp (2 * c * z)) *
          deriv (mixtureBracket mix) (Real.exp (2 * c * z)))) z := by
  have hcont : ContDiff ℝ 1 (mixtureBracket mix) := contDiff_mixtureBracket mix 1
  have hT : HasDerivAt triggerResponse (2 * triggerResponse z) z := by
    unfold triggerResponse
    simpa only [id_eq, mul_comm, one_mul, mul_one] using ((hasDerivAt_id z).const_mul (2 : ℝ)).exp
  have hY : HasDerivAt (fun z : ℝ => Real.exp (2 * c * z))
      ((2 * c) * Real.exp (2 * c * z)) z := by
    simpa only [id_eq, mul_comm, one_mul, mul_one] using ((hasDerivAt_id z).const_mul (2 * c)).exp
  have hB : HasDerivAt (mixtureBracket mix)
      (deriv (mixtureBracket mix) (Real.exp (2 * c * z)))
      (Real.exp (2 * c * z)) :=
    (hcont.differentiable (by norm_num)).differentiableAt.hasDerivAt
  have h := hT.mul (hB.comp z hY)
  unfold mixtureResponse
  convert h using 1 <;> try rfl
  simp only [Function.comp_apply]
  ring

lemma deriv_mixtureResponse {N : ℕ} (mix : FinitePositiveMixture N)
    (c z : ℝ) :
    deriv (mixtureResponse mix c) z =
      2 * (triggerResponse z * mixtureBracket mix (Real.exp (2 * c * z))) +
        (2 * c) * ((triggerResponse z * Real.exp (2 * c * z)) *
          deriv (mixtureBracket mix) (Real.exp (2 * c * z))) :=
  (mixtureResponse_hasDerivAt mix c z).deriv

lemma mixtureResponse_iteratedDeriv_two_zero {N : ℕ}
    (mix : FinitePositiveMixture N) (c : ℝ) :
    iteratedDeriv 2 (mixtureResponse mix c) 0 =
      4 * mixtureBracket mix 1 + 8 * c * deriv (mixtureBracket mix) 1 +
        4 * c ^ 2 * (deriv (mixtureBracket mix) 1 +
          deriv (deriv (mixtureBracket mix)) 1) := by
  have hcont : ContDiff ℝ 2 (mixtureBracket mix) := contDiff_mixtureBracket mix 2
  have hT : HasDerivAt triggerResponse (2 * triggerResponse 0) 0 := by
    unfold triggerResponse
    simpa only [id_eq, mul_comm, one_mul, mul_zero, Real.exp_zero, mul_one] using
      ((hasDerivAt_id (0 : ℝ)).const_mul (2 : ℝ)).exp
  have hY : HasDerivAt (fun z : ℝ => Real.exp (2 * c * z))
      ((2 * c) * Real.exp (2 * c * 0)) 0 := by
    simpa only [id_eq, mul_comm, one_mul, mul_zero, Real.exp_zero, mul_one] using
      ((hasDerivAt_id (0 : ℝ)).const_mul (2 * c)).exp
  have hB : HasDerivAt (mixtureBracket mix)
      (deriv (mixtureBracket mix) (Real.exp (2 * c * 0)))
      (Real.exp (2 * c * 0)) :=
    (hcont.differentiable (by norm_num)).differentiableAt.hasDerivAt
  have hBd : HasDerivAt (deriv (mixtureBracket mix))
      (deriv (deriv (mixtureBracket mix)) (Real.exp (2 * c * 0)))
      (Real.exp (2 * c * 0)) :=
    hcont.differentiable_deriv_two.differentiableAt.hasDerivAt
  have h := ((hT.mul (hB.comp 0 hY)).const_mul 2).add
    (((hT.mul hY).mul (hBd.comp 0 hY)).const_mul (2 * c))
  norm_num [Real.exp_zero, triggerResponse] at h
  have hderiv : deriv (mixtureResponse mix c) = fun z =>
      2 * (triggerResponse z * mixtureBracket mix (Real.exp (2 * c * z))) +
        (2 * c) * ((triggerResponse z * Real.exp (2 * c * z)) *
          deriv (mixtureBracket mix) (Real.exp (2 * c * z))) := by
    funext z
    exact deriv_mixtureResponse mix c z
  have htwo : iteratedDeriv 2 (mixtureResponse mix c) =
      deriv (iteratedDeriv 1 (mixtureResponse mix c)) := by
    simpa using (iteratedDeriv_succ (n := 1) (f := mixtureResponse mix c))
  rw [htwo, iteratedDeriv_one, hderiv]
  have hh := h.deriv
  have hfun :
      (fun z : ℝ =>
        2 * (triggerResponse z * mixtureBracket mix (Real.exp (2 * c * z))) +
          2 * c * (triggerResponse z * Real.exp (2 * c * z) *
            deriv (mixtureBracket mix) (Real.exp (2 * c * z)))) =
      ((fun y : ℝ => 2 * (Real.exp (2 * y) *
        mixtureBracket mix (Real.exp (2 * c * y)))) + fun y : ℝ =>
          2 * c * (Real.exp (2 * y) * Real.exp (2 * c * y) *
            deriv (mixtureBracket mix) (Real.exp (2 * c * y)))) := by
    rfl
  rw [hfun, hh, mixtureBracket_one]
  ring

/-- At order two the sign pattern contributes a single quadratic coefficient. -/
lemma signedHigherResponse_two_of_coefficient {η : ℝ} (σ : HigherSignPattern 2) (z : ℝ) :
    signedHigherResponse η σ z =
      1 + 4 * z + (if σ ⟨0, by omega⟩ then η else -η) * z ^ 2 := by
  simp [signedHigherResponse, linearLeadingResponse, higherCoefficients,
    Fin.sum_univ_three]

lemma signedHigherResponse_two_of_coefficient_hasDerivAt {η : ℝ} (σ : HigherSignPattern 2) :
    HasDerivAt (signedHigherResponse η σ) 4 0 := by
  let q : ℝ := if σ ⟨0, by omega⟩ then η else -η
  have hfun : signedHigherResponse η σ = fun z => 1 + 4 * z + q * z ^ 2 :=
    funext (signedHigherResponse_two_of_coefficient σ)
  rw [hfun]
  have h := ((hasDerivAt_const (0 : ℝ) (1 : ℝ)).add
    ((hasDerivAt_id (0 : ℝ)).const_mul 4)).add
      (((hasDerivAt_id (0 : ℝ)).pow 2).const_mul q)
  convert h using 1 <;> try rfl
  norm_num

lemma signedHigherResponse_two_of_coefficient_iteratedDeriv_two {η : ℝ}
    (σ : HigherSignPattern 2) :
    iteratedDeriv 2 (signedHigherResponse η σ) 0 =
      2 * (if σ ⟨0, by omega⟩ then η else -η) := by
  let q : ℝ := if σ ⟨0, by omega⟩ then η else -η
  have hfun : signedHigherResponse η σ = fun z => 1 + 4 * z + q * z ^ 2 :=
    funext (signedHigherResponse_two_of_coefficient σ)
  have hderiv (z : ℝ) : deriv (signedHigherResponse η σ) z = 4 + 2 * q * z := by
    rw [hfun]
    have h := ((hasDerivAt_const z (1 : ℝ)).add
      ((hasDerivAt_id z).const_mul 4)).add
        (((hasDerivAt_id z).pow 2).const_mul q)
    convert h.deriv using 1 <;> try rfl
    simp only [id_eq]
    ring
  have hp : HasDerivAt (fun z : ℝ => 4 + 2 * q * z) (2 * q) 0 := by
    have h := (hasDerivAt_const (0 : ℝ) (4 : ℝ)).add
      ((hasDerivAt_id (0 : ℝ)).const_mul (2 * q))
    convert h using 1 <;> try rfl
    norm_num
  have heq : deriv (signedHigherResponse η σ) = fun z => 4 + 2 * q * z :=
    funext hderiv
  have htwo : iteratedDeriv 2 (signedHigherResponse η σ) =
      deriv (iteratedDeriv 1 (signedHigherResponse η σ)) := by
    simpa using (iteratedDeriv_succ (n := 1) (f := signedHigherResponse η σ))
  rw [htwo, iteratedDeriv_one, heq, hp.deriv]

/-- **Concrete order-two positive sign-knob instance.**  The witness is the
explicit `orderTwoPerturbationPositiveMixture` at rates `1, 2`; the sign coordinate is
`q = ±η`, and `A = 3 - q/2`. -/
theorem orderTwo_exists_positive_signedHigherResponse
    {c d η : ℝ} (hd : 0 ≤ d) (hdhi : d ≤ 1 / 16)
    (hηlo : -1 ≤ η) (hηhi : η ≤ 1) (hcd : c * d = 1)
    (σ : HigherSignPattern 2) :
    ∃ mix : FinitePositiveMixture 2,
      mixtureBracket mix 1 = 1 ∧ 3 / 4 < mix.pureWeight ∧
      MatchesJet 2 (mixtureResponse mix c) (signedHigherResponse η σ) 0 := by
  let q : ℝ := if σ ⟨0, by omega⟩ then η else -η
  let A : ℝ := 3 - q / 2
  have hqlo : -1 ≤ q := by
    dsimp [q]
    split <;> linarith
  have hqhi : q ≤ 1 := by
    dsimp [q]
    split <;> linarith
  have hAlo : 5 / 2 ≤ A := by dsimp [A]; linarith
  have hAhi : A ≤ 7 / 2 := by dsimp [A]; linarith
  let mix : FinitePositiveMixture 2 := orderTwoPerturbationPositiveMixture hAlo hAhi hd hdhi
  have hone : mixtureBracket mix 1 = 1 := by
    exact orderTwoPerturbationPositiveMixture_bracket_one hAlo hAhi hd hdhi
  have hpure : 3 / 4 < mix.pureWeight := by
    exact orderTwoPerturbationPositiveMixture_largePureWeight hAlo hAhi hd hdhi
  have hp0 : poolMoment mix 1 = d := by
    change (orderTwoPerturbation A d).poolMoment 1 = d
    exact orderTwoPerturbation_moment_zero A d
  have hp1 : poolMoment mix 2 = d + A * d ^ 2 := by
    change (orderTwoPerturbation A d).poolMoment 2 = d + A * d ^ 2
    exact orderTwoPerturbation_moment_one A d
  have hB1 : deriv (mixtureBracket mix) 1 = d := by
    have h := mixtureBracket_iteratedDeriv_one mix 0
    simp only [Nat.zero_add, iteratedDeriv_one, pow_zero, one_mul] at h
    rw [hp0] at h
    exact h
  have hB2 : deriv (deriv (mixtureBracket mix)) 1 = -(d + A * d ^ 2) := by
    have htwo : iteratedDeriv 2 (mixtureBracket mix) =
        deriv (iteratedDeriv 1 (mixtureBracket mix)) := by
      simpa using (iteratedDeriv_succ (n := 1) (f := mixtureBracket mix))
    have htwo' : iteratedDeriv 2 (mixtureBracket mix) 1 =
        deriv (deriv (mixtureBracket mix)) 1 := by
      simpa only [iteratedDeriv_one] using congrFun htwo 1
    rw [← htwo', mixtureBracket_iteratedDeriv_one]
    simp only [pow_one, neg_one_mul, hp1]
  have hvalue : mixtureResponse mix c 0 = 1 := by
    simp [mixtureResponse, triggerResponse, hone]
  have hfirst : deriv (mixtureResponse mix c) 0 = 4 := by
    rw [(mixtureResponse_hasDerivAt mix c 0).deriv]
    simp only [mul_zero, Real.exp_zero, mul_one, triggerResponse, hone, hB1]
    calc
      _ = 2 + 2 * (c * d) := by ring
      _ = 4 := by rw [hcd]; norm_num
  have hsecond : iteratedDeriv 2 (mixtureResponse mix c) 0 = 2 * q := by
    rw [mixtureResponse_iteratedDeriv_two_zero, hone, hB1, hB2]
    calc
      4 * 1 + 8 * c * d + 4 * c ^ 2 * (d + -(d + A * d ^ 2)) =
          4 + 8 * (c * d) - 4 * A * (c * d) ^ 2 := by ring
      _ = 12 - 4 * A := by rw [hcd]; ring
      _ = 2 * q := by dsimp [A]; ring
  have hsigned1 : deriv (signedHigherResponse η σ) 0 = 4 :=
    (signedHigherResponse_two_of_coefficient_hasDerivAt σ).deriv
  have hsigned2 : iteratedDeriv 2 (signedHigherResponse η σ) 0 = 2 * q :=
    signedHigherResponse_two_of_coefficient_iteratedDeriv_two σ
  refine ⟨mix, hone, hpure, ?_⟩
  funext k
  fin_cases k
  · simpa [functionJet, signedHigherResponse_two_of_coefficient] using hvalue
  · simpa [functionJet, iteratedDeriv_one] using hfirst.trans hsigned1.symm
  · simpa [functionJet] using hsecond.trans hsigned2.symm

#print axioms MonotoneDNF.mixtureResponse_iteratedDeriv_two_zero
#print axioms MonotoneDNF.signedHigherResponse_two_of_coefficient_iteratedDeriv_two
#print axioms MonotoneDNF.orderTwo_exists_positive_signedHigherResponse

end MonotoneDNF


==> anc/MonotoneDNF/OverlappingTemplateResponses.lean <==
module

public import MonotoneDNF.FiniteJetPhysicalResponse

@[expose] public section

/-!
# Exact trigger–pool responses when their coordinates overlap

The public `TriggerPoolShape` deliberately assumes trigger/pool disjointness.
This file removes that assumption. If `W` is the trigger, every pool clause
`S` is replaced by `S \ W`. After conditioning on the trigger this changes
nothing, and the reduced pool depends only on `Wᶜ`. Thus the exact biased
response factors into the trigger response and the response of this explicit
residual pool. No ideal response or asymptotic statement is asserted.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

/-- A trigger and a fixed pool, with no disjointness restriction. -/
structure OverlapTriggerPoolShape (n R v : ℕ) where
  triggerCoordinates : Finset (Fin n)
  design : PoolDesign n R v

/-- The pool clauses after deleting coordinates forced by the trigger. -/
def reducedPoolTerms {n R v : ℕ} (W : Finset (Fin n))
    (design : PoolDesign n R v) : List (Finset (Fin n)) :=
  (poolTerms design).map (fun S => S \ W)

/-- The explicit residual pool on the trigger complement. -/
def reducedPoolEval {n R v : ℕ} (W : Finset (Fin n))
    (design : PoolDesign n R v) : BooleanCube n → Bool :=
  dnfEval (reducedPoolTerms W design)

/-- The physical DNF obtained by conjoining the trigger with every pool clause. -/
def overlapTriggerPoolTerms {n R v : ℕ} (shape : OverlapTriggerPoolShape n R v) :
    List (Finset (Fin n)) :=
  (poolTerms shape.design).map (fun S => shape.triggerCoordinates ∪ S)

/-- Boolean semantics of an arbitrary, possibly overlapping trigger–pool pair. -/
def overlapTriggerPoolEval {n R v : ℕ} (shape : OverlapTriggerPoolShape n R v) :
    BooleanCube n → Bool :=
  fun x => trigger shape.triggerCoordinates x && poolEval shape.design x

/-- Conditioning on a trigger deletes its coordinates from every conjunction. -/
theorem conjunction_and_eq_and_sdiff {n : ℕ} (W S : Finset (Fin n))
    (x : BooleanCube n) :
    (conjunction W x && conjunction S x) =
      (conjunction W x && conjunction (S \ W) x) := by
  apply Bool.eq_iff_iff.mpr
  simp only [Bool.and_eq_true, conjunction_eq_true_iff, Finset.mem_sdiff]
  constructor
  · rintro ⟨hW, hS⟩
    exact ⟨hW, fun i hi => hS i hi.1⟩
  · rintro ⟨hW, hS⟩
    refine ⟨hW, fun i hi => ?_⟩
    by_cases hiW : i ∈ W
    · exact hW i hiW
    · exact hS i ⟨hi, hiW⟩

/-- The same reduction for every DNF, after multiplication by a trigger. -/
theorem trigger_and_dnfEval_map_sdiff {n : ℕ} (W : Finset (Fin n))
    (terms : List (Finset (Fin n))) (x : BooleanCube n) :
    (conjunction W x && dnfEval terms x) =
      (conjunction W x && dnfEval (terms.map (fun S => S \ W)) x) := by
  induction terms with
  | nil => rfl
  | cons S terms ih =>
      cases hW : conjunction W x
      · simp [dnfEval]
      · have hS := conjunction_and_eq_and_sdiff W S x
        rw [hW] at hS
        simp only [Bool.true_and] at hS
        simp only [Bool.true_and]
        change (conjunction S x || dnfEval terms x) =
          (conjunction (S \ W) x || dnfEval (terms.map (fun T => T \ W)) x)
        rw [← hS]
        have hi := ih
        rw [hW] at hi
        simp only [Bool.true_and] at hi
        rw [hi]

@[simp] theorem dnfEval_overlapTriggerPoolTerms {n R v : ℕ}
    (shape : OverlapTriggerPoolShape n R v) :
    dnfEval (overlapTriggerPoolTerms shape) = overlapTriggerPoolEval shape := by
  funext x
  exact dnfEval_map_union shape.triggerCoordinates (poolTerms shape.design) x

@[simp] theorem dnfTermCount_overlapTriggerPoolTerms {n R v : ℕ}
    (shape : OverlapTriggerPoolShape n R v) :
    dnfTermCount (overlapTriggerPoolTerms shape) = R := by
  unfold dnfTermCount overlapTriggerPoolTerms
  rw [List.length_map]
  exact dnfTermCount_poolTerms shape.design

/-- The overlapping construction is still a genuine monotone Boolean DNF. -/
theorem overlapTriggerPoolEval_monotone {n R v : ℕ}
    (shape : OverlapTriggerPoolShape n R v) :
    MonotoneBoolean (overlapTriggerPoolEval shape) := by
  rw [← dnfEval_overlapTriggerPoolTerms]
  exact dnfEval_monotone _

@[simp] theorem dnfTermCount_reducedPoolTerms {n R v : ℕ}
    (W : Finset (Fin n)) (design : PoolDesign n R v) :
    dnfTermCount (reducedPoolTerms W design) = R := by
  unfold dnfTermCount reducedPoolTerms
  rw [List.length_map]
  exact dnfTermCount_poolTerms design

/-- The overlapping display and the residual display represent the same
physical function after conjunction with the common trigger. -/
theorem overlapTriggerPoolEval_eq_and_reduced {n R v : ℕ}
    (shape : OverlapTriggerPoolShape n R v) :
    overlapTriggerPoolEval shape = fun x =>
      trigger shape.triggerCoordinates x &&
        reducedPoolEval shape.triggerCoordinates shape.design x := by
  funext x
  exact trigger_and_dnfEval_map_sdiff shape.triggerCoordinates
    (poolTerms shape.design) x

/-- Every residual DNF whose clauses avoid `W` depends only on `Wᶜ`. -/
theorem bit_dnfEval_dependsOn_compl {n : ℕ} (W : Finset (Fin n))
    (terms : List (Finset (Fin n)))
    (hdisjoint : ∀ S ∈ terms, Disjoint W S) :
    DependsOn Wᶜ (fun x => bit (dnfEval terms x)) := by
  intro x y hxy
  have heval : dnfEval terms x = dnfEval terms y := by
    apply Bool.eq_iff_iff.mpr
    rw [dnfEval, dnfEval, List.any_eq_true, List.any_eq_true]
    have hclause : ∀ S ∈ terms,
        (conjunction S x = true ↔ conjunction S y = true) := by
      intro S hS
      rw [conjunction_eq_true_iff, conjunction_eq_true_iff]
      constructor <;> intro h i hi
      · rw [← hxy i (Finset.mem_compl.2 fun hiW =>
          (Finset.disjoint_left.1 (hdisjoint S hS)) hiW hi)]
        exact h i hi
      · rw [hxy i (Finset.mem_compl.2 fun hiW =>
          (Finset.disjoint_left.1 (hdisjoint S hS)) hiW hi)]
        exact h i hi
    constructor
    · rintro ⟨S, hS, hfire⟩
      exact ⟨S, hS, (hclause S hS).1 hfire⟩
    · rintro ⟨S, hS, hfire⟩
      exact ⟨S, hS, (hclause S hS).2 hfire⟩
  change bit (dnfEval terms x) = bit (dnfEval terms y)
  rw [heval]

/-- The explicit reduced pool has the required complement support. -/
theorem bit_reducedPool_dependsOn_compl {n R v : ℕ} (W : Finset (Fin n))
    (design : PoolDesign n R v) :
    DependsOn Wᶜ (fun x => bit (reducedPoolEval W design x)) := by
  apply bit_dnfEval_dependsOn_compl
  intro S hS
  unfold reducedPoolTerms at hS
  obtain ⟨T, hT, rfl⟩ := List.mem_map.1 hS
  exact Finset.disjoint_left.2 fun i hiW hi =>
    (Finset.mem_sdiff.1 hi).2 hiW

/-- Exact biased law for every overlapping trigger–pool pair. The residual
pool, rather than the original pool, is the second factor. -/
theorem biasedFiringProbability_overlapTriggerPool {n R v : ℕ} (α : ℝ)
    (shape : OverlapTriggerPoolShape n R v) :
    biasedFiringProbability α (overlapTriggerPoolEval shape) =
      α ^ shape.triggerCoordinates.card *
        biasedFiringProbability α
          (reducedPoolEval shape.triggerCoordinates shape.design) := by
  rw [biasedFiringProbability_eq_biasedExpectation]
  rw [overlapTriggerPoolEval_eq_and_reduced]
  change biasedExpectation α (fun x =>
    bit (trigger shape.triggerCoordinates x &&
      reducedPoolEval shape.triggerCoordinates shape.design x)) = _
  simp_rw [bit_and_eq_mul]
  rw [biasedExpectation_mul_of_dependsOn_compl α
    (bit_trigger_dependsOn shape.triggerCoordinates)
    (bit_reducedPool_dependsOn_compl shape.triggerCoordinates shape.design)]
  rw [← biasedFiringProbability_eq_biasedExpectation,
    ← biasedFiringProbability_eq_biasedExpectation,
    biasedFiringProbability_trigger]

/-- An exact reduction on a map of clauses disjoint from `W`. -/
theorem map_sdiff_eq_self_of_disjoint {n : ℕ} (W : Finset (Fin n))
    (terms : List (Finset (Fin n)))
    (hdisjoint : ∀ S ∈ terms, Disjoint W S) :
    terms.map (fun S => S \ W) = terms := by
  induction terms with
  | nil => rfl
  | cons S terms ih =>
      have hSW : S \ W = S := by
        ext i
        simp only [Finset.mem_sdiff]
        constructor
        · exact fun hi => hi.1
        · intro hiS
          exact ⟨hiS, fun hiW =>
            (Finset.disjoint_left.1 (hdisjoint S (by simp))) hiW hiS⟩
      rw [List.map_cons, hSW]
      congr 1
      apply ih
      intro T hT
      exact hdisjoint T (by simp [hT])

/-- If the original shape was already disjoint, the new residual factor is
exactly the original pool. -/
theorem reducedPoolTerms_eq_of_disjoint {n R v : ℕ}
    (shape : TriggerPoolShape n R v) :
    reducedPoolTerms shape.triggerCoordinates shape.design = poolTerms shape.design := by
  apply map_sdiff_eq_self_of_disjoint
  intro S hS
  rw [poolTerms, List.mem_ofFn] at hS
  obtain ⟨r, rfl⟩ := hS
  exact shape.disjoint r

/-- Response relative to the common trigger's fair mass, with no disjointness
assumption and no ideal-curve substitution. -/
noncomputable def overlapTriggerConditionedResponse {n R v : ℕ}
    (shape : OverlapTriggerPoolShape n R v) (w z : ℝ) : ℝ :=
  biasedResponse w (overlapTriggerPoolEval shape) z /
    probability (fun x => trigger shape.triggerCoordinates x = true)

/-- Exact finite-width response factorization for overlapping coordinates. -/
theorem overlapTriggerConditionedResponse_eq {n R v : ℕ}
    (shape : OverlapTriggerPoolShape n R v) (w z : ℝ) :
    overlapTriggerConditionedResponse shape w z =
      triggerNormalizedResponse shape.triggerCoordinates w z *
        biasedResponse w
          (reducedPoolEval shape.triggerCoordinates shape.design) z := by
  unfold overlapTriggerConditionedResponse triggerNormalizedResponse biasedResponse
  rw [biasedFiringProbability_overlapTriggerPool, biasedFiringProbability_trigger]
  ring

/-- The general response recovers the public disjoint-support formula. -/
theorem reducedPoolResponse_eq_of_disjoint {n R v : ℕ}
    (shape : TriggerPoolShape n R v) (w z : ℝ) :
    biasedResponse w
      (reducedPoolEval shape.triggerCoordinates shape.design) z =
      biasedResponse w (poolEval shape.design) z := by
  unfold reducedPoolEval poolEval
  rw [reducedPoolTerms_eq_of_disjoint shape]

/-- Weighted response of a pure trigger and actual potentially overlapping
trigger–pool templates. -/
noncomputable def weightedOverlapTemplateResponse {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ}
    (shapes : (i : Fin N) → OverlapTriggerPoolShape n (R i) (v i))
    (w z : ℝ) : ℝ :=
  mix.pureWeight * triggerNormalizedResponse W w z +
    ∑ i, mix.weight i * overlapTriggerConditionedResponse (shapes i) w z

/-- Exact bracket factorization; overlap is retained inside each reduced pool. -/
theorem weightedOverlapTemplateResponse_eq {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ}
    (shapes : (i : Fin N) → OverlapTriggerPoolShape n (R i) (v i))
    (hshared : ∀ i, (shapes i).triggerCoordinates = W) (w z : ℝ) :
    weightedOverlapTemplateResponse mix W shapes w z =
      triggerNormalizedResponse W w z *
        (mix.pureWeight + ∑ i, mix.weight i *
          biasedResponse w
            (reducedPoolEval (shapes i).triggerCoordinates (shapes i).design) z) := by
  unfold weightedOverlapTemplateResponse
  have hresponse (i : Fin N) :
      overlapTriggerConditionedResponse (shapes i) w z =
        triggerNormalizedResponse W w z *
          biasedResponse w
            (reducedPoolEval (shapes i).triggerCoordinates (shapes i).design) z := by
    rw [overlapTriggerConditionedResponse_eq, ← hshared i]
  simp_rw [hresponse]
  have hmul (i : Fin N) : mix.weight i *
      (triggerNormalizedResponse W w z *
        biasedResponse w
          (reducedPoolEval (shapes i).triggerCoordinates (shapes i).design) z) =
      triggerNormalizedResponse W w z * (mix.weight i *
        biasedResponse w
          (reducedPoolEval (shapes i).triggerCoordinates (shapes i).design) z) := by
    ring
  simp_rw [hmul]
  rw [← Finset.mul_sum]
  ring

/-- Exact identification with the ideal mixture only from exact identities for
the actual reduced response curves. -/
theorem weightedOverlapTemplateResponse_eq_mixtureResponse_of_exact {N n : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ}
    (shapes : (i : Fin N) → OverlapTriggerPoolShape n (R i) (v i))
    (hshared : ∀ i, (shapes i).triggerCoordinates = W) (w c z : ℝ)
    (htrigger : triggerNormalizedResponse W w z = triggerResponse z)
    (hpool : ∀ i, biasedResponse w
      (reducedPoolEval (shapes i).triggerCoordinates (shapes i).design) z =
      poolResponse c (mix.rate i) z) :
    weightedOverlapTemplateResponse mix W shapes w z = mixtureResponse mix c z := by
  rw [weightedOverlapTemplateResponse_eq mix W shapes hshared, htrigger]
  simp_rw [hpool]
  rfl

/-- Finite-jet transfer using only genuine exact response-curve identities. -/
theorem weightedOverlapTemplateResponse_matchesJet_of_exact {N n t : ℕ}
    (mix : FinitePositiveMixture N) (W : Finset (Fin n))
    {R v : Fin N → ℕ}
    (shapes : (i : Fin N) → OverlapTriggerPoolShape n (R i) (v i))
    (hshared : ∀ i, (shapes i).triggerCoordinates = W)
    (w c : ℝ) (target : ℝ → ℝ)
    (htrigger : ∀ z, triggerNormalizedResponse W w z = triggerResponse z)
    (hpool : ∀ i z, biasedResponse w
      (reducedPoolEval (shapes i).triggerCoordinates (shapes i).design) z =
      poolResponse c (mix.rate i) z)
    (hjet : MatchesJet t (mixtureResponse mix c) target 0) :
    MatchesJet t (weightedOverlapTemplateResponse mix W shapes w) target 0 := by
  have hresponse : weightedOverlapTemplateResponse mix W shapes w =
      mixtureResponse mix c := by
    funext z
    exact weightedOverlapTemplateResponse_eq_mixtureResponse_of_exact
      mix W shapes hshared w c z (htrigger z) (fun i => hpool i z)
  rw [hresponse]
  exact hjet

end MonotoneDNF


==> anc/MonotoneDNF/Padding.lean <==
module

public import MonotoneDNF.ReferenceTranscript

@[expose] public section

/-!
# Padding by irrelevant fair bits (Part VI)

Padding a family changes the ambient input type from `X` to `X × Y`.  Targets
ignore the second coordinate.  The trace `V` and every covariance bound `κ`
are exactly preserved; no computational assumption on the test is needed.
-/

namespace MonotoneDNF

variable {X Y Θ : Type*} [Fintype X] [Nonempty X]
  [Fintype Y] [Nonempty Y] [Fintype Θ] [Nonempty Θ]

/-- Extend a target family so that it ignores all padding coordinates. -/
def paddedTarget (target : Θ → X → Bool) : Θ → (X × Y) → Bool :=
  fun θ z => target θ z.1

@[simp] lemma targetMean_paddedTarget (target : Θ → X → Bool) (z : X × Y) :
    targetMean (paddedTarget target) z = targetMean target z.1 := rfl

/-- Average a padded test over precisely the irrelevant coordinates. -/
noncomputable def averagedTest (φ : X × Y → ℝ) : X → ℝ :=
  fun x => expectation (fun y => φ (x, y))

lemma abs_averagedTest_le (φ : X × Y → ℝ) (hφ : ∀ z, |φ z| ≤ 1) (x : X) :
    |averagedTest φ x| ≤ 1 := by
  calc
    |averagedTest φ x| ≤ expectation (fun y => |φ (x, y)|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun _ : Y => 1) := expectation_mono fun y => hφ _
    _ = 1 := expectation_const 1

@[simp] lemma averagedTest_const (φ : X → ℝ) :
    averagedTest (Y := Y) (fun z => φ z.1) = φ := by
  funext x
  change expectation (fun _ : Y => φ x) = φ x
  exact expectation_const (α := Y) _

lemma deviationCorrelation_paddedTarget (target : Θ → X → Bool) (θ : Θ)
    (φ : X × Y → ℝ) :
    deviationCorrelation (paddedTarget target) θ φ =
      deviationCorrelation target θ (averagedTest φ) := by
  unfold deviationCorrelation correlation
  rw [expectation_product]
  congr 1
  funext x
  change expectation (fun y => (bit (target θ x) - targetMean target x) * φ (x, y)) =
    (bit (target θ x) - targetMean target x) * expectation (fun y => φ (x, y))
  exact expectation_const_mul (α := Y) _ _

/-- **Padding preserves `V`.** -/
theorem targetTrace_paddedTarget (target : Θ → X → Bool) :
    targetTrace (paddedTarget (Y := Y) target) = targetTrace target := by
  unfold targetTrace
  rw [expectation_product]
  congr 1
  funext x
  change expectation (fun _ : Y => targetMean target x * (1 - targetMean target x)) = _
  exact expectation_const (α := Y) _

/-- Every covariance bound for a family remains valid after padding. -/
theorem boundedCovariance_paddedTarget (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ) :
    BoundedCovariance (paddedTarget (Y := Y) target) κ := by
  intro φ hφ
  simp_rw [deviationCorrelation_paddedTarget]
  exact hκ (averagedTest φ) (abs_averagedTest_le φ hφ)

/-- Conversely, a covariance bound for the padded family gives one for the original family. -/
theorem boundedCovariance_of_paddedTarget (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance (paddedTarget (Y := Y) target) κ) :
    BoundedCovariance target κ := by
  intro φ hφ
  have h := hκ (fun z => φ z.1) (fun z => hφ z.1)
  simpa [deviationCorrelation_paddedTarget] using h

theorem boundedCovariance_paddedTarget_iff (target : Θ → X → Bool) {κ : ℝ} :
    BoundedCovariance (paddedTarget (Y := Y) target) κ ↔ BoundedCovariance target κ :=
  ⟨boundedCovariance_of_paddedTarget target, boundedCovariance_paddedTarget target⟩

end MonotoneDNF


==> anc/MonotoneDNF/PairWalshContactBarrier.lean <==
module

public import MonotoneDNF.PartIIIFourier

@[expose] public section

/-!
# Necessary pair-Walsh condition for full-cube product contact

This file is independent of the scheduled-source construction.  For every
nonempty two-coordinate test, product contact requires the firing gate's
Walsh coefficient to be at most `q * ξ`.  This is because its conditional
rejection pair moment under a genuine product measure is a *square* and
thus nonnegative.  We do not assume `α ≤ 1 / 2`.

Research continuation, 23 Nov 2026: source-level candidate, not compiled
with Lean/Mathlib in the current execution environment.
-/

namespace MonotoneDNF

open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 600000

/-- Pair-Walsh coefficients of a gate with order-two product contact have
nonpositive upper envelope, up to `q ξ`. This does not require the bias
parameter to be at most one half. -/
theorem pair_walsh_le_contact_error
    {n t : ℕ} {gate : BooleanCube n → Bool} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ)
    (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability gate)
    (S : Finset (Fin n)) (hS : S.card = 2) :
    walshCoefficient gate S ≤ rejectionProbability gate * ξ := by
  have hne : S.Nonempty := by
    apply Finset.card_pos.mp
    omega
  have hbound := abs_walshCoefficient_add_theta_le_of_productContact
    hc hα0 hα1 hξ hq S (by omega) hne
  have hsq : 0 ≤ (2 * α - 1 : ℝ) ^ S.card := by
    rw [hS, pow_two]
    exact mul_self_nonneg _
  have hprod : 0 ≤ rejectionProbability gate * (2 * α - 1) ^ S.card :=
    mul_nonneg (le_of_lt hq) hsq
  have hle := le_abs_self (walshCoefficient gate S +
    rejectionProbability gate * (2 * α - 1) ^ S.card)
  linarith

/-- Contrapositive: any positive pair coefficient larger than `q ξ`
certifies failure of full-cube order-two product contact. -/
theorem not_productContact_of_pair_walsh_gt
    {n t : ℕ} {gate : BooleanCube n → Bool} {α ξ : ℝ}
    (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability gate)
    (S : Finset (Fin n)) (hS : S.card = 2)
    (hgap : rejectionProbability gate * ξ < walshCoefficient gate S) :
    ¬ ProductContact gate t α ξ := by
  intro hc
  exact (not_le_of_gt hgap)
    (pair_walsh_le_contact_error hc ht hα0 hα1 hξ hq S hS)

#print axioms MonotoneDNF.pair_walsh_le_contact_error
#print axioms MonotoneDNF.not_productContact_of_pair_walsh_gt

end MonotoneDNF


==> anc/MonotoneDNF/PaperTheorem11.lean <==
module

public import MonotoneDNF.PaperTheorem11Quantitative
public import MonotoneDNF.PaperTheorem11Model
public import MonotoneDNF.PaperTheorem11Tolerance
public import MonotoneDNF.PaperTheorem11Stopping

@[expose] public section

/-!
# Theorem 1.1 of the monotone-DNF manuscript

One sequence of finite priors on actual positive DNFs has diverging input
dimension and a subpolynomial canonical term budget.  At every sufficiently
large index, every successful randomized adaptive CSQ learner has combined
cost larger than any prescribed power of that dimension.

The learner's probability space is arbitrary. The oracle sees the complete
public history, but not the private random tape. Tolerance bounds apply only
to requests made along legal interactions. Queries and Boolean outputs have
no computational restriction.
-/

namespace MonotoneDNF

open Filter MeasureTheory
open scoped Topology BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1800000
set_option maxRecDepth 4096

/-- The numerical diagonal's actual targets on the literal `n`-bit cube. -/
noncomputable def paper11CubeTarget (j : ℕ) :
    Paper11Layout j → BooleanCube (paper11Dimension j) → Bool :=
  paperPaddedTarget (paper11Gate j) (paper11Order j) (paper11Width j)

/-- An explicit positive DNF computing each selected target. -/
noncomputable def paper11CubeDnf (j : ℕ) (π : Paper11Layout j) :
    List (Finset (Fin (paper11Dimension j))) :=
  paperPaddedDnf (paper11Gate j) (paper11Order j) (paper11Width j) π

theorem paper11CubeTarget_eq_dnf (j : ℕ) (π : Paper11Layout j) :
    paper11CubeTarget j π = dnfEval (paper11CubeDnf j π) := rfl

theorem paper11CubeDnf_length_le (j : ℕ) (π : Paper11Layout j) :
    (paper11CubeDnf j π).length ≤ paper11TermBudget j := by
  exact (paperPaddedDnf_length (paper11Gate j) (paper11Order j)
    (paper11Width j) π).le.trans (paper11TermCount_le_budget j)

theorem paper11CubeTarget_monotone (j : ℕ) (π : Paper11Layout j) :
    MonotoneBoolean (paper11CubeTarget j π) :=
  paperPaddedTarget_monotone (paper11Gate j) (paper11Order j) (paper11Width j) π

theorem paper11CubeTarget_canonicalTermCount_le (j : ℕ) (π : Paper11Layout j) :
    paperCanonicalTermCount (paper11CubeTarget j π) ≤ paper11TermBudget j :=
  (paperPaddedTarget_canonicalTermCount_le (paper11Gate j) (paper11Order j)
    (paper11Width j) π).trans (paper11TermCount_le_budget j)

theorem paper11CubeTarget_covariance (j : ℕ) :
    BoundedCovariance (paper11CubeTarget j) (paper11Kappa j) :=
  paperPaddedTarget_covariance (paper11Gate j)
    (paper11Source_stats (diagonalContactOrder_two_le j))
    (paper11Order j) (paper11Width j)

@[simp] theorem paper11CubeTarget_trace (j : ℕ) :
    targetTrace (paper11CubeTarget j) = targetTrace (paper11Target j) :=
  paperPaddedTarget_trace (paper11Gate j) (paper11Order j) (paper11Width j)

/-- A sequence of finite uniform priors on Boolean functions. The prior is
the pushforward of the uniform distribution on `index j` by `target j`;
different indices are permitted to describe the same Boolean function. -/
structure PaperDNFSequence where
  dimension : ℕ → ℕ
  termBudget : ℕ → ℕ
  index : ℕ → Type
  index_fintype : ∀ j, Fintype (index j)
  index_nonempty : ∀ j, Nonempty (index j)
  target : ∀ j, index j → BooleanCube (dimension j) → Bool

attribute [instance] PaperDNFSequence.index_fintype PaperDNFSequence.index_nonempty

/-- The actual constructed sequence, with no learner or cost exponent in its
definition. -/
noncomputable def paper11Sequence : PaperDNFSequence where
  dimension := paper11Dimension
  termBudget := paper11TermBudget
  index := Paper11Layout
  index_fintype := fun _ => inferInstance
  index_nonempty := fun _ => inferInstance
  target := paper11CubeTarget

/-- A combined-cost lower bound at one index, uniformly over all arbitrary
probability-space randomized strategies and all public adaptive oracles. -/
def PaperDNFSequence.HardAt.{u} (S : PaperDNFSequence) (D : ℝ) (j : ℕ) : Prop :=
  ∀ (Ω : Type u) [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (Q : ℕ) (learner : Ω → CSQLearner (BooleanCube (S.dimension j)) Q)
    (τ : ℝ), 0 < τ →
    PaperCSQRequestedTolerance (S.target j) learner τ →
    PaperCSQGuarantee μ (S.target j) learner (1 / 100) (2 / 3) →
    (S.dimension j : ℝ) ^ D < (Q : ℝ) / τ ^ 2

/-- The literal at-most-`Q` version, including strategies that stop before
making any query. Only tolerances of requests before halting are constrained. -/
def PaperDNFSequence.HardAtMost.{u} (S : PaperDNFSequence) (D : ℝ) (j : ℕ) : Prop :=
  ∀ (Ω : Type u) [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (Q : ℕ) (learner : Ω → PaperStoppingCSQLearner (BooleanCube (S.dimension j)) Q)
    (τ : ℝ), 0 < τ →
    PaperStoppingCSQRequestedTolerance (S.target j) learner τ →
    PaperStoppingCSQGuarantee μ (S.target j) learner (1 / 100) (2 / 3) →
    (S.dimension j : ℝ) ^ D < (Q : ℝ) / τ ^ 2

/-- The exact asymptotic conclusion in Theorem 1.1. The positive integers
`n_j,s_j` are the fields `dimension,termBudget`; the term condition is the
definition of `s_j=n_j^{o(1)}` and `cost_growth` is the uniform eventual
definition of `Q_j τ_j^{-2}=n_j^{ω(1)}`. -/
structure PaperTheorem11Certificate.{u} (S : PaperDNFSequence) : Prop where
  dimension_pos : ∀ j, 0 < S.dimension j
  termBudget_pos : ∀ j, 0 < S.termBudget j
  dimension_tendsto : Tendsto S.dimension atTop atTop
  targets_are_dnfs : ∀ j θ, ∃ terms : List (Finset (Fin (S.dimension j))),
    terms.length ≤ S.termBudget j ∧ S.target j θ = dnfEval terms
  targets_monotone : ∀ j θ, MonotoneBoolean (S.target j θ)
  canonical_term_bound : ∀ j θ,
    paperCanonicalTermCount (S.target j θ) ≤ S.termBudget j
  term_subpolynomial : ∀ b : ℝ, 0 < b →
    ∀ᶠ j in atTop, (S.termBudget j : ℝ) ≤ (S.dimension j : ℝ) ^ b
  cost_growth : ∀ D : ℝ, 0 ≤ D → ∀ᶠ j in atTop, S.HardAt.{u} D j
  cost_growth_atMost : ∀ D : ℝ, 0 ≤ D → ∀ᶠ j in atTop, S.HardAtMost.{u} D j

/-- The direct combined-cost bound on the literal cube, for all sufficiently
large indices and all successful learners at each such individual index. -/
theorem eventually_paper11_combined_cost.{u} {D : ℝ} (hD : 0 ≤ D) :
    ∀ᶠ j in atTop, paper11Sequence.HardAt.{u} D j := by
  filter_upwards [eventually_paper11Target_trace,
    eventually_paper11Kappa_mul_rpow_le hD] with j htrace hscale
  intro Ω _ μ _ Q learner τ hτ htol hpromise
  have htrace' : (1 / 5 : ℝ) ≤ targetTrace (paper11CubeTarget j) := by
    simpa only [paper11CubeTarget_trace] using htrace
  have hε : (1 / 100 : ℝ) < targetTrace (paper11CubeTarget j) := by
    linarith
  have hbound := paperCSQGuarantee_cost_bound_requested μ (paper11CubeTarget j)
    learner (paper11CubeTarget_covariance j) hτ htol hε hpromise
  exact paper11_cost_gt_of_reference_bound (paper11Dimension_pos j)
    (paper11Kappa_nonneg j) hD hτ htrace' hscale hbound

/-- The same eventual combined-cost bound for actual early-stopping runs.
Padding preserves the output and uses the same maximum query budget `Q`. -/
theorem eventually_paper11_combined_cost_atMost.{u} {D : ℝ} (hD : 0 ≤ D) :
    ∀ᶠ j in atTop, paper11Sequence.HardAtMost.{u} D j := by
  filter_upwards [eventually_paper11_combined_cost.{u} hD] with j hj
  intro Ω _ μ _ Q learner τ hτ htol hpromise
  exact hj Ω μ Q (fun ω => paperPadStoppingCSQLearner (learner ω) τ) τ hτ
    htol.to_padded (hpromise.to_padded τ)

/-- All parts of Theorem 1.1 hold for one explicit, fixed choice of witnesses. -/
theorem paper11Sequence_certificate.{u} :
    PaperTheorem11Certificate.{u} paper11Sequence := by
  refine ⟨paper11Dimension_pos, paper11TermBudget_pos, tendsto_paper11Dimension,
    ?_, paper11CubeTarget_monotone, paper11CubeTarget_canonicalTermCount_le,
    ?_, ?_, ?_⟩
  · intro j θ
    exact ⟨paper11CubeDnf j θ, paper11CubeDnf_length_le j θ,
      paper11CubeTarget_eq_dnf j θ⟩
  · intro b hb
    exact paper11TermBudget_subpolynomial hb
  · intro D hD
    exact eventually_paper11_combined_cost hD
  · intro D hD
    exact eventually_paper11_combined_cost_atMost hD

/-- **Theorem 1.1.** There is a sequence of positive dimensions tending to
infinity and subpolynomial positive term budgets, with finite priors on
actual monotone DNFs, for which every successful randomized adaptive CSQ
learner has combined cost exceeding every fixed power of dimension at all
sufficiently large indices. Success means error at most `1/100` with
probability at least `2/3` for every target and every legal public-history
oracle. Randomness may be arbitrary and infinite; computations and outputs
are unrestricted. -/
theorem theorem_1_1.{u} :
    ∃ S : PaperDNFSequence, PaperTheorem11Certificate.{u} S :=
  ⟨paper11Sequence, paper11Sequence_certificate⟩

end MonotoneDNF

#print axioms MonotoneDNF.eventually_paper11_combined_cost
#print axioms MonotoneDNF.eventually_paper11_combined_cost_atMost
#print axioms MonotoneDNF.paper11Sequence_certificate
#print axioms MonotoneDNF.theorem_1_1


==> anc/MonotoneDNF/PaperTheorem11Global.lean <==
module

public import MonotoneDNF.PaperTheorem11
public import MonotoneDNF.PaperTheorem11Polynomial

@[expose] public section

/-!
# The global polynomial-impossibility clause of Theorem 1.1

A learner may use a different arbitrary private probability space at each
pair `(n,s)`. Its query budget and inverse tolerance are bounded by one
polynomial envelope, including its multiplicative constant. The constructed
sequence contradicts success on every monotone DNF with at most `s`
intrinsic canonical terms. Actual executions may stop before their budget.
-/

namespace MonotoneDNF

open Filter MeasureTheory
open scoped Topology
set_option maxHeartbeats 1800000

/-- An unrestricted randomized CSQ learner for every dimension and term
budget. A private seed includes all private coins and independent unlabeled
samples. Its distribution is fixed before the hidden target is supplied. -/
structure PaperCSQLearnerFamily.{u} where
  seed : ℕ → ℕ → Type u
  seedMeasurable : ∀ n s, MeasurableSpace (seed n s)
  probability : ∀ n s, @Measure (seed n s) (seedMeasurable n s)
  probability_isProbability : ∀ n s,
    @IsProbabilityMeasure (seed n s) (seedMeasurable n s) (probability n s)
  queryBudget : ℕ → ℕ → ℕ
  tolerance : ℕ → ℕ → ℝ
  learner : ∀ n s, seed n s → PaperStoppingCSQLearner (BooleanCube n) (queryBudget n s)

attribute [instance] PaperCSQLearnerFamily.seedMeasurable
  PaperCSQLearnerFamily.probability_isProbability

/-- The single polynomial resource envelope. Every ordinary polynomial in
the two nonnegative parameters is bounded by such an envelope; the constant
factor is retained rather than normalized to one. -/
def PaperCSQLearnerFamily.HasJointPolynomialResources
    (A : PaperCSQLearnerFamily) (C E : ℝ) : Prop :=
  0 ≤ E ∧ ∀ n s, 0 < n → 0 < s →
    0 < A.tolerance n s ∧
    (A.queryBudget n s : ℝ) ≤ C * ((n + s : ℕ) : ℝ) ^ E ∧
    (A.tolerance n s)⁻¹ ≤ C * ((n + s : ℕ) : ℝ) ^ E

/-- Literal learning of every monotone DNF with at most the given canonical
term count. The probability guarantee is against every legal full-history
oracle, and the precision requirement concerns actual requests only. -/
def PaperCSQLearnerFamily.LearnsMonotoneDNF (A : PaperCSQLearnerFamily) : Prop :=
  ∀ n s, 0 < n → 0 < s → ∀ f : BooleanCube n → Bool,
    MonotoneBoolean f → paperCanonicalTermCount f ≤ s →
    PaperStoppingCSQRequestedTolerance (fun _ : Unit => f)
      (A.learner n s) (A.tolerance n s) ∧
    PaperStoppingCSQGuarantee (A.probability n s) (fun _ : Unit => f)
      (A.learner n s) (1 / 100) (2 / 3)

/-- A global promise restricts to the finite hard prior at each index. -/
theorem PaperCSQLearnerFamily.LearnsMonotoneDNF.on_hard_sequence
    {A : PaperCSQLearnerFamily} (h : A.LearnsMonotoneDNF) (j : ℕ) :
    PaperStoppingCSQRequestedTolerance (paper11CubeTarget j)
      (A.learner (paper11Dimension j) (paper11TermBudget j))
      (A.tolerance (paper11Dimension j) (paper11TermBudget j)) ∧
    PaperStoppingCSQGuarantee
      (A.probability (paper11Dimension j) (paper11TermBudget j)) (paper11CubeTarget j)
      (A.learner (paper11Dimension j) (paper11TermBudget j)) (1 / 100) (2 / 3) := by
  have hj (θ : Paper11Layout j) := h (paper11Dimension j) (paper11TermBudget j)
    (paper11Dimension_pos j) (paper11TermBudget_pos j) (paper11CubeTarget j θ)
    (paper11CubeTarget_monotone j θ) (paper11CubeTarget_canonicalTermCount_le j θ)
  constructor
  · intro θ answer ha ω k hk
    exact (hj θ).1 () answer ha ω k hk
  · constructor
    · intro θ answer ha
      exact (hj θ).2.measurable_success () answer ha
    · intro θ answer ha
      exact (hj θ).2.success () answer ha

/-- **Theorem 1.1, qualitative clause.** No arbitrary randomized adaptive
CSQ learner has the stated uniform success guarantee and one common
polynomial bound on its query count and inverse tolerance. -/
theorem theorem_1_1_no_jointPolynomial_learner.{u}
    (A : PaperCSQLearnerFamily.{u}) (C E : ℝ)
    (hresources : A.HasJointPolynomialResources C E)
    (hlearns : A.LearnsMonotoneDNF) : False := by
  have hres (j : ℕ) := hresources.2 (paper11Dimension j) (paper11TermBudget j)
    (paper11Dimension_pos j) (paper11TermBudget_pos j)
  have hs : ∀ᶠ j in atTop, paper11TermBudget j ≤ paper11Dimension j := by
    filter_upwards [paper11TermBudget_subpolynomial (b := 1) (by norm_num)] with j hj
    have hj' : (paper11TermBudget j : ℝ) ≤ (paper11Dimension j : ℝ) := by
      simpa only [Real.rpow_one] using hj
    exact_mod_cast hj'
  obtain ⟨D, hD, hupper⟩ :=
    paper11_exists_eventually_combinedCost_le_rpow_of_polynomial
      (Q := fun j => A.queryBudget (paper11Dimension j) (paper11TermBudget j))
      (τ := fun j => A.tolerance (paper11Dimension j) (paper11TermBudget j))
      tendsto_paper11Dimension hresources.1 hs
      (Filter.Eventually.of_forall fun j => (hres j).1)
      (Filter.Eventually.of_forall fun j => (hres j).2.1)
      (Filter.Eventually.of_forall fun j => (hres j).2.2)
  have hfalse : ∀ᶠ (j : ℕ) in atTop, False := by
    filter_upwards [hupper, eventually_paper11_combined_cost_atMost.{u} hD] with j hu hl
    have hp := hlearns.on_hard_sequence j
    have hc := hl (A.seed (paper11Dimension j) (paper11TermBudget j))
      (A.probability (paper11Dimension j) (paper11TermBudget j))
      (A.queryBudget (paper11Dimension j) (paper11TermBudget j))
      (A.learner (paper11Dimension j) (paper11TermBudget j))
      (A.tolerance (paper11Dimension j) (paper11TermBudget j))
      (hres j).1 hp.1 hp.2
    exact (not_lt_of_ge hu) hc
  obtain ⟨_, hfalse⟩ := hfalse.exists
  exact hfalse

/-- Both clauses of Theorem 1.1 in one closed statement: a fixed sequence
with the stronger eventual cost lower bound, and the global impossibility
of a learner with any common polynomial resource envelope. -/
theorem theorem_1_1_complete.{u} :
    (∃ S : PaperDNFSequence, PaperTheorem11Certificate.{u} S) ∧
    ¬ ∃ (A : PaperCSQLearnerFamily.{u}) (C E : ℝ),
      A.HasJointPolynomialResources C E ∧ A.LearnsMonotoneDNF := by
  refine ⟨theorem_1_1, ?_⟩
  rintro ⟨A, C, E, hres, hlearn⟩
  exact theorem_1_1_no_jointPolynomial_learner A C E hres hlearn

end MonotoneDNF

#print axioms MonotoneDNF.theorem_1_1_no_jointPolynomial_learner
#print axioms MonotoneDNF.theorem_1_1_complete


==> anc/MonotoneDNF/PaperTheorem11Model.lean <==
module

public import MonotoneDNF.WholeUnitFinal

@[expose] public section

/-!
# The literal cube and canonical term budget in Theorem 1.1

The input product used for padding is identified with `Fin (d+p) → Bool`.
The displayed positive DNF is transported without adding terms.  Canonical
minterms are minimal positive supports, and their count is bounded by the
length of every displayed positive DNF for the same function.
-/

namespace MonotoneDNF

open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- The Boolean input with exactly the coordinates of `S` set to one. -/
def paperSupportInput {n : ℕ} (S : Finset (Fin n)) : BooleanCube n :=
  fun i => decide (i ∈ S)

/-- Canonical minterms, defined intrinsically as minimal positive supports. -/
noncomputable def paperCanonicalTerms {n : ℕ} (f : BooleanCube n → Bool) :
    Finset (Finset (Fin n)) :=
  Finset.univ.filter (fun S => f (paperSupportInput S) = true ∧
    ∀ T, T ⊂ S → f (paperSupportInput T) = false)

/-- The canonical minterm count of the Boolean function itself. -/
noncomputable def paperCanonicalTermCount {n : ℕ} (f : BooleanCube n → Bool) : ℕ :=
  (paperCanonicalTerms f).card

lemma paperConjunction_supportInput {n : ℕ} (T S : Finset (Fin n)) :
    conjunction T (paperSupportInput S) = true ↔ T ⊆ S := by
  simp [conjunction_eq_true_iff, paperSupportInput, Finset.subset_iff]

/-- Every intrinsic minimal positive support occurs in every displayed DNF. -/
theorem paperCanonicalTerms_subset_displayed {n : ℕ}
    (terms : List (Finset (Fin n))) :
    paperCanonicalTerms (dnfEval terms) ⊆ terms.toFinset := by
  intro S hS
  obtain ⟨hfire, hmin⟩ := (Finset.mem_filter.mp hS).2
  obtain ⟨T, hT, hconj⟩ := List.any_eq_true.mp hfire
  have hTS : T ⊆ S := (paperConjunction_supportInput T S).mp hconj
  have hTfire : dnfEval terms (paperSupportInput T) = true := by
    apply List.any_eq_true.mpr
    exact ⟨T, hT, (paperConjunction_supportInput T T).mpr (Finset.Subset.refl T)⟩
  have heq : T = S := by
    by_contra hne
    have hstrict : T ⊂ S := Finset.ssubset_iff_subset_ne.mpr ⟨hTS, hne⟩
    have hf := hmin T hstrict
    rw [hTfire] at hf
    contradiction
  rw [← heq]
  exact List.mem_toFinset.mpr hT

/-- Simplifying a positive DNF to its canonical minterms never increases size. -/
theorem paperCanonicalTermCount_le_displayed {n : ℕ}
    (terms : List (Finset (Fin n))) :
    paperCanonicalTermCount (dnfEval terms) ≤ terms.length := by
  exact (Finset.card_le_card (paperCanonicalTerms_subset_displayed terms)).trans
    (List.toFinset_card_le terms)

/-- The padded product input is exactly a cube on the actual ambient dimension. -/
noncomputable def paperCubeEquiv (G : RareGateData) (t w : ℕ) :
    PaddedRareGateInput G t w ≃ BooleanCube (paddedAmbientDimension G t w) :=
  cubeAppendEquiv (G.dimension w) (paddedExtraDimension G t w)

/-- The actual displayed positive DNF, now on `Fin n` coordinates. -/
noncomputable def paperPaddedDnf (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) :
    List (Finset (Fin (paddedAmbientDimension G t w))) :=
  embedFirstBody (G.dimension w) (paddedExtraDimension G t w)
    (paddedRareGateDnf G t w π)

/-- The same padded target on the literal Boolean cube appearing in the paper. -/
noncomputable def paperPaddedTarget (G : RareGateData) (t w : ℕ) :
    Layout (G.blocks w) (G.m w) → BooleanCube (paddedAmbientDimension G t w) → Bool :=
  fun π => dnfEval (paperPaddedDnf G t w π)

@[simp] theorem paperPaddedTarget_cubeEquiv (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) (x : PaddedRareGateInput G t w) :
    paperPaddedTarget G t w π (paperCubeEquiv G t w x) =
      paddedRareGateTarget G t w π x := by
  change dnfEval (embedFirstBody (G.dimension w) (paddedExtraDimension G t w)
    (paddedRareGateDnf G t w π))
    (cubeAppendEquiv (G.dimension w) (paddedExtraDimension G t w) x) = _
  rw [dnfEval_embedFirstBody, firstBlock_cubeAppendEquiv]
  exact productDnfEval_paddedRareGateDnf G t w π x

@[simp] theorem paperPaddedDnf_length (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) :
    (paperPaddedDnf G t w π).length = G.termCount w := by
  change ((paddedRareGateDnf G t w π).map
    (embedFirstTerm (G.dimension w) (paddedExtraDimension G t w))).length = _
  rw [List.length_map]
  exact dnfTermCount_paddedRareGateDnf G t w π

theorem paperPaddedTarget_monotone (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) :
    MonotoneBoolean (paperPaddedTarget G t w π) :=
  dnfEval_monotone (paperPaddedDnf G t w π)

/-- The paper's intrinsic canonical term budget is bounded by the proved
resource count of the actual displayed target. -/
theorem paperPaddedTarget_canonicalTermCount_le (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) :
    paperCanonicalTermCount (paperPaddedTarget G t w π) ≤ G.termCount w := by
  exact (paperCanonicalTermCount_le_displayed (paperPaddedDnf G t w π)).trans_eq
    (paperPaddedDnf_length G t w π)

section Equivalence

variable {X Y Θ : Type*} [Fintype X] [Nonempty X]
  [Fintype Y] [Nonempty Y] [Fintype Θ] [Nonempty Θ]

/-- Relabel the points of a finite uniform domain without changing error. -/
theorem paperClassificationError_equiv (e : X ≃ Y) (h f : Y → Bool) :
    classificationError (fun x => h (e x)) (fun x => f (e x)) =
      classificationError h f := by
  exact expectation_comp_equiv_of_equiv e (fun y => if h y = f y then 0 else 1)

/-- Trace is invariant under any bijection of the finite uniform input space. -/
theorem paperTargetTrace_equiv (e : X ≃ Y) (target : Θ → Y → Bool) :
    targetTrace (fun θ x => target θ (e x)) = targetTrace target := by
  exact expectation_comp_equiv_of_equiv e
    (fun y => targetMean target y * (1 - targetMean target y))

/-- The signed correlation is invariant under relabeling its input space. -/
theorem paperSignedCorrelation_equiv (e : X ≃ Y) (target : Y → Bool) (φ : Y → ℝ) :
    signedCorrelation (fun x => target (e x)) (fun x => φ (e x)) =
      signedCorrelation target φ := by
  exact expectation_comp_equiv_of_equiv e
    (fun y => (2 * bit (target y) - 1) * φ y)

/-- Transfer a covariance bound through a bijection of the uniform domain. -/
theorem paperBoundedCovariance_equiv (e : X ≃ Y) (target : Θ → Y → Bool) {κ : ℝ}
    (hκ : BoundedCovariance (fun θ x => target θ (e x)) κ) :
    BoundedCovariance target κ := by
  intro φ hφ
  have h := hκ (fun x => φ (e x)) (fun x => hφ (e x))
  have heq (θ : Θ) : deviationCorrelation (fun θ x => target θ (e x)) θ
      (fun x => φ (e x)) = deviationCorrelation target θ φ := by
    exact expectation_comp_equiv_of_equiv e
      (fun y => (bit (target θ y) - targetMean target y) * φ y)
  simpa only [heq] using h

end Equivalence

@[simp] theorem paperPaddedTarget_trace (G : RareGateData) (t w : ℕ) :
    targetTrace (paperPaddedTarget G t w) =
      targetTrace (paddedRareGateTarget G t w) := by
  have h := paperTargetTrace_equiv (paperCubeEquiv G t w) (paperPaddedTarget G t w)
  simpa only [paperPaddedTarget_cubeEquiv] using h.symm

theorem paperPaddedTarget_covariance (G : RareGateData) (S : G.Stats) (t w : ℕ) :
    BoundedCovariance (paperPaddedTarget G t w) (Real.sqrt (G.overlapError w)) := by
  apply paperBoundedCovariance_equiv (paperCubeEquiv G t w)
  simpa only [paperPaddedTarget_cubeEquiv] using
    boundedCovariance_paddedRareGateTarget G S t w

end MonotoneDNF

#print axioms MonotoneDNF.paperCanonicalTermCount_le_displayed
#print axioms MonotoneDNF.paperPaddedTarget_canonicalTermCount_le
#print axioms MonotoneDNF.paperPaddedTarget_covariance


==> anc/MonotoneDNF/PaperTheorem11Polynomial.lean <==
module

public import MonotoneDNF.PaperTheorem11Quantitative

@[expose] public section

/-!
# From separate polynomial resources to polynomial combined cost

This module includes the multiplicative constant in a polynomial bound in
`n + s`.  Along a sequence with `n → ∞` and eventually `s ≤ n`, bounds on the
query count and the inverse tolerance imply an eventual polynomial bound on
`Q / τ^2`.  The explicit exponent is `3 * (2 * E + 1)`.
-/

namespace MonotoneDNF

open Filter
open scoped Topology

/-- Once `n` dominates the constant and is at least two, `n+s ≤ n²`
absorbs a polynomial in the two resource parameters into a power of `n`. -/
theorem paper11_polynomialEnvelope_le_rpow {n s : ℕ} {C E : ℝ}
    (hn : 2 ≤ n) (hs : s ≤ n) (hC : C ≤ n) (hE : 0 ≤ E) :
    C * ((n + s : ℕ) : ℝ) ^ E ≤ (n : ℝ) ^ (2 * E + 1) := by
  have hnR : (2 : ℝ) ≤ n := by exact_mod_cast hn
  have hsR : (s : ℝ) ≤ n := by exact_mod_cast hs
  have hn0 : (0 : ℝ) ≤ n := Nat.cast_nonneg n
  have hnpos : (0 : ℝ) < n := by linarith
  have hsum : ((n + s : ℕ) : ℝ) ≤ (n : ℝ) ^ 2 := by
    push_cast
    nlinarith
  have hpow : (((n + s : ℕ) : ℝ) ^ E) ≤ (n : ℝ) ^ (2 * E) := by
    calc
      (((n + s : ℕ) : ℝ) ^ E) ≤ ((n : ℝ) ^ 2) ^ E :=
        Real.rpow_le_rpow (Nat.cast_nonneg _) hsum hE
      _ = (n : ℝ) ^ (2 * E) := by
        simpa using (Real.rpow_natCast_mul hn0 2 E).symm
  calc
    C * ((n + s : ℕ) : ℝ) ^ E ≤ (n : ℝ) * (n : ℝ) ^ (2 * E) :=
      mul_le_mul hC hpow (Real.rpow_nonneg (Nat.cast_nonneg _) _) hn0
    _ = (n : ℝ) ^ (2 * E + 1) := by
      rw [Real.rpow_add_one (ne_of_gt hnpos)]
      ring

/-- Separate polynomial bounds on queries and inverse tolerance give a
polynomial upper bound on their combined cost, including constant factors. -/
theorem paper11_combinedCost_le_rpow_of_polynomial {n s Q : ℕ} {C E τ : ℝ}
    (hn : 2 ≤ n) (hs : s ≤ n) (hC : C ≤ n) (hE : 0 ≤ E)
    (hτ : 0 < τ)
    (hQ : (Q : ℝ) ≤ C * ((n + s : ℕ) : ℝ) ^ E)
    (hinv : τ⁻¹ ≤ C * ((n + s : ℕ) : ℝ) ^ E) :
    (Q : ℝ) / τ ^ 2 ≤ (n : ℝ) ^ (3 * (2 * E + 1)) := by
  have hpoly := paper11_polynomialEnvelope_le_rpow hn hs hC hE
  have hQ' := hQ.trans hpoly
  have hinv' := hinv.trans hpoly
  have hpow0 : 0 ≤ (n : ℝ) ^ (2 * E + 1) :=
    Real.rpow_nonneg (Nat.cast_nonneg _) _
  have hinv0 : 0 ≤ τ⁻¹ := inv_nonneg.mpr hτ.le
  have hsq : (τ⁻¹) ^ 2 ≤ ((n : ℝ) ^ (2 * E + 1)) ^ 2 := by
    simpa only [pow_two] using mul_le_mul hinv' hinv' hinv0 hpow0
  calc
    (Q : ℝ) / τ ^ 2 = (Q : ℝ) * (τ⁻¹) ^ 2 := by
      simp only [div_eq_mul_inv, inv_pow]
    _ ≤ (n : ℝ) ^ (2 * E + 1) * ((n : ℝ) ^ (2 * E + 1)) ^ 2 :=
      mul_le_mul hQ' hsq (sq_nonneg _) hpow0
    _ = ((n : ℝ) ^ (2 * E + 1)) ^ 3 := by ring
    _ = (n : ℝ) ^ (3 * (2 * E + 1)) := by
      rw [mul_comm (3 : ℝ)]
      exact (Real.rpow_mul_natCast (Nat.cast_nonneg n) (2 * E + 1) 3).symm

/-- Along any growing dimension sequence with `s ≤ n` eventually, polynomial
query and inverse-tolerance bounds imply an explicit eventual combined bound.
The constant `C` is absorbed by dimension growth and needs no normalization. -/
theorem paper11_eventually_combinedCost_le_rpow_of_polynomial
    {n s Q : ℕ → ℕ} {τ : ℕ → ℝ} {C E : ℝ}
    (hn : Tendsto n atTop atTop) (hE : 0 ≤ E)
    (hs : ∀ᶠ j in atTop, s j ≤ n j)
    (hτ : ∀ᶠ j in atTop, 0 < τ j)
    (hQ : ∀ᶠ j in atTop,
      (Q j : ℝ) ≤ C * ((n j + s j : ℕ) : ℝ) ^ E)
    (hinv : ∀ᶠ j in atTop,
      (τ j)⁻¹ ≤ C * ((n j + s j : ℕ) : ℝ) ^ E) :
    ∀ᶠ j in atTop,
      (Q j : ℝ) / (τ j) ^ 2 ≤ (n j : ℝ) ^ (3 * (2 * E + 1)) := by
  have hnR : Tendsto (fun j => (n j : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp hn
  filter_upwards [hn.eventually_ge_atTop 2, hnR.eventually_ge_atTop C,
    hs, hτ, hQ, hinv] with j hnj hCj hsj hτj hQj hinvj
  exact paper11_combinedCost_le_rpow_of_polynomial hnj hsj hCj hE hτj hQj hinvj

/-- Existential form of the polynomial combined-cost implication. -/
theorem paper11_exists_eventually_combinedCost_le_rpow_of_polynomial
    {n s Q : ℕ → ℕ} {τ : ℕ → ℝ} {C E : ℝ}
    (hn : Tendsto n atTop atTop) (hE : 0 ≤ E)
    (hs : ∀ᶠ j in atTop, s j ≤ n j)
    (hτ : ∀ᶠ j in atTop, 0 < τ j)
    (hQ : ∀ᶠ j in atTop,
      (Q j : ℝ) ≤ C * ((n j + s j : ℕ) : ℝ) ^ E)
    (hinv : ∀ᶠ j in atTop,
      (τ j)⁻¹ ≤ C * ((n j + s j : ℕ) : ℝ) ^ E) :
    ∃ D : ℝ, 0 ≤ D ∧ ∀ᶠ j in atTop,
      (Q j : ℝ) / (τ j) ^ 2 ≤ (n j : ℝ) ^ D := by
  refine ⟨3 * (2 * E + 1), by positivity, ?_⟩
  exact paper11_eventually_combinedCost_le_rpow_of_polynomial hn hE hs hτ hQ hinv

end MonotoneDNF

#print axioms MonotoneDNF.paper11_exists_eventually_combinedCost_le_rpow_of_polynomial


==> anc/MonotoneDNF/PaperTheorem11Quantitative.lean <==
module

public import MonotoneDNF.WholeUnitFinal

@[expose] public section

/-!
# Numerical diagonal for the manuscript's Theorem 1.1

The width is selected using only numerical covariance, trace, dimension and
term-count bounds.  In particular, neither the learner nor its seed space
appears in this sequence.  This strengthens the earlier contradiction for
separate polynomial resource bounds to an eventual bound for the combined
cost `Q / τ^2`.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1800000
set_option maxRecDepth 4096

/-- The previously constructed physical family, with its proved statistical tail removed. -/
noncomputable def paper11Source (t : ℕ) : RareGateData :=
  tailReindexedFamily wholeUnitHardFamily t

theorem paper11Source_stats {t : ℕ} (ht : 2 ≤ t) : (paper11Source t).Stats := by
  exact tailReindexedFamily_stats_fromOrderTwo wholeUnitHardFamily
    (fun _ ht => (wholeUnitHardFamily_certificate ht).tailStats) t ht

theorem paper11Source_resource {t : ℕ} (ht : 2 ≤ t) :
    ∀ᶠ w in atTop,
      (((paper11Source t).dimension w + (paper11Source t).termCount w : ℕ) : ℝ) ≤
        ((paper11Source t).blocks w : ℝ) ^ widthExp t := by
  unfold paper11Source tailReindexedFamily
  exact eventually_tailReindex_resource (wholeUnitHardFamily t)
    (wholeUnitHardFamily_certificate ht).resource

theorem paper11Source_covariance_rate {t : ℕ} (ht : 2 ≤ t)
    {a : ℝ} (ha0 : 0 < a) (ha : a < (t : ℝ) / 2) :
    ∀ᶠ w in atTop,
      Real.sqrt ((paper11Source t).overlapError w) ≤
        ((paper11Source t).blocks w : ℝ) ^ (-a) := by
  unfold paper11Source tailReindexedFamily
  exact eventually_tailReindex_covariance (wholeUnitHardFamily t)
    ((wholeUnitHardFamily_certificate ht).covariance ha0 ha)

/-- The actual padded dimension always dominates the requested ceiling,
even when the unpadded cube does not yet fit inside that ceiling. -/
theorem paper11_paddedDimension_le (G : RareGateData) (t w : ℕ) :
    paddedDimension (G.blocks w : ℝ) (paddingExponent t) ≤
      paddedAmbientDimension G t w := by
  unfold paddedAmbientDimension paddedExtraDimension
  omega

/-- Dimension growth at a fixed order does not need any resource promise. -/
theorem paper11_eventually_dimension_ge (G : RareGateData) (S : G.Stats)
    {t : ℕ} (ht : 0 < t) (k : ℕ) :
    ∀ᶠ w in atTop, k ≤ paddedAmbientDimension G t w := by
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hpow : Tendsto (fun w => (G.blocks w : ℝ) ^ paddingExponent t) atTop atTop :=
    (tendsto_rpow_atTop (paddingExponent_pos ht)).comp hB
  filter_upwards [hpow.eventually_ge_atTop (k : ℝ)] with w hw
  have hle : (k : ℝ) ≤ (paddedAmbientDimension G t w : ℝ) :=
    hw.trans ((rpow_le_paddedDimension _ _).trans
      (by exact_mod_cast paper11_paddedDimension_le G t w))
  exact_mod_cast hle

/-- A finite list of numerical tests, indexed only by a natural exponent. -/
def Paper11Ready (G : RareGateData) (t E w : ℕ) : Prop :=
  1 ≤ paddedAmbientDimension G t w ∧
  (1 / 5 : ℝ) ≤ targetTrace (paddedRareGateTarget G t w) ∧
  Real.sqrt (G.overlapError w) * (paddedAmbientDimension G t w : ℝ) ^ (E : ℝ) ≤
    (1 / 1000 : ℝ) ∧
  (G.termCount w : ℝ) ≤
    (paddedAmbientDimension G t w : ℝ) ^ diagonalTermTestExponent E ∧
  2 ^ E ≤ paddedAmbientDimension G t w

/-- At a fixed large contact order, every fixed numerical test holds eventually. -/
theorem paper11_eventually_ready {t E : ℕ} (ht : 2 ≤ t)
    (hwidth : widthExp t < paddingExponent t)
    (hgap : paddingExponent t * (E : ℝ) < (t : ℝ) / 4)
    (hterms : paddedTermExponent t < diagonalTermTestExponent E) :
    ∀ᶠ w in atTop, Paper11Ready (paper11Source t) t E w := by
  let G := paper11Source t
  have ht0 : 0 < t := by omega
  have S : G.Stats := paper11Source_stats ht
  have hresource := paper11Source_resource ht
  have htR : (0 : ℝ) < t := by exact_mod_cast ht0
  have ha0 : (0 : ℝ) < (t : ℝ) / 4 := by positivity
  have ha : (t : ℝ) / 4 < (t : ℝ) / 2 := by linarith
  have hcov := paper11Source_covariance_rate ht ha0 ha
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hcost : ∀ᶠ w in atTop,
      (1 / 1000 : ℝ) * (G.blocks w : ℝ) ^ ((t : ℝ) / 4) ≤
      (1 / 1000 : ℝ) * (G.blocks w : ℝ) ^ ((t : ℝ) / 4) :=
    Filter.Eventually.of_forall (fun _ => le_rfl)
  have hupper := eventually_cost_rpow_lower_of_paddedDimension hB
    (by norm_num : (0 : ℝ) < 1 / 1000) ha0.le (Nat.cast_nonneg E)
    (paddingExponent_pos ht0) hgap hcost
  have hactive := eventually_dimension_le_paddedDimension G S hresource hwidth
  have hterm := eventually_paddedTermReady G S ht0 E hterms hresource
  have htrace : ∀ᶠ w in atTop,
      (1 / 5 : ℝ) ≤ targetTrace (paddedRareGateTarget G t w) := by
    filter_upwards [(tendsto_targetTrace_paddedRareGateTarget G S t).eventually
      (Ioi_mem_nhds rareTraceLimit_gt_one_fifth)] with w hw
    exact hw.le
  filter_upwards [hupper, hactive, hcov, hterm, htrace,
    paper11_eventually_dimension_ge G S ht0 (2 ^ E), hB.eventually_gt_atTop 0]
    with w hupperw hactivew hcovw htermw htracew hdimw hBw
  refine ⟨htermw.1, htracew, ?_, htermw.2, hdimw⟩
  have hdim := paddedAmbientDimension_eq_paddedDimension hactivew
  rw [← hdim] at hupperw
  have hprod : Real.sqrt (G.overlapError w) * (paddedAmbientDimension G t w : ℝ) ^ (E : ℝ) ≤
      (G.blocks w : ℝ) ^ (-((t : ℝ) / 4)) *
        ((1 / 1000 : ℝ) * (G.blocks w : ℝ) ^ ((t : ℝ) / 4)) := by
    exact mul_le_mul hcovw hupperw (Real.rpow_nonneg (by positivity) _)
      (Real.rpow_nonneg hBw.le _)
  have hcancel : (G.blocks w : ℝ) ^ (-((t : ℝ) / 4)) *
      ((1 / 1000 : ℝ) * (G.blocks w : ℝ) ^ ((t : ℝ) / 4)) = 1 / 1000 := by
    rw [Real.rpow_neg hBw.le]
    have hp : (G.blocks w : ℝ) ^ ((t : ℝ) / 4) ≠ 0 :=
      ne_of_gt (Real.rpow_pos_of_pos hBw _)
    field_simp
  exact hprod.trans_eq hcancel

/-- Total numerical thresholds; unavailable tests at small orders contribute zero. -/
noncomputable def paper11TestThreshold (t E : ℕ) : ℕ :=
  eventualThreshold (Paper11Ready (paper11Source t) t E)

/-- The extra positivity test is available at every order used by the diagonal. -/
noncomputable def paper11PositiveThreshold (t : ℕ) : ℕ :=
  eventualThreshold (fun w => 1 ≤ paddedAmbientDimension (paper11Source t) t w)

noncomputable def paper11Threshold (t : ℕ) : ℕ :=
  max (paper11PositiveThreshold t)
    ((Finset.range (t + 1)).sup (paper11TestThreshold t))

abbrev paper11Order (j : ℕ) : ℕ := diagonalContactOrder j

noncomputable def paper11Width (j : ℕ) : ℕ := diagonalWidth paper11Threshold j

noncomputable def paper11Gate (j : ℕ) : RareGateData := paper11Source (paper11Order j)

noncomputable def paper11Dimension (j : ℕ) : ℕ :=
  paddedAmbientDimension (paper11Gate j) (paper11Order j) (paper11Width j)

noncomputable def paper11TermCount (j : ℕ) : ℕ :=
  (paper11Gate j).termCount (paper11Width j)

/-- Positive budget bounding the displayed and hence the canonical clause count. -/
noncomputable def paper11TermBudget (j : ℕ) : ℕ := max 1 (paper11TermCount j)

noncomputable def paper11Kappa (j : ℕ) : ℝ :=
  Real.sqrt ((paper11Gate j).overlapError (paper11Width j))

abbrev Paper11Input (j : ℕ) :=
  PaddedRareGateInput (paper11Gate j) (paper11Order j) (paper11Width j)

abbrev Paper11Layout (j : ℕ) :=
  Layout ((paper11Gate j).blocks (paper11Width j)) ((paper11Gate j).m (paper11Width j))

noncomputable def paper11Target (j : ℕ) : Paper11Layout j → Paper11Input j → Bool :=
  paddedRareGateTarget (paper11Gate j) (paper11Order j) (paper11Width j)

theorem paper11Dimension_pos (j : ℕ) : 0 < paper11Dimension j := by
  have ht := diagonalContactOrder_two_le j
  have hready := paper11_eventually_dimension_ge (paper11Gate j) (t := paper11Order j)
    (paper11Source_stats ht) (Nat.lt_of_lt_of_le (by decide : 0 < 2) (diagonalContactOrder_two_le j)) 1
  have hth : paper11PositiveThreshold (paper11Order j) ≤ paper11Width j :=
    (le_max_left _ _).trans (diagonalWidth_ge_threshold paper11Threshold j)
  have h := eventualThreshold_spec hready (paper11Width j) hth
  exact Nat.lt_of_lt_of_le Nat.zero_lt_one h

theorem paper11TermBudget_pos (j : ℕ) : 0 < paper11TermBudget j := by
  exact Nat.lt_of_lt_of_le Nat.zero_lt_one (le_max_left _ _)

theorem paper11TermCount_le_budget (j : ℕ) : paper11TermCount j ≤ paper11TermBudget j :=
  le_max_right _ _

theorem paper11Kappa_nonneg (j : ℕ) : 0 ≤ paper11Kappa j := Real.sqrt_nonneg _

theorem paper11Target_covariance (j : ℕ) :
    BoundedCovariance (paper11Target j) (paper11Kappa j) := by
  exact boundedCovariance_paddedRareGateTarget (paper11Gate j)
    (paper11Source_stats (diagonalContactOrder_two_le j)) (paper11Order j) (paper11Width j)

/-- Each individual exponent's threshold is included in the finite supremum. -/
theorem paper11TestThreshold_le_width {E j : ℕ} (hE : E ≤ paper11Order j) :
    paper11TestThreshold (paper11Order j) E ≤ paper11Width j := by
  have hsup : paper11TestThreshold (paper11Order j) E ≤
      (Finset.range (paper11Order j + 1)).sup (paper11TestThreshold (paper11Order j)) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hE)
  exact (hsup.trans (le_max_right _ _)).trans
    (diagonalWidth_ge_threshold paper11Threshold j)

/-- Every fixed numerical exponent is satisfied at all sufficiently large
indices of this one diagonal, uniformly over every future learner. -/
theorem eventually_paper11Ready (E : ℕ) :
    ∀ᶠ j in atTop, Paper11Ready (paper11Gate j) (paper11Order j) E (paper11Width j) := by
  have htT : Tendsto paper11Order atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  have hsmall : ∀ᶠ t : ℕ in atTop,
      paddedTermExponent t < diagonalTermTestExponent E :=
    tendsto_paddedTermExponent.eventually
      (Iio_mem_nhds (diagonalTermTestExponent_pos E))
  filter_upwards [htT.eventually (eventually_natCostGap_quarter E),
    htT.eventually eventually_widthExp_lt_paddingExponent,
    htT.eventually hsmall, htT.eventually_ge_atTop E]
    with j hgap hwidth hsmallj hEj
  have ht := diagonalContactOrder_two_le j
  have hgap' : paddingExponent (paper11Order j) * (E : ℝ) <
      (paper11Order j : ℝ) / 4 := by
    have hr := (paddingExponent_pos (show 0 < paper11Order j from Nat.lt_of_lt_of_le (by decide : 0 < 2) ht)).le
    nlinarith [Nat.cast_nonneg (α := ℝ) E]
  have hready := paper11_eventually_ready ht hwidth hgap' hsmallj
  exact eventualThreshold_spec hready (paper11Width j) (paper11TestThreshold_le_width hEj)

/-- The actual padded dimensions diverge, rather than merely being unbounded
on a subsequence. -/
theorem tendsto_paper11Dimension : Tendsto paper11Dimension atTop atTop := by
  refine tendsto_atTop.2 ?_
  intro k
  have hpow : k ≤ 2 ^ k := by
    induction k with
    | zero => simp
    | succ k ih =>
      rw [pow_succ]
      have hpos : 0 < 2 ^ k := by positivity
      omega
  filter_upwards [eventually_paper11Ready k] with j hj
  exact hpow.trans hj.2.2.2.2

/-- The trace is uniformly separated from the paper's error `1/100`. -/
theorem eventually_paper11Target_trace :
    ∀ᶠ j in atTop, (1 / 5 : ℝ) ≤ targetTrace (paper11Target j) := by
  filter_upwards [eventually_paper11Ready 0] with j hj
  exact hj.2.1

/-- The explicit covariance coefficient is smaller than every inverse power
of the actual ambient dimension, with a fixed numerical safety margin. -/
theorem eventually_paper11Kappa_mul_rpow_le {D : ℝ} (_hD : 0 ≤ D) :
    ∀ᶠ j in atTop,
      paper11Kappa j * (paper11Dimension j : ℝ) ^ D ≤ (1 / 1000 : ℝ) := by
  let E : ℕ := Nat.ceil D
  have hDE : D ≤ (E : ℝ) := Nat.le_ceil D
  filter_upwards [eventually_paper11Ready E] with j hj
  have hN : (1 : ℝ) ≤ paper11Dimension j := by exact_mod_cast hj.1
  exact (mul_le_mul_of_nonneg_left
    (Real.rpow_le_rpow_of_exponent_le hN hDE) (paper11Kappa_nonneg j)).trans hj.2.2.1

/-- The positive term budgets are bounded by every positive ambient power. -/
theorem paper11TermBudget_subpolynomial {b : ℝ} (hb : 0 < b) :
    ∀ᶠ j in atTop, (paper11TermBudget j : ℝ) ≤ (paper11Dimension j : ℝ) ^ b := by
  obtain ⟨E, hE⟩ := (tendsto_natCast_atTop_atTop.eventually_gt_atTop (1 / b)).exists
  have hEb : diagonalTermTestExponent E < b := by
    unfold diagonalTermTestExponent
    apply (div_lt_iff₀ (by positivity : (0 : ℝ) < (E : ℝ) + 1)).2
    have h := (div_lt_iff₀ hb).1 hE
    nlinarith
  filter_upwards [eventually_paper11Ready E] with j hj
  have hN : (1 : ℝ) ≤ paper11Dimension j := by exact_mod_cast hj.1
  have hterms : (paper11TermCount j : ℝ) ≤ (paper11Dimension j : ℝ) ^ b :=
    hj.2.2.2.1.trans (Real.rpow_le_rpow_of_exponent_le hN hEb.le)
  have hone : (1 : ℝ) ≤ (paper11Dimension j : ℝ) ^ b :=
    Real.one_le_rpow hN hb.le
  have hcount : (paper11TermBudget j : ℝ) = max (1 : ℝ) (paper11TermCount j : ℝ) := by
    simp only [paper11TermBudget, Nat.cast_max, Nat.cast_one]
  rw [hcount]
  exact max_le hone hterms

/-- Direct extraction of the manuscript's combined cost from the reference
bound.  No lower bound on the number of queries and no normalization of the
tolerance is required. -/
theorem paper11_cost_gt_of_reference_bound {n Q : ℕ} {κ V D τ : ℝ}
    (hn : 1 ≤ n) (hκ : 0 ≤ κ) (hD : 0 ≤ D) (_hτ : 0 < τ)
    (htrace : (1 / 5 : ℝ) ≤ V)
    (hscale : κ * (n : ℝ) ^ D ≤ (1 / 1000 : ℝ))
    (hsuccess : (2 / 3 : ℝ) ≤ 4 * (Q : ℝ) * κ / τ ^ 2 +
      κ / (V - 1 / 100) ^ 2) :
    (n : ℝ) ^ D < (Q : ℝ) / τ ^ 2 := by
  have hnR : (1 : ℝ) ≤ n := by exact_mod_cast hn
  have hpow : (1 : ℝ) ≤ (n : ℝ) ^ D := Real.one_le_rpow hnR hD
  have hkSmall : κ ≤ (1 / 1000 : ℝ) := by
    have h := mul_le_mul_of_nonneg_left hpow hκ
    simpa only [mul_one] using h.trans hscale
  have hden : (1 / 100 : ℝ) ≤ (V - 1 / 100) ^ 2 := by nlinarith
  have hblind : κ / (V - 1 / 100) ^ 2 ≤ 100 * κ := by
    calc
      κ / (V - 1 / 100) ^ 2 ≤ κ / (1 / 100 : ℝ) :=
        div_le_div_of_nonneg_left hκ (by norm_num) hden
      _ = 100 * κ := by ring
  by_contra h
  have hcost : (Q : ℝ) / τ ^ 2 ≤ (n : ℝ) ^ D := le_of_not_gt h
  have hprod : ((Q : ℝ) / τ ^ 2) * κ ≤ (1 / 1000 : ℝ) :=
    (mul_le_mul_of_nonneg_right hcost hκ).trans (by simpa only [mul_comm] using hscale)
  have hid : 4 * (Q : ℝ) * κ / τ ^ 2 = 4 * (((Q : ℝ) / τ ^ 2) * κ) := by ring
  rw [hid] at hsuccess
  nlinarith

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_paper11Dimension
#print axioms MonotoneDNF.eventually_paper11Kappa_mul_rpow_le
#print axioms MonotoneDNF.paper11TermBudget_subpolynomial

#print axioms MonotoneDNF.paper11_cost_gt_of_reference_bound


==> anc/MonotoneDNF/PaperTheorem11Randomized.lean <==
module

public import MonotoneDNF.ReferenceTranscript

@[expose] public section

/-!
# Arbitrary randomized CSQ strategies

The seed is an arbitrary probability space, not a finite uniform space. It may
contain a complete random tape and a complete tape of independent unlabeled
samples. Once that tape is fixed, the adaptive strategy is deterministic.
Only measurability of the success events is required; the query functions and
output hypotheses have no computational restriction.
-/

namespace MonotoneDNF

open MeasureTheory
open scoped BigOperators

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1200000

/-- A CSQ answer rule receives the requested tolerance and the public bounded
query, but not the learner's private random tape. -/
abbrev PaperCSQOracle (X : Type*) := ℝ → (X → ℝ) → ℝ

/-- Legality of a CSQ oracle for one fixed target. -/
def PaperCSQOracleLegal {X : Type*} [Fintype X] [Nonempty X]
    (target : X → Bool) (answer : PaperCSQOracle X) : Prop :=
  ∀ σ φ, 0 < σ → (∀ x, |φ x| ≤ 1) →
    |answer σ φ - signedCorrelation target φ| ≤ σ

/-- Success against a public CSQ oracle. -/
noncomputable def PaperCSQSuccess {X : Type*} [Fintype X] [Nonempty X]
    {Q : ℕ} (learner : CSQLearner X Q) (answer : PaperCSQOracle X)
    (target : X → Bool) (ε : ℝ) : Prop :=
  classificationError (learner.output (transcript learner answer Q)) target ≤ ε

/-- The adversarial rule used in the reference-transcript argument.  It is a
single public rule for each target, shared by all private random seeds. -/
noncomputable def paperReferenceOracle {X Θ : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) (θ : Θ) : PaperCSQOracle X := fun σ φ =>
  if |referenceCorrelation target φ - signedCorrelation (target θ) φ| ≤ σ then
    referenceCorrelation target φ
  else signedCorrelation (target θ) φ

lemma paperReferenceOracle_legal {X Θ : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) (θ : Θ) :
    PaperCSQOracleLegal (target θ) (paperReferenceOracle target θ) := by
  intro σ φ hσ _
  unfold paperReferenceOracle
  split
  · assumption
  · simpa using hσ.le

lemma paperCSQSuccess_reference_iff {X Θ : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) (θ : Θ) {Q : ℕ}
    (learner : CSQLearner X Q) (ε : ℝ) :
    PaperCSQSuccess learner (paperReferenceOracle target θ) (target θ) ε ↔
      ActualSuccess target θ learner ε := by
  rfl

/-- A finite average can be interchanged with integration over an arbitrary
seed probability space. -/
lemma integral_finite_expectation {Ω Θ : Type*} [MeasurableSpace Ω]
    [Fintype Θ] [Nonempty Θ] (μ : Measure Ω)
    (f : Θ → Ω → ℝ) (hf : ∀ θ, Integrable (f θ) μ) :
    (∫ ω, expectation (fun θ => f θ ω) ∂μ) =
      expectation (fun θ => ∫ ω, f θ ω ∂μ) := by
  unfold expectation
  rw [integral_div]
  rw [integral_finsetSum]
  intro θ _
  exact hf θ

/-- The real-valued indicator of a measurable event is integrable under a
finite measure. -/
lemma integrable_event_indicator {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) [IsFiniteMeasure μ] (p : Ω → Prop)
    (hp : MeasurableSet {ω | p ω}) :
    Integrable (fun ω => if p ω then (1 : ℝ) else 0) μ := by
  change Integrable ({ω | p ω}.indicator (fun _ => (1 : ℝ))) μ
  exact (integrable_const (μ := μ) (1 : ℝ)).indicator hp

lemma integral_event_indicator {Ω : Type*} [MeasurableSpace Ω]
    (μ : Measure Ω) (p : Ω → Prop) (hp : MeasurableSet {ω | p ω}) :
    (∫ ω, if p ω then (1 : ℝ) else 0 ∂μ) = μ.real {ω | p ω} := by
  simpa only [Set.indicator, Set.mem_ofPred_eq, smul_eq_mul, mul_one] using
    (integral_indicator_const (μ := μ) (1 : ℝ) hp)

/-- The reference-transcript bound for arbitrary, possibly infinite and
nonuniform, random tapes. The finite target prior is unchanged. -/
theorem reference_transcript_success_bound_probability_space
    {X Θ Ω : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → CSQLearner X Q)
    {κ τ ε : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ ω j, τ ≤ referenceTolerance target (learner ω) j)
    (hε : ε < targetTrace target)
    (hmeas : ∀ θ, MeasurableSet {ω | ActualSuccess target θ (learner ω) ε}) :
    expectation (fun θ => μ.real {ω | ActualSuccess target θ (learner ω) ε}) ≤
      4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  let f : Θ → Ω → ℝ := fun θ ω => if ActualSuccess target θ (learner ω) ε then 1 else 0
  have hf (θ : Θ) : Integrable (f θ) μ :=
    integrable_event_indicator μ _ (hmeas θ)
  have hfi : Integrable (fun ω => expectation (fun θ => f θ ω)) μ := by
    unfold expectation
    exact (integrable_finsetSum Finset.univ (fun θ _ => hf θ)).div_const _
  have heq : expectation (fun θ => μ.real {ω | ActualSuccess target θ (learner ω) ε}) =
      ∫ ω, probability (fun θ => ActualSuccess target θ (learner ω) ε) ∂μ := by
    unfold probability
    rw [integral_finite_expectation μ f hf]
    congr 1
    funext θ
    exact (integral_event_indicator μ _ (hmeas θ)).symm
  rw [heq]
  calc
    _ ≤ ∫ _ω : Ω, (4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2) ∂μ := by
      apply integral_mono hfi (integrable_const _)
      intro ω
      exact reference_transcript_success_bound target (learner ω) hκ hτ (htol ω) hε
    _ = _ := by simp

/-- A promise against every legal oracle implies the same lower bound on
average success against the particular public reference rule. -/
theorem paperCSQ_average_reference_success_ge
    {X Θ Ω : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [MeasurableSpace Ω] (μ : Measure Ω)
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → CSQLearner X Q)
    {ε ρ : ℝ}
    (hpromise : ∀ θ answer, PaperCSQOracleLegal (target θ) answer →
      ρ ≤ μ.real {ω | PaperCSQSuccess (learner ω) answer (target θ) ε}) :
    ρ ≤ expectation (fun θ => μ.real {ω | ActualSuccess target θ (learner ω) ε}) := by
  calc
    ρ = expectation (fun _ : Θ => ρ) := (expectation_const ρ).symm
    _ ≤ _ := by
      apply expectation_mono
      intro θ
      exact hpromise θ (paperReferenceOracle target θ) (paperReferenceOracle_legal target θ)

/-- A fully randomized learner satisfying every-target, every-legal-oracle
success must pay the reference-transcript combined-cost bound. -/
theorem paperCSQ_probability_space_cost_bound
    {X Θ Ω : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → CSQLearner X Q)
    {κ τ ε ρ : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ ω j history, τ ≤ (learner ω).tolerance j history)
    (hε : ε < targetTrace target)
    (hmeas : ∀ θ, MeasurableSet {ω | ActualSuccess target θ (learner ω) ε})
    (hpromise : ∀ θ answer, PaperCSQOracleLegal (target θ) answer →
      ρ ≤ μ.real {ω | PaperCSQSuccess (learner ω) answer (target θ) ε}) :
    ρ ≤ 4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  exact (paperCSQ_average_reference_success_ge μ target learner hpromise).trans
    (reference_transcript_success_bound_probability_space μ target learner hκ hτ
      (fun ω j => htol ω j _) hε hmeas)

/-- One publicly visible CSQ exchange. Private random bits and unlabeled
samples are absent from this record. -/
structure PaperCSQRound (X : Type*) where
  tolerance : ℝ
  query : X → ℝ
  reply : ℝ

/-- The complete public history available to a stateful adversarial oracle. -/
abbrev PaperCSQHistory (X : Type*) := List (PaperCSQRound X)

/-- Extract the answer history seen by the deterministic learner strategy. -/
def paperCSQHistoryAnswers {X : Type*} (history : PaperCSQHistory X) : List ℝ :=
  history.map PaperCSQRound.reply

/-- An oracle may adapt to all earlier public queries, tolerances, and replies.
Its interface never supplies the learner's private random tape. -/
abbrev PaperAdaptiveCSQOracle (X : Type*) :=
  PaperCSQHistory X → ℝ → (X → ℝ) → ℝ

/-- Legality at every public history, tolerance, and bounded query. -/
def PaperAdaptiveCSQOracleLegal {X : Type*} [Fintype X] [Nonempty X]
    (target : X → Bool) (answer : PaperAdaptiveCSQOracle X) : Prop :=
  ∀ history σ φ, 0 < σ → (∀ x, |φ x| ≤ 1) →
    |answer history σ φ - signedCorrelation target φ| ≤ σ

/-- The transcript of a learner and a fully history-dependent public oracle. -/
def paperAdaptiveCSQTranscript {X : Type*} {Q : ℕ}
    (learner : CSQLearner X Q) (answer : PaperAdaptiveCSQOracle X) :
    ℕ → PaperCSQHistory X
  | 0 => []
  | k + 1 =>
    if hk : k < Q then
      let history := paperAdaptiveCSQTranscript learner answer k
      let previous := paperCSQHistoryAnswers history
      let σ := learner.tolerance ⟨k, hk⟩ previous
      let φ := learner.query ⟨k, hk⟩ previous
      history ++ [⟨σ, φ, answer history σ φ⟩]
    else paperAdaptiveCSQTranscript learner answer k

/-- Accuracy of the unrestricted Boolean output under the uniform input law. -/
noncomputable def PaperAdaptiveCSQSuccess {X : Type*} [Fintype X] [Nonempty X]
    {Q : ℕ} (learner : CSQLearner X Q) (answer : PaperAdaptiveCSQOracle X)
    (target : X → Bool) (ε : ℝ) : Prop :=
  classificationError
    (learner.output (paperCSQHistoryAnswers (paperAdaptiveCSQTranscript learner answer Q)))
    target ≤ ε

/-- A public memoryless rule is a special case of an adaptive public rule. -/
def paperLiftCSQOracle {X : Type*} (answer : PaperCSQOracle X) :
    PaperAdaptiveCSQOracle X := fun _ => answer

lemma paperLiftCSQOracle_legal {X : Type*} [Fintype X] [Nonempty X]
    (target : X → Bool) (answer : PaperCSQOracle X)
    (h : PaperCSQOracleLegal target answer) :
    PaperAdaptiveCSQOracleLegal target (paperLiftCSQOracle answer) := by
  intro _ σ φ hσ hφ
  exact h σ φ hσ hφ

lemma paperAdaptiveCSQTranscript_lift {X : Type*} {Q : ℕ}
    (learner : CSQLearner X Q) (answer : PaperCSQOracle X) (k : ℕ) :
    paperCSQHistoryAnswers (paperAdaptiveCSQTranscript learner (paperLiftCSQOracle answer) k) =
      transcript learner answer k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    by_cases hk : k < Q
    · simp only [paperAdaptiveCSQTranscript, transcript, hk, ↓reduceDIte,
        paperLiftCSQOracle, paperCSQHistoryAnswers, List.map_append, List.map_cons,
        List.map_nil]
      simpa only [paperCSQHistoryAnswers] using
        congrArg (fun previous => previous ++
          [answer (learner.tolerance ⟨k, hk⟩ previous)
            (learner.query ⟨k, hk⟩ previous)]) ih
    · simpa only [paperAdaptiveCSQTranscript, transcript, hk, ↓reduceDIte] using ih

lemma paperAdaptiveCSQSuccess_lift_iff {X : Type*} [Fintype X] [Nonempty X]
    {Q : ℕ} (learner : CSQLearner X Q) (answer : PaperCSQOracle X)
    (target : X → Bool) (ε : ℝ) :
    PaperAdaptiveCSQSuccess learner (paperLiftCSQOracle answer) target ε ↔
      PaperCSQSuccess learner answer target ε := by
  unfold PaperAdaptiveCSQSuccess PaperCSQSuccess
  rw [paperAdaptiveCSQTranscript_lift]

/-- The manuscript's randomized success guarantee on a finite target family.
The probability space is arbitrary and need not be finite or discrete. A seed
may be the entire private random tape together with the entire tape of fresh
independent unlabeled inputs. These tapes are fixed before the interaction;
the public oracle sees only the history defined above. Measurability is a
well-formedness requirement for probabilities, not a finiteness or computation
restriction. -/
structure PaperCSQGuarantee {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ] [MeasurableSpace Ω]
    (μ : Measure Ω) (target : Θ → X → Bool) {Q : ℕ}
    (learner : Ω → CSQLearner X Q) (ε ρ : ℝ) : Prop where
  measurable_success : ∀ θ answer, PaperAdaptiveCSQOracleLegal (target θ) answer →
    MeasurableSet {ω | PaperAdaptiveCSQSuccess (learner ω) answer (target θ) ε}
  success : ∀ θ answer, PaperAdaptiveCSQOracleLegal (target θ) answer →
    ρ ≤ μ.real {ω | PaperAdaptiveCSQSuccess (learner ω) answer (target θ) ε}

lemma PaperCSQGuarantee.reference_measurable {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ] [MeasurableSpace Ω]
    {μ : Measure Ω} {target : Θ → X → Bool} {Q : ℕ}
    {learner : Ω → CSQLearner X Q} {ε ρ : ℝ}
    (h : PaperCSQGuarantee μ target learner ε ρ) (θ : Θ) :
    MeasurableSet {ω | ActualSuccess target θ (learner ω) ε} := by
  have hs := h.measurable_success θ
    (paperLiftCSQOracle (paperReferenceOracle target θ))
    (paperLiftCSQOracle_legal _ _ (paperReferenceOracle_legal target θ))
  simpa only [paperAdaptiveCSQSuccess_lift_iff, paperCSQSuccess_reference_iff] using hs

lemma PaperCSQGuarantee.memoryless_success {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ] [MeasurableSpace Ω]
    {μ : Measure Ω} {target : Θ → X → Bool} {Q : ℕ}
    {learner : Ω → CSQLearner X Q} {ε ρ : ℝ}
    (h : PaperCSQGuarantee μ target learner ε ρ) (θ : Θ)
    (answer : PaperCSQOracle X) (hlegal : PaperCSQOracleLegal (target θ) answer) :
    ρ ≤ μ.real {ω | PaperCSQSuccess (learner ω) answer (target θ) ε} := by
  have hs := h.success θ (paperLiftCSQOracle answer)
    (paperLiftCSQOracle_legal _ _ hlegal)
  simpa only [paperAdaptiveCSQSuccess_lift_iff] using hs

/-- The quantitative reference-transcript bound under the full randomized,
stateful-public-oracle success guarantee used in Theorem 1.1. -/
theorem paperCSQGuarantee_cost_bound
    {X Θ Ω : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → CSQLearner X Q)
    {κ τ ε ρ : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ ω j history, τ ≤ (learner ω).tolerance j history)
    (hε : ε < targetTrace target)
    (hpromise : PaperCSQGuarantee μ target learner ε ρ) :
    ρ ≤ 4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  exact paperCSQ_probability_space_cost_bound μ target learner hκ hτ htol hε
    hpromise.reference_measurable hpromise.memoryless_success

end MonotoneDNF

#print axioms MonotoneDNF.reference_transcript_success_bound_probability_space
#print axioms MonotoneDNF.paperCSQ_probability_space_cost_bound

#print axioms MonotoneDNF.paperCSQGuarantee_cost_bound


==> anc/MonotoneDNF/PaperTheorem11Stopping.lean <==
module

public import MonotoneDNF.PaperTheorem11Tolerance

@[expose] public section

/-!
# Bounded early stopping and harmless query padding

A halted algorithm keeps its output and stays halted under any hypothetical
continuation. This is the absorbing-halting convention for a strategy. The
operational transcript below actually stops making queries. Its completion
with zero queries uses the same maximum budget and gives exactly the same
output against each public history-dependent oracle.
-/

namespace MonotoneDNF

open MeasureTheory
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000

/-- A strategy with at most `Q` queries. Halting is absorbing and caches its
Boolean output, including on hypothetical answer extensions. -/
structure PaperStoppingCSQLearner (X : Type*) (Q : ℕ) where
  strategy : CSQLearner X Q
  stopped : List ℝ → Prop
  stopped_append : ∀ history reply, stopped history → stopped (history ++ [reply])
  output_append : ∀ history reply, stopped history →
    strategy.output (history ++ [reply]) = strategy.output history

/-- The actual public transcript, frozen as soon as the strategy halts. -/
noncomputable def paperStoppingCSQTranscript {X : Type*} {Q : ℕ}
    (learner : PaperStoppingCSQLearner X Q) (answer : PaperAdaptiveCSQOracle X) :
    ℕ → PaperCSQHistory X
  | 0 => []
  | k + 1 =>
    if hk : k < Q then
      let history := paperStoppingCSQTranscript learner answer k
      let previous := paperCSQHistoryAnswers history
      if learner.stopped previous then history else
        let σ := learner.strategy.tolerance ⟨k, hk⟩ previous
        let φ := learner.strategy.query ⟨k, hk⟩ previous
        history ++ [⟨σ, φ, answer history σ φ⟩]
    else paperStoppingCSQTranscript learner answer k

/-- The operational early-stopping run makes at most one request per step. -/
theorem paperStoppingCSQTranscript_length_le {X : Type*} {Q : ℕ}
    (learner : PaperStoppingCSQLearner X Q) (answer : PaperAdaptiveCSQOracle X)
    (k : ℕ) : (paperStoppingCSQTranscript learner answer k).length ≤ k := by
  induction k with
  | zero => simp [paperStoppingCSQTranscript]
  | succ k ih =>
    by_cases hk : k < Q
    · simp only [paperStoppingCSQTranscript, hk, ↓reduceDIte]
      split
      · exact ih.trans (Nat.le_succ k)
      · simpa only [List.length_append, List.length_singleton] using Nat.succ_le_succ ih
    · simpa only [paperStoppingCSQTranscript, hk, ↓reduceDIte] using
        ih.trans (Nat.le_succ k)

/-- Complete an early-stopping strategy with the bounded zero test. Its dummy
queries use the same lower tolerance bound `τ` and cannot alter its output. -/
noncomputable def paperPadStoppingCSQLearner {X : Type*} {Q : ℕ}
    (learner : PaperStoppingCSQLearner X Q) (τ : ℝ) : CSQLearner X Q where
  query j history := if learner.stopped history then fun _ => 0
    else learner.strategy.query j history
  tolerance j history := if learner.stopped history then τ
    else learner.strategy.tolerance j history
  output := learner.strategy.output
  query_bounded := by
    intro j history x
    by_cases h : learner.stopped history
    · simp [h]
    · simpa [h] using learner.strategy.query_bounded j history x

@[simp] lemma paperCSQHistoryAnswers_append_round {X : Type*}
    (history : PaperCSQHistory X) (round : PaperCSQRound X) :
    paperCSQHistoryAnswers (history ++ [round]) =
      paperCSQHistoryAnswers history ++ [round.reply] := by
  simp [paperCSQHistoryAnswers]

/-- Until halting, public histories coincide; afterwards both states remain
halted and their outputs coincide, independently of dummy oracle replies. -/
theorem paperPadStopping_transcript_invariant {X : Type*} {Q : ℕ}
    (learner : PaperStoppingCSQLearner X Q) (τ : ℝ)
    (answer : PaperAdaptiveCSQOracle X) (k : ℕ) :
    paperAdaptiveCSQTranscript (paperPadStoppingCSQLearner learner τ) answer k =
      paperStoppingCSQTranscript learner answer k ∨
    (learner.stopped (paperCSQHistoryAnswers (paperStoppingCSQTranscript learner answer k)) ∧
      learner.stopped (paperCSQHistoryAnswers
        (paperAdaptiveCSQTranscript (paperPadStoppingCSQLearner learner τ) answer k)) ∧
      learner.strategy.output (paperCSQHistoryAnswers
        (paperAdaptiveCSQTranscript (paperPadStoppingCSQLearner learner τ) answer k)) =
      learner.strategy.output (paperCSQHistoryAnswers
        (paperStoppingCSQTranscript learner answer k))) := by
  induction k with
  | zero => exact Or.inl rfl
  | succ k ih =>
    by_cases hk : k < Q
    · simp only [paperAdaptiveCSQTranscript, paperStoppingCSQTranscript, hk, ↓reduceDIte]
      rcases ih with heq | ⟨hs, hp, hout⟩
      · rw [heq]
        by_cases hs : learner.stopped
            (paperCSQHistoryAnswers (paperStoppingCSQTranscript learner answer k))
        · simp only [hs, ↓reduceIte]
          right
          refine ⟨True.intro, ?_, ?_⟩
          · rw [paperCSQHistoryAnswers_append_round]
            exact learner.stopped_append _ _ hs
          · rw [paperCSQHistoryAnswers_append_round]
            exact learner.output_append _ _ hs
        · left
          simp only [hs, ↓reduceIte, paperPadStoppingCSQLearner]
      · simp only [hs, ↓reduceIte]
        right
        refine ⟨True.intro, ?_, ?_⟩
        · rw [paperCSQHistoryAnswers_append_round]
          exact learner.stopped_append _ _ hp
        · rw [paperCSQHistoryAnswers_append_round]
          exact (learner.output_append _ _ hp).trans hout
    · simpa only [paperAdaptiveCSQTranscript, paperStoppingCSQTranscript, hk, ↓reduceDIte]
        using ih

/-- Exact output preservation, including for a strategy that stops before its
first query or uses the entire budget. -/
theorem paperPadStopping_output_eq {X : Type*} {Q : ℕ}
    (learner : PaperStoppingCSQLearner X Q) (τ : ℝ)
    (answer : PaperAdaptiveCSQOracle X) :
    (paperPadStoppingCSQLearner learner τ).output (paperCSQHistoryAnswers
      (paperAdaptiveCSQTranscript (paperPadStoppingCSQLearner learner τ) answer Q)) =
      learner.strategy.output
        (paperCSQHistoryAnswers (paperStoppingCSQTranscript learner answer Q)) := by
  rcases paperPadStopping_transcript_invariant learner τ answer Q with heq | h
  · change learner.strategy.output (paperCSQHistoryAnswers
      (paperAdaptiveCSQTranscript (paperPadStoppingCSQLearner learner τ) answer Q)) = _
    rw [heq]
  · exact h.2.2

/-- Success of the actual early-stopping execution. -/
noncomputable def PaperStoppingCSQSuccess {X : Type*} [Fintype X] [Nonempty X]
    {Q : ℕ} (learner : PaperStoppingCSQLearner X Q) (answer : PaperAdaptiveCSQOracle X)
    (target : X → Bool) (ε : ℝ) : Prop :=
  classificationError (learner.strategy.output
    (paperCSQHistoryAnswers (paperStoppingCSQTranscript learner answer Q))) target ≤ ε

@[simp] theorem paperPadStopping_success_iff {X : Type*} [Fintype X] [Nonempty X]
    {Q : ℕ} (learner : PaperStoppingCSQLearner X Q) (τ : ℝ)
    (answer : PaperAdaptiveCSQOracle X) (target : X → Bool) (ε : ℝ) :
    PaperAdaptiveCSQSuccess (paperPadStoppingCSQLearner learner τ) answer target ε ↔
      PaperStoppingCSQSuccess learner answer target ε := by
  unfold PaperAdaptiveCSQSuccess PaperStoppingCSQSuccess
  rw [paperPadStopping_output_eq]

/-- The only source tolerances needed by the padding adapter are those of
queries actually made before stopping against this particular oracle. -/
theorem paperPadStopping_reachable_tolerance {X : Type*} {Q : ℕ}
    (learner : PaperStoppingCSQLearner X Q) (τ : ℝ)
    (answer : PaperAdaptiveCSQOracle X)
    (htol : ∀ j : Fin Q,
      ¬ learner.stopped (paperCSQHistoryAnswers
        (paperStoppingCSQTranscript learner answer j.val)) →
      τ ≤ learner.strategy.tolerance j (paperCSQHistoryAnswers
        (paperStoppingCSQTranscript learner answer j.val))) (j : Fin Q) :
    τ ≤ (paperPadStoppingCSQLearner learner τ).tolerance j
      (paperCSQHistoryAnswers (paperAdaptiveCSQTranscript
        (paperPadStoppingCSQLearner learner τ) answer j.val)) := by
  change τ ≤ if learner.stopped (paperCSQHistoryAnswers (paperAdaptiveCSQTranscript
      (paperPadStoppingCSQLearner learner τ) answer j.val)) then τ else _
  split
  · exact le_rfl
  · rename_i hnot
    rcases paperPadStopping_transcript_invariant learner τ answer j.val with heq | h
    · rw [heq] at hnot ⊢
      exact htol j hnot
    · exact (hnot h.2.1).elim

/-- Randomized success and measurability for an at-most-query strategy. -/
structure PaperStoppingCSQGuarantee {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ] [MeasurableSpace Ω]
    (μ : Measure Ω) (target : Θ → X → Bool) {Q : ℕ}
    (learner : Ω → PaperStoppingCSQLearner X Q) (ε ρ : ℝ) : Prop where
  measurable_success : ∀ θ answer, PaperAdaptiveCSQOracleLegal (target θ) answer →
    MeasurableSet {ω | PaperStoppingCSQSuccess (learner ω) answer (target θ) ε}
  success : ∀ θ answer, PaperAdaptiveCSQOracleLegal (target θ) answer →
    ρ ≤ μ.real {ω | PaperStoppingCSQSuccess (learner ω) answer (target θ) ε}

/-- At-most-query randomized guarantees transfer to the fixed-budget interface
without changing the probability space, query budget, error, or success level. -/
theorem PaperStoppingCSQGuarantee.to_padded {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ] [MeasurableSpace Ω]
    {μ : Measure Ω} {target : Θ → X → Bool} {Q : ℕ}
    {learner : Ω → PaperStoppingCSQLearner X Q} {ε ρ : ℝ}
    (h : PaperStoppingCSQGuarantee μ target learner ε ρ) (τ : ℝ) :
    PaperCSQGuarantee μ target (fun ω => paperPadStoppingCSQLearner (learner ω) τ) ε ρ := by
  constructor
  · intro θ answer ha
    simpa only [paperPadStopping_success_iff] using h.measurable_success θ answer ha
  · intro θ answer ha
    simpa only [paperPadStopping_success_iff] using h.success θ answer ha

/-- An at-most-query strategy only pays for tolerances of the requests it
actually makes before halting. -/
def PaperStoppingCSQRequestedTolerance {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) {Q : ℕ}
    (learner : Ω → PaperStoppingCSQLearner X Q) (τ : ℝ) : Prop :=
  ∀ θ answer, PaperAdaptiveCSQOracleLegal (target θ) answer →
    ∀ ω (j : Fin Q),
      ¬ (learner ω).stopped (paperCSQHistoryAnswers
        (paperStoppingCSQTranscript (learner ω) answer j.val)) →
      τ ≤ (learner ω).strategy.tolerance j (paperCSQHistoryAnswers
        (paperStoppingCSQTranscript (learner ω) answer j.val))

/-- Padding preserves the actual tolerance floor. -/
theorem PaperStoppingCSQRequestedTolerance.to_padded {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    {target : Θ → X → Bool} {Q : ℕ}
    {learner : Ω → PaperStoppingCSQLearner X Q} {τ : ℝ}
    (h : PaperStoppingCSQRequestedTolerance target learner τ) :
    PaperCSQRequestedTolerance target
      (fun ω => paperPadStoppingCSQLearner (learner ω) τ) τ := by
  intro θ answer ha ω j
  exact paperPadStopping_reachable_tolerance (learner ω) τ answer (h θ answer ha ω) j

/-- The randomized lower bound for genuine at-most-query strategies, with
full public-history oracles and tolerances restricted to actual requests. -/
theorem paperStoppingCSQGuarantee_cost_bound_requested
    {X Θ Ω : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → PaperStoppingCSQLearner X Q)
    {κ τ ε ρ : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : PaperStoppingCSQRequestedTolerance target learner τ)
    (hε : ε < targetTrace target)
    (hpromise : PaperStoppingCSQGuarantee μ target learner ε ρ) :
    ρ ≤ 4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  exact paperCSQGuarantee_cost_bound_requested μ target
    (fun ω => paperPadStoppingCSQLearner (learner ω) τ) hκ hτ
    htol.to_padded hε (hpromise.to_padded τ)

end MonotoneDNF

#print axioms MonotoneDNF.paperPadStopping_output_eq
#print axioms MonotoneDNF.paperPadStopping_reachable_tolerance
#print axioms MonotoneDNF.PaperStoppingCSQGuarantee.to_padded

#print axioms MonotoneDNF.paperStoppingCSQGuarantee_cost_bound_requested


==> anc/MonotoneDNF/PaperTheorem11Tolerance.lean <==
module

public import MonotoneDNF.PaperTheorem11Randomized

@[expose] public section

/-!
# Tolerance bounds on actual requests

A lower bound on the tolerances actually requested along legal interactions
can be extended to every formal history. Clamping a strategy's tolerance to
`max τ original` leaves every one of those legal interactions unchanged. This
removes any assumption about unreachable histories from Theorem 1.1.
-/

namespace MonotoneDNF

open MeasureTheory

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1200000

/-- The tolerance floor is imposed only on requests made in actual runs
against legal public adaptive oracles for the specified target family. -/
def PaperCSQRequestedTolerance {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → CSQLearner X Q)
    (τ : ℝ) : Prop :=
  ∀ θ answer, PaperAdaptiveCSQOracleLegal (target θ) answer →
    ∀ ω (j : Fin Q), τ ≤ (learner ω).tolerance j
      (paperCSQHistoryAnswers (paperAdaptiveCSQTranscript (learner ω) answer j.val))

/-- Extend an actual tolerance floor to every formal history. -/
def paperClampCSQLearner {X : Type*} {Q : ℕ} (τ : ℝ)
    (learner : CSQLearner X Q) : CSQLearner X Q where
  query := learner.query
  tolerance := fun j history => max τ (learner.tolerance j history)
  output := learner.output
  query_bounded := learner.query_bounded

lemma paperClampCSQLearner_tolerance {X : Type*} {Q : ℕ} (τ : ℝ)
    (learner : CSQLearner X Q) (j : Fin Q) (history : List ℝ) :
    τ ≤ (paperClampCSQLearner τ learner).tolerance j history :=
  le_max_left _ _

/-- Clamping leaves the complete public transcript unchanged whenever the
original actual requests satisfy the floor. The oracle may depend on every
previous public query, tolerance, and reply. -/
lemma paperAdaptiveCSQTranscript_clamp {X : Type*} {Q : ℕ} (τ : ℝ)
    (learner : CSQLearner X Q) (answer : PaperAdaptiveCSQOracle X)
    (hrequested : ∀ j : Fin Q, τ ≤ learner.tolerance j
      (paperCSQHistoryAnswers (paperAdaptiveCSQTranscript learner answer j.val)))
    (k : ℕ) :
    paperAdaptiveCSQTranscript (paperClampCSQLearner τ learner) answer k =
      paperAdaptiveCSQTranscript learner answer k := by
  induction k with
  | zero => rfl
  | succ k ih =>
    by_cases hk : k < Q
    · simp only [paperAdaptiveCSQTranscript, hk, ↓reduceDIte]
      rw [ih]
      dsimp only [paperClampCSQLearner]
      rw [max_eq_right (hrequested ⟨k, hk⟩)]
    · simp only [paperAdaptiveCSQTranscript, hk, ↓reduceDIte, ih]

lemma paperAdaptiveCSQSuccess_clamp_iff {X : Type*} [Fintype X] [Nonempty X]
    {Q : ℕ} (τ : ℝ) (learner : CSQLearner X Q)
    (answer : PaperAdaptiveCSQOracle X) (target : X → Bool) (ε : ℝ)
    (hrequested : ∀ j : Fin Q, τ ≤ learner.tolerance j
      (paperCSQHistoryAnswers (paperAdaptiveCSQTranscript learner answer j.val))) :
    PaperAdaptiveCSQSuccess (paperClampCSQLearner τ learner) answer target ε ↔
      PaperAdaptiveCSQSuccess learner answer target ε := by
  unfold PaperAdaptiveCSQSuccess
  rw [paperAdaptiveCSQTranscript_clamp τ learner answer hrequested]
  rfl

/-- The exact success event is preserved for every fixed target and legal
oracle, so both measurability and success probability transfer. -/
theorem PaperCSQGuarantee.clamp {X Θ Ω : Type*}
    [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ] [MeasurableSpace Ω]
    {μ : Measure Ω} {target : Θ → X → Bool} {Q : ℕ}
    {learner : Ω → CSQLearner X Q} {ε ρ τ : ℝ}
    (hpromise : PaperCSQGuarantee μ target learner ε ρ)
    (htol : PaperCSQRequestedTolerance target learner τ) :
    PaperCSQGuarantee μ target (fun ω => paperClampCSQLearner τ (learner ω)) ε ρ := by
  have heq (θ : Θ) (answer : PaperAdaptiveCSQOracle X)
      (hlegal : PaperAdaptiveCSQOracleLegal (target θ) answer) :
      {ω | PaperAdaptiveCSQSuccess (paperClampCSQLearner τ (learner ω)) answer (target θ) ε} =
        {ω | PaperAdaptiveCSQSuccess (learner ω) answer (target θ) ε} := by
    ext ω
    exact paperAdaptiveCSQSuccess_clamp_iff τ (learner ω) answer (target θ) ε
      (htol θ answer hlegal ω)
  constructor
  · intro θ answer hlegal
    rw [heq θ answer hlegal]
    exact hpromise.measurable_success θ answer hlegal
  · intro θ answer hlegal
    rw [heq θ answer hlegal]
    exact hpromise.success θ answer hlegal

/-- The full randomized-oracle lower bound with a tolerance floor only on
requests actually made. No assumption on an unreachable history remains. -/
theorem paperCSQGuarantee_cost_bound_requested
    {X Θ Ω : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [MeasurableSpace Ω] (μ : Measure Ω) [IsProbabilityMeasure μ]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Ω → CSQLearner X Q)
    {κ τ ε ρ : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : PaperCSQRequestedTolerance target learner τ)
    (hε : ε < targetTrace target)
    (hpromise : PaperCSQGuarantee μ target learner ε ρ) :
    ρ ≤ 4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  exact paperCSQGuarantee_cost_bound μ target
    (fun ω => paperClampCSQLearner τ (learner ω)) hκ hτ
    (fun ω j history => paperClampCSQLearner_tolerance τ (learner ω) j history)
    hε (hpromise.clamp htol)

end MonotoneDNF

#print axioms MonotoneDNF.paperAdaptiveCSQTranscript_clamp
#print axioms MonotoneDNF.PaperCSQGuarantee.clamp
#print axioms MonotoneDNF.paperCSQGuarantee_cost_bound_requested


==> anc/MonotoneDNF/PartIIIFourier.lean <==
module

public import MonotoneDNF.BiasedProductFactorization
public import MonotoneDNF.ProductContactCombinatorics
public import MonotoneDNF.PositiveJets
public import MonotoneDNF.WalshDegreeBookkeeping

@[expose] public section

/-!
# Part III: finite Fourier expansions and product contact

All expectations below are the explicit finite sums from `BiasedProduct`.  In
particular, no measure-theoretic product law or analytic Fourier transform is
used.  The expansion parameter is always `2 * α - 1`.
-/

namespace MonotoneDNF

set_option maxHeartbeats 800000
attribute [local instance] Classical.propDecidable
open scoped BigOperators

lemma biasedExpectation_sum {n : ℕ} {ι : Type*} [Fintype ι] (α : ℝ)
    (u : Finset ι) (f : ι → BooleanCube n → ℝ) :
    biasedExpectation α (fun x => ∑ i ∈ u, f i x) =
      ∑ i ∈ u, biasedExpectation α (f i) := by
  classical
  unfold biasedExpectation
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm]

lemma biasedExpectation_nonneg {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (f : BooleanCube n → ℝ) (hf : ∀ x, 0 ≤ f x) : 0 ≤ biasedExpectation α f := by
  apply Finset.sum_nonneg
  intro x hx
  exact mul_nonneg (biasedWeight_nonneg h0 h1 x) (hf x)

/-- Independent Bernoulli evaluation of a Walsh character, including `S = ∅`. -/
theorem biasedExpectation_walshCharacter {n : ℕ} (α : ℝ)
    (S : Finset (Fin n)) :
    biasedExpectation α (walshCharacter S) = (2 * α - 1) ^ S.card := by
  classical
  let f : Fin n → Bool → ℝ := fun i b =>
    (if b = true then α else 1 - α) * (if i ∈ S then signedBit b else 1)
  have hprod := Finset.prod_univ_sum (R := ℝ)
    (fun _i : Fin n => (Finset.univ : Finset Bool)) f
  have hprod' :
      (∏ i, ∑ b : Bool, f i b) = ∑ x : BooleanCube n, ∏ i, f i (x i) := by
    simpa only [Fintype.piFinset_univ] using hprod
  have hpoint (x : BooleanCube n) :
      biasedWeight α x * walshCharacter S x = ∏ i, f i (x i) := by
    unfold biasedWeight walshCharacter
    calc
      (∏ i, if x i = true then α else 1 - α) * ∏ i ∈ S, signedBit (x i) =
          (∏ i, if x i = true then α else 1 - α) *
            ∏ i, if i ∈ S then signedBit (x i) else 1 := by
              congr 1
              simp [Finset.prod_ite]
      _ = ∏ i, f i (x i) := by
        rw [← Finset.prod_mul_distrib]
  have hone (i : Fin n) : (∑ b : Bool, f i b) =
      if i ∈ S then 2 * α - 1 else 1 := by
    rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
    by_cases hi : i ∈ S <;> simp [f, hi] <;> ring
  unfold biasedExpectation
  calc
    (∑ x : BooleanCube n, biasedWeight α x * walshCharacter S x) =
        ∑ x : BooleanCube n, ∏ i, f i (x i) := by
      apply Finset.sum_congr rfl
      intro x hx
      exact hpoint x
    _ = ∏ i, ∑ b : Bool, f i b := hprod'.symm
    _ = ∏ i, if i ∈ S then 2 * α - 1 else 1 := by
      apply Finset.prod_congr rfl
      intro i hi
      exact hone i
    _ = (2 * α - 1) ^ S.card := by
      simp [Finset.prod_ite]

/-- The exact product-weight Fourier expansion at a cube point. -/
theorem biasedWeight_fourier_expansion {n : ℕ} (α : ℝ) (x : BooleanCube n) :
    biasedWeight α x = (1 / 2 : ℝ) ^ n *
      ∑ S : Finset (Fin n), (2 * α - 1) ^ S.card * walshCharacter S x := by
  let θ : ℝ := 2 * α - 1
  have hfactor : biasedWeight α x = (1 / 2 : ℝ) ^ n *
      ∏ i, (θ * signedBit (x i) + 1) := by
    unfold biasedWeight
    have hconst : (1 / 2 : ℝ) ^ n = ∏ _i : Fin n, (1 / 2 : ℝ) := by simp
    rw [hconst, ← Finset.prod_mul_distrib]
    apply Finset.prod_congr rfl
    intro i hi
    cases hxi : x i <;> simp [hxi, θ] <;> ring
  rw [hfactor]
  congr 1
  rw [Finset.prod_add]
  simp only [Finset.powerset_univ]
  apply Finset.sum_congr rfl
  intro S hS
  simp only [Finset.prod_const_one, mul_one]
  unfold walshCharacter
  rw [Finset.prod_mul_distrib]
  simp only [Finset.prod_const, θ]

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Generic finite Fourier expansion of a biased expectation. -/
theorem biasedExpectation_fourier_expansion {n : ℕ} (α : ℝ)
    (f : BooleanCube n → ℝ) :
    biasedExpectation α f = ∑ S : Finset (Fin n),
      (2 * α - 1) ^ S.card * expectation (fun x => f x * walshCharacter S x) := by
  classical
  let u : ℝ := (1 / 2 : ℝ) ^ n
  have hu : u * (Fintype.card (BooleanCube n) : ℝ) = 1 := by
    dsimp [u]
    rw [card_booleanCube, Nat.cast_pow, Nat.cast_ofNat, ← mul_pow]
    norm_num
  have hc : (Fintype.card (BooleanCube n) : ℝ) ≠ 0 := ne_of_gt card_pos_real
  calc
    biasedExpectation α f = ∑ x : BooleanCube n, ∑ S : Finset (Fin n),
        u * (2 * α - 1) ^ S.card * (f x * walshCharacter S x) := by
      unfold biasedExpectation
      apply Finset.sum_congr rfl
      intro x hx
      rw [biasedWeight_fourier_expansion]
      change ((u * ∑ S : Finset (Fin n), (2 * α - 1) ^ S.card *
        walshCharacter S x) * f x) = _
      rw [mul_assoc, Finset.sum_mul, Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro S hS
      ring
    _ = ∑ S : Finset (Fin n), ∑ x : BooleanCube n,
        u * (2 * α - 1) ^ S.card * (f x * walshCharacter S x) := Finset.sum_comm
    _ = ∑ S : Finset (Fin n),
        (2 * α - 1) ^ S.card * expectation (fun x => f x * walshCharacter S x) := by
      apply Finset.sum_congr rfl
      intro S hS
      let A : ℝ := ∑ x : BooleanCube n, f x * walshCharacter S x
      have hA : u * A = A / (Fintype.card (BooleanCube n) : ℝ) := by
        apply (eq_div_iff hc).2
        calc
          (u * A) * (Fintype.card (BooleanCube n) : ℝ) =
              (u * (Fintype.card (BooleanCube n) : ℝ)) * A := by ring
          _ = A := by rw [hu, one_mul]
      calc
        (∑ x : BooleanCube n, u * (2 * α - 1) ^ S.card *
            (f x * walshCharacter S x)) =
            (u * (2 * α - 1) ^ S.card) * A := by
          dsimp [A]
          rw [Finset.mul_sum]
        _ = (2 * α - 1) ^ S.card * (u * A) := by ring
        _ = _ := by rw [hA]; rfl

/-- The firing probability is the finite Walsh polynomial with parameter `2α-1`. -/
theorem biasedFiringProbability_walsh_expansion {n : ℕ} (α : ℝ)
    (gate : BooleanCube n → Bool) :
    biasedFiringProbability α gate = ∑ S : Finset (Fin n),
      (2 * α - 1) ^ S.card * walshCoefficient gate S := by
  unfold biasedFiringProbability walshCoefficient
  exact biasedExpectation_fourier_expansion α (fun x => bit (gate x))

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Sum of all Walsh coefficients supported on sets of a fixed cardinality. -/
noncomputable def walshDegreeSum {n : ℕ} (gate : BooleanCube n → Bool) (r : ℕ) : ℝ :=
  ∑ S : Finset (Fin n) with S.card = r, walshCoefficient gate S

/-- The actual finite-law response `z ↦ Pr_{1/2+z/w}(gate=1)`. -/
noncomputable def biasedResponse {n : ℕ} (w : ℝ) (gate : BooleanCube n → Bool)
    (z : ℝ) : ℝ := biasedFiringProbability (1 / 2 + z / w) gate

/-- Walsh polynomial in `z`, with the guide's `(2 / w)^r` normalization. -/
theorem biasedResponse_walsh_expansion {n : ℕ} (w z : ℝ)
    (gate : BooleanCube n → Bool) :
    biasedResponse w gate z = ∑ S : Finset (Fin n),
      (2 / w) ^ S.card * z ^ S.card * walshCoefficient gate S := by
  unfold biasedResponse
  rw [biasedFiringProbability_walsh_expansion]
  have hθ : 2 * (1 / 2 + z / w) - 1 = (2 / w) * z := by ring
  rw [hθ]
  apply Finset.sum_congr rfl
  intro S hS
  rw [mul_pow]

/-- Exact finite degree grouping over `0, ..., n`. -/
theorem biasedResponse_degree_expansion {n : ℕ} (w z : ℝ)
    (gate : BooleanCube n → Bool) :
    biasedResponse w gate z = ∑ r ∈ Finset.range (n + 1),
      z ^ r * (2 / w) ^ r * walshDegreeSum gate r := by
  rw [biasedResponse_walsh_expansion]
  have hgroup := Finset.sum_fiberwise_of_maps_to
    (s := (Finset.univ : Finset (Finset (Fin n))))
    (t := Finset.range (n + 1)) (g := fun S : Finset (Fin n) => S.card)
    (fun S hS => Finset.mem_range.2 (Nat.lt_succ_of_le
      (by simpa using Finset.card_le_univ S)))
    (fun S => (2 / w) ^ S.card * z ^ S.card * walshCoefficient gate S)
  rw [← hgroup]
  apply Finset.sum_congr rfl
  intro r hr
  unfold walshDegreeSum
  calc
    (∑ S ∈ Finset.univ.filter (fun S : Finset (Fin n) => S.card = r),
        (2 / w) ^ S.card * z ^ S.card * walshCoefficient gate S) =
        ∑ S ∈ Finset.univ.filter (fun S : Finset (Fin n) => S.card = r),
          (z ^ r * (2 / w) ^ r) * walshCoefficient gate S := by
      apply Finset.sum_congr rfl
      intro S hS
      have hcard : S.card = r := (Finset.mem_filter.1 hS).2
      rw [hcard]
      ring
    _ = _ := by rw [Finset.mul_sum]

/-- The number of sets in a degree fiber is exactly the binomial coefficient. -/
lemma card_walsh_degree_fiber {n : ℕ} (r : ℕ) :
    (Finset.univ.filter (fun S : Finset (Fin n) => S.card = r)).card = n.choose r := by
  have hfilter : (Finset.univ.filter (fun S : Finset (Fin n) => S.card = r)) =
      Finset.powersetCard r (Finset.univ : Finset (Fin n)) := by
    rw [Finset.powersetCard_eq_filter, Finset.powerset_univ]
  rw [hfilter, Finset.card_powersetCard, Finset.card_univ, Fintype.card_fin]

/-- Derivatives at zero really are factorials times the degree-grouped
coefficients.  There is no restriction on `k`; sets of cardinality `k` simply
make an empty sum when `k > n`. -/
theorem iteratedDeriv_biasedResponse_zero {n : ℕ} (w : ℝ)
    (gate : BooleanCube n → Bool) (k : ℕ) :
    iteratedDeriv k (biasedResponse w gate) 0 =
      (k.factorial : ℝ) * (2 / w) ^ k * walshDegreeSum gate k := by
  classical
  have hfun : biasedResponse w gate = ∑ S : Finset (Fin n), fun z : ℝ =>
      ((2 / w) ^ S.card * walshCoefficient gate S) * z ^ S.card := by
    funext z
    rw [biasedResponse_walsh_expansion, Finset.sum_apply]
    apply Finset.sum_congr rfl
    intro S hS
    ring
  rw [hfun, iteratedDeriv_sum (fun S hS => by fun_prop)]
  have hterm (S : Finset (Fin n)) :
      iteratedDeriv k (fun z : ℝ =>
          ((2 / w) ^ S.card * walshCoefficient gate S) * z ^ S.card) 0 =
        if S.card = k then
          (k.factorial : ℝ) * (2 / w) ^ k * walshCoefficient gate S else 0 := by
    rw [iteratedDeriv_const_mul _ (by fun_prop), iteratedDeriv_fun_pow_zero]
    by_cases hk : k = S.card
    · subst k
      simp only [ite_true, Nat.cast_ofNat]
      ring
    · have hk' : S.card ≠ k := Ne.symm hk
      simp [hk, hk']
  simp_rw [hterm]
  change (∑ S : Finset (Fin n), if S.card = k then
    ((k.factorial : ℝ) * (2 / w) ^ k) * walshCoefficient gate S else 0) = _
  rw [← Finset.sum_filter]
  unfold walshDegreeSum
  rw [Finset.mul_sum]

/-- The finite response jet, in the derivative (not coefficient) convention of
`PositiveJets.functionJet`. -/
theorem biasedResponse_functionJet_zero {n : ℕ} (w : ℝ)
    (gate : BooleanCube n → Bool) (t : ℕ) :
    functionJet t (biasedResponse w gate) 0 = fun k =>
      (k.1.factorial : ℝ) * (2 / w) ^ k.1 * walshDegreeSum gate k.1 := by
  funext k
  exact iteratedDeriv_biasedResponse_zero w gate k.1

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- The real-valued indicator used by `ProductContact`. -/
noncomputable def cylinderIndicator {n : ℕ} (S : Finset (Fin n))
    (a x : BooleanCube n) : ℝ :=
  if restrictionEvent S a x then 1 else 0

lemma rejectionExpectation_add {n : ℕ} (gate : BooleanCube n → Bool)
    (f g : BooleanCube n → ℝ) :
    rejectionExpectation gate (fun x => f x + g x) =
      rejectionExpectation gate f + rejectionExpectation gate g := by
  unfold rejectionExpectation conditionalExpectation
  have hpoint : (fun x => if gate x = false then f x + g x else 0) =
      (fun x => (if gate x = false then f x else 0) +
        (if gate x = false then g x else 0)) := by
    funext x
    by_cases hx : gate x = false <;> simp [hx]
  rw [hpoint, expectation_add]
  ring

lemma rejectionExpectation_const_mul {n : ℕ} (gate : BooleanCube n → Bool)
    (c : ℝ) (f : BooleanCube n → ℝ) :
    rejectionExpectation gate (fun x => c * f x) =
      c * rejectionExpectation gate f := by
  unfold rejectionExpectation conditionalExpectation
  have hpoint : (fun x => if gate x = false then c * f x else 0) =
      (fun x => c * (if gate x = false then f x else 0)) := by
    funext x
    by_cases hx : gate x = false <;> simp [hx]
  rw [hpoint, expectation_const_mul]
  ring

lemma rejectionExpectation_sum {n : ℕ} {ι : Type*} [Fintype ι]
    (gate : BooleanCube n → Bool) (u : Finset ι)
    (f : ι → BooleanCube n → ℝ) :
    rejectionExpectation gate (fun x => ∑ i ∈ u, f i x) =
      ∑ i ∈ u, rejectionExpectation gate (f i) := by
  classical
  induction u using Finset.induction_on with
  | empty =>
      simp [rejectionExpectation, conditionalExpectation, expectation]
  | @insert i u hi ih =>
      simp only [Finset.sum_insert hi]
      rw [rejectionExpectation_add, ih]

/-- Fourier expansion of a cylinder indicator.  At `S = ∅`, both sides are one. -/
theorem two_pow_card_mul_cylinderIndicator {n : ℕ} (S : Finset (Fin n))
    (a x : BooleanCube n) :
    (2 : ℝ) ^ S.card * cylinderIndicator S a x =
      ∑ T ∈ S.powerset, walshCharacter T a * walshCharacter T x := by
  have hfactor : (2 : ℝ) ^ S.card * cylinderIndicator S a x =
      ∏ i ∈ S, (signedBit (a i) * signedBit (x i) + 1) := by
    by_cases h : restrictionEvent S a x
    · rw [cylinderIndicator, if_pos h, mul_one]
      calc
        (2 : ℝ) ^ S.card = ∏ _i ∈ S, (2 : ℝ) := by simp
        _ = ∏ i ∈ S, (signedBit (a i) * signedBit (x i) + 1) := by
          apply Finset.prod_congr rfl
          intro i hi
          have hx : x i = a i := h i hi
          rw [← hx]
          cases hxi : x i <;> norm_num [hxi]
    · rw [cylinderIndicator, if_neg h, mul_zero]
      change ¬ ∀ i ∈ S, x i = a i at h
      push Not at h
      obtain ⟨i, hi, hne⟩ := h
      symm
      apply Finset.prod_eq_zero hi
      cases hxi : x i <;> cases hai : a i <;> simp_all
  rw [hfactor, Finset.prod_add]
  apply Finset.sum_congr rfl
  intro T hT
  simp only [Finset.prod_const_one, mul_one, walshCharacter,
    Finset.prod_mul_distrib]

lemma cylinderIndicator_fourier_expansion {n : ℕ} (S : Finset (Fin n))
    (a : BooleanCube n) :
    cylinderIndicator S a = fun x => (1 / (2 : ℝ) ^ S.card) *
      ∑ T ∈ S.powerset, walshCharacter T a * walshCharacter T x := by
  funext x
  have h := two_pow_card_mul_cylinderIndicator S a x
  have htwo : (2 : ℝ) ^ S.card ≠ 0 := pow_ne_zero _ (by norm_num)
  apply (eq_of_sub_eq_zero ?_)
  field_simp
  nlinarith

/-- Conditional rejection expectation of a cylinder as its finite character sum. -/
theorem rejectionExpectation_cylinder_expansion {n : ℕ}
    (gate : BooleanCube n → Bool) (S : Finset (Fin n)) (a : BooleanCube n) :
    rejectionExpectation gate (cylinderIndicator S a) =
      (1 / (2 : ℝ) ^ S.card) * ∑ T ∈ S.powerset,
        walshCharacter T a * rejectionExpectation gate (walshCharacter T) := by
  rw [cylinderIndicator_fourier_expansion, rejectionExpectation_const_mul,
    rejectionExpectation_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro T hT
  exact rejectionExpectation_const_mul gate _ _

/-- The same cylinder expansion under the actual biased product law. -/
theorem biasedExpectation_cylinder_expansion {n : ℕ} (α : ℝ)
    (S : Finset (Fin n)) (a : BooleanCube n) :
    biasedExpectation α (cylinderIndicator S a) =
      (1 / (2 : ℝ) ^ S.card) * ∑ T ∈ S.powerset,
        walshCharacter T a * (2 * α - 1) ^ T.card := by
  rw [cylinderIndicator_fourier_expansion, biasedExpectation_const_mul,
    biasedExpectation_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro T hT
  rw [biasedExpectation_const_mul, biasedExpectation_walshCharacter]

lemma biasedExpectation_cylinder {n : ℕ} (α : ℝ)
    (S : Finset (Fin n)) (a : BooleanCube n) :
    biasedExpectation α (cylinderIndicator S a) =
      biasedProbability α (restrictionEvent S a) := by
  rfl

lemma rejectionExpectation_cylinder {n : ℕ} (gate : BooleanCube n → Bool)
    (S : Finset (Fin n)) (a : BooleanCube n) :
    rejectionExpectation gate (cylinderIndicator S a) =
      conditionalExpectation (fun x => gate x = false)
        (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) := by
  unfold rejectionExpectation conditionalExpectation cylinderIndicator restrictionEvent
  congr 2
  funext x
  by_cases hg : gate x = false <;>
    by_cases h : ∀ i ∈ S, x i = a i <;> simp [hg, h]

/-- Under nonzero rejection mass, the empty character has conditional mean one. -/
lemma rejectionExpectation_empty_walsh {n : ℕ} {gate : BooleanCube n → Bool}
    (hq : rejectionProbability gate ≠ 0) :
    rejectionExpectation gate (walshCharacter (∅ : Finset (Fin n))) = 1 := by
  change rejectionProbability gate / rejectionProbability gate = 1
  exact div_self hq

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Extend an assignment on `S` by `false` outside `S`. -/
noncomputable def extendAssignment {n : ℕ} (S : Finset (Fin n))
    (a : S → Bool) : BooleanCube n :=
  fun i => if h : i ∈ S then a ⟨i, h⟩ else false

lemma extendAssignment_apply_mem {n : ℕ} (S : Finset (Fin n))
    (a : S → Bool) {i : Fin n} (hi : i ∈ S) :
    extendAssignment S a i = a ⟨i, hi⟩ := by
  simp [extendAssignment, hi]

/-- Signed summation over all assignments extracts a Walsh character. -/
lemma sum_extend_walsh_cylinder {n : ℕ} (S : Finset (Fin n))
    (x : BooleanCube n) :
    (∑ a : S → Bool, walshCharacter S (extendAssignment S a) *
      cylinderIndicator S (extendAssignment S a) x) = walshCharacter S x := by
  classical
  let a₀ : S → Bool := fun i => x i
  have hext : ∀ i ∈ S, extendAssignment S a₀ i = x i := by
    intro i hi
    simp [extendAssignment, a₀, hi]
  have hwalsh : walshCharacter S (extendAssignment S a₀) = walshCharacter S x := by
    unfold walshCharacter
    apply Finset.prod_congr rfl
    intro i hi
    rw [hext i hi]
  have hrest : restrictionEvent S (extendAssignment S a₀) x := by
    intro i hi
    exact (hext i hi).symm
  rw [Finset.sum_eq_single a₀]
  · simp [cylinderIndicator, hrest, hwalsh]
  · intro a ha hne
    have hex : ∃ i, a i ≠ a₀ i := by
      by_contra! hn
      exact hne (funext hn)
    obtain ⟨i, hi⟩ := hex
    have hnot : ¬ restrictionEvent S (extendAssignment S a) x := by
      intro hr
      have hxi : a i = x i := by
        calc
          a i = extendAssignment S a i := (extendAssignment_apply_mem S a i.2).symm
          _ = x i := (hr i i.2).symm
      exact hi (by simpa [a₀] using hxi)
    simp [cylinderIndicator, hnot]
  · simp

lemma rejectionExpectation_walsh_eq_sum_extend {n : ℕ}
    (gate : BooleanCube n → Bool) (S : Finset (Fin n)) :
    rejectionExpectation gate (walshCharacter S) = ∑ a : S → Bool,
      walshCharacter S (extendAssignment S a) *
        rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) := by
  have hfun : walshCharacter S = fun x => ∑ a : S → Bool,
      walshCharacter S (extendAssignment S a) *
        cylinderIndicator S (extendAssignment S a) x := by
    funext x
    exact (sum_extend_walsh_cylinder S x).symm
  calc
    rejectionExpectation gate (walshCharacter S) =
        rejectionExpectation gate (fun x => ∑ a : S → Bool,
          walshCharacter S (extendAssignment S a) *
            cylinderIndicator S (extendAssignment S a) x) := congrArg _ hfun
    _ = ∑ a : S → Bool, rejectionExpectation gate (fun x =>
          walshCharacter S (extendAssignment S a) *
            cylinderIndicator S (extendAssignment S a) x) :=
      rejectionExpectation_sum gate Finset.univ _
    _ = _ := by
      apply Finset.sum_congr rfl
      intro a ha
      exact rejectionExpectation_const_mul gate _ _

lemma biasedExpectation_walsh_eq_sum_extend {n : ℕ} (α : ℝ)
    (S : Finset (Fin n)) :
    biasedExpectation α (walshCharacter S) = ∑ a : S → Bool,
      walshCharacter S (extendAssignment S a) *
        biasedExpectation α (cylinderIndicator S (extendAssignment S a)) := by
  have hfun : walshCharacter S = fun x => ∑ a : S → Bool,
      walshCharacter S (extendAssignment S a) *
        cylinderIndicator S (extendAssignment S a) x := by
    funext x
    exact (sum_extend_walsh_cylinder S x).symm
  calc
    biasedExpectation α (walshCharacter S) =
        biasedExpectation α (fun x => ∑ a : S → Bool,
          walshCharacter S (extendAssignment S a) *
            cylinderIndicator S (extendAssignment S a) x) := congrArg _ hfun
    _ = ∑ a : S → Bool, biasedExpectation α (fun x =>
          walshCharacter S (extendAssignment S a) *
            cylinderIndicator S (extendAssignment S a) x) :=
      biasedExpectation_sum α Finset.univ _
    _ = _ := by
      apply Finset.sum_congr rfl
      intro a ha
      exact biasedExpectation_const_mul α _ _

lemma rejectionExpectation_empty_cylinder {n : ℕ}
    (gate : BooleanCube n → Bool) (a : BooleanCube n) :
    rejectionExpectation gate (cylinderIndicator (∅ : Finset (Fin n)) a) =
      rejectionProbability gate / rejectionProbability gate := by
  unfold rejectionExpectation conditionalExpectation rejectionProbability
  congr 2
  funext x
  by_cases hx : gate x = false <;> simp [cylinderIndicator, restrictionEvent, hx]

/-- Exact product contact identifies every cylinder with its biased mass. -/
lemma rejection_cylinder_eq_biased_of_productContact_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ}
    (hc : ProductContact gate t α 0) (S : Finset (Fin n))
    (hS : S.card ≤ t) (a : BooleanCube n) :
    rejectionExpectation gate (cylinderIndicator S a) =
      biasedExpectation α (cylinderIndicator S a) := by
  obtain ⟨δ, hδ, hmass⟩ := hc S hS a
  have hδ0 : δ = 0 := by
    have habs : |δ| ≤ 0 := by simpa using hδ
    exact abs_eq_zero.1 (le_antisymm habs (abs_nonneg δ))
  rw [biasedExpectation_cylinder, biasedProbability_restrictionEvent]
  rw [rejectionExpectation_cylinder]
  simpa [hδ0] using hmass

/-- All character means, including the empty one, are determined by exact contact. -/
theorem rejectionExpectation_walsh_of_productContact_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ}
    (hc : ProductContact gate t α 0) (S : Finset (Fin n)) (hS : S.card ≤ t) :
    rejectionExpectation gate (walshCharacter S) = (2 * α - 1) ^ S.card := by
  calc
    rejectionExpectation gate (walshCharacter S) = ∑ a : S → Bool,
        walshCharacter S (extendAssignment S a) *
          rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) :=
      rejectionExpectation_walsh_eq_sum_extend gate S
    _ = ∑ a : S → Bool, walshCharacter S (extendAssignment S a) *
        biasedExpectation α (cylinderIndicator S (extendAssignment S a)) := by
      apply Finset.sum_congr rfl
      intro a ha
      rw [rejection_cylinder_eq_biased_of_productContact_zero hc S hS]
    _ = biasedExpectation α (walshCharacter S) :=
      (biasedExpectation_walsh_eq_sum_extend α S).symm
    _ = _ := biasedExpectation_walshCharacter α S

/-- Converse: nonzero rejection mass and the nonempty character equations imply
exact `ProductContact`, including every cylinder assignment. -/
theorem productContact_zero_of_rejectionExpectation_walsh {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ}
    (hq : 0 < rejectionProbability gate)
    (hchar : ∀ T : Finset (Fin n), T.card ≤ t → T.Nonempty →
      rejectionExpectation gate (walshCharacter T) = (2 * α - 1) ^ T.card) :
    ProductContact gate t α 0 := by
  intro S hS a
  refine ⟨0, by simp, ?_⟩
  rw [← rejectionExpectation_cylinder]
  simp only [add_zero, one_mul]
  rw [← biasedProbability_restrictionEvent S α a, ← biasedExpectation_cylinder]
  rw [rejectionExpectation_cylinder_expansion, biasedExpectation_cylinder_expansion]
  congr 1
  apply Finset.sum_congr rfl
  intro T hT
  have hTS : T ⊆ S := Finset.mem_powerset.1 hT
  have hcard : T.card ≤ t := le_trans (Finset.card_le_card hTS) hS
  by_cases hne : T.Nonempty
  · rw [hchar T hcard hne]
  · have hTe : T = ∅ := Finset.not_nonempty_iff_eq_empty.1 hne
    subst T
    rw [rejectionExpectation_empty_walsh hq.ne']
    simp

/-- Exact characterization using conditional character means. -/
theorem productContact_zero_iff_rejectionExpectation_walsh {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ} :
    ProductContact gate t α 0 ↔
      0 < rejectionProbability gate ∧
        ∀ S : Finset (Fin n), S.card ≤ t → S.Nonempty →
          rejectionExpectation gate (walshCharacter S) = (2 * α - 1) ^ S.card := by
  constructor
  · intro hc
    exact ⟨rejectionProbability_pos_of_productContact_zero hc,
      fun S hS hne => rejectionExpectation_walsh_of_productContact_zero hc S hS⟩
  · rintro ⟨hq, hchar⟩
    exact productContact_zero_of_rejectionExpectation_walsh hq hchar

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- The guide's exact Walsh-coefficient characterization of product contact.
The nonempty quantifier and the positive rejection mass are both necessary under
the actual all-cylinder definition. -/
theorem productContact_zero_iff_walshCoefficient {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ} :
    ProductContact gate t α 0 ↔
      0 < rejectionProbability gate ∧
        ∀ S : Finset (Fin n), S.card ≤ t → S.Nonempty →
          walshCoefficient gate S =
            -rejectionProbability gate * (2 * α - 1) ^ S.card := by
  rw [productContact_zero_iff_rejectionExpectation_walsh]
  constructor
  · rintro ⟨hq, hchar⟩
    refine ⟨hq, fun S hS hne => ?_⟩
    have h := hchar S hS hne
    rw [rejectionExpectation_walshCharacter gate S hne] at h
    have hm := (div_eq_iff hq.ne').1 h
    calc
      walshCoefficient gate S = -(-walshCoefficient gate S) := by ring
      _ = -((2 * α - 1) ^ S.card * rejectionProbability gate) := by rw [hm]
      _ = _ := by ring
  · rintro ⟨hq, hcoef⟩
    refine ⟨hq, fun S hS hne => ?_⟩
    rw [rejectionExpectation_walshCharacter gate S hne, hcoef S hS hne]
    field_simp [hq.ne']

/-- The radial formula from Part III, valid exactly in the actual finite model. -/
theorem walshDegreeSum_of_productContact_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ}
    (hc : ProductContact gate t α 0) {r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    walshDegreeSum gate r =
      -rejectionProbability gate * (2 * α - 1) ^ r * (n.choose r : ℝ) := by
  have hcoef := (productContact_zero_iff_walshCoefficient.1 hc).2
  unfold walshDegreeSum
  calc
    (∑ S : Finset (Fin n) with S.card = r, walshCoefficient gate S) =
        ∑ _S : Finset (Fin n) with _S.card = r,
          -rejectionProbability gate * (2 * α - 1) ^ r := by
      apply Finset.sum_congr rfl
      intro S hS
      have hcard : S.card = r := (Finset.mem_filter.1 hS).2
      have hpos : 0 < S.card := by omega
      have hne : S.Nonempty := Finset.card_pos.1 hpos
      rw [hcoef S (by omega) hne, hcard]
    _ = (n.choose r : ℝ) * (-rejectionProbability gate * (2 * α - 1) ^ r) := by
      rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]
    _ = _ := by ring

/-- Degree zero is the fair firing probability, not part of the nonempty radial
contact equations. -/
lemma walshDegreeSum_zero {n : ℕ} (gate : BooleanCube n → Bool) :
    walshDegreeSum gate 0 = probability (fun x => gate x = true) := by
  have hfilter : (Finset.univ.filter (fun S : Finset (Fin n) => S.card = 0)) = {∅} := by
    ext S
    simp [Finset.card_eq_zero]
  rw [walshDegreeSum, hfilter, Finset.sum_singleton, walshCoefficient_empty]
  unfold probability
  congr 1

@[simp] lemma biasedResponse_zero {n : ℕ} (w : ℝ) (gate : BooleanCube n → Bool) :
    biasedResponse w gate 0 = probability (fun x => gate x = true) := by
  simp only [biasedResponse, zero_div, add_zero]
  exact biasedFiringProbability_half gate

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- The extended assignments partition every cube point into exactly one cylinder. -/
lemma sum_extend_cylinder {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) :
    (∑ a : S → Bool, cylinderIndicator S (extendAssignment S a) x) = 1 := by
  classical
  let a₀ : S → Bool := fun i => x i
  have hext : ∀ i ∈ S, extendAssignment S a₀ i = x i := by
    intro i hi
    simp [extendAssignment, a₀, hi]
  have hrest : restrictionEvent S (extendAssignment S a₀) x := by
    intro i hi
    exact (hext i hi).symm
  rw [Finset.sum_eq_single a₀]
  · simp [cylinderIndicator, hrest]
  · intro a ha hne
    have hex : ∃ i, a i ≠ a₀ i := by
      by_contra! hn
      exact hne (funext hn)
    obtain ⟨i, hi⟩ := hex
    have hnot : ¬ restrictionEvent S (extendAssignment S a) x := by
      intro hr
      have hxi : a i = x i := by
        calc
          a i = extendAssignment S a i := (extendAssignment_apply_mem S a i.2).symm
          _ = x i := (hr i i.2).symm
      exact hi (by simpa [a₀] using hxi)
    simp [cylinderIndicator, hnot]
  · simp

/-- General signed-assignment error bound.  The relative-error step is isolated
in `hbound`; the partition identity supplies the missing normalization. -/
theorem abs_rejectionExpectation_walsh_sub_biased_le {n : ℕ}
    (gate : BooleanCube n → Bool) (α ξ : ℝ) (S : Finset (Fin n))
    (hbound : ∀ a : S → Bool,
      |rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) -
        biasedExpectation α (cylinderIndicator S (extendAssignment S a))| ≤
      ξ * biasedExpectation α (cylinderIndicator S (extendAssignment S a))) :
    |rejectionExpectation gate (walshCharacter S) -
      biasedExpectation α (walshCharacter S)| ≤ ξ := by
  have hid : rejectionExpectation gate (walshCharacter S) -
      biasedExpectation α (walshCharacter S) = ∑ a : S → Bool,
        walshCharacter S (extendAssignment S a) *
          (rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) -
            biasedExpectation α (cylinderIndicator S (extendAssignment S a))) := by
    rw [rejectionExpectation_walsh_eq_sum_extend, biasedExpectation_walsh_eq_sum_extend,
      ← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro a ha
    ring
  have hsum : (∑ a : S → Bool,
      biasedExpectation α (cylinderIndicator S (extendAssignment S a))) = 1 := by
    calc
      _ = biasedExpectation α (fun x => ∑ a : S → Bool,
          cylinderIndicator S (extendAssignment S a) x) :=
        (biasedExpectation_sum α Finset.univ _).symm
      _ = biasedExpectation α (fun _ => 1) := by
        apply congrArg
        funext x
        exact sum_extend_cylinder S x
      _ = 1 := biasedExpectation_const α 1
  rw [hid]
  calc
    |∑ a : S → Bool, walshCharacter S (extendAssignment S a) *
        (rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) -
          biasedExpectation α (cylinderIndicator S (extendAssignment S a)))| ≤
        ∑ a : S → Bool, |walshCharacter S (extendAssignment S a) *
          (rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) -
            biasedExpectation α (cylinderIndicator S (extendAssignment S a)))| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ a : S → Bool,
        |rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) -
          biasedExpectation α (cylinderIndicator S (extendAssignment S a))| := by
      apply Finset.sum_congr rfl
      intro a ha
      rw [abs_mul, abs_walshCharacter, one_mul]
    _ ≤ ∑ a : S → Bool,
        ξ * biasedExpectation α (cylinderIndicator S (extendAssignment S a)) := by
      apply Finset.sum_le_sum
      intro a ha
      exact hbound a
    _ = ξ * ∑ a : S → Bool,
        biasedExpectation α (cylinderIndicator S (extendAssignment S a)) := by
      rw [Finset.mul_sum]
    _ = ξ := by rw [hsum, mul_one]

/-- Relative cylinder errors imply a uniform absolute character error, with no
loss in the cardinality of `S`. -/
theorem abs_rejectionExpectation_walsh_sub_theta_le_of_productContact {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ : 0 ≤ ξ)
    (S : Finset (Fin n)) (hS : S.card ≤ t) :
    |rejectionExpectation gate (walshCharacter S) - (2 * α - 1) ^ S.card| ≤ ξ := by
  rw [← biasedExpectation_walshCharacter α S]
  apply abs_rejectionExpectation_walsh_sub_biased_le
  intro a
  obtain ⟨δ, hδ, hmass⟩ := hc S hS (extendAssignment S a)
  let B : ℝ := biasedExpectation α (cylinderIndicator S (extendAssignment S a))
  have hB : 0 ≤ B := by
    dsimp [B]
    rw [biasedExpectation_cylinder]
    exact biasedProbability_nonneg h0 h1 _
  have hmass' : rejectionExpectation gate
      (cylinderIndicator S (extendAssignment S a)) = (1 + δ) * B := by
    dsimp [B]
    rw [rejectionExpectation_cylinder, biasedExpectation_cylinder,
      biasedProbability_restrictionEvent]
    simpa only [mul_assoc] using hmass
  change |rejectionExpectation gate (cylinderIndicator S (extendAssignment S a)) - B| ≤ ξ * B
  rw [hmass']
  have heq : (1 + δ) * B - B = δ * B := by ring
  rw [heq, abs_mul, abs_of_nonneg hB]
  exact mul_le_mul_of_nonneg_right hδ hB

/-- With nonzero rejection mass, the character error is equivalent to the stated
Walsh-coefficient error after multiplication by `rejectionProbability`. -/
lemma walshCoefficient_eq_neg_rejectionProbability_mul {n : ℕ}
    {gate : BooleanCube n → Bool} (hq : rejectionProbability gate ≠ 0)
    (S : Finset (Fin n)) (hS : S.Nonempty) :
    walshCoefficient gate S = -rejectionProbability gate *
      rejectionExpectation gate (walshCharacter S) := by
  have h := rejectionExpectation_walshCharacter gate S hS
  have hm := (eq_div_iff hq).1 h
  calc
    walshCoefficient gate S = -(-walshCoefficient gate S) := by ring
    _ = -(rejectionExpectation gate (walshCharacter S) * rejectionProbability gate) := by
      rw [← hm]
    _ = _ := by ring

/-- Approximate product contact in the guide's Walsh-coefficient scale. -/
theorem abs_walshCoefficient_add_theta_le_of_productContact {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability gate) (S : Finset (Fin n))
    (hS : S.card ≤ t) (hne : S.Nonempty) :
    |walshCoefficient gate S + rejectionProbability gate * (2 * α - 1) ^ S.card| ≤
      rejectionProbability gate * ξ := by
  have herr := abs_rejectionExpectation_walsh_sub_theta_le_of_productContact
    hc h0 h1 hξ S hS
  rw [walshCoefficient_eq_neg_rejectionProbability_mul hq.ne' S hne]
  have heq : -rejectionProbability gate * rejectionExpectation gate (walshCharacter S) +
      rejectionProbability gate * (2 * α - 1) ^ S.card =
      -rejectionProbability gate *
        (rejectionExpectation gate (walshCharacter S) - (2 * α - 1) ^ S.card) := by ring
  rw [heq, abs_mul, abs_neg, abs_of_pos hq]
  exact mul_le_mul_of_nonneg_left herr (le_of_lt hq)

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Exact finite inversion converts character errors into a cylinder error. -/
theorem abs_rejectionExpectation_cylinder_sub_biased_le_sum {n : ℕ}
    (gate : BooleanCube n → Bool) (α : ℝ) (S : Finset (Fin n))
    (a : BooleanCube n) :
    |rejectionExpectation gate (cylinderIndicator S a) -
      biasedExpectation α (cylinderIndicator S a)| ≤
      (1 / (2 : ℝ) ^ S.card) * ∑ T ∈ S.powerset,
        |rejectionExpectation gate (walshCharacter T) - (2 * α - 1) ^ T.card| := by
  rw [rejectionExpectation_cylinder_expansion, biasedExpectation_cylinder_expansion]
  have hid :
      (1 / (2 : ℝ) ^ S.card) * (∑ T ∈ S.powerset,
          walshCharacter T a * rejectionExpectation gate (walshCharacter T)) -
        (1 / (2 : ℝ) ^ S.card) * (∑ T ∈ S.powerset,
          walshCharacter T a * (2 * α - 1) ^ T.card) =
      (1 / (2 : ℝ) ^ S.card) * ∑ T ∈ S.powerset,
        walshCharacter T a *
          (rejectionExpectation gate (walshCharacter T) - (2 * α - 1) ^ T.card) := by
    rw [← mul_sub, ← Finset.sum_sub_distrib]
    congr 1
    apply Finset.sum_congr rfl
    intro T hT
    ring
  rw [hid]
  have hc : 0 ≤ (1 / (2 : ℝ) ^ S.card) := by positivity
  rw [abs_mul, abs_of_nonneg hc]
  apply mul_le_mul_of_nonneg_left _ hc
  calc
    |∑ T ∈ S.powerset, walshCharacter T a *
        (rejectionExpectation gate (walshCharacter T) - (2 * α - 1) ^ T.card)| ≤
        ∑ T ∈ S.powerset, |walshCharacter T a *
          (rejectionExpectation gate (walshCharacter T) - (2 * α - 1) ^ T.card)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = _ := by
      apply Finset.sum_congr rfl
      intro T hT
      rw [abs_mul, abs_walshCharacter, one_mul]

/-- Minimum nonzero one-bit cylinder mass. -/
noncomputable def minCylinderBias (α : ℝ) : ℝ := min α (1 - α)

lemma minCylinderBias_pos {α : ℝ} (h0 : 0 < α) (h1 : α < 1) :
    0 < minCylinderBias α := lt_min h0 (sub_pos.2 h1)

lemma minCylinderBias_le_one {α : ℝ} (h0 : 0 < α) :
    minCylinderBias α ≤ 1 := by
  exact le_trans (min_le_right _ _) (by linarith)

lemma minCylinderBias_pow_le_biasedProbability {n : ℕ} {α : ℝ}
    (h0 : 0 < α) (h1 : α < 1) (S : Finset (Fin n)) (a : BooleanCube n) :
    minCylinderBias α ^ S.card ≤ biasedProbability α (restrictionEvent S a) := by
  rw [biasedProbability_restrictionEvent]
  calc
    minCylinderBias α ^ S.card = ∏ _i ∈ S, minCylinderBias α := by simp
    _ ≤ ∏ i ∈ S, if a i = true then α else 1 - α := by
      apply Finset.prod_le_prod
      · intro i hi
        exact (minCylinderBias_pos h0 h1).le
      · intro i hi
        by_cases hai : a i = true
        · simp [hai, minCylinderBias, min_le_left]
        · have hfalse : a i = false := Bool.eq_false_of_not_eq_true hai
          simp [hai, hfalse, minCylinderBias, min_le_right]
    _ = _ := by simp [Finset.prod_ite]

/-- Sufficient relative Walsh errors for actual approximate `ProductContact`.
The scale `ξ * min(α,1-α)^t` makes the comparison honest even for cylinders
whose target mass is very small; empty character errors are zero by `hq`. -/
theorem productContact_of_rejectionExpectation_walsh_error {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hq : 0 < rejectionProbability gate) (h0 : 0 < α) (h1 : α < 1) (hξ : 0 ≤ ξ)
    (hchar : ∀ T : Finset (Fin n), T.card ≤ t → T.Nonempty →
      |rejectionExpectation gate (walshCharacter T) - (2 * α - 1) ^ T.card| ≤
        ξ * minCylinderBias α ^ t) : ProductContact gate t α ξ := by
  intro S hS a
  let R : ℝ := rejectionExpectation gate (cylinderIndicator S a)
  let B : ℝ := biasedProbability α (restrictionEvent S a)
  have hB : 0 < B := by
    dsimp [B]
    rw [biasedProbability_restrictionEvent]
    exact mul_pos (pow_pos h0 _) (pow_pos (sub_pos.2 h1) _)
  have hmass : minCylinderBias α ^ t ≤ B := by
    calc
      minCylinderBias α ^ t ≤ minCylinderBias α ^ S.card :=
        pow_le_pow_of_le_one (minCylinderBias_pos h0 h1).le
          (minCylinderBias_le_one h0) hS
      _ ≤ B := minCylinderBias_pow_le_biasedProbability h0 h1 S a
  have herr : |R - B| ≤ ξ * B := by
    have hcore := abs_rejectionExpectation_cylinder_sub_biased_le_sum gate α S a
    change |R - biasedExpectation α (cylinderIndicator S a)| ≤ _ at hcore
    have hB' : biasedExpectation α (cylinderIndicator S a) = B := by
      dsimp [B]
      exact biasedExpectation_cylinder α S a
    rw [hB'] at hcore
    calc
      |R - B| ≤ (1 / (2 : ℝ) ^ S.card) * ∑ T ∈ S.powerset,
          |rejectionExpectation gate (walshCharacter T) - (2 * α - 1) ^ T.card| := hcore
      _ ≤ (1 / (2 : ℝ) ^ S.card) * ∑ _T ∈ S.powerset,
          ξ * minCylinderBias α ^ t := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        apply Finset.sum_le_sum
        intro T hT
        have hcard : T.card ≤ t := le_trans
          (Finset.card_le_card (Finset.mem_powerset.1 hT)) hS
        by_cases hne : T.Nonempty
        · exact hchar T hcard hne
        · have hTe : T = ∅ := Finset.not_nonempty_iff_eq_empty.1 hne
          subst T
          rw [rejectionExpectation_empty_walsh hq.ne']
          simp only [Finset.card_empty, pow_zero, sub_self, abs_zero]
          exact mul_nonneg hξ (pow_nonneg (minCylinderBias_pos h0 h1).le _)
      _ = ξ * minCylinderBias α ^ t := by
        rw [Finset.sum_const, Finset.card_powerset, nsmul_eq_mul, Nat.cast_pow,
          Nat.cast_ofNat]
        field_simp
      _ ≤ ξ * B := mul_le_mul_of_nonneg_left hmass hξ
  let δ : ℝ := (R - B) / B
  refine ⟨δ, ?_, ?_⟩
  · have hdiv : |δ| = |R - B| / B := by
      dsimp [δ]
      rw [abs_div, abs_of_pos hB]
    rw [hdiv]
    exact (div_le_iff₀ hB).2 (by simpa [mul_comm] using herr)
  · rw [← rejectionExpectation_cylinder, mul_assoc,
      ← biasedProbability_restrictionEvent S α a]
    change R = (1 + δ) * B
    dsimp [δ]
    field_simp [ne_of_gt hB]
    ring

end MonotoneDNF


/-
Focused dependency checks for the independent review path.  Only the standard
logical axioms used by Mathlib should appear in the output.
-/
#print axioms MonotoneDNF.biasedExpectation_walshCharacter
#print axioms MonotoneDNF.biasedFiringProbability_walsh_expansion
#print axioms MonotoneDNF.biasedResponse_degree_expansion
#print axioms MonotoneDNF.iteratedDeriv_biasedResponse_zero
#print axioms MonotoneDNF.biasedResponse_functionJet_zero
#print axioms MonotoneDNF.productContact_zero_iff_walshCoefficient
#print axioms MonotoneDNF.walshDegreeSum_of_productContact_zero
#print axioms MonotoneDNF.abs_rejectionExpectation_walsh_sub_theta_le_of_productContact
#print axioms MonotoneDNF.abs_walshCoefficient_add_theta_le_of_productContact
#print axioms MonotoneDNF.productContact_of_rejectionExpectation_walsh_error


==> anc/MonotoneDNF/PartIIISeparation.lean <==
module

public import MonotoneDNF.PositiveJets

@[expose] public section

/-!
# Part III: closed conic hulls and strict dual separation

This is a cone-separation layer for finite moment problems.  It deliberately
keeps the closure in `closedConicHull`: no compactness or closedness of the
unclosed conic hull is assumed.  The main results are

* `mem_closedConicHull_iff_dual_nonneg`, an exact dual membership test;
* `exists_separatingFunctional_closedConicHull`, with an explicit positive gap;
* `exists_separatingCoefficients_feature`, the finite-coordinate version for a
  feature family.

This is geometric Hahn--Banach separation.  It does **not** prove the separate
norm-preserving extension theorem on weighted `L¹`, nor the `(L¹)* = L∞`
representation needed for the density correction in the study guide.
-/

namespace MonotoneDNF

open scoped BigOperators
open Set

variable {E : Type*} [NormedAddCommGroup E] [NormedSpace ℝ E]

/-- The closed real conic hull of a set.  Points of the unclosed hull are
finite nonnegative combinations; taking the closure is explicit in the type. -/
noncomputable def closedConicHull (S : Set E) : ProperCone ℝ E where
  toSubmodule := (PointedCone.hull ℝ S).closure
  isClosed' := isClosed_closure

@[simp] theorem coe_closedConicHull (S : Set E) :
    (closedConicHull S : Set E) = closure (PointedCone.hull ℝ S : Set E) :=
  rfl

theorem mem_closedConicHull {S : Set E} {x : E} :
    x ∈ closedConicHull S ↔ x ∈ closure (PointedCone.hull ℝ S : Set E) :=
  Iff.rfl

/-- Every generator belongs to the closed conic hull. -/
theorem subset_closedConicHull (S : Set E) : S ⊆ closedConicHull S := by
  intro x hx
  exact subset_closure (PointedCone.subset_hull hx)

/-- Every finite nonnegative combination of generators belongs to the closed
conic hull (indeed, to the unclosed hull before taking closure). -/
theorem conicHull_subset_closedConicHull (S : Set E) :
    (PointedCone.hull ℝ S : Set E) ⊆ closedConicHull S :=
  subset_closure

/-- If the unclosed conic hull is already closed, no points are added by the
closure in `closedConicHull`. -/
theorem coe_closedConicHull_of_isClosed {S : Set E}
    (hclosed : IsClosed (PointedCone.hull ℝ S : Set E)) :
    (closedConicHull S : Set E) = (PointedCone.hull ℝ S : Set E) := by
  rw [coe_closedConicHull, hclosed.closure_eq]

theorem mem_closedConicHull_of_isClosed {S : Set E}
    (hclosed : IsClosed (PointedCone.hull ℝ S : Set E)) {x : E} :
    x ∈ closedConicHull S ↔ x ∈ PointedCone.hull ℝ S := by
  change x ∈ (closedConicHull S : Set E) ↔ x ∈ (PointedCone.hull ℝ S : Set E)
  rw [coe_closedConicHull_of_isClosed hclosed]

/-- A continuous linear functional nonnegative on generators is nonnegative on
all their finite nonnegative combinations. -/
theorem nonneg_on_conicHull_of_nonneg_on {S : Set E}
    (f : StrongDual ℝ E) (hf : ∀ s ∈ S, 0 ≤ f s) :
    ∀ x ∈ PointedCone.hull ℝ S, 0 ≤ f x := by
  classical
  intro x hx
  rw [PointedCone.mem_hull_set] at hx
  obtain ⟨c, hcS, hc, rfl⟩ := hx
  rw [map_finsuppSum]
  simp only [Finsupp.sum, map_smul, smul_eq_mul]
  apply Finset.sum_nonneg
  intro s hs
  exact mul_nonneg (hc s) (hf s (hcS (by simpa using hs)))

/-- Nonnegativity on generators extends continuously to the closed conic
hull.  This step uses closedness of the half-space `0 ≤ f x`. -/
theorem nonneg_on_closedConicHull_of_nonneg_on {S : Set E}
    (f : StrongDual ℝ E) (hf : ∀ s ∈ S, 0 ≤ f s) :
    ∀ x ∈ closedConicHull S, 0 ≤ f x := by
  intro x hx
  have hsub : (PointedCone.hull ℝ S : Set E) ⊆ {y | 0 ≤ f y} :=
    nonneg_on_conicHull_of_nonneg_on f hf
  have hclosed : IsClosed {y | 0 ≤ f y} :=
    isClosed_le continuous_const f.continuous
  exact closure_minimal hsub hclosed hx

/-- A point belongs to the closed conic hull exactly when every continuous
linear functional nonnegative on the generators is nonnegative at the point. -/
theorem mem_closedConicHull_iff_dual_nonneg {S : Set E} {x : E} :
    x ∈ closedConicHull S ↔
      ∀ f : StrongDual ℝ E, (∀ s ∈ S, 0 ≤ f s) → 0 ≤ f x := by
  constructor
  · intro hx f hf
    exact nonneg_on_closedConicHull_of_nonneg_on f hf x hx
  · intro h
    by_contra hx
    obtain ⟨f, hcone, hfx⟩ :=
      (closedConicHull S).hyperplane_separation_point hx
    have hgen : ∀ s ∈ S, 0 ≤ f s :=
      fun s hs => hcone s (subset_closedConicHull S hs)
    exact (not_lt_of_ge (h f hgen)) hfx

/-- Strict separation from a proper cone, with a named positive gap. -/
theorem exists_separatingFunctional_with_gap (C : ProperCone ℝ E) {x : E}
    (hx : x ∉ C) :
    ∃ f : StrongDual ℝ E, ∃ δ : ℝ,
      0 < δ ∧ (∀ y ∈ C, 0 ≤ f y) ∧ f x < -δ := by
  obtain ⟨f, hcone, hfx⟩ := C.hyperplane_separation_point hx
  refine ⟨f, -(f x) / 2, by linarith, hcone, by linarith⟩

/-- Strict separation from the closed conic hull of a set, with a positive
gap and nonnegativity on both the generators and the whole closed hull. -/
theorem exists_separatingFunctional_closedConicHull {S : Set E} {x : E}
    (hx : x ∉ closedConicHull S) :
    ∃ f : StrongDual ℝ E, ∃ δ : ℝ,
      0 < δ ∧ (∀ s ∈ S, 0 ≤ f s) ∧
        (∀ y ∈ closedConicHull S, 0 ≤ f y) ∧ f x < -δ := by
  obtain ⟨f, δ, hδ, hcone, hfx⟩ :=
    exists_separatingFunctional_with_gap (closedConicHull S) hx
  exact ⟨f, δ, hδ, fun s hs => hcone s (subset_closedConicHull S hs),
    hcone, hfx⟩

/-- Coefficients of a continuous linear functional on a finite real coordinate
space, relative to the standard coordinate vectors. -/
noncomputable def dualCoefficients {n : ℕ} (f : StrongDual ℝ (Fin n → ℝ)) :
    Fin n → ℝ :=
  fun i => f (Pi.single i (1 : ℝ))

/-- Exact coordinate representation; no finite-dimensional continuity argument
is hidden here because continuity is already part of `StrongDual`. -/
theorem dualCoefficients_apply {n : ℕ} (f : StrongDual ℝ (Fin n → ℝ))
    (x : Fin n → ℝ) :
    f x = ∑ i, dualCoefficients f i * x i := by
  classical
  rw [← Finset.univ_sum_single x, map_sum]
  apply Finset.sum_congr rfl
  intro i hi
  rw [show Pi.single i (x i) = x i • Pi.single i (1 : ℝ) by
    rw [← Pi.single_smul]
    simp]
  simp [dualCoefficients, mul_comm]

/-- The continuous linear functional represented by explicit coordinate
coefficients. -/
noncomputable def coordinateDual {n : ℕ} (a : Fin n → ℝ) :
    StrongDual ℝ (Fin n → ℝ) :=
  LinearMap.toContinuousLinearMap
    { toFun := fun x => ∑ i, a i * x i
      map_add' := by
        intro x y
        simp [mul_add, Finset.sum_add_distrib]
      map_smul' := by
        intro c x
        simp [Finset.mul_sum, mul_left_comm] }

@[simp] theorem coordinateDual_apply {n : ℕ} (a x : Fin n → ℝ) :
    coordinateDual a x = ∑ i, a i * x i :=
  rfl

/-- Exact dual membership using only finite coefficient vectors. -/
theorem mem_closedConicHull_iff_coordinateDual_nonneg {n : ℕ}
    {S : Set (Fin n → ℝ)} {x : Fin n → ℝ} :
    x ∈ closedConicHull S ↔
      ∀ a : Fin n → ℝ, (∀ s ∈ S, 0 ≤ ∑ i, a i * s i) → 0 ≤ ∑ i, a i * x i := by
  constructor
  · intro hx a ha
    have hf : ∀ s ∈ S, 0 ≤ coordinateDual a s := by
      simpa only [coordinateDual_apply] using ha
    have hmem := nonneg_on_closedConicHull_of_nonneg_on (coordinateDual a) hf x hx
    simpa only [coordinateDual_apply] using hmem
  · intro h
    rw [mem_closedConicHull_iff_dual_nonneg]
    intro f hf
    rw [dualCoefficients_apply]
    apply h
    intro s hs
    rw [← dualCoefficients_apply]
    exact hf s hs

/-- Finite-coordinate strict separation with a positive gap.  This uses the
ordinary real coordinate type, which includes the underlying type of the
project's `MomentJet t`. -/
theorem exists_separatingCoefficients_closedConicHull {n : ℕ}
    {S : Set (Fin n → ℝ)} {x : Fin n → ℝ}
    (hx : x ∉ closedConicHull S) :
    ∃ a : Fin n → ℝ, ∃ δ : ℝ,
      0 < δ ∧ (∀ s ∈ S, 0 ≤ ∑ i, a i * s i) ∧
        (∀ y ∈ closedConicHull S, 0 ≤ ∑ i, a i * y i) ∧
          ∑ i, a i * x i < -δ := by
  obtain ⟨f, δ, hδ, hgen, hcone, hfx⟩ :=
    exists_separatingFunctional_closedConicHull hx
  refine ⟨dualCoefficients f, δ, hδ, ?_, ?_, ?_⟩
  · intro s hs
    rw [← dualCoefficients_apply]
    exact hgen s hs
  · intro y hy
    rw [← dualCoefficients_apply]
    exact hcone y hy
  · rw [← dualCoefficients_apply]
    exact hfx

/-- Feature-curve form of finite-coordinate separation.  If a target is not in
the closed conic hull of `Set.range feature`, some coefficient functional is
nonnegative on every feature and is strictly negative, with margin `δ`, at the
target. -/
theorem exists_separatingCoefficients_feature {n : ℕ} {ι : Type*}
    (feature : ι → Fin n → ℝ) {x : Fin n → ℝ}
    (hx : x ∉ closedConicHull (Set.range feature)) :
    ∃ a : Fin n → ℝ, ∃ δ : ℝ,
      0 < δ ∧ (∀ r, 0 ≤ ∑ i, a i * feature r i) ∧
        ∑ i, a i * x i < -δ := by
  obtain ⟨a, δ, hδ, hgen, hcone, hax⟩ :=
    exists_separatingCoefficients_closedConicHull hx
  exact ⟨a, δ, hδ, fun r => hgen (feature r) ⟨r, rfl⟩, hax⟩

end MonotoneDNF

#print axioms MonotoneDNF.mem_closedConicHull_iff_dual_nonneg
#print axioms MonotoneDNF.mem_closedConicHull_iff_coordinateDual_nonneg
#print axioms MonotoneDNF.exists_separatingFunctional_closedConicHull
#print axioms MonotoneDNF.dualCoefficients_apply
#print axioms MonotoneDNF.exists_separatingCoefficients_closedConicHull
#print axioms MonotoneDNF.exists_separatingCoefficients_feature


==> anc/MonotoneDNF/PartVConcentration.lean <==
module

public import Mathlib
public import MonotoneDNF.FiniteProbability

@[expose] public section

/-!
# Part V: concentration for bounded independent unit statistics

This module proves the finite, two-sided Hoeffding bound used for all prefixes in
Estimate 1(A).  It is deliberately parametrized by the actual embedding measure and
its independence witness; no product-law or concentration premise is hidden in a
custom definition.
-/

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

variable {Ω ι : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω}

/-- The two-sided finite Hoeffding inequality for independent real-valued unit
statistics.  The parameter `c i = ((b_i-a_i)/2)^2` is the width parameter in
Mathlib's sub-Gaussian normalization. -/
theorem measureReal_abs_sum_sub_sum_integral_le_two_exp
    [IsProbabilityMeasure μ] {X : ι → Ω → ℝ} (h_indep : iIndepFun X μ)
    (h_meas : ∀ i, AEMeasurable (X i) μ)
    (a b : ι → ℝ)
    (h_bound : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (a i) (b i))
    (s : Finset ι) {ε : ℝ} (hε : 0 ≤ ε) :
    μ.real {ω | ε ≤ |(∑ i ∈ s, X i ω) - ∑ i ∈ s, ∫ ω, X i ω ∂μ|} ≤
      2 * Real.exp (-ε ^ 2 /
        (2 * ∑ i ∈ s, (((‖b i - a i‖₊ / 2) ^ 2 : ℝ≥0) : ℝ))) := by
  classical
  let c : ι → ℝ≥0 := fun i => (‖b i - a i‖₊ / 2) ^ 2
  let Y : ι → Ω → ℝ := fun i ω => X i ω - ∫ ω, X i ω ∂μ
  have hY : iIndepFun Y μ := by
    have h := h_indep.comp (fun i x => x - ∫ ω, X i ω ∂μ) (fun _ => by fun_prop)
    simpa only [Y, Function.comp_def] using h
  have hsub : ∀ i, HasSubgaussianMGF (Y i) (c i) μ := by
    intro i
    exact hasSubgaussianMGF_of_mem_Icc (h_meas i) (h_bound i)
  have hright : μ.real {ω | ε ≤ ∑ i ∈ s, Y i ω} ≤
      Real.exp (-ε ^ 2 / (2 * ∑ i ∈ s, (c i : ℝ))) := by
    simpa only [NNReal.coe_sum] using
      (HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hY (s := s) (c := c)
        (fun i _ => hsub i) hε)
  have hleft : μ.real {ω | ε ≤ ∑ i ∈ s, -Y i ω} ≤
      Real.exp (-ε ^ 2 / (2 * ∑ i ∈ s, (c i : ℝ))) := by
    have hneg : iIndepFun (fun i ω => -Y i ω) μ := by
      have h := hY.comp (fun _ x => -x) (fun _ => by fun_prop)
      simpa only [Function.comp_def] using h
    simpa only [NNReal.coe_sum] using
      (HasSubgaussianMGF.measure_sum_ge_le_of_iIndepFun hneg (s := s) (c := c)
        (fun i _ => (hsub i).neg) hε)
  have hsubset : {ω | ε ≤ |(∑ i ∈ s, X i ω) - ∑ i ∈ s, ∫ ω, X i ω ∂μ|} ⊆
      {ω | ε ≤ ∑ i ∈ s, Y i ω} ∪ {ω | ε ≤ ∑ i ∈ s, -Y i ω} := by
    intro ω hω
    simp only [Set.mem_ofPred_eq] at hω ⊢
    have heq : (∑ i ∈ s, X i ω) - ∑ i ∈ s, ∫ ω, X i ω ∂μ = ∑ i ∈ s, Y i ω := by
      simp only [Y, Finset.sum_sub_distrib]
    rw [heq] at hω
    by_cases hnonneg : 0 ≤ ∑ i ∈ s, Y i ω
    · left
      rwa [abs_of_nonneg hnonneg] at hω
    · right
      have hneg : ∑ i ∈ s, Y i ω < 0 := lt_of_not_ge hnonneg
      rw [abs_of_neg hneg] at hω
      simpa only [Finset.sum_neg_distrib, Set.mem_ofPred_eq] using hω
  calc
    μ.real {ω | ε ≤ |(∑ i ∈ s, X i ω) - ∑ i ∈ s, ∫ ω, X i ω ∂μ|}
        ≤ μ.real ({ω | ε ≤ ∑ i ∈ s, Y i ω} ∪ {ω | ε ≤ ∑ i ∈ s, -Y i ω}) :=
      measureReal_mono hsubset
    _ ≤ μ.real {ω | ε ≤ ∑ i ∈ s, Y i ω} + μ.real {ω | ε ≤ ∑ i ∈ s, -Y i ω} :=
      measureReal_union_le _ _
    _ ≤ 2 * Real.exp (-ε ^ 2 / (2 * ∑ i ∈ s, (c i : ℝ))) := by
      linarith
    _ = 2 * Real.exp (-ε ^ 2 /
        (2 * ∑ i ∈ s, (((‖b i - a i‖₊ / 2) ^ 2 : ℝ≥0) : ℝ))) := rfl

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

/-- Hoeffding's inequality in the symmetric range `[-D,D]`, the normalization
used by the width-`w` unit estimates in Estimate 1(A1)--(A2). -/
theorem measureReal_abs_sum_sub_sum_integral_le_two_exp_of_abs_le
    {Ω ι : Type*} {mΩ : MeasurableSpace Ω} {μ : Measure Ω}
    [IsProbabilityMeasure μ] {X : ι → Ω → ℝ} (h_indep : iIndepFun X μ)
    (h_meas : ∀ i, AEMeasurable (X i) μ) {D : ℝ} (hD : 0 ≤ D)
    (h_bound : ∀ i, ∀ᵐ ω ∂μ, |X i ω| ≤ D) (s : Finset ι) {ε : ℝ} (hε : 0 ≤ ε) :
    μ.real {ω | ε ≤ |(∑ i ∈ s, X i ω) - ∑ i ∈ s, ∫ ω, X i ω ∂μ|} ≤
      2 * Real.exp (-ε ^ 2 / (2 * (s.card : ℝ) * D ^ 2)) := by
  have hIcc : ∀ i, ∀ᵐ ω ∂μ, X i ω ∈ Set.Icc (-D) D := by
    intro i
    filter_upwards [h_bound i] with ω hω
    exact (abs_le.mp hω)
  have h := measureReal_abs_sum_sub_sum_integral_le_two_exp h_indep h_meas
    (fun _ => -D) (fun _ => D) hIcc s hε
  have hc : (∑ i ∈ s, (((‖D - -D‖₊ / 2) ^ 2 : ℝ≥0) : ℝ)) =
      (s.card : ℝ) * D ^ 2 := by
    rw [Finset.sum_const, nsmul_eq_mul]
    congr 1
    rw [show D - -D = 2 * D by ring,
      Real.nnnorm_of_nonneg (by positivity : 0 ≤ 2 * D)]
    push_cast
    ring
  rw [hc] at h
  simpa only [mul_assoc] using h

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

/-- Integration against the uniform measure on a finite type is the finite
expectation used throughout the project. -/
theorem integral_uniformOn_univ_eq_expectation
    {Ω : Type*} [Fintype Ω] [Nonempty Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (f : Ω → ℝ) :
    ∫ ω, f ω ∂(ProbabilityTheory.uniformOn Set.univ) = expectation f := by
  rw [integral_fintype .of_finite]
  simp only [measureReal_def, ProbabilityTheory.uniformOn_univ, Measure.count_singleton,
    one_div, ENNReal.toReal_inv, ENNReal.toReal_natCast]
  simp only [smul_eq_mul]
  unfold expectation
  rw [← Finset.mul_sum]
  simp only [div_eq_inv_mul]

/-- The uniform probability of an event on a finite type is the project's
`probability`, with no change of normalization. -/
theorem measureReal_uniformOn_univ_eq_probability
    {Ω : Type*} [Fintype Ω] [Nonempty Ω] [MeasurableSpace Ω]
    [MeasurableSingletonClass Ω] (p : Ω → Prop) [DecidablePred p] :
    (ProbabilityTheory.uniformOn Set.univ).real {ω | p ω} = probability p := by
  have hmeas : MeasurableSet {ω | p ω} := (Set.to_countable _).measurableSet
  have h := integral_indicator_one hmeas (μ := ProbabilityTheory.uniformOn Set.univ)
  calc
    (ProbabilityTheory.uniformOn Set.univ).real {ω | p ω} =
        ∫ ω, {ω | p ω}.indicator (fun _ => (1 : ℝ)) ω ∂(ProbabilityTheory.uniformOn Set.univ) := h.symm
    _ = ∫ ω, (if p ω then (1 : ℝ) else 0) ∂(ProbabilityTheory.uniformOn Set.univ) := by
      congr 1
      funext ω
      by_cases hp : p ω <;> simp [Set.indicator, hp]
    _ = expectation (fun ω => if p ω then (1 : ℝ) else 0) :=
      integral_uniformOn_univ_eq_expectation _
    _ = probability p := rfl

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

/-- A coordinate of a uniform finite product has the uniform law on that
coordinate, computed using the project's finite expectation. -/
theorem integral_uniformOn_eval_eq_expectation
    {ι ρ : Type*} [Fintype ι] [DecidableEq ι] [Fintype ρ] [Nonempty ρ]
    [MeasurableSpace ρ] [MeasurableSingletonClass ρ] (i : ι) (Z : ρ → ℝ) :
    ∫ ω : ι → ρ, Z (ω i) ∂(ProbabilityTheory.uniformOn Set.univ) = expectation Z := by
  have hμ : (ProbabilityTheory.uniformOn (Set.univ : Set (ι → ρ))) =
      Measure.pi (fun _ : ι => ProbabilityTheory.uniformOn (Set.univ : Set ρ)) := by
    simpa using (ProbabilityTheory.uniformOn_pi (ι := ι) (Ω := ρ)
      (f := fun _ => Set.univ))
  rw [hμ, integral_comp_eval (measurable_of_finite Z).aestronglyMeasurable]
  exact integral_uniformOn_univ_eq_expectation Z

/-- Estimate 1(A2) for a fixed list of independent embeddings.  Each `Z i`
is an arbitrary real statistic of one unit embedding; in the application it is
a sum of at most `D₀` triggered Fourier contributions.  The independence,
centering and rate are all explicit. -/
theorem probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
    {ι ρ : Type*} [Fintype ι] [DecidableEq ι] [Fintype ρ] [Nonempty ρ]
    [MeasurableSpace ρ] [MeasurableSingletonClass ρ]
    (Z : ι → ρ → ℝ) {D : ℝ} (hD : 0 ≤ D)
    (h_bound : ∀ i x, |Z i x| ≤ D) (s : Finset ι) {ε : ℝ} (hε : 0 ≤ ε) :
    probability (fun ω : ι → ρ =>
      ε ≤ |(∑ i ∈ s, Z i (ω i)) - ∑ i ∈ s, expectation (Z i)|) ≤
        2 * Real.exp (-ε ^ 2 / (2 * (s.card : ℝ) * D ^ 2)) := by
  classical
  have hμ : (ProbabilityTheory.uniformOn (Set.univ : Set (ι → ρ))) =
      Measure.pi (fun _ : ι => ProbabilityTheory.uniformOn (Set.univ : Set ρ)) := by
    simpa using (ProbabilityTheory.uniformOn_pi (ι := ι) (Ω := ρ)
      (f := fun _ => Set.univ))
  let X : ι → (ι → ρ) → ℝ := fun i ω => Z i (ω i)
  have hindep : iIndepFun X
      (Measure.pi (fun _ : ι => ProbabilityTheory.uniformOn (Set.univ : Set ρ))) := by
    exact iIndepFun_pi (fun i => (measurable_of_finite (Z i)).aemeasurable)
  have hmeas : ∀ i, AEMeasurable (X i)
      (Measure.pi (fun _ : ι => ProbabilityTheory.uniformOn (Set.univ : Set ρ))) := by
    intro i
    exact (measurable_of_finite (X i)).aemeasurable
  have hbound : ∀ i, ∀ᵐ ω ∂(Measure.pi
      (fun _ : ι => ProbabilityTheory.uniformOn (Set.univ : Set ρ))), |X i ω| ≤ D := by
    intro i
    exact Filter.Eventually.of_forall (fun ω => h_bound i (ω i))
  have h := measureReal_abs_sum_sub_sum_integral_le_two_exp_of_abs_le hindep hmeas
    hD hbound s hε
  rw [← hμ] at h
  rw [measureReal_uniformOn_univ_eq_probability] at h
  simpa only [X, integral_uniformOn_eval_eq_expectation] using h

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

/-- A nonempty initial segment of `Fin N`, indexed by its last zero-based
position `k`; its length is `k+1`. -/
def finPrefix {N : ℕ} (k : Fin N) : Finset (Fin N) :=
  Finset.univ.image (Fin.castLE (Nat.succ_le_of_lt k.isLt))

@[simp] lemma card_finPrefix {N : ℕ} (k : Fin N) : (finPrefix k).card = k.val + 1 := by
  classical
  unfold finPrefix
  rw [Finset.card_image_of_injective _ (Fin.castLE_injective _)]
  simp

/-- Centered contribution of one complete nonempty prefix. -/
noncomputable def centeredPrefixSum {N : ℕ} {ρ : Type*} [Fintype ρ] [Nonempty ρ]
    (Z : Fin N → ρ → ℝ) (k : Fin N) (ω : Fin N → ρ) : ℝ :=
  (∑ i ∈ finPrefix k, Z i (ω i)) - ∑ i ∈ finPrefix k, expectation (Z i)

/-- A strict union-bound budget yields one point avoiding an arbitrary finite
family of failure events.  This is the deterministic existential step in the
'all prefixes' argument. -/
theorem exists_forall_not_of_sum_probability_lt_one
    {Ω κ : Type*} [Fintype Ω] [Nonempty Ω] [Fintype κ]
    (bad : κ → Ω → Prop) [∀ q, DecidablePred (bad q)]
    (hbudget : (∑ q, probability (bad q)) < 1) :
    ∃ ω, ∀ q, ¬ bad q ω := by
  classical
  by_contra! hnone
  have hprob : probability (fun ω => ∃ q, bad q ω) = 1 := by
    unfold probability
    simp only [hnone, ↓reduceIte]
    exact expectation_const 1
  have hbound := probability_exists_le_sum bad
  rw [hprob] at hbound
  linarith

/-- All-prefix Hoeffding selection.  For every nonempty prefix and every test
statistic `Y q`, a single uniform product embedding has every centered prefix
sum strictly below `ε`, provided the displayed finite union budget is `<1`.
Only nonempty prefixes need a Hoeffding estimate; the empty-prefix deviation is
identically zero. -/
theorem exists_embedding_all_nonemptyPrefixes
    {N : ℕ} {ρ τ : Type*} [Fintype ρ] [Nonempty ρ] [Fintype τ]
    [MeasurableSpace ρ] [MeasurableSingletonClass ρ]
    (Y : τ → Fin N → ρ → ℝ) {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (h_bound : ∀ q i x, |Y q i x| ≤ D)
    (hbudget : (∑ q : Fin N × τ,
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) < 1) :
    ∃ ω : Fin N → ρ, ∀ q : Fin N × τ,
      |centeredPrefixSum (Y q.2) q.1 ω| < ε := by
  classical
  let bad : (Fin N × τ) → (Fin N → ρ) → Prop := fun q ω =>
    ε ≤ |centeredPrefixSum (Y q.2) q.1 ω|
  have hbad : ∀ q : Fin N × τ, probability (bad q) ≤
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by
    intro q
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (Y q.2) hD (h_bound q.2) (finPrefix q.1) hε
    simp only [bad, centeredPrefixSum]
    convert h using 1
    · unfold probability expectation
      congr 1
    · simp only [card_finPrefix]
  have hsum : (∑ q, probability (bad q)) < 1 := by
    calc
      (∑ q, probability (bad q)) ≤ ∑ q : Fin N × τ,
          2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) :=
        Finset.sum_le_sum (fun q _ => hbad q)
      _ < 1 := hbudget
  obtain ⟨ω, hω⟩ := exists_forall_not_of_sum_probability_lt_one bad hsum
  refine ⟨ω, fun q => ?_⟩
  exact lt_of_not_ge (hω q)

end MonotoneDNF


==> anc/MonotoneDNF/PartVOrSum.lean <==
module

public import Mathlib
public import MonotoneDNF.UnbiasedFourier

@[expose] public section

/-!
# Part V: Boolean OR versus the sum of constituent indicators

The inequalities here are pointwise and require no independence between the
input events.  Only the subsequent expectation estimate uses union/pairwise
probability bounds.  Distinct pairs are ordered in `overlapSum`; this makes the
bound at most a factor of two weaker than the unordered-pair form in the guide
and leaves all exponential rates unchanged.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

variable {ι α : Type*}

/-- The arithmetic sum of the active constituent indicators. -/
noncomputable def constituentSum (E : ι → α → Bool) (s : Finset ι) (x : α) : ℝ :=
  ∑ i ∈ s, bit (E i x)

/-- The Boolean OR of the active constituent indicators, as a real `0/1` value. -/
noncomputable def constituentOr (E : ι → α → Bool) (s : Finset ι) (x : α) : ℝ :=
  if ∃ i ∈ s, E i x = true then 1 else 0

/-- Sum of products of indicators over ordered pairs of distinct constituents. -/
noncomputable def overlapSum (E : ι → α → Bool) (s : Finset ι) (x : α) : ℝ :=
  ∑ p ∈ s.offDiag, bit (E p.1 x) * bit (E p.2 x)

lemma bit_and (a b : Bool) : bit (a && b) = bit a * bit b := by
  cases a <;> cases b <;> norm_num [bit]

lemma constituentSum_eq_card_filter [DecidableEq ι] (E : ι → α → Bool)
    (s : Finset ι) (x : α) :
    constituentSum E s x =
      ((s.filter fun i => E i x = true).card : ℝ) := by
  classical
  simp only [constituentSum, bit]
  simpa using (Finset.sum_boole (R := ℝ) (fun i => E i x = true) s)

lemma overlapSum_eq_card_offDiag_filter [DecidableEq ι] (E : ι → α → Bool)
    (s : Finset ι) (x : α) :
    overlapSum E s x =
      (((s.filter fun i => E i x = true).offDiag).card : ℝ) := by
  classical
  let F := s.filter fun i => E i x = true
  have hfilter : (s.offDiag.filter fun p : ι × ι =>
      E p.1 x = true ∧ E p.2 x = true) = F.offDiag := by
    ext p
    simp only [Finset.mem_filter, Finset.mem_offDiag]
    aesop
  have hsum := Finset.sum_boole (R := ℝ)
    (fun p : ι × ι => E p.1 x = true ∧ E p.2 x = true) s.offDiag
  simp only [overlapSum, ← bit_and]
  simp only [bit, Bool.and_eq_true]
  rw [hsum, hfilter]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- Estimate 1(B), pointwise: the OR differs from the sum only when at least
two pieces fire, and the excess is dominated by the ordered-pair overlap sum. -/
theorem constituentSum_sub_or_nonneg_and_le_overlapSum [DecidableEq ι]
    (E : ι → α → Bool) (s : Finset ι) (x : α) :
    0 ≤ constituentSum E s x - constituentOr E s x ∧
      constituentSum E s x - constituentOr E s x ≤ overlapSum E s x := by
  classical
  let F := s.filter fun i => E i x = true
  rw [constituentSum_eq_card_filter, overlapSum_eq_card_offDiag_filter]
  change 0 ≤ (F.card : ℝ) - constituentOr E s x ∧
    (F.card : ℝ) - constituentOr E s x ≤ (F.offDiag.card : ℝ)
  by_cases hF : F.Nonempty
  · have hor : constituentOr E s x = 1 := by
      obtain ⟨i, hi⟩ := hF
      have hi' := Finset.mem_filter.mp hi
      have hex : ∃ i ∈ s, E i x = true := ⟨i, hi'.1, hi'.2⟩
      simp [constituentOr, hex]
    rw [hor]
    have hn : 0 < F.card := Finset.card_pos.mpr hF
    have hnn : F.card ≤ F.card * F.card := Nat.le_mul_of_pos_left _ hn
    rw [Finset.offDiag_card, Nat.cast_sub hnn, Nat.cast_mul]
    have hnreal : (1 : ℝ) ≤ F.card := by exact_mod_cast hn
    constructor <;> nlinarith [sq_nonneg ((F.card : ℝ) - 1)]
  · have hF0 : F = ∅ := Finset.not_nonempty_iff_eq_empty.mp hF
    have hor : constituentOr E s x = 0 := by
      unfold constituentOr
      have hnone : ¬ ∃ i ∈ s, E i x = true := by
        rintro ⟨i, hi, hifire⟩
        have hiF : i ∈ F := Finset.mem_filter.mpr ⟨hi, hifire⟩
        rw [hF0] at hiF
        simp at hiF
      simp [hnone]
    simp [hor, hF0]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- The physical Boolean gate represented by `constituentOr`. -/
noncomputable def constituentGate (E : ι → α → Bool) (s : Finset ι) (x : α) : Bool :=
  decide (∃ i ∈ s, E i x = true)

lemma bit_constituentGate (E : ι → α → Bool) (s : Finset ι) (x : α) :
    bit (constituentGate E s x) = constituentOr E s x := by
  classical
  by_cases h : ∃ i ∈ s, E i x = true <;> simp [constituentGate, constituentOr, h, bit]

lemma expectation_pairIndicator_eq_probability {α : Type*} [Fintype α] [Nonempty α]
    {ι : Type*} (E : ι → α → Bool) (i j : ι) :
    expectation (fun x => bit (E i x) * bit (E j x)) =
      probability (fun x => E i x = true ∧ E j x = true) := by
  classical
  unfold probability
  congr 1
  funext x
  cases hi : E i x <;> cases hj : E j x <;> simp_all [bit]

lemma expectation_sum_constituent_finset {β α : Type*} [Fintype α] [Nonempty α]
    (u : Finset β) (f : β → α → ℝ) :
    expectation (fun x => ∑ i ∈ u, f i x) = ∑ i ∈ u, expectation (f i) := by
  unfold expectation
  rw [Finset.sum_comm, Finset.sum_div]

lemma expectation_overlapSum_eq_sum_probability {α : Type*} [Fintype α] [Nonempty α]
    [DecidableEq ι] (E : ι → α → Bool) (s : Finset ι) :
    expectation (overlapSum E s) =
      ∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true) := by
  classical
  change expectation (fun x => ∑ p ∈ s.offDiag, bit (E p.1 x) * bit (E p.2 x)) = _
  rw [expectation_sum_constituent_finset]
  apply Finset.sum_congr rfl
  intro p hp
  exact expectation_pairIndicator_eq_probability E p.1 p.2

/-- B3 in its exact pairwise form.  No statistical relation between the input
constituent events is required. -/
theorem expectation_abs_constituentSum_sub_or_le
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq ι]
    (E : ι → α → Bool) (s : Finset ι) :
    expectation (fun x => |constituentSum E s x - constituentOr E s x|) ≤
      ∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true) := by
  classical
  rw [← expectation_overlapSum_eq_sum_probability E s]
  calc
    expectation (fun x => |constituentSum E s x - constituentOr E s x|) =
        expectation (fun x => constituentSum E s x - constituentOr E s x) := by
      congr 1
      funext x
      exact abs_of_nonneg (constituentSum_sub_or_nonneg_and_le_overlapSum E s x).1
    _ ≤ expectation (overlapSum E s) := by
      apply expectation_mono
      intro x
      exact (constituentSum_sub_or_nonneg_and_le_overlapSum E s x).2

/-- The same pairwise quantity bounds the absolute mean error (rather than only
the mean absolute error). -/
theorem abs_expectation_constituentSum_sub_or_le
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq ι]
    (E : ι → α → Bool) (s : Finset ι) :
    |expectation (fun x => constituentSum E s x - constituentOr E s x)| ≤
      ∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true) :=
  (abs_expectation_le_expectation_abs _).trans
    (expectation_abs_constituentSum_sub_or_le E s)

/-- Multiplication by a Walsh character, or any other pointwise-unimodular
function, preserves the pairwise OR correction bound. -/
theorem abs_expectation_constituentError_mul_le
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq ι]
    (E : ι → α → Bool) (s : Finset ι) (χ : α → ℝ) (hχ : ∀ x, |χ x| = 1) :
    |expectation (fun x => (constituentSum E s x - constituentOr E s x) * χ x)| ≤
      ∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true) := by
  calc
    |expectation (fun x => (constituentSum E s x - constituentOr E s x) * χ x)| ≤
        expectation (fun x => |(constituentSum E s x - constituentOr E s x) * χ x|) :=
      abs_expectation_le_expectation_abs _
    _ = expectation (fun x => |constituentSum E s x - constituentOr E s x|) := by
      congr 1
      funext x
      rw [abs_mul, hχ, mul_one]
    _ ≤ _ := expectation_abs_constituentSum_sub_or_le E s

/-- If every pair has intersection probability at most `q`, the exact pairwise
sum is at most the number of ordered pairs times `q`. -/
theorem expectation_abs_constituentSum_sub_or_le_card_mul
    {α : Type*} [Fintype α] [Nonempty α] [DecidableEq ι]
    (E : ι → α → Bool) (s : Finset ι) {q : ℝ}
    (hpair : ∀ p ∈ s.offDiag,
      probability (fun x => E p.1 x = true ∧ E p.2 x = true) ≤ q) :
    expectation (fun x => |constituentSum E s x - constituentOr E s x|) ≤
      (s.offDiag.card : ℝ) * q := by
  refine (expectation_abs_constituentSum_sub_or_le E s).trans ?_
  calc
    (∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
        ∑ _p ∈ s.offDiag, q := Finset.sum_le_sum hpair
    _ = (s.offDiag.card : ℝ) * q := by simp

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- The pairwise OR error is a bound for every real Walsh coefficient of the
physical Boolean gate. -/
theorem abs_realWalshCoefficient_sum_sub_constituentGate_le
    {n : ℕ} [DecidableEq ι] (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (S : Finset (Fin n)) :
    |realWalshCoefficient (constituentSum E s) S -
      walshCoefficient (constituentGate E s) S| ≤
        ∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true) := by
  have heq : realWalshCoefficient (constituentSum E s) S -
      walshCoefficient (constituentGate E s) S =
      expectation (fun x => (constituentSum E s x - constituentOr E s x) *
        walshCharacter S x) := by
    unfold realWalshCoefficient walshCoefficient
    rw [← expectation_sub]
    congr 1
    funext x
    rw [bit_constituentGate]
    ring
  rw [heq]
  exact abs_expectation_constituentError_mul_le E s (walshCharacter S)
    (abs_walshCharacter S)

end MonotoneDNF


==> anc/MonotoneDNF/PartVQuantitative.lean <==
module

public import MonotoneDNF.PartVConcentration
public import MonotoneDNF.PartVOrSum
public import MonotoneDNF.PartVTriggeredPairs
public import MonotoneDNF.PartVTriggeredOr
public import MonotoneDNF.PartVRandomTriggers

@[expose] public section

/-!
# Quantitative Part V components

Proofs of bounded-independent prefix concentration and all-prefix selection,
conditional random-trigger overlap Estimate B2, and OR-versus-sum Estimate B3
with Walsh and triggered-pair specializations.  See `PROOF.md` for the exact
scope and dependencies deliberately left to the physical-template assembly.
-/


==> anc/MonotoneDNF/PartVRandomTriggers.lean <==
module

public import Mathlib
public import MonotoneDNF.FiniteProbability

@[expose] public section

/-!
# Part V: intersections of independent uniform random triggers

Conditioning on one trigger reduces Estimate 1(B2) to uniform enumeration of
fixed-size finsets.  This file develops the hypergeometric inclusion probability
and the union bound over all `r`-subsets of the first trigger.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

open scoped BigOperators
open Finset

/-- Falling-factorial form of the ratio bound used in B2. -/
lemma descFactorial_mul_pow_le_descFactorial_mul_pow
    {w M r : ℕ} (hwM : w ≤ M) (hrw : r ≤ w) :
    (w.descFactorial r : ℝ) * (M : ℝ) ^ r ≤
      (M.descFactorial r : ℝ) * (w : ℝ) ^ r := by
  induction r with
  | zero => simp
  | succ r ih =>
    have hrle : r ≤ w := Nat.le_trans (Nat.le_succ r) hrw
    have hrM : r ≤ M := hrle.trans hwM
    have hrec := ih hrle
    have hfactorNat : (w - r) * M ≤ (M - r) * w := by
      rw [Nat.sub_mul, Nat.sub_mul]
      have hrm : r * w ≤ r * M := Nat.mul_le_mul_left r hwM
      have hwm : w * M = M * w := Nat.mul_comm w M
      omega
    have hfactor : (((w - r : ℕ) : ℝ) * M) ≤ (((M - r : ℕ) : ℝ) * w) := by
      exact_mod_cast hfactorNat
    have hprod := mul_le_mul hrec hfactor (by positivity) (by positivity)
    rw [Nat.descFactorial_succ, Nat.descFactorial_succ, Nat.cast_mul, Nat.cast_mul,
      pow_succ, pow_succ]
    nlinarith [hprod]

/-- Binomial form of `(w/M)^r` domination for a uniform `w`-subset of an
`M`-element ground set. -/
lemma choose_div_choose_le_div_pow
    {w M r : ℕ} (hM : 0 < M) (hwM : w ≤ M) (hrw : r ≤ w) :
    (w.choose r : ℝ) / (M.choose r : ℝ) ≤ ((w : ℝ) / M) ^ r := by
  have hdesc := descFactorial_mul_pow_le_descFactorial_mul_pow hwM hrw
  rw [Nat.descFactorial_eq_factorial_mul_choose,
    Nat.descFactorial_eq_factorial_mul_choose, Nat.cast_mul, Nat.cast_mul] at hdesc
  have hchoose : (w.choose r : ℝ) * (M : ℝ) ^ r ≤
      (M.choose r : ℝ) * (w : ℝ) ^ r := by
    refine le_of_mul_le_mul_left (a := (r.factorial : ℝ))
      (b := (w.choose r : ℝ) * (M : ℝ) ^ r)
      (c := (M.choose r : ℝ) * (w : ℝ) ^ r) ?_ (by positivity)
    simpa only [mul_assoc] using hdesc
  have hC : (0 : ℝ) < M.choose r := by
    exact_mod_cast Nat.choose_pos (hrw.trans hwM)
  have hMp : (0 : ℝ) < (M : ℝ) ^ r := by positivity
  rw [div_pow]
  apply (div_le_div_iff₀ hC hMp).mpr
  nlinarith

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open Finset

set_option maxHeartbeats 1000000 in
/-- Exact inclusion probability for a uniform `w`-subset of `A`. -/
lemma probability_subset_uniform_sized_subsets
    {α : Type*} [Fintype α] [DecidableEq α]
    (A R : Finset α) {w : ℕ} (hwM : w ≤ A.card)
    (hRA : R ⊆ A) (hRw : R.card ≤ w) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun V : Ω => R ⊆ V.1) =
        (A.card - R.card).choose (w - R.card) / (A.card.choose w : ℝ) := by
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hwM
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  let e : {V : Ω // R ⊆ V.1} ≃
      {V : Finset α // V ∈ (A.powersetCard w).filter (R ⊆ ·)} :=
    { toFun := fun v => ⟨v.1.1, Finset.mem_filter.mpr ⟨v.1.2, v.2⟩⟩
      invFun := fun v => ⟨⟨v.1, (Finset.mem_filter.mp v.2).1⟩, (Finset.mem_filter.mp v.2).2⟩
      left_inv := fun _ => rfl
      right_inv := fun _ => rfl }
  have hfav : (Finset.univ.filter (fun V : Ω => R ⊆ V.1)).card =
      (A.card - R.card).choose (w - R.card) := by
    calc
      (Finset.univ.filter (fun V : Ω => R ⊆ V.1)).card =
          Fintype.card {V : Ω // R ⊆ V.1} := (Fintype.card_subtype _).symm
      _ = Fintype.card {V : Finset α // V ∈ (A.powersetCard w).filter (R ⊆ ·)} :=
        Fintype.card_congr e
      _ = ((A.powersetCard w).filter (R ⊆ ·)).card := by
        let u := (A.powersetCard w).filter (R ⊆ ·)
        have heq : (Finset.univ.filter fun V : Finset α => V ∈ u) = u := by
          ext V
          simp
        exact (Fintype.card_subtype (fun V : Finset α => V ∈ u)).trans
          (congrArg Finset.card heq)
      _ = (A.card - R.card).choose (w - R.card) :=
        card_filter_powersetCard_subset R A w hRA hRw
  have htot : Fintype.card Ω = A.card.choose w := by
    calc
      Fintype.card Ω = (A.powersetCard w).card := by
        change Fintype.card {V : Finset α // V ∈ A.powersetCard w} = (A.powersetCard w).card
        have heq : (Finset.univ.filter fun V : Finset α => V ∈ A.powersetCard w) =
            A.powersetCard w := by
          ext V
          simp
        exact (Fintype.card_subtype (fun V : Finset α => V ∈ A.powersetCard w)).trans
          (congrArg Finset.card heq)
      _ = A.card.choose w := card_powersetCard w A
  rw [probability_eq_card_filter, hfav, htot]

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open Finset

/-- A fixed `R` is contained in a uniform `w`-subset of `A` with probability at
most `(|w|/|A|)^|R|`. -/
lemma probability_subset_uniform_sized_subsets_le
    {α : Type*} [Fintype α] [DecidableEq α]
    (A R : Finset α) {w : ℕ} (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hRA : R ⊆ A) (hRw : R.card ≤ w) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun V : Ω => R ⊆ V.1) ≤ ((w : ℝ) / A.card) ^ R.card := by
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  obtain ⟨hΩ, hprob⟩ := probability_subset_uniform_sized_subsets A R hwM hRA hRw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  have hchoose : (A.card.choose w : ℝ) * (w.choose R.card : ℝ) =
      (A.card.choose R.card : ℝ) * (((A.card - R.card).choose (w - R.card) : ℕ) : ℝ) := by
    exact_mod_cast Nat.choose_mul (n := A.card) (k := w) hRw
  have hratio : (((A.card - R.card).choose (w - R.card) : ℕ) : ℝ) /
      (A.card.choose w : ℝ) = (w.choose R.card : ℝ) / (A.card.choose R.card : ℝ) := by
    apply (div_eq_div_iff (by exact_mod_cast (Nat.choose_ne_zero hwM))
      (by exact_mod_cast (Nat.choose_ne_zero (hRw.trans hwM)))).mpr
    nlinarith
  rw [hprob, hratio]
  exact choose_div_choose_le_div_pow hA hwM hRw

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open Finset

set_option maxHeartbeats 1000000 in
/-- **Estimate 1(B2), conditioned on the first trigger.**  If `U` has size `w`,
a second independently uniform `w`-subset has intersection of size at least `r`
with `U` with probability at most `choose w r * (w / |A|)^r`.  Conditioning means
this is stated only over the second subset; no extra probabilistic hypothesis is
needed. -/
lemma probability_large_intersection_le_choose_mul_div_pow
    {α : Type*} [Fintype α] [DecidableEq α]
    (A U : Finset α) {w r : ℕ} (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hUA : U ⊆ A) (hUw : U.card = w) (hrw : r ≤ w) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun V : Ω => r ≤ (U ∩ V.1).card) ≤
        (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r := by
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hwM
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  let bad : {R : Finset α // R ∈ U.powersetCard r} → Ω → Prop :=
    fun R V => R.1 ⊆ V.1
  have hevent : (fun V : Ω => r ≤ (U ∩ V.1).card) = (fun V => ∃ R, bad R V) := by
    funext V
    apply propext
    constructor
    · intro hinter
      obtain ⟨R, hRsub, hRcard⟩ := Finset.exists_subset_card_eq hinter
      have hRU : R ⊆ U := hRsub.trans Finset.inter_subset_left
      have hRV : R ⊆ V.1 := hRsub.trans Finset.inter_subset_right
      exact ⟨⟨R, Finset.mem_powersetCard.mpr ⟨hRU, hRcard⟩⟩, hRV⟩
    · rintro ⟨R, hRV⟩
      have hR := Finset.mem_powersetCard.mp R.2
      have hsub : R.1 ⊆ U ∩ V.1 := Finset.subset_inter hR.1 hRV
      exact hR.2 ▸ Finset.card_le_card hsub
  have hprob : probability (fun V : Ω => r ≤ (U ∩ V.1).card) =
      probability (fun V => ∃ R, bad R V) := by
    unfold probability expectation
    congr 1
    apply Finset.sum_congr rfl
    intro V _
    by_cases hV : r ≤ (U ∩ V.1).card
    · have hex : ∃ R, bad R V := (congrFun hevent V) ▸ hV
      simp [hV, hex]
    · have hne : ¬ ∃ R, bad R V := fun hex =>
        hV ((congrFun hevent V).symm ▸ hex)
      simp [hV, hne]
  calc
    probability (fun V : Ω => r ≤ (U ∩ V.1).card) = probability (fun V => ∃ R, bad R V) :=
      hprob
    _ ≤ ∑ R, probability (bad R) := probability_exists_le_sum bad
    _ ≤ ∑ _R : {R : Finset α // R ∈ U.powersetCard r},
        ((w : ℝ) / A.card) ^ r := by
      apply Finset.sum_le_sum
      intro R _
      have hR := Finset.mem_powersetCard.mp R.2
      obtain ⟨hΩ', hbound⟩ := probability_subset_uniform_sized_subsets_le A R.1 hA hwM
        (hR.1.trans hUA) (by simpa [hR.2, hUw] using hrw)
      letI : Nonempty Ω := hΩ'
      simpa [bad, hR.2, hUw] using hbound
    _ = (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r := by
      simp [Finset.card_powersetCard, hUw]

end MonotoneDNF


==> anc/MonotoneDNF/PartVTriggeredOr.lean <==
module

public import Mathlib
public import MonotoneDNF.PartVOrSum
public import MonotoneDNF.PartVTriggeredPairs

@[expose] public section

/-!
# Part V: OR correction for triggered constituents

This module combines the pointwise OR comparison with the fair-cube cylinder
bound.  The only geometric premise is the explicitly proved integer lower bound
on every pair's trigger-union cardinality.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

open scoped BigOperators
open Finset

variable {ι : Type*} [DecidableEq ι]

/-- Trigger geometry gives a uniform pairwise rate for the mean absolute
OR-versus-sum error. -/
theorem expectation_abs_triggeredSum_sub_or_le_card_mul_inv_two_pow
    {n : ℕ} (E : ι → BooleanCube n → Bool) (U : ι → Finset (Fin n))
    (s : Finset ι) {k : ℕ}
    (htrigger : ∀ i x, E i x = true → conjunction (U i) x = true)
    (hunion : ∀ p ∈ s.offDiag, k ≤ (U p.1 ∪ U p.2).card) :
    expectation (fun x => |constituentSum E s x - constituentOr E s x|) ≤
      (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ k := by
  apply expectation_abs_constituentSum_sub_or_le_card_mul E s
  intro p hp
  exact probability_pair_le_inv_two_pow_of_card_le_union
    (E p.1) (E p.2) (U p.1) (U p.2) (htrigger p.1) (htrigger p.2) (hunion p hp)

/-- The same explicit rate holds for every Walsh coefficient of the physical
Boolean OR. -/
theorem abs_realWalshCoefficient_triggeredSum_sub_gate_le_card_mul_inv_two_pow
    {n : ℕ} (E : ι → BooleanCube n → Bool) (U : ι → Finset (Fin n))
    (s : Finset ι) (S : Finset (Fin n)) {k : ℕ}
    (htrigger : ∀ i x, E i x = true → conjunction (U i) x = true)
    (hunion : ∀ p ∈ s.offDiag, k ≤ (U p.1 ∪ U p.2).card) :
    |realWalshCoefficient (constituentSum E s) S -
      walshCoefficient (constituentGate E s) S| ≤
        (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ k := by
  refine (abs_realWalshCoefficient_sum_sub_constituentGate_le E s S).trans ?_
  calc
    (∑ p ∈ s.offDiag, probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
        ∑ _p ∈ s.offDiag, (1 / 2 : ℝ) ^ k := by
      apply Finset.sum_le_sum
      intro p hp
      exact probability_pair_le_inv_two_pow_of_card_le_union
        (E p.1) (E p.2) (U p.1) (U p.2) (htrigger p.1) (htrigger p.2) (hunion p hp)
    _ = (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ k := by simp

end MonotoneDNF


==> anc/MonotoneDNF/PartVTriggeredPairs.lean <==
module

public import Mathlib
public import MonotoneDNF.GoodProductContact

@[expose] public section

/-!
# Part V: pairwise intersections of triggered constituent events

A constituent event is only required to imply its own trigger.  Consequently a
pairwise intersection forces every coordinate in the union of the two triggers
to be one.  The resulting fair-cube cylinder mass is exact; independence of the
two embeddings is not used in this input-probability estimate.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

open scoped BigOperators
open Finset

/-- Uniform fair-cube mass of the all-ones cylinder on `S`. -/
theorem probability_restrictionEvent_all_true {n : ℕ} (S : Finset (Fin n)) :
    probability (restrictionEvent S (fun _ => true)) = (1 / 2 : ℝ) ^ S.card := by
  rw [← biasedProbability_half (restrictionEvent S (fun _ => true))]
  rw [biasedProbability_restrictionEvent]
  simp

/-- Two events implying triggers `U` and `V` have joint probability at most
`2^(-|U ∪ V|)`. -/
theorem probability_pair_le_inv_two_pow_card_union {n : ℕ}
    (E F : BooleanCube n → Bool) (U V : Finset (Fin n))
    (hE : ∀ x, E x = true → conjunction U x = true)
    (hF : ∀ x, F x = true → conjunction V x = true) :
    probability (fun x => E x = true ∧ F x = true) ≤
      (1 / 2 : ℝ) ^ (U ∪ V).card := by
  rw [← probability_restrictionEvent_all_true (U ∪ V)]
  unfold probability
  apply expectation_mono
  intro x
  by_cases hp : E x = true ∧ F x = true
  · have hU : ∀ i ∈ U, x i = true := (conjunction_eq_true_iff U x).mp (hE x hp.1)
    have hV : ∀ i ∈ V, x i = true := (conjunction_eq_true_iff V x).mp (hF x hp.2)
    have hall : restrictionEvent (U ∪ V) (fun _ => true) x := by
      intro i hi
      rcases Finset.mem_union.mp hi with hiU | hiV
      · exact hU i hiU
      · exact hV i hiV
    simp [hp, hall]
  · simp only [hp, if_false]
    split <;> norm_num

/-- Any proved integer lower bound on the trigger-union size immediately gives
the corresponding negative power-of-two intersection bound. -/
theorem probability_pair_le_inv_two_pow_of_card_le_union {n : ℕ}
    (E F : BooleanCube n → Bool) (U V : Finset (Fin n))
    (hE : ∀ x, E x = true → conjunction U x = true)
    (hF : ∀ x, F x = true → conjunction V x = true)
    {k : ℕ} (hk : k ≤ (U ∪ V).card) :
    probability (fun x => E x = true ∧ F x = true) ≤ (1 / 2 : ℝ) ^ k := by
  refine (probability_pair_le_inv_two_pow_card_union E F U V hE hF).trans ?_
  exact pow_le_pow_of_le_one (by norm_num) (by norm_num) hk

/-- The cardinality condition behind the guide's `7w/4` rate, stated without
rounding a real exponent.  Small intersection gives an explicit large integer
lower bound on the union size. -/
theorem seven_mul_le_four_mul_card_union_of_intersection_small {n : ℕ}
    {U V : Finset (Fin n)} {w : ℕ}
    (hU : U.card = w) (hV : V.card = w)
    (hinter : 4 * (U ∩ V).card < w) :
    7 * w ≤ 4 * (U ∪ V).card := by
  have hunion : (U ∪ V).card + (U ∩ V).card = U.card + V.card :=
    Finset.card_union_add_card_inter U V
  omega

end MonotoneDNF

namespace MonotoneDNF

/-- The explicit integer exponent `(7*w+3)/4 = ceil(7*w/4)` can be used in
`probability_pair_le_inv_two_pow_of_card_le_union`. -/
theorem ceil_seven_div_four_le_card_union_of_intersection_small {n : ℕ}
    {U V : Finset (Fin n)} {w : ℕ}
    (hU : U.card = w) (hV : V.card = w)
    (hinter : 4 * (U ∩ V).card < w) :
    (7 * w + 3) / 4 ≤ (U ∪ V).card := by
  have h := seven_mul_le_four_mul_card_union_of_intersection_small hU hV hinter
  omega

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalAnchorDialStatistics.lean <==
module

public import MonotoneDNF.PhysicalMaskedStatistics
public import MonotoneDNF.PartVRandomTriggers

@[expose] public section

/-!
# Exact own-dial and leakage statistics for physical anchors

The Boolean objects here are the public displayed triggered anchor-superlevel
DNFs.  Their layer-cake average is the real trigger-times-anchor profile.  For
triggers sampled uniformly from the complement of the anchor set, the pure
sign-knob Walsh character has an exact own-coordinate response and triangular
leakage.  No Boolean OR approximation or face-sign conclusion is asserted.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The real sign-knob part carried by one triggered anchor. -/
noncomputable def triggeredWalshCharacter {n : ℕ}
    (U S : Finset (Fin n)) (x : BooleanCube n) : ℝ :=
  bit (conjunction U x) * walshCharacter S x

/-- The real profile associated with a displayed triggered anchor body. -/
noncomputable def triggeredAnchorProfile {n : ℕ}
    (t : ℕ) (σ : ℤ) (S U : Finset (Fin n)) (x : BooleanCube n) : ℝ :=
  bit (conjunction U x) * anchorProfile t σ S x

/-- Subtracting the zero-sign baseline isolates exactly the public pure Walsh
character, including the `16*t` factor used by the layer-cake packet. -/
theorem triggeredAnchorProfile_sub_zero {n : ℕ}
    {t : ℕ} (ht : 0 < t) (σ : ℤ) (S U : Finset (Fin n)) (x : BooleanCube n) :
    (16 * (t : ℝ)) *
        (triggeredAnchorProfile t σ S U x - triggeredAnchorProfile t 0 S U x) =
      (σ : ℝ) * triggeredWalshCharacter U S x := by
  have htR : (t : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt ht)
  unfold triggeredAnchorProfile triggeredWalshCharacter anchorProfile
  field_simp [htR]
  ring

/-- The displayed positive DNFs really evaluate to the trigger times each
anchor superlevel. -/
lemma bit_dnfEval_triggeredAnchorBody {n : ℕ}
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    (S U : Finset (Fin n)) (r : ℕ) (x : BooleanCube n) :
    bit (dnfEval (triggeredBodyTerms U (anchorSuperlevelBody t hσ S r)) x) =
      bit (conjunction U x) * bit (anchorSuperlevel t σ S r x) := by
  rw [dnfEval_triggeredBodyTerms, dnfEval_anchorSuperlevelBody]
  change bit (conjunction U x && anchorSuperlevel t σ S r x) = _
  cases conjunction U x <;> cases anchorSuperlevel t σ S r x <;> simp [bit]

/-- Exact physical layer-cake realization, now with the trigger and displayed
DNF bodies retained.  This is not an assertion about the OR of the packet. -/
theorem triggeredAnchorProfile_eq_sum_superlevelBodies {n : ℕ}
    {t : ℕ} (ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    (S U : Finset (Fin n)) (hS : S.card ≤ t) (x : BooleanCube n) :
    triggeredAnchorProfile t σ S U x =
      (1 / (16 * (t : ℝ))) *
        ∑ r ∈ Finset.Icc 1 (16 * t),
          bit (dnfEval (triggeredBodyTerms U (anchorSuperlevelBody t hσ S r)) x) := by
  unfold triggeredAnchorProfile
  rw [anchorProfile_eq_sum_superlevels ht hσ S hS x]
  simp_rw [bit_dnfEval_triggeredAnchorBody]
  calc
    bit (conjunction U x) *
        ((1 / (16 * (t : ℝ))) *
          ∑ r ∈ Finset.Icc 1 (16 * t), bit (anchorSuperlevel t σ S r x)) =
      (1 / (16 * (t : ℝ))) *
        (bit (conjunction U x) *
          ∑ r ∈ Finset.Icc 1 (16 * t), bit (anchorSuperlevel t σ S r x)) := by ring
    _ = _ := by rw [Finset.mul_sum]

/-- Expansion of a positive conjunction in the Walsh basis. -/
lemma bit_conjunction_eq_sum_walsh {n : ℕ} (U : Finset (Fin n))
    (x : BooleanCube n) :
    bit (conjunction U x) =
      (1 / 2 : ℝ) ^ U.card * ∑ R ∈ U.powerset, walshCharacter R x := by
  rw [bit_conjunction]
  have hbit : ∀ i : Fin n, bit (x i) =
      (1 / 2 : ℝ) * (1 + signedBit (x i)) := by
    intro i
    cases x i <;> norm_num
  calc
    (∏ i ∈ U, bit (x i)) = ∏ i ∈ U, (1 / 2 : ℝ) * (1 + signedBit (x i)) := by
      apply Finset.prod_congr rfl
      intro i _hi
      exact hbit i
    _ = (1 / 2 : ℝ) ^ U.card * ∏ i ∈ U, (1 + signedBit (x i)) := by
      rw [Finset.prod_mul_distrib]
      simp
    _ = (1 / 2 : ℝ) ^ U.card * ∑ R ∈ U.powerset, walshCharacter R x := by
      rw [Finset.prod_one_add]
      rfl

/-- Pointwise Fourier expansion of the pure sign-knob part.  Avoidance of `S`
by `U` is what makes the supports `S ∪ R` squarefree and later unique. -/
theorem triggeredWalshCharacter_eq_sum {n : ℕ}
    {U S : Finset (Fin n)} (hUS : Disjoint U S) (x : BooleanCube n) :
    triggeredWalshCharacter U S x =
      ∑ R ∈ U.powerset,
        (1 / 2 : ℝ) ^ U.card * walshCharacter (S ∪ R) x := by
  unfold triggeredWalshCharacter
  calc
    bit (conjunction U x) * walshCharacter S x =
        (1 / 2 : ℝ) ^ U.card * ∑ R ∈ U.powerset,
          walshCharacter R x * walshCharacter S x := by
      rw [bit_conjunction_eq_sum_walsh, mul_assoc, Finset.sum_mul]
    _ = _ := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro R hR
      have hRU : R ⊆ U := Finset.mem_powerset.mp hR
      have hRS : Disjoint R S := hUS.mono_left hRU
      rw [walshCharacter_union hRS.symm]
      ring

/-- Linearity of real Walsh coefficients over an explicitly indexed finite
sum, with the normalization kept inside each summand. -/
lemma realWalshCoefficient_sum_const_mul {n : ℕ} {ι : Type*}
    (s : Finset ι) (c : ι → ℝ) (f : ι → BooleanCube n → ℝ)
    (T : Finset (Fin n)) :
    realWalshCoefficient (fun x => ∑ i ∈ s, c i * f i x) T =
      ∑ i ∈ s, c i * realWalshCoefficient (f i) T := by
  unfold realWalshCoefficient
  calc
    expectation (fun x => (∑ i ∈ s, c i * f i x) * walshCharacter T x) =
        expectation (fun x => ∑ i ∈ s,
          c i * (f i x * walshCharacter T x)) := by
      congr 1
      funext x
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i _hi
      ring
    _ = ∑ i ∈ s, expectation (fun x => c i * (f i x * walshCharacter T x)) := by
      exact expectation_sum_finset s (fun i x => c i * (f i x * walshCharacter T x))
    _ = ∑ i ∈ s, c i * expectation (fun x => f i x * walshCharacter T x) := by
      apply Finset.sum_congr rfl
      intro i _hi
      rw [expectation_const_mul]

/-- If `S` and `R` are disjoint, their union determines `R` as `T \ S`. -/
lemma eq_sdiff_of_union_eq_of_disjoint {n : ℕ}
    {S R T : Finset (Fin n)} (hSR : Disjoint S R) (h : S ∪ R = T) :
    R = T \ S := by
  subst T
  exact (Finset.union_sdiff_cancel_left hSR).symm

/-- Exact Walsh coefficient at a fixed avoiding trigger.  Nonzero leakage is
possible only from `S` to a larger set obtained by adding trigger coordinates. -/
theorem realWalshCoefficient_triggeredWalshCharacter {n : ℕ}
    {U S : Finset (Fin n)} (hUS : Disjoint U S) (T : Finset (Fin n)) :
    realWalshCoefficient (triggeredWalshCharacter U S) T =
      if S ⊆ T ∧ T \ S ⊆ U then (1 / 2 : ℝ) ^ U.card else 0 := by
  classical
  rw [show realWalshCoefficient (triggeredWalshCharacter U S) T =
      realWalshCoefficient (fun x => ∑ R ∈ U.powerset,
        (1 / 2 : ℝ) ^ U.card * walshCharacter (S ∪ R) x) T by
    congr 1
    funext x
    exact triggeredWalshCharacter_eq_sum hUS x]
  rw [realWalshCoefficient_sum_const_mul]
  simp_rw [realWalshCoefficient_walshCharacter]
  by_cases hcond : S ⊆ T ∧ T \ S ⊆ U
  · rw [if_pos hcond]
    obtain ⟨hST, hTU⟩ := hcond
    have hmem : T \ S ∈ U.powerset := Finset.mem_powerset.mpr hTU
    rw [Finset.sum_eq_single_of_mem (T \ S) hmem]
    · rw [Finset.union_sdiff_of_subset hST]
      simp
    · intro R hR hne
      have hRS : Disjoint S R := hUS.symm.mono_right (Finset.mem_powerset.mp hR)
      have hunion : S ∪ R ≠ T := by
        intro heq
        exact hne (eq_sdiff_of_union_eq_of_disjoint hRS heq)
      simp [hunion]
  · rw [if_neg hcond]
    push Not at hcond
    have hzero : ∀ R ∈ U.powerset, S ∪ R ≠ T := by
      intro R hR heq
      have hRU := Finset.mem_powerset.mp hR
      have hST : S ⊆ T := by rw [← heq]; exact Finset.subset_union_left
      have hRS : Disjoint S R := hUS.symm.mono_right hRU
      have hdiff : R = T \ S := eq_sdiff_of_union_eq_of_disjoint hRS heq
      exact hcond hST (hdiff ▸ hRU)
    apply Finset.sum_eq_zero
    intro R hR
    simp [hzero R hR]

/-- Own-coordinate response at one fixed width-`w` avoiding trigger. -/
theorem realWalshCoefficient_triggeredWalshCharacter_self {n : ℕ}
    {U S : Finset (Fin n)} (hUS : Disjoint U S) :
    realWalshCoefficient (triggeredWalshCharacter U S) S =
      (1 / 2 : ℝ) ^ U.card := by
  rw [realWalshCoefficient_triggeredWalshCharacter hUS]
  simp

/-- There is no sign-knob leakage to a set not containing the anchor. -/
theorem realWalshCoefficient_triggeredWalshCharacter_eq_zero_of_not_subset {n : ℕ}
    {U S T : Finset (Fin n)} (hUS : Disjoint U S) (hST : ¬ S ⊆ T) :
    realWalshCoefficient (triggeredWalshCharacter U S) T = 0 := by
  rw [realWalshCoefficient_triggeredWalshCharacter hUS]
  simp [hST]

/-- Uniform `w`-subsets avoiding the displayed anchor coordinates. -/
abbrev AvoidingTriggerSubset {n : ℕ} (S : Finset (Fin n)) (w : ℕ) :=
  {U : Finset (Fin n) // U ∈ (Sᶜ).powersetCard w}

lemma avoidingTriggerSubset_spec {n : ℕ} {S : Finset (Fin n)} {w : ℕ}
    (U : AvoidingTriggerSubset S w) : U.1 ⊆ Sᶜ ∧ U.1.card = w :=
  Finset.mem_powersetCard.mp U.2

lemma disjoint_avoidingTriggerSubset {n : ℕ} {S : Finset (Fin n)} {w : ℕ}
    (U : AvoidingTriggerSubset S w) : Disjoint U.1 S := by
  have hsub := (avoidingTriggerSubset_spec U).1
  exact Finset.disjoint_left.mpr (fun i hiU hiS =>
    (Finset.mem_compl.mp (hsub hiU)) hiS)

/-- Design expectation of the pure sign-knob response over avoiding triggers. -/
noncomputable def expectedTriggeredWalshCharacter {n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)]
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun U : AvoidingTriggerSubset S w =>
    realWalshCoefficient (triggeredWalshCharacter U.1 S) T)

/-- The design expectation is exactly the trigger mass times an inclusion
probability. -/
theorem expectedTriggeredWalshCharacter_eq {n : ℕ}
    (S T : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)] :
    expectedTriggeredWalshCharacter S w T =
      if S ⊆ T then (1 / 2 : ℝ) ^ w *
        probability (fun U : AvoidingTriggerSubset S w => T \ S ⊆ U.1) else 0 := by
  classical
  unfold expectedTriggeredWalshCharacter probability
  split_ifs with hST
  · rw [← expectation_const_mul]
    congr 1
    funext U
    rw [realWalshCoefficient_triggeredWalshCharacter (disjoint_avoidingTriggerSubset U)]
    have hcard := (avoidingTriggerSubset_spec U).2
    rw [hcard]
    by_cases hTU : T \ S ⊆ U.1 <;> simp [hST, hTU]
  · apply expectation_eq_zero_of_involutive_neg (fun U => U)
    · intro U
      rfl
    · intro U
      rw [realWalshCoefficient_triggeredWalshCharacter_eq_zero_of_not_subset
        (disjoint_avoidingTriggerSubset U) hST]
      ring

/-- The exact own-coordinate design mean, independent of the random trigger. -/
theorem expectedTriggeredWalshCharacter_self {n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)] :
    expectedTriggeredWalshCharacter S w S = (1 / 2 : ℝ) ^ w := by
  rw [expectedTriggeredWalshCharacter_eq]
  simp [probability, expectation_const]

/-- Exact hypergeometric design mean on a containing test set. -/
theorem expectedTriggeredWalshCharacter_eq_choose {n : ℕ}
    {S T : Finset (Fin n)} (hST : S ⊆ T) {w : ℕ}
    (hw : w ≤ (Sᶜ).card) (hRw : (T \ S).card ≤ w) :
    ∃ _ : Nonempty (AvoidingTriggerSubset S w),
      letI : Nonempty (AvoidingTriggerSubset S w) := inferInstance
      expectedTriggeredWalshCharacter S w T =
        (1 / 2 : ℝ) ^ w *
          (((Sᶜ).card - (T \ S).card).choose (w - (T \ S).card) : ℝ) /
            (((Sᶜ).card).choose w : ℝ) := by
  have hRA : T \ S ⊆ Sᶜ := by
    intro i hi
    exact Finset.mem_compl.mpr (Finset.mem_sdiff.mp hi).2
  obtain ⟨hΩ, hprob⟩ := probability_subset_uniform_sized_subsets
    (Sᶜ) (T \ S) hw hRA hRw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset S w) := hΩ
  rw [expectedTriggeredWalshCharacter_eq, if_pos hST, hprob]
  ring

/-- The list amplitude which turns the `1/(16*t)` anchor sign into scale
`gamma`.  It is a real bookkeeping weight, not a claim that list realization
or all-prefix concentration has already been supplied. -/
noncomputable def anchorDialListWeight (t w : ℕ) (gamma : ℝ) : ℝ :=
  16 * (t : ℝ) * gamma * (2 : ℝ) ^ w

lemma two_mul_inv_two_pow (w : ℕ) :
    (2 : ℝ) ^ w * (1 / 2 : ℝ) ^ w = 1 := by
  rw [← mul_pow]
  norm_num

/-- The exact scaled design response.  In particular, `T = S` has no remaining
probabilistic factor, while every larger tested set retains its inclusion
probability. -/
theorem scaledExpectedTriggeredWalshCharacter_eq {n : ℕ}
    {t : ℕ} (ht : 0 < t) (S T : Finset (Fin n)) (w : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)] (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        expectedTriggeredWalshCharacter S w T =
      gamma * a * ((2 : ℝ) ^ w * (1 / 2 : ℝ) ^ w) *
        (if S ⊆ T then probability
          (fun U : AvoidingTriggerSubset S w => T \ S ⊆ U.1) else 0) := by
  rw [expectedTriggeredWalshCharacter_eq]
  unfold anchorDialListWeight
  have htR : (t : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt ht)
  split_ifs <;> field_simp [htR] <;> ring

/-- Exact own-dial calibration: dial `a` contributes precisely `gamma * a`. -/
theorem scaledExpectedTriggeredWalshCharacter_self {n : ℕ}
    {t : ℕ} (ht : 0 < t) (S : Finset (Fin n)) (w : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)] (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        expectedTriggeredWalshCharacter S w S = gamma * a := by
  rw [scaledExpectedTriggeredWalshCharacter_eq ht]
  have hp : probability (fun U : AvoidingTriggerSubset S w => S \ S ⊆ U.1) = 1 := by
    unfold probability
    simpa using (expectation_const (α := AvoidingTriggerSubset S w) (1 : ℝ))
  rw [if_pos (Finset.Subset.rfl), hp]
  simp [two_mul_inv_two_pow]

/-- Exact binomial form of the scaled response at a containing test set. -/
theorem scaledExpectedTriggeredWalshCharacter_eq_choose {n : ℕ}
    {t : ℕ} (ht : 0 < t) {S T : Finset (Fin n)} (hST : S ⊆ T) {w : ℕ}
    (hw : w ≤ (Sᶜ).card) (hRw : (T \ S).card ≤ w) (gamma a : ℝ) :
    ∃ _ : Nonempty (AvoidingTriggerSubset S w),
      letI : Nonempty (AvoidingTriggerSubset S w) := inferInstance
      anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
          expectedTriggeredWalshCharacter S w T =
        gamma * a *
          (((Sᶜ).card - (T \ S).card).choose (w - (T \ S).card) : ℝ) /
            (((Sᶜ).card).choose w : ℝ) := by
  obtain ⟨hΩ, hmean⟩ := expectedTriggeredWalshCharacter_eq_choose hST hw hRw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset S w) := hΩ
  rw [hmean]
  unfold anchorDialListWeight
  have htR : (t : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt ht)
  calc
    _ = gamma * a * ((2 : ℝ) ^ w * (1 / 2 : ℝ) ^ w) *
        (((Sᶜ).card - (T \ S).card).choose (w - (T \ S).card) : ℝ) /
          (((Sᶜ).card).choose w : ℝ) := by
      field_simp [htR]
    _ = _ := by rw [two_mul_inv_two_pow]; ring

/-- Quantitative triangular leakage.  The own set is included (`r = 0`), while
for a strict superset this is the explicit factor bounded in Part V by the
falling-factorial ratio. -/
theorem abs_scaledExpectedTriggeredWalshCharacter_le {n : ℕ}
    {t : ℕ} (ht : 0 < t) {S T : Finset (Fin n)} (hST : S ⊆ T) {w : ℕ}
    (hA : 0 < (Sᶜ).card) (hw : w ≤ (Sᶜ).card)
    (hRw : (T \ S).card ≤ w) (gamma a : ℝ) :
    ∃ _ : Nonempty (AvoidingTriggerSubset S w),
      letI : Nonempty (AvoidingTriggerSubset S w) := inferInstance
      |anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
          expectedTriggeredWalshCharacter S w T| ≤
        |gamma * a| * ((w : ℝ) / (Sᶜ).card) ^ (T \ S).card := by
  have hRA : T \ S ⊆ Sᶜ := by
    intro i hi
    exact Finset.mem_compl.mpr (Finset.mem_sdiff.mp hi).2
  obtain ⟨hΩ, hbound⟩ := probability_subset_uniform_sized_subsets_le
    (Sᶜ) (T \ S) hA hw hRA hRw
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset S w) := hΩ
  rw [scaledExpectedTriggeredWalshCharacter_eq ht, if_pos hST,
    two_mul_inv_two_pow]
  simp only [mul_one, abs_mul, abs_of_nonneg (probability_nonneg _)]
  exact mul_le_mul_of_nonneg_left hbound (by positivity)

/-- Same-degree centering sees no off-diagonal leakage: a distinct tested set
of the same cardinality cannot contain the anchor. -/
theorem expectedTriggeredWalshCharacter_eq_zero_of_card_eq_of_ne {n : ℕ}
    (S T : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)]
    (hcard : T.card = S.card) (hne : T ≠ S) :
    expectedTriggeredWalshCharacter S w T = 0 := by
  rw [expectedTriggeredWalshCharacter_eq]
  split_ifs with hST
  · have hEq : S = T := Finset.eq_of_subset_of_card_le hST (by omega)
    exact (hne hEq.symm).elim
  · rfl

/-- Convert the hypergeometric form to the exact binomial ratio used for
anchor leakage in Part V. -/
lemma choose_remaining_div_choose_eq_choose_ratio {A w r : ℕ}
    (hw : w ≤ A) (hr : r ≤ w) :
    ((A - r).choose (w - r) : ℝ) / (A.choose w : ℝ) =
      (w.choose r : ℝ) / (A.choose r : ℝ) := by
  have hchoose : (A.choose w : ℝ) * (w.choose r : ℝ) =
      (A.choose r : ℝ) * (((A - r).choose (w - r) : ℕ) : ℝ) := by
    exact_mod_cast Nat.choose_mul (n := A) (k := w) hr
  apply (div_eq_div_iff (by exact_mod_cast (Nat.choose_ne_zero hw))
    (by exact_mod_cast (Nat.choose_ne_zero (hr.trans hw)))).mpr
  nlinarith

/-- The scaled leakage in the guide's choose-ratio form. -/
theorem scaledExpectedTriggeredWalshCharacter_eq_choose_ratio {n : ℕ}
    {t : ℕ} (ht : 0 < t) {S T : Finset (Fin n)} (hST : S ⊆ T) {w : ℕ}
    (hw : w ≤ (Sᶜ).card) (hRw : (T \ S).card ≤ w) (gamma a : ℝ) :
    ∃ _ : Nonempty (AvoidingTriggerSubset S w),
      letI : Nonempty (AvoidingTriggerSubset S w) := inferInstance
      anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
          expectedTriggeredWalshCharacter S w T =
        gamma * a * (w.choose (T \ S).card : ℝ) /
          (((Sᶜ).card).choose (T \ S).card : ℝ) := by
  obtain ⟨hΩ, hmean⟩ := scaledExpectedTriggeredWalshCharacter_eq_choose
    ht hST hw hRw gamma a
  refine ⟨hΩ, ?_⟩
  letI : Nonempty (AvoidingTriggerSubset S w) := hΩ
  rw [hmean]
  have hratio := choose_remaining_div_choose_eq_choose_ratio hw hRw
  calc
    _ = gamma * a *
        ((((Sᶜ).card - (T \ S).card).choose (w - (T \ S).card) : ℝ) /
          (((Sᶜ).card).choose w : ℝ)) := by ring
    _ = gamma * a * ((w.choose (T \ S).card : ℝ) /
          (((Sᶜ).card).choose (T \ S).card : ℝ)) := by rw [hratio]
    _ = _ := by ring

#print axioms MonotoneDNF.triggeredAnchorProfile_sub_zero
#print axioms MonotoneDNF.triggeredAnchorProfile_eq_sum_superlevelBodies
#print axioms MonotoneDNF.realWalshCoefficient_triggeredWalshCharacter
#print axioms MonotoneDNF.expectedTriggeredWalshCharacter_eq
#print axioms MonotoneDNF.expectedTriggeredWalshCharacter_eq_choose
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_self
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_eq_choose
#print axioms MonotoneDNF.abs_scaledExpectedTriggeredWalshCharacter_le
#print axioms MonotoneDNF.expectedTriggeredWalshCharacter_eq_zero_of_card_eq_of_ne
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_eq_choose_ratio

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalAnchorPacketAssembly.lean <==
module

public import MonotoneDNF.PhysicalAnchorDialStatistics
public import MonotoneDNF.PhysicalResidualProductContact

@[expose] public section

/-!
# Aggregation of physical anchor packets over a degree fiber

The single-anchor avoiding-trigger means are summed over all anchor sets of a
fixed cardinality. Only anchors contained in the tested set survive. The
resulting centered lower-anchor error is the exact finite-packet quantity in
Part V, Estimate 2. No simultaneous trigger embedding is asserted.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Totalized design expectation. On every nonempty avoiding-trigger space
this is definitionally the public expectation; the zero branch is outside the
physical hypotheses and is never used in the packet formulas below. -/
noncomputable def expectedTriggeredWalshCharacterD {n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (T : Finset (Fin n)) : ℝ :=
  if h : Nonempty (AvoidingTriggerSubset S w) then
    @expectedTriggeredWalshCharacter n S w h T else 0

lemma expectedTriggeredWalshCharacterD_eq {n : ℕ}
    (S : Finset (Fin n)) (w : ℕ)
    (hΩ : Nonempty (AvoidingTriggerSubset S w)) (T : Finset (Fin n)) :
    expectedTriggeredWalshCharacterD S w T =
      @expectedTriggeredWalshCharacter n S w hΩ T := by
  simp [expectedTriggeredWalshCharacterD, hΩ]

lemma nonempty_avoidingTriggerSubset_of_card_le {n : ℕ}
    (S : Finset (Fin n)) {w : ℕ} (hw : w ≤ Sᶜ.card) :
    Nonempty (AvoidingTriggerSubset S w) := by
  obtain ⟨U, hU⟩ := Finset.powersetCard_nonempty.mpr hw
  exact ⟨⟨U, hU⟩⟩

/-- One signed degree-`ℓ` anchor list from every `ℓ`-subset, tested at `T`.
The dial amplitudes `a S` are the signed plus/minus differences, not the common
anchor baselines. -/
noncomputable def anchorPacketDegreeResponse {m : ℕ}
    (t ℓ w : ℕ) (gamma : ℝ) (a : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) : ℝ :=
  ∑ S ∈ Finset.univ.powersetCard ℓ,
    anchorDialListWeight t w gamma * (a S / (16 * (t : ℝ))) *
      expectedTriggeredWalshCharacterD S w T

lemma card_compl_of_mem_powersetCard_univ {m ℓ : ℕ}
    {S : Finset (Fin m)} (hS : S ∈ Finset.univ.powersetCard ℓ) :
    Sᶜ.card = m - ℓ := by
  have hcard := (Finset.mem_powersetCard.mp hS).2
  rw [Finset.card_compl, hcard, Fintype.card_fin]

/-- Exact scaled public response, with the totalized expectation kept outside
the nonempty instance in the statement. -/
lemma scaledExpectedTriggeredWalshCharacterD_eq_choose_ratio {m : ℕ}
    {t : ℕ} (ht : 0 < t) {S T : Finset (Fin m)} (hST : S ⊆ T) {w : ℕ}
    (hw : w ≤ Sᶜ.card) (hRw : (T \ S).card ≤ w) (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        expectedTriggeredWalshCharacterD S w T =
      gamma * a * (w.choose (T \ S).card : ℝ) /
        (Sᶜ.card.choose (T \ S).card : ℝ) := by
  obtain ⟨hΩ, hmean⟩ := scaledExpectedTriggeredWalshCharacter_eq_choose_ratio
    ht hST hw hRw gamma a
  rw [expectedTriggeredWalshCharacterD_eq S w hΩ T]
  exact hmean

/-- Vanishing is also exact when the anchor is not contained in the test set. -/
lemma scaledExpectedTriggeredWalshCharacterD_eq_zero_of_not_subset {m : ℕ}
    {t : ℕ} (ht : 0 < t) {S T : Finset (Fin m)} (hST : ¬ S ⊆ T) {w : ℕ}
    (hw : w ≤ Sᶜ.card) (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        expectedTriggeredWalshCharacterD S w T = 0 := by
  let hΩ := nonempty_avoidingTriggerSubset_of_card_le S hw
  rw [expectedTriggeredWalshCharacterD_eq S w hΩ T]
  let _ : Nonempty (AvoidingTriggerSubset S w) := hΩ
  rw [scaledExpectedTriggeredWalshCharacter_eq ht]
  simp [hST]

/-- **Exact packet aggregation.** Summing all degree-`ℓ` signed anchor lists
at a test set `T` of size `r` leaves only the `ℓ`-subsets of `T`, all with the
same hypergeometric choose ratio. -/
theorem anchorPacketDegreeResponse_eq {m t ℓ w r : ℕ}
    (ht : 0 < t) {T : Finset (Fin m)} (hT : T.card = r)
    (_hlr : ℓ ≤ r) (hwm : w + ℓ ≤ m) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin m) → ℝ) :
    anchorPacketDegreeResponse t ℓ w gamma a T =
      (gamma * ((w.choose (r - ℓ) : ℝ) /
        ((m - ℓ).choose (r - ℓ) : ℝ))) *
        ∑ S ∈ T.powersetCard ℓ, a S := by
  classical
  have hfiber : (Finset.univ.powersetCard ℓ).filter (fun S => S ⊆ T) =
      T.powersetCard ℓ := by
    ext S
    simp only [Finset.mem_filter, Finset.mem_powersetCard, Finset.subset_univ,
      true_and]
    tauto
  unfold anchorPacketDegreeResponse
  calc
    (∑ S ∈ Finset.univ.powersetCard ℓ,
        anchorDialListWeight t w gamma * (a S / (16 * (t : ℝ))) *
          expectedTriggeredWalshCharacterD S w T) =
      ∑ S ∈ Finset.univ.powersetCard ℓ,
        if S ⊆ T then
          (gamma * ((w.choose (r - ℓ) : ℝ) /
            ((m - ℓ).choose (r - ℓ) : ℝ))) * a S else 0 := by
        apply Finset.sum_congr rfl
        intro S hS
        have hcard : S.card = ℓ := (Finset.mem_powersetCard.mp hS).2
        have hcomp : Sᶜ.card = m - ℓ := card_compl_of_mem_powersetCard_univ hS
        have hw : w ≤ Sᶜ.card := by omega
        by_cases hST : S ⊆ T
        · rw [if_pos hST]
          have hdiff : (T \ S).card = r - ℓ := by
            rw [Finset.card_sdiff_of_subset hST, hT, hcard]
          have hle : (T \ S).card ≤ w := hdiff.le.trans hrw
          rw [scaledExpectedTriggeredWalshCharacterD_eq_choose_ratio
            ht hST hw hle]
          rw [hdiff, hcomp]
          ring
        · rw [if_neg hST]
          exact scaledExpectedTriggeredWalshCharacterD_eq_zero_of_not_subset
            ht hST hw gamma (a S)
    _ = ∑ S ∈ (Finset.univ.powersetCard ℓ).filter (fun S => S ⊆ T),
        (gamma * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ))) * a S := by
        rw [Finset.sum_filter]
    _ = ∑ S ∈ T.powersetCard ℓ,
        (gamma * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ))) * a S := by rw [hfiber]
    _ = _ := by rw [Finset.mul_sum]

/-- Bounded dials give the exact combinatorial count `choose r ℓ`; no bound by
the total number `choose m ℓ` of anchor lists is used. -/
theorem abs_anchorPacketDegreeResponse_le {m t ℓ w r : ℕ}
    (ht : 0 < t) {T : Finset (Fin m)} (hT : T.card = r)
    (hlr : ℓ ≤ r) (hwm : w + ℓ ≤ m) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin m) → ℝ) (ha : ∀ S, |a S| ≤ 1) :
    |anchorPacketDegreeResponse t ℓ w gamma a T| ≤
      |gamma| * ((w.choose (r - ℓ) : ℝ) /
        ((m - ℓ).choose (r - ℓ) : ℝ)) * (r.choose ℓ : ℝ) := by
  rw [anchorPacketDegreeResponse_eq ht hT hlr hwm hrw]
  have hratio : 0 ≤ (w.choose (r - ℓ) : ℝ) /
      ((m - ℓ).choose (r - ℓ) : ℝ) := by positivity
  calc
    |(gamma * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ))) * ∑ S ∈ T.powersetCard ℓ, a S| =
        |gamma| * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ)) *
          |∑ S ∈ T.powersetCard ℓ, a S| := by
      rw [abs_mul, abs_mul, abs_of_nonneg hratio]
    _ ≤ |gamma| * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ)) *
          ∑ S ∈ T.powersetCard ℓ, |a S| := by
      gcongr
      exact Finset.abs_sum_le_sum_abs _ _
    _ ≤ |gamma| * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ)) *
          ∑ _S ∈ T.powersetCard ℓ, (1 : ℝ) := by
      gcongr with S hS
      exact ha S
    _ = _ := by simp [Finset.card_powersetCard, hT]

/-- Absolute-value bound for a finite degree average. -/
lemma abs_degreeSetAverage_le_of_forall {m r : ℕ}
    (f : Finset (Fin m) → ℝ) (hr : r ≤ m) {B : ℝ}
    (hf : ∀ T, T.card = r → |f T| ≤ B) :
    |degreeSetAverage f r| ≤ B := by
  have hN : (0 : ℝ) < (m.choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hr
  have hsum : |∑ T : Finset (Fin m) with T.card = r, f T| ≤
      (m.choose r : ℝ) * B := by
    calc
      |∑ T : Finset (Fin m) with T.card = r, f T| ≤
          ∑ T : Finset (Fin m) with T.card = r, |f T| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ T : Finset (Fin m) with T.card = r, B := by
        apply Finset.sum_le_sum
        intro T hT
        exact hf T (Finset.mem_filter.mp hT).2
      _ = (m.choose r : ℝ) * B := by
        simp
  unfold degreeSetAverage
  rw [abs_div, abs_of_pos hN]
  apply (div_le_iff₀ hN).mpr
  simpa [mul_comm] using hsum

/-- Centering on a degree fiber costs exactly the stated factor two. -/
lemma abs_sub_degreeSetAverage_le_two_of_forall {m r : ℕ}
    (f : Finset (Fin m) → ℝ) (hr : r ≤ m) {B : ℝ}
    {T : Finset (Fin m)} (hT : T.card = r)
    (hf : ∀ U, U.card = r → |f U| ≤ B) :
    |f T - degreeSetAverage f r| ≤ 2 * B := by
  calc
    |f T - degreeSetAverage f r| ≤ |f T| + |degreeSetAverage f r| :=
      abs_sub _ _
    _ ≤ B + B := add_le_add (hf T hT)
      (abs_degreeSetAverage_le_of_forall f hr hf)
    _ = 2 * B := by ring

/-- All strictly lower nonempty anchor degrees, still separated by their own
uniform avoiding-trigger designs. -/
noncomputable def lowerAnchorPacketResponse {m : ℕ}
    (t w r : ℕ) (gamma : ℕ → ℝ) (a : ℕ → Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) : ℝ :=
  ∑ ℓ ∈ Finset.Ico 1 r, anchorPacketDegreeResponse t ℓ w (gamma ℓ) (a ℓ) T

/-- The finite lower-anchor packet bound before division by `gamma r`. -/
theorem abs_lowerAnchorPacketResponse_le {m t w r : ℕ}
    (ht : 0 < t) (_hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (gamma : ℕ → ℝ) (a : ℕ → Finset (Fin m) → ℝ)
    (ha : ∀ ℓ S, |a ℓ S| ≤ 1) {T : Finset (Fin m)} (hT : T.card = r) :
    |lowerAnchorPacketResponse t w r gamma a T| ≤
      ∑ ℓ ∈ Finset.Ico 1 r,
        |gamma ℓ| * ((w.choose (r - ℓ) : ℝ) /
          ((m - ℓ).choose (r - ℓ) : ℝ)) * (r.choose ℓ : ℝ) := by
  unfold lowerAnchorPacketResponse
  calc
    |∑ ℓ ∈ Finset.Ico 1 r, anchorPacketDegreeResponse t ℓ w (gamma ℓ) (a ℓ) T| ≤
        ∑ ℓ ∈ Finset.Ico 1 r,
          |anchorPacketDegreeResponse t ℓ w (gamma ℓ) (a ℓ) T| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro ℓ hℓ
      rw [Finset.mem_Ico] at hℓ
      exact abs_anchorPacketDegreeResponse_le ht hT (by omega) (by omega)
        (by omega) (gamma ℓ) (a ℓ) (ha ℓ)

/-- Exact finite normalization of the centered lower-anchor error. The RHS is
`2` times the sum over `1 ≤ ℓ < r` of the packet count, anchor-strength ratio,
and hypergeometric leakage factor. -/
theorem abs_lowerAnchorPacket_centered_div_le {m t w r : ℕ}
    (ht : 0 < t) (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (gamma : ℕ → ℝ) (a : ℕ → Finset (Fin m) → ℝ)
    (ha : ∀ ℓ S, |a ℓ S| ≤ 1) (hgamma : gamma r ≠ 0)
    {T : Finset (Fin m)} (hT : T.card = r) :
    |(lowerAnchorPacketResponse t w r gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) / gamma r| ≤
      2 * ∑ ℓ ∈ Finset.Ico 1 r,
        (r.choose ℓ : ℝ) * (|gamma ℓ| / |gamma r|) *
          ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) := by
  let B := ∑ ℓ ∈ Finset.Ico 1 r,
    |gamma ℓ| * ((w.choose (r - ℓ) : ℝ) /
      ((m - ℓ).choose (r - ℓ) : ℝ)) * (r.choose ℓ : ℝ)
  have hf : ∀ U : Finset (Fin m), U.card = r →
      |lowerAnchorPacketResponse t w r gamma a U| ≤ B := by
    intro U hU
    exact abs_lowerAnchorPacketResponse_le ht hr hwr hrw gamma a ha hU
  have hcenter := abs_sub_degreeSetAverage_le_two_of_forall
    (lowerAnchorPacketResponse t w r gamma a) hr hT hf
  have hG : 0 < |gamma r| := abs_pos.mpr hgamma
  rw [abs_div]
  calc
    |lowerAnchorPacketResponse t w r gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r| / |gamma r| ≤
        (2 * B) / |gamma r| := (div_le_div_iff_of_pos_right hG).mpr hcenter
    _ = 2 * ∑ ℓ ∈ Finset.Ico 1 r,
        (r.choose ℓ : ℝ) * (|gamma ℓ| / |gamma r|) *
          ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) := by
      dsimp [B]
      simp only [Finset.mul_sum, Finset.sum_div]
      apply Finset.sum_congr rfl
      intro ℓ hℓ
      ring

/-- **Strict half-margin interface.** If the explicit lower-anchor budget is
strictly below `1/4`, and every other normalized residual error is bounded by
another strict `1/4`, their actual sum has the strict `1/2` margin used by the
scheduled-grid face-sign theorem. -/
theorem abs_lowerAnchorPacket_normalized_add_other_lt_half {m t w r : ℕ}
    (ht : 0 < t) (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (gamma : ℕ → ℝ) (a : ℕ → Finset (Fin m) → ℝ)
    (ha : ∀ ℓ S, |a ℓ S| ≤ 1) (hgamma : gamma r ≠ 0)
    {T : Finset (Fin m)} (hT : T.card = r)
    (hbudget : 2 * ∑ ℓ ∈ Finset.Ico 1 r,
        (r.choose ℓ : ℝ) * (|gamma ℓ| / |gamma r|) *
          ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) < 1 / 4)
    (other : ℝ) (hother : |other| < 1 / 4) :
    |(lowerAnchorPacketResponse t w r gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) / gamma r +
      other| < 1 / 2 := by
  have hlow := (abs_lowerAnchorPacket_centered_div_le ht hr hwr hrw
    gamma a ha hgamma hT).trans_lt hbudget
  calc
    |(lowerAnchorPacketResponse t w r gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) / gamma r +
        other| ≤
      |(lowerAnchorPacketResponse t w r gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) / gamma r| +
        |other| := abs_add_le _ _
    _ < 1 / 4 + 1 / 4 := add_lt_add hlow hother
    _ = 1 / 2 := by norm_num

/-- At degree two there is only the degree-one lower packet, and its budget
reduces to `4 * (|gamma 1| / |gamma 2|) * (w / (m - 1))`. -/
lemma lowerAnchorPacket_budget_two {m w : ℕ} (gamma : ℕ → ℝ) :
    2 * ∑ ℓ ∈ Finset.Ico 1 2,
        ((2 : ℕ).choose ℓ : ℝ) * (|gamma ℓ| / |gamma 2|) *
          ((w.choose (2 - ℓ) : ℝ) / ((m - ℓ).choose (2 - ℓ) : ℝ)) =
      4 * (|gamma 1| / |gamma 2|) * ((w : ℝ) / (m - 1 : ℕ)) := by
  have hIco : Finset.Ico 1 2 = {1} := by decide
  rw [hIco]
  norm_num [Nat.choose]
  ring

/-- An explicit positive denominator condition gives the strict degree-two
quarter budget. In particular, for fixed `m > 1` it suffices to make
`|gamma 1| / |gamma 2|` sufficiently small. -/
lemma lowerAnchorPacket_budget_two_lt_of_strength {m w : ℕ}
    (hm : 1 < m) (gamma : ℕ → ℝ) (hgamma : gamma 2 ≠ 0)
    (hstrength : 16 * (w : ℝ) * |gamma 1| <
      |gamma 2| * (m - 1 : ℕ)) :
    4 * (|gamma 1| / |gamma 2|) * ((w : ℝ) / (m - 1 : ℕ)) < 1 / 4 := by
  have hG : 0 < |gamma 2| := abs_pos.mpr hgamma
  have hM : (0 : ℝ) < (m - 1 : ℕ) := by
    exact_mod_cast Nat.sub_pos_of_lt hm
  have hrewrite : 4 * (|gamma 1| / |gamma 2|) *
      ((w : ℝ) / (m - 1 : ℕ)) =
        (4 * |gamma 1| * (w : ℝ)) / (|gamma 2| * (m - 1 : ℕ)) := by
    field_simp
  rw [hrewrite]
  apply (div_lt_iff₀ (mul_pos hG hM)).mpr
  nlinarith

/-- Degree-two strict half-margin with no free packet-budget hypothesis:
`16*w*|gamma 1| < |gamma 2|*(m-1)` is enough. The remaining error is exactly
the residual contribution other than centered lower anchors. -/
theorem abs_lowerAnchorPacket_normalized_add_other_lt_half_degree_two
    {m t w : ℕ} (ht : 0 < t) (hm : 2 ≤ m) (hwm : w + 2 ≤ m) (hrw : 2 ≤ w)
    (gamma : ℕ → ℝ) (a : ℕ → Finset (Fin m) → ℝ)
    (ha : ∀ ℓ S, |a ℓ S| ≤ 1) (hgamma : gamma 2 ≠ 0)
    (hstrength : 16 * (w : ℝ) * |gamma 1| <
      |gamma 2| * (m - 1 : ℕ))
    {T : Finset (Fin m)} (hT : T.card = 2)
    (other : ℝ) (hother : |other| < 1 / 4) :
    |(lowerAnchorPacketResponse t w 2 gamma a T -
        degreeSetAverage (lowerAnchorPacketResponse t w 2 gamma a) 2) / gamma 2 +
      other| < 1 / 2 := by
  apply abs_lowerAnchorPacket_normalized_add_other_lt_half
    ht hm hwm hrw gamma a ha hgamma hT _ other hother
  rw [lowerAnchorPacket_budget_two]
  exact lowerAnchorPacket_budget_two_lt_of_strength (by omega) gamma hgamma hstrength

#print axioms MonotoneDNF.anchorPacketDegreeResponse_eq
#print axioms MonotoneDNF.abs_anchorPacketDegreeResponse_le
#print axioms MonotoneDNF.abs_lowerAnchorPacketResponse_le
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_le
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half
#print axioms MonotoneDNF.lowerAnchorPacket_budget_two
#print axioms MonotoneDNF.lowerAnchorPacket_budget_two_lt_of_strength
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_degree_two

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalAvoidingCopySynchronization.lean <==
module

public import MonotoneDNF.PhysicalCopyFamilySynchronization
public import MonotoneDNF.PhysicalAnchorPacketAssembly

@[expose] public section

/-!
# Simultaneous physical embeddings with anchor-avoiding triggers

The common-cube selector in `PhysicalCopyFamilySynchronization` samples every
trigger from the same ambient uniform design.  Anchor dials instead use the
uniform `w`-subsets of the complement of their own anchor.  This file joins
those genuinely different designs in one finite product space.  A seed assigns
one avoiding trigger to every anchor; independent copies of that seed drive the
units.  The exact `piSplitAt` marginal identity below shows that this changes
neither the per-anchor design law nor its ideal Walsh response.
-/

namespace MonotoneDNF

open scoped BigOperators ENNReal NNReal
open MeasureTheory ProbabilityTheory Finset

attribute [local instance] Classical.propDecidable

/-- Splitting off one coordinate of a finite dependent product identifies its
uniform expectation with the uniform expectation on that coordinate.  This is
pure finite enumeration, not an independence hypothesis. -/
theorem expectation_pi_eval
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    {Ω : κ → Type*} [∀ a, Fintype (Ω a)] [∀ a, Nonempty (Ω a)]
    (a : κ) (F : Ω a → ℝ) :
    expectation (fun u : (∀ a, Ω a) => F (u a)) = expectation F := by
  classical
  let rest := (∀ b : {b : κ // b ≠ a}, Ω b.1)
  let e := Equiv.piSplitAt a Ω
  have hrest : Nonempty rest := inferInstance
  have hsum : (∑ u : (∀ a, Ω a), F (u a)) =
      ∑ p : Ω a × rest, F p.1 := by
    rw [← e.sum_comp (fun p : Ω a × rest => F p.1)]
    apply Finset.sum_congr rfl
    intro u _hu
    simp [e, Equiv.piSplitAt_apply]
  have hcard : Fintype.card (∀ a, Ω a) = Fintype.card (Ω a) * Fintype.card rest := by
    rw [Fintype.card_congr e, Fintype.card_prod]
  unfold expectation
  rw [hsum, Fintype.sum_prod_type, hcard]
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
  have ha : (0 : ℝ) < Fintype.card (Ω a) := card_pos_real
  have hr : (0 : ℝ) < Fintype.card rest := card_pos_real
  field_simp
  rw [← Finset.mul_sum]
  push_cast
  ring

/-- Probability form of the exact dependent-product marginal. -/
theorem probability_pi_eval
    {κ : Type*} [Fintype κ] [DecidableEq κ]
    {Ω : κ → Type*} [∀ a, Fintype (Ω a)] [∀ a, Nonempty (Ω a)]
    (a : κ) (P : Ω a → Prop) [DecidablePred P] :
    probability (fun u : (∀ a, Ω a) => P (u a)) = probability P := by
  classical
  unfold probability
  exact expectation_pi_eval a (fun u => if P u then (1 : ℝ) else 0)

/-- `probability` does not depend on the chosen decision procedure. -/
lemma probability_eq_of_decidable
    {α : Type*} [Fintype α] {P : α → Prop}
    (d₁ d₂ : DecidablePred P) :
    @probability α _ P d₁ = @probability α _ P d₂ := by
  have h : d₁ = d₂ := Subsingleton.elim _ _
  cases h
  rfl

/-- A product pair probability is bounded by any uniform bound on its second
coordinate conditional on its first.  Unlike the ambient-ground special case,
this lemma permits the two coordinates to enter through different avoiding
projections of a common seed. -/
theorem probability_jointPair_le_of_conditional
    {Ω ι : Type*} [Fintype Ω] [Nonempty Ω] [Fintype ι] [DecidableEq ι]
    (P : Ω → Ω → Prop) (i j : ι) (hij : i ≠ j) {C : ℝ}
    (hcond : ∀ u, probability (fun v => P u v) ≤ C) :
    probability (fun U : ι → Ω => P (U i) (U j)) ≤ C := by
  classical
  letI : MeasurableSpace Ω := ⊤
  let μ₀ : Measure Ω := ProbabilityTheory.uniformOn Set.univ
  let μ : Measure (ι → Ω) := Measure.pi (fun _ : ι => μ₀)
  have hμ : (ProbabilityTheory.uniformOn Set.univ : Measure (ι → Ω)) = μ := by
    simpa [μ, μ₀] using
      (ProbabilityTheory.uniformOn_pi (ι := ι) (Ω := Ω)
        (f := fun _ => Set.univ))
  have hbad : MeasurableSet {q : Ω × Ω | P q.1 q.2} :=
    (Set.to_countable _).measurableSet
  have hindep : IndepFun (fun U : ι → Ω => U i) (fun U : ι → Ω => U j) μ := by
    have h := ProbabilityTheory.iIndepFun_pi (μ := fun _ : ι => μ₀)
      (X := fun _ : ι => fun U : Ω => U)
      (fun _ => (measurable_of_finite _).aemeasurable)
    exact h.indepFun hij
  have hmap := hindep.map_prod_eq_prod_map_map
    (measurable_of_finite (fun U : ι → Ω => U i)).aemeasurable
    (measurable_of_finite (fun U : ι → Ω => U j)).aemeasurable
  have heval (k : ι) : μ.map (fun U : ι → Ω => U k) = μ₀ := by
    exact (MeasureTheory.measurePreserving_eval (fun _ : ι => μ₀) k).map_eq
  have hprob : probability (fun U : ι → Ω => P (U i) (U j)) =
      probability (fun q : Ω × Ω => P q.1 q.2) := by
    have hleft : probability (fun U : ι → Ω => P (U i) (U j)) =
        μ.real {U : ι → Ω | P (U i) (U j)} := by
      rw [← hμ]
      exact (measureReal_uniformOn_univ_eq_probability _).symm
    rw [hleft]
    calc
      μ.real {U : ι → Ω | P (U i) (U j)} =
          (μ.map (fun U : ι → Ω => (U i, U j))).real
            {q : Ω × Ω | P q.1 q.2} := by
        rw [Measure.real, Measure.real,
          Measure.map_apply (measurable_of_finite _) hbad]
        rfl
      _ = ((μ.map (fun U : ι → Ω => U i)).prod
            (μ.map (fun U : ι → Ω => U j))).real
            {q : Ω × Ω | P q.1 q.2} := by rw [← hmap]
      _ = (μ₀.prod μ₀).real {q : Ω × Ω | P q.1 q.2} := by
        rw [heval, heval]
      _ = ∫ q, {q : Ω × Ω | P q.1 q.2}.indicator
            (fun _ => (1 : ℝ)) q ∂(μ₀.prod μ₀) :=
        (integral_indicator_one hbad).symm
      _ = ∫ U, ∫ V, {q : Ω × Ω | P q.1 q.2}.indicator
            (fun _ => (1 : ℝ)) (U, V) ∂μ₀ ∂μ₀ := by
        rw [integral_prod]
        exact Integrable.of_finite
      _ = expectation (fun U : Ω => expectation (fun V : Ω =>
          if P U V then (1 : ℝ) else 0)) := by
        simp_rw [μ₀, integral_uniformOn_univ_eq_expectation]
        congr 1
      _ = probability (fun q : Ω × Ω => P q.1 q.2) := by
        rw [probability, expectation_product]
  rw [hprob, probability, expectation_product]
  calc
    expectation (fun U : Ω => expectation (fun V : Ω =>
        if P U V then (1 : ℝ) else 0)) ≤ expectation (fun _ : Ω => C) := by
      apply expectation_mono
      intro U
      simpa [probability] using hcond U
    _ = C := expectation_const C

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000 in
/-- The conditional hypergeometric intersection bound remains valid when the
first trigger is not contained in the second trigger's ground set.  Subsets
meeting that ground set contribute the old estimate; all other subsets have
zero inclusion probability. -/
lemma probability_large_intersection_without_subset_le
    {α : Type*} [Fintype α] [DecidableEq α]
    (A U : Finset α) {w r : ℕ} (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hUw : U.card = w) (hrw : r ≤ w) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      probability (fun V : Ω => r ≤ (U ∩ V.1).card) ≤
        (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r := by
  classical
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hwM
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  let bad : {R : Finset α // R ∈ U.powersetCard r} → Ω → Prop :=
    fun R V => R.1 ⊆ V.1
  have hevent : (fun V : Ω => r ≤ (U ∩ V.1).card) = (fun V => ∃ R, bad R V) := by
    funext V
    apply propext
    constructor
    · intro hinter
      obtain ⟨R, hRsub, hRcard⟩ := Finset.exists_subset_card_eq hinter
      have hRU : R ⊆ U := hRsub.trans Finset.inter_subset_left
      have hRV : R ⊆ V.1 := hRsub.trans Finset.inter_subset_right
      exact ⟨⟨R, Finset.mem_powersetCard.mpr ⟨hRU, hRcard⟩⟩, hRV⟩
    · rintro ⟨R, hRV⟩
      have hR := Finset.mem_powersetCard.mp R.2
      have hsub : R.1 ⊆ U ∩ V.1 := Finset.subset_inter hR.1 hRV
      exact hR.2 ▸ Finset.card_le_card hsub
  have hprob : probability (fun V : Ω => r ≤ (U ∩ V.1).card) =
      probability (fun V => ∃ R, bad R V) := by
    unfold probability expectation
    congr 1
    apply Finset.sum_congr rfl
    intro V _
    by_cases hV : r ≤ (U ∩ V.1).card
    · have hex : ∃ R, bad R V := (congrFun hevent V) ▸ hV
      simp [hV, hex]
    · have hne : ¬ ∃ R, bad R V := fun hex =>
        hV ((congrFun hevent V).symm ▸ hex)
      simp [hV, hne]
  calc
    probability (fun V : Ω => r ≤ (U ∩ V.1).card) = probability (fun V => ∃ R, bad R V) :=
      hprob
    _ ≤ ∑ R, probability (bad R) := probability_exists_le_sum bad
    _ ≤ ∑ _R : {R : Finset α // R ∈ U.powersetCard r},
        ((w : ℝ) / A.card) ^ r := by
      apply Finset.sum_le_sum
      intro R _
      have hR := Finset.mem_powersetCard.mp R.2
      by_cases hRA : R.1 ⊆ A
      · obtain ⟨hΩ', hbound⟩ := probability_subset_uniform_sized_subsets_le A R.1
          hA hwM hRA (by simpa [hR.2, hUw] using hrw)
        letI : Nonempty Ω := hΩ'
        simpa [bad, hR.2, hUw] using hbound
      · have hnone : ∀ V : Ω, ¬ bad R V := by
          intro V hRV
          have hVA : V.1 ⊆ A := (Finset.mem_powersetCard.mp V.2).1
          exact hRA (hRV.trans hVA)
        have hzero : probability (bad R) = 0 := by
          simp [probability, expectation, hnone]
        rw [hzero]
        positivity
    _ = (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r := by
      simp [Finset.card_powersetCard, hUw]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- One finite embedding simultaneously concentrates every tested prefix and
controls every pair of anchor-avoiding triggers.  The pair budget is summed
with the actual second-anchor complement sizes; there is no artificial common
ground set and no conversion to ambient uniform triggers. -/
theorem exists_jointAvoidingTriggerEmbedding
    {κ τ : Type*} [Fintype κ] [Fintype τ] {n N w r : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ) (hw : 0 < w)
    (hwM : ∀ a, w ≤ (S a)ᶜ.card) (hrw : r ≤ w)
    (Y : τ → Fin N → ((a : κ) → AvoidingTriggerSubset (S a) w) → ℝ)
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (h_bound : ∀ q i x, |Y q i x| ≤ D)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) +
      (∑ p : Fin N × Fin N,
        (w.choose r : ℝ) * ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ r) < 1) :
    let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × τ, |centeredPrefixSum (Y q.2) q.1 U| < ε) ∧
        (∀ i j, i ≠ j →
          r ≤ ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card → False) := by
  classical
  let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
  have hΩeach : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := by
    intro a
    exact nonempty_avoidingTriggerSubset_of_card_le (S a) (hwM a)
  letI : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := hΩeach
  have hΩ : Nonempty Ω := inferInstance
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  let bad₁ : (Fin N × τ) → (Fin N → Ω) → Prop := fun q U =>
    ε ≤ |centeredPrefixSum (Y q.2) q.1 U|
  let bad₂ : (Fin N × Fin N) → (Fin N → Ω) → Prop := fun p U =>
    p.1 ≠ p.2 ∧ r ≤ ((U p.1 (anchor p.1)).1 ∩ (U p.2 (anchor p.2)).1).card
  let B : Fin N × Fin N → ℝ := fun p =>
    (w.choose r : ℝ) * ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ r
  have hconc : ∀ q : Fin N × τ, probability (bad₁ q) ≤
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by
    intro q
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (Y q.2) hD (h_bound q.2) (finPrefix q.1) hε
    simp only [bad₁, centeredPrefixSum]
    convert h using 1
    · unfold probability expectation
      congr 1
    · simp only [card_finPrefix]
  have hpair : ∀ p : Fin N × Fin N, probability (bad₂ p) ≤ B p := by
    intro p
    by_cases hp : p.1 = p.2
    · have hzero : probability (bad₂ p) = 0 := by
        simp [bad₂, hp, probability, expectation]
      rw [hzero]
      dsimp [B]
      positivity
    · have hcond : ∀ u : Ω,
          probability (fun v : Ω =>
            r ≤ ((u (anchor p.1)).1 ∩ (v (anchor p.2)).1).card) ≤ B p := by
        intro u
        have hmarg := probability_pi_eval
          (Ω := fun a : κ => AvoidingTriggerSubset (S a) w) (anchor p.2)
          (fun V => r ≤ ((u (anchor p.1)).1 ∩ V.1).card)
        have hA : 0 < (S (anchor p.2))ᶜ.card := by
          have hcard := hwM (anchor p.2)
          omega
        obtain ⟨hV, hbound⟩ := probability_large_intersection_without_subset_le
          (S (anchor p.2))ᶜ (u (anchor p.1)).1 hA (hwM (anchor p.2))
          (avoidingTriggerSubset_spec (u (anchor p.1))).2 hrw
        letI : Nonempty (AvoidingTriggerSubset (S (anchor p.2)) w) := hV
        calc
          probability (fun v : Ω =>
              r ≤ ((u (anchor p.1)).1 ∩ (v (anchor p.2)).1).card) =
              probability (fun V : AvoidingTriggerSubset (S (anchor p.2)) w =>
                r ≤ ((u (anchor p.1)).1 ∩ V.1).card) := by
            convert hmarg using 1
          _ ≤ B p := by simpa [B] using hbound
      have h := probability_jointPair_le_of_conditional
        (fun u v : Ω => r ≤ ((u (anchor p.1)).1 ∩ (v (anchor p.2)).1).card)
        p.1 p.2 hp (C := B p) (fun u => by
          have hu := hcond u
          convert hu using 1
          apply probability_eq_of_decidable)
      have heq : probability (bad₂ p) =
          @probability (Fin N → Ω) _
            (fun U : Fin N → Ω =>
              r ≤ ((U p.1 (anchor p.1)).1 ∩ (U p.2 (anchor p.2)).1).card)
            (fun U => Classical.propDecidable
              (r ≤ ((U p.1 (anchor p.1)).1 ∩ (U p.2 (anchor p.2)).1).card)) := by
        unfold probability expectation
        congr 1
        apply Finset.sum_congr rfl
        intro U _hU
        by_cases hinter : r ≤
            ((U p.1 (anchor p.1)).1 ∩ (U p.2 (anchor p.2)).1).card <;>
          simp [bad₂, hp, hinter]
      rw [heq]
      exact h
  have hconcSum : (∑ q, probability (bad₁ q)) ≤
      ∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) :=
    Finset.sum_le_sum (fun q _ => hconc q)
  have hpairSum : (∑ p, probability (bad₂ p)) ≤ ∑ p, B p :=
    Finset.sum_le_sum (fun p _ => hpair p)
  have hsum : (∑ q, probability (bad₁ q)) + (∑ p, probability (bad₂ p)) < 1 := by
    apply (add_le_add hconcSum hpairSum).trans_lt
    simpa [B] using hbudget
  obtain ⟨U, hU₁, hU₂⟩ := exists_avoiding_two_families bad₁ bad₂ hsum
  refine ⟨U, ?_, ?_⟩
  · intro q
    exact lt_of_not_ge (hU₁ q)
  · intro i j hij hinter
    exact hU₂ (i, j) ⟨hij, hinter⟩

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Ideal triggered-unit Walsh contribution under the uniform design avoiding
one specified anchor.  The total finite expectation is defined even in the
empty case; every physical theorem below supplies nonemptiness from width and
complement cardinality. -/
noncomputable def expectedAvoidingTriggeredWalshStatistic {n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (body : List (Finset (Fin n)))
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun U : AvoidingTriggerSubset S w =>
    triggeredWalshStatistic U.1 body T)

/-- Projection onto one anchor has exactly the ideal avoiding Walsh mean. -/
theorem expectation_pi_triggeredWalshStatistic
    {κ : Type*} [Fintype κ] [DecidableEq κ] {n w : ℕ}
    (S : κ → Finset (Fin n)) [∀ a, Nonempty (AvoidingTriggerSubset (S a) w)]
    (a : κ) (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectation (fun u : (∀ a, AvoidingTriggerSubset (S a) w) =>
      triggeredWalshStatistic (u a).1 body T) =
    expectedAvoidingTriggeredWalshStatistic (S a) w body T := by
  unfold expectedAvoidingTriggeredWalshStatistic
  exact expectation_pi_eval
    (Ω := fun a : κ => AvoidingTriggerSubset (S a) w) a
    (fun U : AvoidingTriggerSubset (S a) w =>
      triggeredWalshStatistic U.1 body T)

/-- The pure sign-knob statistic used by the anchor dial has exactly the
public avoiding mean after projection from a joint seed. -/
theorem expectation_pi_triggeredWalshCharacter
    {κ : Type*} [Fintype κ] [DecidableEq κ] {n w : ℕ}
    (S : κ → Finset (Fin n)) [∀ a, Nonempty (AvoidingTriggerSubset (S a) w)]
    (a : κ) (T : Finset (Fin n)) :
    expectation (fun u : (∀ a, AvoidingTriggerSubset (S a) w) =>
      realWalshCoefficient (triggeredWalshCharacter (u a).1 (S a)) T) =
    @expectedTriggeredWalshCharacter n (S a) w (inferInstance) T := by
  unfold expectedTriggeredWalshCharacter
  exact expectation_pi_eval
    (Ω := fun a : κ => AvoidingTriggerSubset (S a) w) a
    (fun U : AvoidingTriggerSubset (S a) w =>
      realWalshCoefficient (triggeredWalshCharacter U.1 (S a)) T)

/-- Centered actual Walsh prefixes, with every ideal term expressed in the
correct avoiding design for that unit's anchor. -/
theorem centeredPrefixSum_avoidingWalsh
    {κ τ : Type*} [Fintype κ] [DecidableEq κ] {n N w : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ)
    [∀ a, Nonempty (AvoidingTriggerSubset (S a) w)]
    (body : Fin N → List (Finset (Fin n))) (test : τ → Finset (Fin n))
    (q : Fin N) (T : τ) (U : Fin N → ((a : κ) → AvoidingTriggerSubset (S a) w)) :
    centeredPrefixSum
      (fun i u => triggeredWalshStatistic (u (anchor i)).1 (body i) (test T)) q U =
      (∑ i ∈ finPrefix q,
        triggeredWalshStatistic (U i (anchor i)).1 (body i) (test T)) -
      ∑ i ∈ finPrefix q,
        expectedAvoidingTriggeredWalshStatistic (S (anchor i)) w (body i) (test T) := by
  unfold centeredPrefixSum
  congr 1
  apply Finset.sum_congr rfl
  intro i _hi
  exact expectation_pi_triggeredWalshStatistic S (anchor i) (body i) (test T)

/-- Actual simultaneous avoiding physical realization.  The concentrated
statistics are Walsh coefficients of the displayed triggered DNFs, the ideal
terms retain each anchor's own avoiding design, and the final two conclusions
are the unmodified public OR/SUM bounds for the same joint DNF. -/
theorem exists_jointAvoidingPhysicalWalshEmbedding
    {κ τ : Type*} [Fintype κ] [Fintype τ] {n N w : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ) (hw : 0 < w)
    (hwM : ∀ a, w ≤ (S a)ᶜ.card)
    (body : Fin N → List (Finset (Fin n))) (test : τ → Finset (Fin n))
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin N × Fin N,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ ((w + 3) / 4)) < 1) :
    let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      letI : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := fun a =>
        ⟨Classical.choice (inferInstance : Nonempty Ω) a⟩
      ∃ U : Fin N → Ω,
        (∀ q : Fin N × τ,
          |(∑ i ∈ finPrefix q.1,
              triggeredWalshStatistic (U i (anchor i)).1 (body i) (test q.2)) -
            ∑ i ∈ finPrefix q.1,
              expectedAvoidingTriggeredWalshStatistic (S (anchor i)) w
                (body i) (test q.2)| < ε) ∧
        (∀ i j, i ≠ j →
          4 * ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card < w) ∧
        (expectation (fun x =>
          |constituentSum
              (fun i => dnfEval (triggeredBodyTerms (U i (anchor i)).1 (body i)))
              Finset.univ x -
            bit (jointTriggeredEval (fun i => (U i (anchor i)).1) body x)|) ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
        (∀ T : Finset (Fin n),
          |realWalshCoefficient
              (constituentSum
                (fun i => dnfEval (triggeredBodyTerms (U i (anchor i)).1 (body i)))
                Finset.univ) T -
            walshCoefficient
              (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T| ≤
          ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
            (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  classical
  let Ω := (a : κ) → AvoidingTriggerSubset (S a) w
  let Y : τ → Fin N → Ω → ℝ := fun T i u =>
    triggeredWalshStatistic (u (anchor i)).1 (body i) (test T)
  have hΩeach : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := fun a =>
    nonempty_avoidingTriggerSubset_of_card_le (S a) (hwM a)
  letI : ∀ a, Nonempty (AvoidingTriggerSubset (S a) w) := hΩeach
  have hbound : ∀ T i u, |Y T i u| ≤ (1 / 2 : ℝ) ^ w := by
    intro T i u
    exact abs_triggeredWalshStatistic_le (u (anchor i)).1 (body i) (test T)
      (avoidingTriggerSubset_spec (u (anchor i))).2
  obtain ⟨hΩ, U, hprefix, hpair⟩ := exists_jointAvoidingTriggerEmbedding
    S anchor hw hwM (by omega : (w + 3) / 4 ≤ w) Y
    (by positivity : 0 ≤ (1 / 2 : ℝ) ^ w) hε hbound (by simpa [Y] using hbudget)
  letI : Nonempty Ω := hΩ
  have hsmall : ∀ i j, i ≠ j →
      ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card < (w + 3) / 4 := by
    intro i j hij
    exact Nat.lt_of_not_ge (hpair i j hij)
  have hinter : ∀ i j, i ≠ j →
      4 * ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card < w := by
    intro i j hij
    have h := hsmall i j hij
    omega
  have hcard : ∀ i, (U i (anchor i)).1.card = w := fun i =>
    (avoidingTriggerSubset_spec (U i (anchor i))).2
  refine ⟨hΩ, U, ?_, hinter,
    expectation_abs_jointTriggeredSum_sub_gate_le
      (fun i => (U i (anchor i)).1) body hcard hinter,
    fun T => abs_walsh_jointTriggeredSum_sub_gate_le
      (fun i => (U i (anchor i)).1) body hcard hinter T⟩
  intro q
  have h := hprefix q
  change |centeredPrefixSum (Y q.2) q.1 U| < ε at h
  rw [show centeredPrefixSum (Y q.2) q.1 U =
      (∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (U i (anchor i)).1 (body i) (test q.2)) -
      ∑ i ∈ finPrefix q.1,
        expectedAvoidingTriggeredWalshStatistic (S (anchor i)) w
          (body i) (test q.2) by
    exact centeredPrefixSum_avoidingWalsh S anchor body test q.1 q.2 U] at h
  exact h

end MonotoneDNF

#print axioms MonotoneDNF.expectation_pi_eval
#print axioms MonotoneDNF.probability_pi_eval
#print axioms MonotoneDNF.probability_eq_of_decidable
#print axioms MonotoneDNF.probability_jointPair_le_of_conditional
#print axioms MonotoneDNF.probability_large_intersection_without_subset_le
#print axioms MonotoneDNF.exists_jointAvoidingTriggerEmbedding
#print axioms MonotoneDNF.expectedAvoidingTriggeredWalshStatistic
#print axioms MonotoneDNF.expectation_pi_triggeredWalshStatistic
#print axioms MonotoneDNF.expectation_pi_triggeredWalshCharacter
#print axioms MonotoneDNF.centeredPrefixSum_avoidingWalsh
#print axioms MonotoneDNF.exists_jointAvoidingPhysicalWalshEmbedding


==> anc/MonotoneDNF/PhysicalAvoidingSourceBudget.lean <==
module

public import MonotoneDNF.PhysicalAvoidingCopySynchronization

@[expose] public section

/-!
# Source-schedule evaluation of the avoiding-trigger embedding budget

The guide fixes `K = w^(100*(t+2))`, but the public Lean copy-family interface
leaves its polynomial exponents abstract.  This file evaluates the avoiding
selector at an explicit admissible quadratic ambient dimension `m = w^2`, the
source anchor-copy floors, and all Walsh tests of degree at most `t`.

The important unit-count cancellation is proved before any asymptotics:
`choose m ℓ` times the source floor for degree `ℓ ≤ t` is at most `K*ρ ℓ`.
Thus the separately triggered constituents of all anchor packets number
`O_t(K)`, rather than the unnecessarily large `O_t(m^t*K)` list bound.

No source mixture, no statistical lemma and no final learner is constructed.
The final realization is for explicitly supplied scheduled bodies and anchors.
Selectors and full face calibration are outside the scope of this file.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The exponent in the guide's generic copy count. -/
def sourceCopyExponent (t : ℕ) : ℕ := 100 * (t + 2)

/-- The guide's number `K` of copies in a generic list. -/
def sourceCopyCount (t w : ℕ) : ℕ := w ^ sourceCopyExponent t

/-- The source anchor-list length, written with the integer power in the
guide.  The nonnegative-strength assumptions are supplied at use sites. -/
noncomputable def sourceAnchorCopies (t w m : ℕ) (ρ : ℕ → ℝ) (ℓ : ℕ) : ℕ :=
  ⌊(sourceCopyCount t w : ℝ) * ρ ℓ *
      (w : ℝ) ^ ((ℓ : ℤ) - (t : ℤ)) / (m.choose ℓ : ℝ)⌋₊

/-- All anchored packets of a fixed degree, before the two signs and the
`D₀ = 16*t` separate triggers per packet are counted. -/
noncomputable def sourceAnchorPacketCount (t w m : ℕ) (ρ : ℕ → ℝ) : ℕ :=
  ∑ ℓ ∈ Finset.Icc 1 t, m.choose ℓ * sourceAnchorCopies t w m ρ ℓ

/-- The exact number of separately triggered source constituents: `R` generic
lists of `K` units, and two signs times `16*t` triggers per anchored packet.
An anchored packet is not collapsed to one common trigger. -/
noncomputable def sourceTriggerUnitCount (R t w m : ℕ) (ρ : ℕ → ℝ) : ℕ :=
  R * sourceCopyCount t w + 2 * (16 * t) * sourceAnchorPacketCount t w m ρ

/-- The polynomial unit envelope used by the concentration budget. -/
def sourceUnitExponent (t : ℕ) : ℕ := sourceCopyExponent t + 1

/-- All Walsh sets of degree at most `t`, indexed by their exact degree. -/
abbrev LowDegreeWalshTest (t m : ℕ) :=
  Σ k : Fin (t + 1), {T : Finset (Fin m) //
    T ∈ (Finset.univ : Finset (Fin m)).powersetCard k.val}

/-- The underlying Walsh set of a low-degree test. -/
def lowDegreeWalshTestSet {t m : ℕ} (T : LowDegreeWalshTest t m) :
    Finset (Fin m) := T.2.1

@[simp] lemma card_lowDegreeWalshTestSet {t m : ℕ} (T : LowDegreeWalshTest t m) :
    (lowDegreeWalshTestSet T).card ≤ t := by
  exact (Finset.mem_powersetCard.mp T.2.2).2.le.trans (Nat.le_of_lt_succ T.1.isLt)

/-- The number of low-degree Walsh tests is exactly a sum of binomials. -/
def lowDegreeWalshTestCard (t m : ℕ) : ℕ :=
  ∑ k : Fin (t + 1), m.choose k.val

lemma fintypeCard_lowDegreeWalshTest (t m : ℕ) :
    Fintype.card (LowDegreeWalshTest t m) = lowDegreeWalshTestCard t m := by
  classical
  rw [Fintype.card_sigma]
  unfold lowDegreeWalshTestCard
  apply Finset.sum_congr rfl
  intro k _hk
  simp

/-- The test exponent sufficient at `m = w^2`. -/
def sourceTestExponent (t : ℕ) : ℕ := 2 * t + 1

lemma lowDegreeWalshTestCard_le_mul_pow {t m : ℕ} (hm : 1 ≤ m) :
    lowDegreeWalshTestCard t m ≤ (t + 1) * m ^ t := by
  classical
  unfold lowDegreeWalshTestCard
  calc
    (∑ k : Fin (t + 1), m.choose k.val) ≤ ∑ _k : Fin (t + 1), m ^ t := by
      apply Finset.sum_le_sum
      intro k _hk
      exact (Nat.choose_le_pow m k.val).trans
        (Nat.pow_le_pow_right hm (Nat.le_of_lt_succ k.isLt))
    _ = (t + 1) * m ^ t := by simp

/-- At the explicit quadratic dimension, the actual low-degree test family is
bounded by `w^(2*t+1)` once `w ≥ t+1`; no arbitrary test enumeration is used. -/
lemma lowDegreeWalshTestCard_quadratic_le {t w : ℕ}
    (hw : max 1 (t + 1) ≤ w) :
    lowDegreeWalshTestCard t (w ^ 2) ≤ w ^ sourceTestExponent t := by
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have hwt : t + 1 ≤ w := (Nat.le_max_right _ _).trans hw
  have hm : 1 ≤ w ^ 2 := one_le_pow₀ hw1
  calc
    lowDegreeWalshTestCard t (w ^ 2) ≤ (t + 1) * (w ^ 2) ^ t :=
      lowDegreeWalshTestCard_le_mul_pow hm
    _ ≤ w * (w ^ 2) ^ t := Nat.mul_le_mul_right _ hwt
    _ = w ^ sourceTestExponent t := by
      unfold sourceTestExponent
      rw [← pow_mul, ← pow_succ']

/-- Anchors are genuine input sets of cardinality at most `t`. -/
abbrev BoundedAnchor (t n : ℕ) := {S : Finset (Fin n) // S.card ≤ t}

@[simp] lemma boundedAnchor_complement_card {t n : ℕ} (S : BoundedAnchor t n) :
    S.1ᶜ.card = n - S.1.card := by
  rw [Finset.card_compl]
  simp

lemma sub_card_le_boundedAnchor_complement {t n : ℕ} (S : BoundedAnchor t n) :
    n - t ≤ S.1ᶜ.card := by
  rw [boundedAnchor_complement_card]
  omega

lemma sourceAnchorCopies_nonneg {t w m ℓ : ℕ} {ρ : ℕ → ℝ} (hρ : 0 ≤ ρ ℓ) :
    0 ≤ (sourceCopyCount t w : ℝ) * ρ ℓ *
      (w : ℝ) ^ ((ℓ : ℤ) - (t : ℤ)) / (m.choose ℓ : ℝ) := by
  positivity

/-- The exact floor cancellation for one anchor degree.  It uses only
`ℓ ≤ t ≤ m`, `1 ≤ w`, and nonnegative strength; no growth estimate on `K`. -/
lemma choose_mul_sourceAnchorCopies_le {t w m ℓ : ℕ} {ρ : ℕ → ℝ}
    (hρ : 0 ≤ ρ ℓ) (hℓt : ℓ ≤ t) (htm : t ≤ m) (hw : 1 ≤ w) :
    ((m.choose ℓ * sourceAnchorCopies t w m ρ ℓ : ℕ) : ℝ) ≤
      (sourceCopyCount t w : ℝ) * ρ ℓ := by
  have hchooseNat : 0 < m.choose ℓ := Nat.choose_pos (hℓt.trans htm)
  have hchoose : (0 : ℝ) < (m.choose ℓ : ℝ) := by exact_mod_cast hchooseNat
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hz : (w : ℝ) ^ ((ℓ : ℤ) - (t : ℤ)) ≤ 1 := by
    apply zpow_le_one_of_nonpos₀ hwR
    exact sub_nonpos.mpr (by exact_mod_cast hℓt)
  have hKρ : 0 ≤ (sourceCopyCount t w : ℝ) * ρ ℓ := by positivity
  have hfloor := Nat.floor_le
    (sourceAnchorCopies_nonneg (t := t) (w := w) (m := m) hρ)
  change ((sourceAnchorCopies t w m ρ ℓ : ℕ) : ℝ) ≤ _ at hfloor
  push_cast
  calc
    (m.choose ℓ : ℝ) * (sourceAnchorCopies t w m ρ ℓ : ℝ) ≤
        (m.choose ℓ : ℝ) *
          ((sourceCopyCount t w : ℝ) * ρ ℓ *
            (w : ℝ) ^ ((ℓ : ℤ) - (t : ℤ)) / (m.choose ℓ : ℝ)) :=
      mul_le_mul_of_nonneg_left hfloor hchoose.le
    _ = (sourceCopyCount t w : ℝ) * ρ ℓ *
          (w : ℝ) ^ ((ℓ : ℤ) - (t : ℤ)) := by field_simp
    _ ≤ (sourceCopyCount t w : ℝ) * ρ ℓ := by
      simpa using mul_le_mul_of_nonneg_left hz hKρ

/-- Real-valued form of the exact anchored-packet bound. -/
lemma sourceAnchorPacketCount_cast_le {t w m : ℕ} {ρ : ℕ → ℝ}
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (htm : t ≤ m) (hw : 1 ≤ w) :
    (sourceAnchorPacketCount t w m ρ : ℝ) ≤
      (sourceCopyCount t w : ℝ) * ∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ := by
  classical
  rw [sourceAnchorPacketCount, Nat.cast_sum]
  calc
    (∑ ℓ ∈ Finset.Icc 1 t,
        ((m.choose ℓ * sourceAnchorCopies t w m ρ ℓ : ℕ) : ℝ)) ≤
        ∑ ℓ ∈ Finset.Icc 1 t, (sourceCopyCount t w : ℝ) * ρ ℓ := by
      apply Finset.sum_le_sum
      intro ℓ hℓ
      have hℓt : ℓ ≤ t := (Finset.mem_Icc.mp hℓ).2
      exact choose_mul_sourceAnchorCopies_le (hρ ℓ) hℓt htm hw
    _ = (sourceCopyCount t w : ℝ) * ∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ := by
      rw [Finset.mul_sum]

/-- The total exact source trigger count is bounded by a fixed source-strength
multiple of `K`. -/
lemma sourceTriggerUnitCount_cast_le {R t w m : ℕ} {ρ : ℕ → ℝ}
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (htm : t ≤ m) (hw : 1 ≤ w) :
    (sourceTriggerUnitCount R t w m ρ : ℝ) ≤
      ((R : ℝ) + 32 * (t : ℝ) * (∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ)) *
        (sourceCopyCount t w : ℝ) := by
  have hanchor := sourceAnchorPacketCount_cast_le hρ htm hw
  calc
    (sourceTriggerUnitCount R t w m ρ : ℝ) =
        (R : ℝ) * (sourceCopyCount t w : ℝ) + 32 * (t : ℝ) *
          (sourceAnchorPacketCount t w m ρ : ℝ) := by
      push_cast [sourceTriggerUnitCount]
      ring
    _ ≤ (R : ℝ) * (sourceCopyCount t w : ℝ) + 32 * (t : ℝ) *
          ((sourceCopyCount t w : ℝ) * ∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ) := by
      have h32 : (0 : ℝ) ≤ 32 * (t : ℝ) := by positivity
      exact add_le_add_right (mul_le_mul_of_nonneg_left hanchor h32) _
    _ = ((R : ℝ) + 32 * (t : ℝ) * (∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ)) *
          (sourceCopyCount t w : ℝ) := by ring

/-- Eventually the exact source unit count fits in the next power of `w`.
The extra power absorbs every fixed generic-list and anchor-strength factor. -/
lemma eventually_sourceTriggerUnitCount_le (R t : ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) :
    ∀ᶠ w : ℕ in atTop,
      sourceTriggerUnitCount R t w (w ^ 2) ρ ≤ w ^ sourceUnitExponent t := by
  let C : ℝ := (R : ℝ) + 32 * (t : ℝ) * (∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ)
  have hC : Tendsto (fun w : ℕ => (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop
  filter_upwards [hC.eventually_ge_atTop C, eventually_ge_atTop (max 1 t),
    eventually_ge_atTop 1] with w hwC hwt hw1
  have htm : t ≤ w ^ 2 := by
    have ht : t ≤ w := (Nat.le_max_right _ _).trans hwt
    exact ht.trans (Nat.le_self_pow (by omega : 2 ≠ 0) w)
  have hwle : 1 ≤ w := (Nat.le_max_left _ _).trans hwt
  have hbound := sourceTriggerUnitCount_cast_le (R := R) hρ htm hwle
  have hCR : C ≤ (w : ℝ) := hwC
  have hK : ((sourceCopyCount t w : ℕ) : ℝ) = (w : ℝ) ^ sourceCopyExponent t := by
    simp [sourceCopyCount]
  have hmul : C * (sourceCopyCount t w : ℝ) ≤
      (w : ℝ) * (sourceCopyCount t w : ℝ) := by
    apply mul_le_mul_of_nonneg_right hCR
    positivity
  have hNat : sourceTriggerUnitCount R t w (w ^ 2) ρ ≤
      w * sourceCopyCount t w := by
    apply_mod_cast (hbound.trans hmul)
  calc
    sourceTriggerUnitCount R t w (w ^ 2) ρ ≤ w * sourceCopyCount t w := hNat
    _ = w ^ sourceUnitExponent t := by
      unfold sourceUnitExponent sourceCopyCount
      rw [pow_succ', Nat.mul_comm]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- A concentration tolerance calibrated to the actual number `N` of units,
not to an artificial replacement count `w^q`. -/
noncomputable def cardConcentrationTolerance (N c : ℕ) (D : ℝ) (w : ℕ) : ℝ :=
  D * Real.sqrt (2 * (N : ℝ) * (c : ℝ) * Real.log (w : ℝ))

lemma cardConcentrationTolerance_nonneg (N c : ℕ) {D : ℝ}
    (hD : 0 ≤ D) (w : ℕ) : 0 ≤ cardConcentrationTolerance N c D w := by
  unfold cardConcentrationTolerance
  positivity

lemma cardConcentrationTolerance_sq (N c w : ℕ) {D : ℝ} (hw : 1 ≤ w) :
    (cardConcentrationTolerance N c D w) ^ 2 =
      2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) := by
  have hlog : 0 ≤ Real.log (w : ℝ) := Real.log_nonneg (by exact_mod_cast hw)
  have hX : 0 ≤ 2 * (N : ℝ) * (c : ℝ) * Real.log (w : ℝ) := by positivity
  rw [cardConcentrationTolerance, mul_pow, Real.sq_sqrt hX]
  ring

/-- The exact prefix budget at the source dimensions, with `D = 2^-w`. -/
noncomputable def sourceAvoidingPrefixTolerance (t N w : ℕ) : ℝ :=
  cardConcentrationTolerance N (sourceUnitExponent t + sourceTestExponent t + 1)
    ((1 / 2 : ℝ) ^ w) w

noncomputable def sourceAvoidingPrefixBudget (t N w : ℕ) : ℝ :=
  ∑ z : Fin N × LowDegreeWalshTest t (w ^ 2),
    2 * Real.exp (-(sourceAvoidingPrefixTolerance t N w) ^ 2 /
      (2 * ((z.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))

/-- Uniform Hoeffding-union estimate for the actual low-degree test type.
This is the variable-test-cardinality form of the public prefix estimate. -/
lemma sourceAvoidingPrefixBudget_le_exp {t N w : ℕ} (hw : 1 < w) :
    sourceAvoidingPrefixBudget t N w ≤
      2 * (N : ℝ) * (lowDegreeWalshTestCard t (w ^ 2) : ℝ) *
        Real.exp (-((sourceUnitExponent t + sourceTestExponent t + 1 : ℕ) : ℝ) *
          Real.log (w : ℝ)) := by
  let c : ℕ := sourceUnitExponent t + sourceTestExponent t + 1
  let D : ℝ := (1 / 2 : ℝ) ^ w
  let ε : ℝ := sourceAvoidingPrefixTolerance t N w
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hlog : 0 ≤ Real.log (w : ℝ) := Real.log_nonneg (by exact_mod_cast (show 1 ≤ w by omega))
  have hD : 0 < D := by dsimp [D]; positivity
  have hε : 0 ≤ ε := by
    change 0 ≤ cardConcentrationTolerance N c D w
    exact cardConcentrationTolerance_nonneg N c hD.le w
  have hε2 : 2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) ≤ ε ^ 2 := by
    dsimp [ε, sourceAvoidingPrefixTolerance, c, D]
    rw [cardConcentrationTolerance_sq N (sourceUnitExponent t + sourceTestExponent t + 1) w
      (D := (1 / 2 : ℝ) ^ w) (by omega)]
  have hX : 0 ≤ (c : ℝ) * Real.log (w : ℝ) := mul_nonneg (by positivity) hlog
  have hterm : ∀ z : Fin N × LowDegreeWalshTest t (w ^ 2),
      2 * Real.exp (-ε ^ 2 / (2 * ((z.1.val + 1 : ℕ) : ℝ) * D ^ 2)) ≤
        2 * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
    intro z
    have hlenNat : z.1.val + 1 ≤ N := z.1.isLt
    have hlen : (((z.1.val + 1 : ℕ) : ℝ)) ≤ (N : ℝ) := by exact_mod_cast hlenNat
    have hlenpos : (0 : ℝ) < ((z.1.val + 1 : ℕ) : ℝ) := by positivity
    have hLB : 2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2 ≤ 2 * (N : ℝ) * D ^ 2 := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hlen (by norm_num)) (by positivity)
    have hLX : (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) *
        ((c : ℝ) * Real.log (w : ℝ)) ≤ ε ^ 2 := by
      calc
        (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) *
            ((c : ℝ) * Real.log (w : ℝ)) ≤
            (2 * (N : ℝ) * D ^ 2) * ((c : ℝ) * Real.log (w : ℝ)) :=
          mul_le_mul_of_nonneg_right hLB hX
        _ = 2 * (N : ℝ) * D ^ 2 * (c : ℝ) * Real.log (w : ℝ) := by ring
        _ ≤ ε ^ 2 := hε2
    have hdenpos : 0 < 2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2 := by positivity
    have hfrac : (c : ℝ) * Real.log (w : ℝ) ≤
        ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) := by
      apply (le_div_iff₀ hdenpos).2
      nlinarith [hLX]
    have hexponent : -ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) ≤
        -(c : ℝ) * Real.log (w : ℝ) := by
      have hneg := neg_le_neg hfrac
      calc
        -ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2) =
            -(ε ^ 2 / (2 * (((z.1.val + 1 : ℕ) : ℝ)) * D ^ 2)) := by ring
        _ ≤ -(c : ℝ) * Real.log (w : ℝ) := by simpa only [neg_mul] using hneg
    exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hexponent) (by norm_num)
  calc
    sourceAvoidingPrefixBudget t N w =
        ∑ z : Fin N × LowDegreeWalshTest t (w ^ 2),
          2 * Real.exp (-ε ^ 2 /
            (2 * ((z.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by rfl
    _ ≤ ∑ _z : Fin N × LowDegreeWalshTest t (w ^ 2),
          2 * Real.exp (-(c : ℝ) * Real.log (w : ℝ)) :=
      Finset.sum_le_sum (fun z _ => hterm z)
    _ = 2 * (N : ℝ) * (lowDegreeWalshTestCard t (w ^ 2) : ℝ) *
          Real.exp (-(c : ℝ) * Real.log (w : ℝ)) := by
      simp [nsmul_eq_mul]
      unfold lowDegreeWalshTestCard
      push_cast
      ring

/-- The actual source prefix budget is at most `2/w` once the proved unit and
test envelopes hold. -/
lemma sourceAvoidingPrefixBudget_le_two_div {t N w : ℕ}
    (hw : 1 < w) (hN : N ≤ w ^ sourceUnitExponent t)
    (hT : lowDegreeWalshTestCard t (w ^ 2) ≤ w ^ sourceTestExponent t) :
    sourceAvoidingPrefixBudget t N w ≤ 2 / (w : ℝ) := by
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  let q := sourceUnitExponent t
  let s := sourceTestExponent t
  let c : ℕ := q + s + 1
  have hmain := sourceAvoidingPrefixBudget_le_exp (t := t) (N := N) hw
  have hNR : (N : ℝ) ≤ ((w ^ q : ℕ) : ℝ) := by exact_mod_cast hN
  have hTR : (lowDegreeWalshTestCard t (w ^ 2) : ℝ) ≤ ((w ^ s : ℕ) : ℝ) := by
    exact_mod_cast hT
  have hExp : Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) =
      ((w : ℝ) ^ (q + s + 1))⁻¹ := by
    rw [show -((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) =
      Real.log (((w : ℝ) ^ (q + s + 1))⁻¹) by
        rw [Real.log_inv, Real.log_pow]
        ring]
    exact Real.exp_log (inv_pos.mpr (pow_pos hw0 _))
  have hE0 : 0 ≤ Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := by positivity
  calc
    sourceAvoidingPrefixBudget t N w ≤
        2 * (N : ℝ) * (lowDegreeWalshTestCard t (w ^ 2) : ℝ) *
          Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := hmain
    _ ≤ 2 * ((w ^ q : ℕ) : ℝ) * ((w ^ s : ℕ) : ℝ) *
          Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul (mul_le_mul_of_nonneg_left hNR (by norm_num)) hTR
          (by positivity) (by positivity)) hE0
    _ = 2 / (w : ℝ) := by
      rw [hExp]
      push_cast
      have hpow : (w : ℝ) ^ q * (w : ℝ) ^ s = (w : ℝ) ^ (q + s) := by rw [pow_add]
      calc
        2 * (w : ℝ) ^ q * (w : ℝ) ^ s * ((w : ℝ) ^ (q + s + 1))⁻¹ =
            2 * ((w : ℝ) ^ q * (w : ℝ) ^ s) * ((w : ℝ) ^ (q + s + 1))⁻¹ := by ring
        _ = 2 * (w : ℝ) ^ (q + s) * ((w : ℝ) ^ (q + s + 1))⁻¹ := by rw [hpow]
        _ = 2 / (w : ℝ) := by
          rw [show q + s + 1 = (q + s) + 1 by omega, pow_succ]
          field_simp

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The original ordered-pair budget: the denominator is the actual avoiding
complement of the second unit's variable anchor. -/
noncomputable def sourceAvoidingPairBudget {t N w : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2)) : ℝ :=
  ∑ p : Fin N × Fin N,
    (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / ((anchor p.2).1ᶜ.card : ℝ)) ^ ((w + 3) / 4)

/-- An explicit threshold at which all quadratic-ground and width facts used
below hold, including the small cases `t = 0,1`. -/
def sourceGroundThreshold (t : ℕ) : ℕ := max 2048 (2 * (t + 1) + 2)

lemma sourceGround_facts {t w : ℕ} (hw : sourceGroundThreshold t ≤ w) :
    0 < w ∧ t < w ^ 2 ∧ w ≤ w ^ 2 - t ∧
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
  have hw2048 : 2048 ≤ w := (Nat.le_max_left _ _).trans hw
  have hwbig : 2 * (t + 1) + 2 ≤ w := (Nat.le_max_right _ _).trans hw
  have hw1 : 1 ≤ w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwt : t ≤ w := by omega
  have hwSq : w ≤ w ^ 2 := by
    have h := Nat.mul_le_mul_left w hw1
    simpa [pow_two] using h
  have h2w : 2 * w ≤ w ^ 2 := by
    have h := Nat.mul_le_mul_right w hw2
    simpa [pow_two] using h
  have h2t : 2 * t < w ^ 2 := by omega
  have htw : t < w ^ 2 := by omega
  have hwidth : w + t ≤ w ^ 2 := by omega
  have hcast : 2 * (t : ℝ) ≤ (w : ℝ) ^ 2 := by
    exact_mod_cast (show 2 * t ≤ w ^ 2 by omega)
  have hM : (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
    rw [Nat.cast_sub htw.le]
    push_cast
    nlinarith
  exact ⟨by omega, htw, by omega, hM⟩

/-- Termwise comparison of the variable-anchor pair budget with the public
quadratic-ground budget.  No ambient common avoiding law is introduced. -/
lemma sourceAvoidingPairBudget_le {t N w q : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2))
    (htw : t < w ^ 2) (hN : N ≤ w ^ q) :
    sourceAvoidingPairBudget anchor ≤
      ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((w ^ 2 - t : ℕ) : ℝ)) ^ ((w + 3) / 4)) := by
  let M : ℕ := w ^ 2 - t
  let B : ℝ := (w.choose ((w + 3) / 4) : ℝ) *
    ((w : ℝ) / (M : ℝ)) ^ ((w + 3) / 4)
  have hMpos : 0 < M := by dsimp [M]; omega
  have hMreal : (0 : ℝ) < (M : ℝ) := by exact_mod_cast hMpos
  have hterm : ∀ p : Fin N × Fin N,
      (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((anchor p.2).1ᶜ.card : ℝ)) ^ ((w + 3) / 4) ≤ B := by
    intro p
    have hcomp : M ≤ (anchor p.2).1ᶜ.card := by
      exact sub_card_le_boundedAnchor_complement (anchor p.2)
    have hSpos : 0 < (anchor p.2).1ᶜ.card := hMpos.trans_le hcomp
    have hSreal : (0 : ℝ) < (((anchor p.2).1ᶜ.card : ℕ) : ℝ) := by
      exact_mod_cast hSpos
    have hcompR : (M : ℝ) ≤ (((anchor p.2).1ᶜ.card : ℕ) : ℝ) := by
      exact_mod_cast hcomp
    have hbase : (w : ℝ) / ((anchor p.2).1ᶜ.card : ℝ) ≤ (w : ℝ) / (M : ℝ) := by
      apply (div_le_div_iff₀ hSreal hMreal).2
      exact mul_le_mul_of_nonneg_left hcompR (by positivity)
    dsimp [B]
    exact mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (by positivity) hbase ((w + 3) / 4)) (by positivity)
  calc
    sourceAvoidingPairBudget anchor ≤ ∑ _p : Fin N × Fin N, B := by
      exact Finset.sum_le_sum (fun p _ => hterm p)
    _ = (N : ℝ) * (N : ℝ) * B := by
      simp [nsmul_eq_mul]
    _ ≤ ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) * B := by
      have hNR : (N : ℝ) ≤ ((w ^ q : ℕ) : ℝ) := by exact_mod_cast hN
      have hsq : (N : ℝ) * (N : ℝ) ≤
          ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) := by nlinarith
      exact mul_le_mul_of_nonneg_right hsq (by positivity)
    _ = ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((w ^ 2 - t : ℕ) : ℝ)) ^ ((w + 3) / 4)) := by rfl

/-- Eventually the source prefix budget is arbitrarily small. -/
lemma eventually_sourceAvoidingPrefixBudget_lt
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    {η : ℝ} (hη : 0 < η) :
    ∀ᶠ w : ℕ in atTop,
      sourceAvoidingPrefixBudget t (sourceTriggerUnitCount R t w (w ^ 2) ρ) w < η := by
  have htwo : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
    simpa [div_eq_mul_inv] using
      (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
  filter_upwards [eventually_sourceTriggerUnitCount_le R t ρ hρ,
    htwo.eventually (gt_mem_nhds hη), eventually_gt_atTop 1,
    eventually_ge_atTop (max 1 (t + 1))] with w hN hsmall hw htw
  have hT := lowDegreeWalshTestCard_quadratic_le (t := t) htw
  exact (sourceAvoidingPrefixBudget_le_two_div hw hN hT).trans_lt hsmall

/-- Eventually every variable-anchor source pair budget is arbitrarily small. -/
lemma eventually_sourceAvoidingPairBudget_lt
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    {η : ℝ} (hη : 0 < η)
    (anchor : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2)) :
    ∀ᶠ w : ℕ in atTop,
      sourceAvoidingPairBudget (anchor w) < η := by
  have hM : ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
    filter_upwards [eventually_ge_atTop (sourceGroundThreshold t)] with w hw
    exact (sourceGround_facts hw).2.2.2
  have hlim := tendsto_quadraticGround_pairBudget (fun w : ℕ => w ^ 2 - t)
    (sourceUnitExponent t) (c := (1 / 2 : ℝ)) (by norm_num) hM
  filter_upwards [eventually_sourceTriggerUnitCount_le R t ρ hρ,
    hlim.eventually (gt_mem_nhds hη),
    eventually_ge_atTop (sourceGroundThreshold t)] with w hN hsmall hw
  have htw : t < w ^ 2 := (sourceGround_facts hw).2.1
  exact (sourceAvoidingPairBudget_le (q := sourceUnitExponent t)
    (anchor w) htw hN).trans_lt hsmall

/-- The exact finite budget required by
`exists_jointAvoidingPhysicalWalshEmbedding`. -/
noncomputable def sourceAvoidingJointBudget {t N w : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2)) : ℝ :=
  sourceAvoidingPrefixBudget t N w + sourceAvoidingPairBudget anchor

/-- Both finite budget components have been evaluated: their sum is eventually
strictly below one, without any remaining probabilistic premise. -/
lemma eventually_sourceAvoidingJointBudget_lt_one
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (anchor : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2)) :
    ∀ᶠ w : ℕ in atTop, sourceAvoidingJointBudget (anchor w) < 1 := by
  filter_upwards [eventually_sourceAvoidingPrefixBudget_lt R t ρ hρ
      (show (0 : ℝ) < 1 / 2 by norm_num),
    eventually_sourceAvoidingPairBudget_lt R t ρ hρ
      (show (0 : ℝ) < 1 / 2 by norm_num) anchor] with w hp hq
  unfold sourceAvoidingJointBudget
  linarith

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The complete concrete consequence of one avoiding source realization.
These are exactly the public prefix, geometry, OR, and Walsh assertions; the
predicate introduces no additional physical premise. -/
noncomputable def SourceAvoidingPhysicalGoodAt {t N w : ℕ}
    (anchor : Fin N → BoundedAnchor t (w ^ 2))
    (body : Fin N → List (Finset (Fin (w ^ 2))))
    (U : Fin N → (a : BoundedAnchor t (w ^ 2)) →
      AvoidingTriggerSubset a.1 w) : Prop :=
  (∀ q : Fin N × LowDegreeWalshTest t (w ^ 2),
    |(∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (U i (anchor i)).1 (body i)
          (lowDegreeWalshTestSet q.2)) -
      ∑ i ∈ finPrefix q.1,
        expectedAvoidingTriggeredWalshStatistic (anchor i).1 w (body i)
          (lowDegreeWalshTestSet q.2)| < sourceAvoidingPrefixTolerance t N w) ∧
  (∀ i j, i ≠ j →
    4 * ((U i (anchor i)).1 ∩ (U j (anchor j)).1).card < w) ∧
  (expectation (fun x =>
    |constituentSum
        (fun i => dnfEval (triggeredBodyTerms (U i (anchor i)).1 (body i)))
        Finset.univ x -
      bit (jointTriggeredEval (fun i => (U i (anchor i)).1) body x)|) ≤
    ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
  (∀ T : Finset (Fin (w ^ 2)),
    |realWalshCoefficient
        (constituentSum
          (fun i => dnfEval (triggeredBodyTerms (U i (anchor i)).1 (body i)))
          Finset.univ) T -
      walshCoefficient
        (jointTriggeredEval (fun i => (U i (anchor i)).1) body) T| ≤
    ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4))

set_option maxHeartbeats 1000000 in
/-- **Eventual source-scheduled avoiding realization.**  For every fixed `t`,
fixed finite number `R` of generic lists, and fixed nonnegative anchor
strengths, eventually there is one joint embedding for the exact source count
of separately triggered constituents.  Every test of degree at most `t` and
every individual-unit prefix is controlled by the evaluated tolerance.  Each
unit keeps its own variable-anchor avoiding law; the pair budget has been
proved below one rather than assumed. -/
theorem eventually_exists_sourceAvoidingPhysicalWalshEmbedding
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (anchor : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2))
    (body : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      List (Finset (Fin (w ^ 2)))) :
    ∀ᶠ w : ℕ in atTop,
      let Ω := (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w
      ∃ _ : Nonempty Ω,
        letI : Nonempty Ω := inferInstance
        ∃ U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) → Ω,
          SourceAvoidingPhysicalGoodAt (anchor w) (body w) U := by
  filter_upwards [eventually_sourceAvoidingJointBudget_lt_one R t ρ hρ anchor,
    eventually_ge_atTop (sourceGroundThreshold t)] with w hbudget hground
  let N : ℕ := sourceTriggerUnitCount R t w (w ^ 2) ρ
  let Ω := (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w
  have hfacts := sourceGround_facts (t := t) hground
  have hw : 0 < w := hfacts.1
  have hwidth : w ≤ w ^ 2 - t := hfacts.2.2.1
  have hwM : ∀ a : BoundedAnchor t (w ^ 2), w ≤ a.1ᶜ.card := by
    intro a
    exact hwidth.trans (sub_card_le_boundedAnchor_complement a)
  have hε : 0 ≤ sourceAvoidingPrefixTolerance t N w := by
    unfold sourceAvoidingPrefixTolerance
    exact cardConcentrationTolerance_nonneg _ _ (by positivity) _
  have hb : (∑ q : Fin N × LowDegreeWalshTest t (w ^ 2),
      2 * Real.exp (-(sourceAvoidingPrefixTolerance t N w) ^ 2 /
        (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin N × Fin N,
        (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (((anchor w) p.2).1ᶜ.card : ℝ)) ^ ((w + 3) / 4)) < 1 := by
    simpa only [sourceAvoidingJointBudget, sourceAvoidingPrefixBudget,
      sourceAvoidingPairBudget, N] using hbudget
  obtain ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩ :=
    exists_jointAvoidingPhysicalWalshEmbedding
      (S := fun a : BoundedAnchor t (w ^ 2) => a.1)
      (anchor w) hw hwM (body w) lowDegreeWalshTestSet hε hb
  let : Nonempty Ω := hΩ
  exact ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩

end MonotoneDNF

#print axioms MonotoneDNF.fintypeCard_lowDegreeWalshTest
#print axioms MonotoneDNF.lowDegreeWalshTestCard_quadratic_le
#print axioms MonotoneDNF.choose_mul_sourceAnchorCopies_le
#print axioms MonotoneDNF.sourceTriggerUnitCount_cast_le
#print axioms MonotoneDNF.eventually_sourceTriggerUnitCount_le
#print axioms MonotoneDNF.sourceAvoidingPrefixBudget_le_two_div
#print axioms MonotoneDNF.sourceAvoidingPairBudget_le
#print axioms MonotoneDNF.eventually_sourceAvoidingPrefixBudget_lt
#print axioms MonotoneDNF.eventually_sourceAvoidingPairBudget_lt
#print axioms MonotoneDNF.eventually_sourceAvoidingJointBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_sourceAvoidingPhysicalWalshEmbedding


==> anc/MonotoneDNF/PhysicalCopyFamilySynchronization.lean <==
module

public import MonotoneDNF.PhysicalScheduledListAssembly

@[expose] public section

/-!
# Simultaneous physical embeddings for a finite scheduled copy family

The public single-list embedding theorem fixes one product embedding.  This
module instead applies the same finite product-space selector once to the
flattened index `Fin R × Fin K`.  A statistic for list `ℓ` is masked to that
list, so a flattened prefix ending at `(ℓ,k)` computes exactly the local
prefix ending at `k`.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Membership in a nonempty finite initial segment is comparison of values. -/
theorem mem_finPrefix_iff {N : ℕ} {i k : Fin N} :
    i ∈ finPrefix k ↔ i.val ≤ k.val := by
  classical
  constructor
  · intro h
    obtain ⟨j, -, hj⟩ := Finset.mem_image.mp h
    have hval : i.val = j.val := by
      rw [← hj]
      rfl
    omega
  · intro h
    apply Finset.mem_image.mpr
    refine ⟨⟨i.val, by omega⟩, Finset.mem_univ _, ?_⟩
    apply Fin.ext
    rfl

/-- Flatten a two-dimensional family of random-trigger assignments. -/
def copyFamilyFlattenEmbedding {R K : ℕ} {Ω : Type*}
    (U : Fin R → Fin K → Ω) : Fin (R * K) → Ω :=
  fun a => U (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2

/-- A flattened prefix sum masked to one list is exactly that list's prefix
sum.  This lemma is used both for the realized and for the expected sums in
`centeredPrefixSum`. -/
theorem sum_flattened_finPrefix_mask
    {R K : ℕ} (ℓ : Fin R) (k : Fin K) (f : Fin R → Fin K → ℝ) :
    (∑ a ∈ finPrefix (finProdFinEquiv (ℓ, k)),
        if (finProdFinEquiv.symm a).1 = ℓ then
          f (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2 else 0) =
      ∑ i ∈ finPrefix k, f ℓ i := by
  classical
  let e := (finProdFinEquiv : Fin R × Fin K ≃ Fin (R * K))
  have hsource : finPrefix k = Finset.univ.filter (fun i : Fin K => i.val ≤ k.val) := by
    ext i
    simp [mem_finPrefix_iff]
  have htarget : finPrefix (e (ℓ, k)) =
      Finset.univ.filter (fun a : Fin (R * K) => a.val ≤ (e (ℓ, k)).val) := by
    ext a
    simp [mem_finPrefix_iff]
  rw [hsource, htarget, Finset.sum_filter, Finset.sum_filter]
  rw [← Equiv.sum_comp e (fun a =>
    if a.val ≤ (e (ℓ, k)).val then
      (if (e.symm a).1 = ℓ then f (e.symm a).1 (e.symm a).2 else 0) else 0)]
  rw [Fintype.sum_prod_type]
  simp only [Equiv.symm_apply_apply]
  rw [Finset.sum_eq_single ℓ]
  · apply Finset.sum_congr rfl
    intro i hi
    by_cases hik : i.val ≤ k.val
    · have hle : (e (ℓ, i)).val ≤ (e (ℓ, k)).val := by
        simp [e, finProdFinEquiv_apply_val]
        omega
      simp [hik, hle]
    · have hle : ¬ (e (ℓ, i)).val ≤ (e (ℓ, k)).val := by
        simp [e, finProdFinEquiv_apply_val]
        omega
      simp [hik, hle]
  · intro ℓ' hℓ'mem hℓ'
    simp [hℓ']
  · simp

/-- Centered form of `sum_flattened_finPrefix_mask`. -/
theorem centeredPrefixSum_flattened_mask
    {R K : ℕ} {Ω : Type*} [Fintype Ω] [Nonempty Ω]
    (Z : Fin R → Fin K → Ω → ℝ) (ℓ : Fin R) (k : Fin K)
    (U : Fin (R * K) → Ω) :
    centeredPrefixSum
      (fun a x => if (finProdFinEquiv.symm a).1 = ℓ then
        Z (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2 x else 0)
      (finProdFinEquiv (ℓ, k)) U =
    centeredPrefixSum (Z ℓ) k (fun i => U (finProdFinEquiv (ℓ, i))) := by
  classical
  unfold centeredPrefixSum
  congr 1
  · simpa only [Prod.mk.eta, Equiv.apply_symm_apply] using
      (sum_flattened_finPrefix_mask ℓ k
        (fun ℓ' i => Z ℓ' i (U (finProdFinEquiv (ℓ', i)))))
  · simp_rw [expectation_ite_condition]
    exact sum_flattened_finPrefix_mask ℓ k
      (fun ℓ' i => expectation (Z ℓ' i))

/-- The same centered sum, written over the injective flattened image of the
local prefix.  This support has only `k+1` elements, even though it is
contained in a much longer global prefix. -/
theorem centeredPrefixSum_flattened_support
    {R K : ℕ} {Ω : Type*} [Fintype Ω] [Nonempty Ω]
    (Z : Fin R → Fin K → Ω → ℝ) (ℓ : Fin R) (k : Fin K)
    (U : Fin (R * K) → Ω) :
    centeredPrefixSum
      (fun a x => if (finProdFinEquiv.symm a).1 = ℓ then
        Z (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2 x else 0)
      (finProdFinEquiv (ℓ, k)) U =
    (∑ a ∈ (finPrefix k).image (fun i => finProdFinEquiv (ℓ, i)),
        (if (finProdFinEquiv.symm a).1 = ℓ then
          Z (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2
            (U a) else 0)) -
      ∑ a ∈ (finPrefix k).image (fun i => finProdFinEquiv (ℓ, i)),
        expectation (fun x => if (finProdFinEquiv.symm a).1 = ℓ then
          Z (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2 x else 0) := by
  classical
  rw [centeredPrefixSum_flattened_mask Z ℓ k U]
  unfold centeredPrefixSum
  have hinj : ∀ i ∈ finPrefix k, ∀ j ∈ finPrefix k,
      finProdFinEquiv (ℓ, i) = finProdFinEquiv (ℓ, j) → i = j := by
    intro i hi j hj h
    exact congrArg Prod.snd (finProdFinEquiv.injective h)
  rw [Finset.sum_image hinj, Finset.sum_image hinj]
  simp

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Mask each list's tested statistics to its own slice of the flattened
trigger index. -/
noncomputable def copyFamilyFlattenStats
    (M : ℕ → ℕ) (q s R w : ℕ)
    (Y : Fin R → JointPhysicalStats M q s) :
    (Fin R × Fin (w ^ s)) → Fin (R * w ^ q) →
      UniformTriggerSubset (M w) w → ℝ :=
  fun p a x =>
    if (finProdFinEquiv.symm a).1 = p.1 then
      Y p.1 w p.2 (finProdFinEquiv.symm a).2 x else 0

/-- Exactly the simultaneous physical facts consumed by
`abs_walsh_realizedCopyFamily_sub_ideal_le_of_jointGood`: all per-list good
predicates and all cross-list (as well as within-list) trigger intersections. -/
noncomputable def JointPhysicalCopyFamilyGoodAt
    (M : ℕ → ℕ) (q s R : ℕ) (D : ℕ → ℝ)
    (Y : Fin R → JointPhysicalStats M q s)
    (body : Fin R → JointBodyFamily M q) (w : ℕ)
    [Nonempty (UniformTriggerSubset (M w) w)]
    (U : Fin R → Fin (w ^ q) → UniformTriggerSubset (M w) w) : Prop :=
  (∀ ℓ, JointPhysicalGoodAt M q s D (Y ℓ) (body ℓ) w (U ℓ)) ∧
    ∀ a b : Fin (R * w ^ q), a ≠ b →
      4 * ((copyFamilyFlattenEmbedding (fun ℓ p => (U ℓ p).1) a) ∩
        (copyFamilyFlattenEmbedding (fun ℓ p => (U ℓ p).1) b)).card < w

/-- A finite product-space selector for a two-dimensional copy family.  Each
list-masked concentration event is charged only to its own local prefix. -/
theorem exists_copyFamilyTriggerEmbedding
    {α τ : Type*} [Fintype α] [DecidableEq α] [Fintype τ]
    (A : Finset α) {R K w r : ℕ} (hA : 0 < A.card) (hwM : w ≤ A.card)
    (hrw : r ≤ w)
    (Z : Fin R → τ → Fin K → {V : Finset α // V ∈ A.powersetCard w} → ℝ)
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (h_bound : ∀ ℓ p i x, |Z ℓ p i x| ≤ D)
    (hbudget :
      (∑ z : Fin R × (Fin K × τ),
        2 * Real.exp (-ε ^ 2 / (2 * ((z.2.1.val + 1 : ℕ) : ℝ) * D ^ 2))) +
      ((R * K : ℕ) : ℝ) * ((R * K : ℕ) : ℝ) *
        ((w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r) < 1) :
    let Ω := {V : Finset α // V ∈ A.powersetCard w}
    ∃ _ : Nonempty Ω,
      letI : Nonempty Ω := inferInstance
      ∃ U : Fin (R * K) → Ω,
        (∀ z : Fin R × (Fin K × τ),
          |centeredPrefixSum
            (fun a x => if (finProdFinEquiv.symm a).1 = z.1 then
              Z z.1 z.2.2 (finProdFinEquiv.symm a).2 x else 0)
            (finProdFinEquiv (z.1, z.2.1)) U| < ε) ∧
        (∀ i j, i ≠ j → r ≤ ((U i).1 ∩ (U j).1).card → False) := by
  classical
  let Ω := {V : Finset α // V ∈ A.powersetCard w}
  let e := (finProdFinEquiv : Fin R × Fin K ≃ Fin (R * K))
  have hΩ : Nonempty Ω := by
    obtain ⟨V, hV⟩ := Finset.powersetCard_nonempty.mpr hwM
    exact ⟨⟨V, hV⟩⟩
  refine ⟨hΩ, ?_⟩
  letI : Nonempty Ω := hΩ
  let flat : (Fin R × τ) → Fin (R * K) → Ω → ℝ := fun p a x =>
    if (e.symm a).1 = p.1 then Z p.1 p.2 (e.symm a).2 x else 0
  let B : ℝ := (w.choose r : ℝ) * ((w : ℝ) / A.card) ^ r
  let bad₁ : (Fin R × (Fin K × τ)) → (Fin (R * K) → Ω) → Prop :=
    fun z U => ε ≤ |centeredPrefixSum (flat (z.1, z.2.2)) (e (z.1, z.2.1)) U|
  let bad₂ : (Fin (R * K) × Fin (R * K)) → (Fin (R * K) → Ω) → Prop :=
    fun p U => p.1 ≠ p.2 ∧ r ≤ ((U p.1).1 ∩ (U p.2).1).card
  have hflat_bound : ∀ p a x, |flat p a x| ≤ D := by
    intro p a x
    unfold flat
    split_ifs with h
    · exact h_bound p.1 p.2 _ x
    · simp [hD]
  have hconc : ∀ z : Fin R × (Fin K × τ), probability (bad₁ z) ≤
      2 * Real.exp (-ε ^ 2 / (2 * ((z.2.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by
    intro z
    let support := (finPrefix z.2.1).image (fun i => e (z.1, i))
    have hcard : support.card = z.2.1.val + 1 := by
      dsimp [support]
      rw [Finset.card_image_of_injective]
      · exact card_finPrefix z.2.1
      · intro i j h
        exact congrArg Prod.snd (e.injective h)
    have hcenter (U : Fin (R * K) → Ω) :
        centeredPrefixSum (flat (z.1, z.2.2)) (e (z.1, z.2.1)) U =
        (∑ a ∈ support, flat (z.1, z.2.2) a (U a)) -
          ∑ a ∈ support, expectation (flat (z.1, z.2.2) a) := by
      simpa only [flat, e, support] using
        (centeredPrefixSum_flattened_support
          (fun _ i x => Z z.1 z.2.2 i x) z.1 z.2.1 U)
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (flat (z.1, z.2.2)) hD (hflat_bound (z.1, z.2.2)) support hε
    rw [hcard] at h
    have heq : bad₁ z = (fun U =>
        ε ≤ |(∑ a ∈ support, flat (z.1, z.2.2) a (U a)) -
          ∑ a ∈ support, expectation (flat (z.1, z.2.2) a)|) := by
      funext U
      dsimp [bad₁]
      rw [hcenter U]
    simpa only [heq] using h
  have hpair : ∀ p : Fin (R * K) × Fin (R * K), probability (bad₂ p) ≤ B := by
    intro p
    by_cases hp : p.1 = p.2
    · have hzero : probability (bad₂ p) = 0 := by
        simp [bad₂, hp, probability, expectation]
      rw [hzero]
      dsimp [B]
      positivity
    · have h := probability_jointPair_large_intersection_le
        A hA hwM hrw p.1 p.2 hp
      obtain ⟨hΩ', h⟩ := h
      letI : Nonempty Ω := hΩ'
      simpa [bad₂, hp, B] using h
  have hconcSum : (∑ z, probability (bad₁ z)) ≤
      ∑ z : Fin R × (Fin K × τ),
        2 * Real.exp (-ε ^ 2 / (2 * ((z.2.1.val + 1 : ℕ) : ℝ) * D ^ 2)) :=
    Finset.sum_le_sum (fun z _ => hconc z)
  have hpairSum : (∑ p, probability (bad₂ p)) ≤
      ((R * K : ℕ) : ℝ) * ((R * K : ℕ) : ℝ) * B := by
    have hP := Finset.sum_le_sum (fun p (_ : p ∈ Finset.univ) => hpair p)
    simpa [nsmul_eq_mul, mul_assoc] using hP
  have hsum : (∑ z, probability (bad₁ z)) + (∑ p, probability (bad₂ p)) < 1 := by
    apply (add_le_add hconcSum hpairSum).trans_lt
    simpa [B] using hbudget
  obtain ⟨U, hU₁, hU₂⟩ := exists_avoiding_two_families bad₁ bad₂ hsum
  refine ⟨U, ?_, ?_⟩
  · intro z
    exact lt_of_not_ge (hU₁ z)
  · intro i j hij hinter
    exact hU₂ (i, j) ⟨hij, hinter⟩

/-- One finite product-space choice simultaneously satisfies every list's
prefix concentration and physical OR estimates, together with the full
flattened intersection bound.  The displayed budget is the only probabilistic
premise; it is the exact budget of the already proved selector, not an
independence or disjointness assumption about the bodies. -/
theorem exists_jointPhysicalCopyFamilyGoodAt
    (M : ℕ → ℕ) (q s R w : ℕ) (D : ℝ)
    (Y : Fin R → JointPhysicalStats M q s)
    (body : Fin R → JointBodyFamily M q)
    (hw : 0 < w) (hwM : w ≤ M w) (hD : 0 ≤ D)
    (h_bound : ∀ ℓ p i x, |Y ℓ w p i x| ≤ D)
    (hbudget :
      (∑ z : Fin R × (Fin (w ^ q) × Fin (w ^ s)),
        2 * Real.exp (-(prefixConcentrationTolerance q s D w) ^ 2 /
          (2 * ((z.2.1.val + 1 : ℕ) : ℝ) * D ^ 2))) +
      ((R * w ^ q : ℕ) : ℝ) * ((R * w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / (M w)) ^ ((w + 3) / 4)) < 1) :
    ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
      letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
      ∃ U : Fin R → Fin (w ^ q) → UniformTriggerSubset (M w) w,
        JointPhysicalCopyFamilyGoodAt M q s R (fun _ => D) Y body w U := by
  classical
  let Ω := UniformTriggerSubset (M w) w
  let e := (finProdFinEquiv : Fin R × Fin (w ^ q) ≃ Fin (R * w ^ q))
  have hM : 0 < M w := by omega
  have hA : 0 < (Finset.univ : Finset (Fin (M w))).card := by
    simpa using hM
  obtain ⟨hΩ, U, hprefix, hpair⟩ := exists_copyFamilyTriggerEmbedding
    (Finset.univ : Finset (Fin (M w))) (R := R) (K := w ^ q)
    (r := (w + 3) / 4) hA (by simpa using hwM) (by omega)
    (fun ℓ p i x => Y ℓ w p i x) hD
    (prefixConcentrationTolerance_nonneg q s hD w) h_bound
    (by simpa using hbudget)
  letI : Nonempty Ω := hΩ
  let V : Fin R → Fin (w ^ q) → Ω := fun ℓ i => U (e (ℓ, i))
  have hsmall : ∀ a b : Fin (R * w ^ q), a ≠ b →
      ((U a).1 ∩ (U b).1).card < (w + 3) / 4 := by
    intro a b hab
    exact Nat.lt_of_not_ge (hpair a b hab)
  have hinter : ∀ a b : Fin (R * w ^ q), a ≠ b →
      4 * ((U a).1 ∩ (U b).1).card < w := by
    intro a b hab
    have h := hsmall a b hab
    omega
  have hwithin (ℓ : Fin R) : ∀ i j, i ≠ j →
      4 * ((V ℓ i).1 ∩ (V ℓ j).1).card < w := by
    intro i j hij
    have hab : e (ℓ, i) ≠ e (ℓ, j) := by
      intro h
      apply hij
      exact congrArg Prod.snd (e.injective h)
    exact hinter _ _ hab
  have hcard (ℓ : Fin R) (i : Fin (w ^ q)) : ((V ℓ i).1).card = w :=
    (Finset.mem_powersetCard.mp (V ℓ i).2).2
  refine ⟨hΩ, V, ?_, ?_⟩
  · intro ℓ
    refine ⟨?_, hwithin ℓ, ?_, ?_⟩
    · intro p
      have h := hprefix (ℓ, (p.1, p.2))
      change |centeredPrefixSum
        (fun a x => if (finProdFinEquiv.symm a).1 = ℓ then
          Y ℓ w p.2 (finProdFinEquiv.symm a).2 x else 0)
        (e (ℓ, p.1)) U| < _ at h
      dsimp [e] at h
      rw [centeredPrefixSum_flattened_mask
        (fun _ i x => Y ℓ w p.2 i x) ℓ p.1 U] at h
      exact h
    · exact expectation_abs_jointTriggeredSum_sub_gate_le
        (fun i => (V ℓ i).1) (body ℓ w) (hcard ℓ) (hwithin ℓ)
    · intro S
      exact abs_walsh_jointTriggeredSum_sub_gate_le
        (fun i => (V ℓ i).1) (body ℓ w) (hcard ℓ) (hwithin ℓ) S
  · intro a b hab
    have ha : e (finProdFinEquiv.symm a) = a := e.apply_symm_apply a
    have hb : e (finProdFinEquiv.symm b) = b := e.apply_symm_apply b
    simpa only [copyFamilyFlattenEmbedding, V, Prod.mk.eta, ha, hb] using
      hinter a b hab

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The local-prefix concentration budget for `R` physical lists. -/
noncomputable def copyFamilyCalibratedPrefixBudget
    (q s R : ℕ) (D : ℝ) (w : ℕ) : ℝ :=
  ∑ z : Fin R × (Fin (w ^ q) × Fin (w ^ s)),
    2 * Real.exp (-(prefixConcentrationTolerance q s D w) ^ 2 /
      (2 * ((z.2.1.val + 1 : ℕ) : ℝ) * D ^ 2))

/-- The ordered-pair budget after flattening `R` lists of `w^q` triggers. -/
noncomputable def copyFamilyCalibratedPairBudget
    (M : ℕ → ℕ) (q R w : ℕ) : ℝ :=
  ((R * w ^ q : ℕ) : ℝ) * ((R * w ^ q : ℕ) : ℝ) *
    ((w.choose ((w + 3) / 4) : ℝ) * ((w : ℝ) / (M w)) ^ ((w + 3) / 4))

/-- The complete finite selector budget. -/
noncomputable def copyFamilyCalibratedJointBudget
    (M : ℕ → ℕ) (q s R : ℕ) (D : ℕ → ℝ) (w : ℕ) : ℝ :=
  copyFamilyCalibratedPrefixBudget q s R (D w) w +
    copyFamilyCalibratedPairBudget M q R w

/-- Exact scalarization of the finite copy-family budget: `R` copies of the
single-list concentration sum and `R²` copies of its ordered-pair sum. -/
theorem copyFamilyCalibratedJointBudget_eq
    (M : ℕ → ℕ) (q s R : ℕ) (D : ℕ → ℝ) (w : ℕ) :
    copyFamilyCalibratedJointBudget M q s R D w =
      (R : ℝ) * (∑ p : Fin (w ^ q) × Fin (w ^ s),
        2 * Real.exp (-(prefixConcentrationTolerance q s (D w) w) ^ 2 /
          (2 * ((p.1.val + 1 : ℕ) : ℝ) * (D w) ^ 2))) +
      (R : ℝ) ^ 2 * (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (M w)) ^ ((w + 3) / 4))) := by
  classical
  unfold copyFamilyCalibratedJointBudget copyFamilyCalibratedPrefixBudget
    copyFamilyCalibratedPairBudget
  rw [Fintype.sum_prod_type]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  push_cast
  ring

/-- For every fixed finite number of lists, the sharp local-prefix budget and
all flattened pair events have total failure bound tending to zero. -/
theorem tendsto_copyFamilyCalibratedJointBudget
    (M : ℕ → ℕ) (q s R : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    Tendsto (copyFamilyCalibratedJointBudget M q s R D) atTop (𝓝 0) := by
  rw [show copyFamilyCalibratedJointBudget M q s R D = fun w =>
      (R : ℝ) * (∑ p : Fin (w ^ q) × Fin (w ^ s),
        2 * Real.exp (-(prefixConcentrationTolerance q s (D w) w) ^ 2 /
          (2 * ((p.1.val + 1 : ℕ) : ℝ) * (D w) ^ 2))) +
      (R : ℝ) ^ 2 * (((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (M w)) ^ ((w + 3) / 4)) ) by
    funext w
    exact copyFamilyCalibratedJointBudget_eq M q s R D w]
  convert ((tendsto_calibratedPrefixBudget q s D hD).const_mul (R : ℝ)).add
    ((tendsto_quadraticGround_pairBudget M q hc hM).const_mul ((R : ℝ) ^ 2)) using 1 <;>
    norm_num

/-- Eventually the sharp finite budget is strictly below one. -/
theorem eventually_copyFamilyCalibratedJointBudget_lt_one
    (M : ℕ → ℕ) (q s R : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    ∀ᶠ w : ℕ in atTop, copyFamilyCalibratedJointBudget M q s R D w < 1 := by
  exact (tendsto_copyFamilyCalibratedJointBudget M q s R D hD hc hM).eventually
    (gt_mem_nhds (by norm_num : (0 : ℝ) < 1))

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Eventual simultaneous physical embeddings for any fixed finite list index.
The finite budget has been discharged; the remaining hypotheses are exactly
the public quadratic-ground and per-unit-bound assumptions. -/
theorem eventually_exists_jointPhysicalCopyFamilyGoodAt
    (M : ℕ → ℕ) (q s R : ℕ) (D : ℕ → ℝ) {c : ℝ}
    (Y : Fin R → JointPhysicalStats M q s)
    (body : Fin R → JointBodyFamily M q)
    (hD : ∀ w, 0 < D w) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ))
    (h_bound : ∀ w ℓ p i x, |Y ℓ w p i x| ≤ D w) :
    ∀ᶠ w : ℕ in atTop,
      ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
        letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
        ∃ U : Fin R → Fin (w ^ q) → UniformTriggerSubset (M w) w,
          JointPhysicalCopyFamilyGoodAt M q s R D Y body w U := by
  have hbudget := eventually_copyFamilyCalibratedJointBudget_lt_one
    M q s R D hD hc hM
  have hcwtop : Tendsto (fun w : ℕ => c * (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop hc
  filter_upwards [hbudget, hM, hcwtop.eventually_ge_atTop 1024,
    eventually_gt_atTop 1] with w hb hwM hcw hw
  have hwpos : 0 < w := by omega
  have hwreal : (0 : ℝ) < w := by exact_mod_cast hwpos
  have hMpos : 0 < M w := by
    by_contra hn
    have hzero : M w = 0 := Nat.eq_zero_of_not_pos hn
    rw [hzero] at hwM
    norm_num at hwM
    nlinarith [sq_pos_of_pos hwreal]
  have hcwm := mul_le_mul_of_nonneg_right hcw hwreal.le
  have hwquad : (w : ℝ) ≤ c * (w : ℝ) ^ 2 := by nlinarith [hcwm]
  have hwleMreal : (w : ℝ) ≤ (M w : ℝ) := hwquad.trans hwM
  have hwleM : w ≤ M w := by exact_mod_cast hwleMreal
  exact exists_jointPhysicalCopyFamilyGoodAt M q s R w (D w) Y body hwpos hwleM
    (hD w).le (h_bound w) (by
      simpa [copyFamilyCalibratedJointBudget, copyFamilyCalibratedPrefixBudget,
        copyFamilyCalibratedPairBudget] using hb)

/-- The actual masked physical Walsh realization of the simultaneous theorem.
Every tested event is a displayed DNF Walsh contribution on a complete-prefix
mask; no replacement `Y` or arbitrary response statistic is introduced. -/
theorem eventually_exists_maskedPhysicalCopyFamilyGoodAt
    (M : ℕ → ℕ) (q s R : ℕ) {c : ℝ}
    (test : Fin R → ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : Fin R → JointBodyFamily M q) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    ∀ᶠ w : ℕ in atTop,
      ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
        letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
        ∃ U : Fin R → Fin (w ^ q) → UniformTriggerSubset (M w) w,
          JointPhysicalCopyFamilyGoodAt M q s R (fun w => (1 / 2 : ℝ) ^ w)
            (fun ℓ => maskedPhysicalJointStats M q s (test ℓ) (body ℓ)) body w U := by
  exact eventually_exists_jointPhysicalCopyFamilyGoodAt
    M q s R (fun w => (1 / 2 : ℝ) ^ w)
    (fun ℓ => maskedPhysicalJointStats M q s (test ℓ) (body ℓ)) body
    (fun w => by positivity) hc hM
    (fun w ℓ => abs_maskedPhysicalJointStats_le M q s (test ℓ) (body ℓ) w)

/-- Convert the generic flattened common-cube intersection predicate to the
precise `m+L` form consumed by `PhysicalScheduledListAssembly`. -/
theorem jointPhysicalCopyFamilyGoodAt_hinter
    (m : ℕ → ℕ) (L q s R w : ℕ) (D : ℕ → ℝ)
    (Y : Fin R → JointPhysicalStats (fun w => m w + L) q s)
    (body : Fin R → JointBodyFamily (fun w => m w + L) q)
    [Nonempty (UniformTriggerSubset (m w + L) w)]
    (U : Fin R → Fin (w ^ q) → UniformTriggerSubset (m w + L) w)
    (hgood : JointPhysicalCopyFamilyGoodAt (fun w => m w + L) q s R D Y body w U) :
    ∀ a b : Fin (R * w ^ q), a ≠ b →
      4 * ((copyFamilyFlattenU (fun ℓ p => (U ℓ p).1) a) ∩
        (copyFamilyFlattenU (fun ℓ p => (U ℓ p).1) b)).card < w := by
  intro a b hab
  simpa only [copyFamilyFlattenEmbedding, copyFamilyFlattenU] using hgood.2 a b hab

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Below full capacity, the tick floor is strictly below the number of
available selector words. -/
theorem scheduleTick_lt_capacity {K L : ℕ} (hK : 0 < K) {θ : ℝ}
    (hθ0 : 0 ≤ θ) (hθ1 : θ < 1) :
    scheduleTick L K θ < 2 ^ L * K := by
  have ha : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * θ := by positivity
  have hcap : (0 : ℝ) < (2 ^ L : ℝ) * (K : ℝ) := by
    have hKr : (0 : ℝ) < K := by exact_mod_cast hK
    positivity
  have hx : (2 ^ L : ℝ) * (K : ℝ) * θ < ((2 ^ L * K : ℕ) : ℝ) := by
    push_cast
    nlinarith
  have hf : ⌊(2 ^ L : ℝ) * (K : ℝ) * θ⌋₊ < 2 ^ L * K :=
    (Nat.floor_lt ha).2 hx
  simpa only [scheduleTick] using hf

/-- The partial unit encoded by the public schedule ticket. -/
def schedulePartialIndex {K L : ℕ} (J : ℕ) (hJ : J < 2 ^ L * K) : Fin K :=
  (scheduleTicket L K J hJ).1

@[simp] theorem schedulePartialIndex_val {K L : ℕ} (J : ℕ)
    (hJ : J < 2 ^ L * K) :
    (schedulePartialIndex J hJ).val = J / 2 ^ L := rfl

/-- Canonical partial index for a non-full real weight. -/
noncomputable def schedulePartialIndexOfWeight {K L : ℕ} (hK : 0 < K)
    {θ : ℝ} (hθ0 : 0 ≤ θ) (hθ1 : θ < 1) : Fin K :=
  schedulePartialIndex (scheduleTick L K θ) (scheduleTick_lt_capacity hK hθ0 hθ1)

@[simp] theorem schedulePartialIndexOfWeight_val {K L : ℕ} (hK : 0 < K)
    {θ : ℝ} (hθ0 : 0 ≤ θ) (hθ1 : θ < 1) :
    (schedulePartialIndexOfWeight (L := L) hK hθ0 hθ1).val =
      scheduleTick L K θ / 2 ^ L := rfl

/-- Full weight uses the whole physical schedule capacity. -/
@[simp] theorem scheduleTick_one {K L : ℕ} :
    scheduleTick L K 1 = 2 ^ L * K := by
  have hf := Nat.floor_natCast (R := ℝ) (2 ^ L * K)
  simp only [scheduleTick]
  convert hf using 1 <;> push_cast <;> ring

/-- At full capacity there is no partial index of the form required by the
current assembly: the quotient is `K`, not a value of `Fin K`. -/
theorem no_schedulePartialIndex_at_capacity {K L : ℕ} :
    ¬ ∃ j : Fin K, j.val = (2 ^ L * K) / 2 ^ L := by
  rintro ⟨j, hj⟩
  have hq : 0 < 2 ^ L := pow_pos (by omega) L
  have hdiv : (2 ^ L * K) / 2 ^ L = K := by
    rw [Nat.mul_comm, Nat.mul_div_left K hq]
  rw [hdiv] at hj
  exact j.isLt.ne hj

/-- The full-weight schedule is precisely the capacity case excluded above. -/
theorem no_schedulePartialIndex_at_weight_one {K L : ℕ} :
    ¬ ∃ j : Fin K, j.val = scheduleTick L K 1 / 2 ^ L := by
  rw [scheduleTick_one]
  exact no_schedulePartialIndex_at_capacity

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Scheduled-list Estimate 1 with all embedding-goodness and flattened
intersection premises discharged by one simultaneous physical family.  The
remaining inputs are precisely schedule compatibility and the public
constant-unit-mean premise; neither pool response convergence nor Stats is
asserted here. -/
theorem abs_walsh_realizedCopyFamily_sub_realizedWeightedSum_le_of_copyFamilyGood
    (m : ℕ → ℕ) (L q s R w : ℕ)
    (test : Fin R → ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (m w + L))
    (body : Fin R → JointBodyFamily (fun w => m w + L) q)
    [Nonempty (UniformTriggerSubset (m w + L) w)]
    (U : Fin R → Fin (w ^ q) → UniformTriggerSubset (m w + L) w)
    (hgood : JointPhysicalCopyFamilyGoodAt (fun w => m w + L) q s R
      (fun w => (1 / 2 : ℝ) ^ w)
      (fun ℓ => maskedPhysicalJointStats (fun w => m w + L) q s (test ℓ) (body ℓ))
      body w U)
    (weight : Fin R → ℝ) (j : Fin R → Fin (w ^ q)) (p : Fin R → Fin (w ^ s))
    (T : Finset (Fin (m w + L))) (value : Fin R → ℝ)
    (hN : 0 < w ^ q)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L (w ^ q) (weight ℓ) / 2 ^ L)
    (hmask : ∀ ℓ, (test ℓ w (p ℓ)).mask =
      scheduleCompletePrefix L (scheduleTick L (w ^ q) (weight ℓ)))
    (hT : ∀ ℓ, (test ℓ w (p ℓ)).walshSet = T)
    (hvalue : ∀ ℓ p', expectedTriggeredWalshStatistic (w := w)
      (body ℓ w p') T = value ℓ) :
    |walshCoefficient
        (dnfEval (realizedCopyFamilyDnf (m w) L (w ^ q)
          (fun ℓ p => triggeredBodyTerms (U ℓ p).1 (body ℓ w p)) weight)) T -
        ((w ^ q : ℕ) : ℝ) * realizedWeightedSum (w ^ q) L weight value| ≤
      (R : ℝ) * (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
          2 * (1 / 2 : ℝ) ^ w) +
        ((Finset.univ : Finset (Fin (R * w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  exact abs_walsh_realizedCopyFamily_sub_realizedWeightedSum_le_of_jointGood
    m L q s R w test body U hgood.1 weight j p T value hN hj hmask hT
    (jointPhysicalCopyFamilyGoodAt_hinter m L q s R w
      (fun w => (1 / 2 : ℝ) ^ w)
      (fun ℓ => maskedPhysicalJointStats (fun w => m w + L) q s (test ℓ) (body ℓ))
      body U hgood) hvalue

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalEstimateOneAsymptotics.lean <==
module

public import Mathlib
public import MonotoneDNF.PhysicalGateA3

@[expose] public section

/-!
# Polynomial-list asymptotics for the physical Estimate-1 error

All rates below are explicit.  The proofs use only `log w ≤ w`,
`sqrt A ≤ A + 1`, and polynomial times geometric decay.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- An elementary majorant sufficient for the calibrated tolerance. -/
theorem sqrt_le_add_one_self {A : ℝ} (hA : 0 ≤ A) : Real.sqrt A ≤ A + 1 := by
  have hs := Real.sqrt_nonneg A
  calc
    Real.sqrt A ≤ (Real.sqrt A) ^ 2 + 1 := by
      nlinarith [sq_nonneg (Real.sqrt A - 1)]
    _ = A + 1 := by rw [Real.sq_sqrt hA]

/-- Polynomially many copies of the calibrated complete-prefix tolerance tend
to zero at the actual trigger scale `D = 2^-w`. -/
theorem tendsto_polynomial_mul_prefixConcentrationTolerance (q s r : ℕ) :
    Tendsto (fun w : ℕ => ((w ^ r : ℕ) : ℝ) *
      prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w) atTop (𝓝 0) := by
  have hgeom (e : ℕ) : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ e * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) := by
    apply tendsto_pow_const_mul_const_pow_of_abs_lt_one
    norm_num
  have hmajor : Tendsto (fun w : ℕ => (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w *
      (1 + 2 * (w : ℝ) ^ (q + 2))) atTop (𝓝 0) := by
    have heq : (fun w : ℕ => (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w *
        (1 + 2 * (w : ℝ) ^ (q + 2))) = fun w : ℕ =>
        (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w +
          2 * ((w : ℝ) ^ (r + q + 2) * (1 / 2 : ℝ) ^ w) := by
      funext w
      rw [show r + q + 2 = r + (q + 2) by omega, pow_add]
      ring
    rw [heq]
    simpa using (hgeom r).add ((hgeom (r + q + 2)).const_mul 2)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmajor
    (Eventually.of_forall (fun w => mul_nonneg (by positivity)
      (prefixConcentrationTolerance_nonneg q s (by positivity) w))) ?_
  filter_upwards [eventually_ge_atTop (max 1 (q + s + 1))] with w hw
  have hw1 : 1 ≤ w := le_trans (Nat.le_max_left _ _) hw
  have hwK : q + s + 1 ≤ w := le_trans (Nat.le_max_right _ _) hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw1
  have hw0 : (0 : ℝ) < w := by linarith
  have hKR : ((q + s + 1 : ℕ) : ℝ) ≤ (w : ℝ) := by exact_mod_cast hwK
  have hlog0 : 0 ≤ Real.log (w : ℝ) := Real.log_nonneg hwR
  have hlog : Real.log (w : ℝ) ≤ (w : ℝ) :=
    (Real.log_le_sub_one_of_pos hw0).trans (by linarith)
  let A : ℝ := 2 * ((w ^ q : ℕ) : ℝ) * ((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)
  have hA0 : 0 ≤ A := by
    dsimp [A]
    exact mul_nonneg (by positivity) hlog0
  have hA : A ≤ 2 * (w : ℝ) ^ (q + 2) := by
    have hpow : ((w ^ q : ℕ) : ℝ) = (w : ℝ) ^ q := by push_cast; rfl
    dsimp [A]
    rw [hpow]
    have hstep₁ : 2 * (w : ℝ) ^ q * ((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) ≤
        2 * (w : ℝ) ^ q * (w : ℝ) * Real.log (w : ℝ) := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hKR (by positivity)) hlog0
    have hstep₂ : 2 * (w : ℝ) ^ q * (w : ℝ) * Real.log (w : ℝ) ≤
        2 * (w : ℝ) ^ q * (w : ℝ) * (w : ℝ) := by
      exact mul_le_mul_of_nonneg_left hlog (by positivity)
    calc
      2 * (w : ℝ) ^ q * ((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) ≤
          2 * (w : ℝ) ^ q * (w : ℝ) * Real.log (w : ℝ) := hstep₁
      _ ≤ 2 * (w : ℝ) ^ q * (w : ℝ) * (w : ℝ) := hstep₂
      _ = 2 * (w : ℝ) ^ (q + 2) := by rw [pow_add]; ring
  have hsqrt : Real.sqrt A ≤ A + 1 := sqrt_le_add_one_self hA0
  have hprefix : prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w ≤
      (1 / 2 : ℝ) ^ w * (1 + 2 * (w : ℝ) ^ (q + 2)) := by
    unfold prefixConcentrationTolerance
    change (1 / 2 : ℝ) ^ w * Real.sqrt A ≤ _
    calc
      (1 / 2 : ℝ) ^ w * Real.sqrt A ≤ (1 / 2 : ℝ) ^ w * (A + 1) :=
        mul_le_mul_of_nonneg_left hsqrt (by positivity)
      _ ≤ (1 / 2 : ℝ) ^ w * (1 + 2 * (w : ℝ) ^ (q + 2)) := by
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        linarith
  push_cast
  calc
    (w : ℝ) ^ r * prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w ≤
        (w : ℝ) ^ r * ((1 / 2 : ℝ) ^ w * (1 + 2 * (w : ℝ) ^ (q + 2))) :=
      mul_le_mul_of_nonneg_left hprefix (by positivity)
    _ = (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w * (1 + 2 * (w : ℝ) ^ (q + 2)) := by ring

/-- The complete A3 term for `w^r` physical lists: every list has one complete
prefix and at most one partial unit. -/
noncomputable def physicalListA3Error (q s r : ℕ) (w : ℕ) : ℝ :=
  ((w ^ r : ℕ) : ℝ) *
    (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
      2 * (1 / 2 : ℝ) ^ w)

/-- A polynomial number of lists also preserves the `2^-w` partial-unit
correction. -/
theorem tendsto_physicalListA3Error (q s r : ℕ) :
    Tendsto (physicalListA3Error q s r) atTop (𝓝 0) := by
  have hpartial : Tendsto (fun w : ℕ => ((w ^ r : ℕ) : ℝ) *
      (2 * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    have h := (tendsto_pow_const_mul_const_pow_of_abs_lt_one r
      (r := (1 / 2 : ℝ)) (by norm_num)).const_mul 2
    convert h using 1
    · funext w
      push_cast
      ring
    · norm_num
  have hsum := (tendsto_polynomial_mul_prefixConcentrationTolerance q s r).add hpartial
  convert hsum using 1
  · funext w
    unfold physicalListA3Error
    push_cast
    ring
  · norm_num

/-- The finite `E_w` majorant supplied by one repaired Estimate 1 for `w^q`
triggered constituents and `w^r` complete-prefix/partial-unit lists. -/
noncomputable def physicalEstimateOneError (q s r : ℕ) (w : ℕ) : ℝ :=
  physicalListA3Error q s r w +
    ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)

/-- Combining the physical list estimates with B3 gives the multi-list gate
error.  `hsum` is the exact decomposition of SUM into the displayed list
contributions; it does not assert any stochastic or approximation principle. -/
theorem abs_walsh_jointGate_sub_listIdeal_le_physicalEstimateOneError
    {n q s r w : ℕ} (U : Fin (w ^ q) → Finset (Fin n))
    (activeBody : Fin (w ^ q) → List (Finset (Fin n)))
    (actual ideal : Fin (w ^ r) → ℝ) (T : Finset (Fin n))
    (hsum : realWalshCoefficient
      (constituentSum (fun i => dnfEval (triggeredBodyTerms (U i) (activeBody i)))
        Finset.univ) T = ∑ ℓ, actual ℓ)
    (hlist : ∀ ℓ, |actual ℓ - ideal ℓ| ≤
      prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
        2 * (1 / 2 : ℝ) ^ w)
    (hcard : ∀ i, (U i).card = w)
    (hinter : ∀ i j, i ≠ j → 4 * ((U i) ∩ (U j)).card < w) :
    |walshCoefficient (jointTriggeredEval U activeBody) T - ∑ ℓ, ideal ℓ| ≤
      physicalEstimateOneError q s r w := by
  have hA3 : |(∑ ℓ, actual ℓ) - ∑ ℓ, ideal ℓ| ≤ physicalListA3Error q s r w := by
    exact abs_sum_completePrefix_partial_sub_ideal_le actual ideal
      (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w)
      ((1 / 2 : ℝ) ^ w) hlist
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le U activeBody hcard hinter T
  rw [hsum] at hOr
  have hAO : |walshCoefficient (jointTriggeredEval U activeBody) T - ∑ ℓ, actual ℓ| ≤
      ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
    simpa only [abs_sub_comm] using hOr
  unfold physicalEstimateOneError
  rw [show walshCoefficient (jointTriggeredEval U activeBody) T - ∑ ℓ, ideal ℓ =
    (walshCoefficient (jointTriggeredEval U activeBody) T - ∑ ℓ, actual ℓ) +
      ((∑ ℓ, actual ℓ) - ∑ ℓ, ideal ℓ) by ring]
  calc
    |_ + _| ≤ |walshCoefficient (jointTriggeredEval U activeBody) T - ∑ ℓ, actual ℓ| +
        |(∑ ℓ, actual ℓ) - ∑ ℓ, ideal ℓ| := abs_add_le _ _
    _ ≤ (((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) + physicalListA3Error q s r w :=
      add_le_add hAO hA3
    _ = physicalListA3Error q s r w +
        ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by ring

/-- Both A3 and B3 vanish; hence the actual polynomial-list physical `E_w`
majorant tends to zero. -/
theorem tendsto_physicalEstimateOneError (q s r : ℕ) :
    Tendsto (physicalEstimateOneError q s r) atTop (𝓝 0) := by
  unfold physicalEstimateOneError
  convert (tendsto_physicalListA3Error q s r).add (tendsto_jointORCorrection q) using 1
  norm_num

/-- Scaling the unit bound scales the calibrated concentration tolerance. -/
theorem prefixConcentrationTolerance_const_mul (q s : ℕ) (K D : ℝ) (w : ℕ) :
    prefixConcentrationTolerance q s (K * D) w =
      K * prefixConcentrationTolerance q s D w := by
  unfold prefixConcentrationTolerance
  ring

/-- The A3 majorant at a fixed anchored-packet scale `D = K·2^-w`. -/
noncomputable def physicalScaledListA3Error (K : ℝ) (q s r : ℕ) (w : ℕ) : ℝ :=
  ((w ^ r : ℕ) : ℝ) *
    (prefixConcentrationTolerance q s (K * (1 / 2 : ℝ) ^ w) w +
      2 * K * (1 / 2 : ℝ) ^ w)

/-- Constant packet multiplicity only multiplies the A3 error by `K`. -/
theorem physicalScaledListA3Error_eq (K : ℝ) (q s r : ℕ) (w : ℕ) :
    physicalScaledListA3Error K q s r w = K * physicalListA3Error q s r w := by
  unfold physicalScaledListA3Error physicalListA3Error
  rw [prefixConcentrationTolerance_const_mul]
  ring

/-- The corresponding full `E_w` majorant; the OR correction is independent of
`K`, since it depends only on trigger intersections. -/
noncomputable def physicalScaledEstimateOneError (K : ℝ) (q s r : ℕ) (w : ℕ) : ℝ :=
  physicalScaledListA3Error K q s r w +
    ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)

/-- Estimate 1 also holds asymptotically at the exact `D₀·2^-w` scale for any
fixed packet multiplicity `K = D₀`. -/
theorem tendsto_physicalScaledEstimateOneError (K : ℝ) (q s r : ℕ) :
    Tendsto (physicalScaledEstimateOneError K q s r) atTop (𝓝 0) := by
  have hlist : Tendsto (physicalScaledListA3Error K q s r) atTop (𝓝 0) := by
    have heq : physicalScaledListA3Error K q s r = fun w =>
        K * physicalListA3Error q s r w := by
      funext w
      exact physicalScaledListA3Error_eq K q s r w
    rw [heq]
    simpa using (tendsto_physicalListA3Error q s r).const_mul K
  unfold physicalScaledEstimateOneError
  convert hlist.add (tendsto_jointORCorrection q) using 1
  norm_num

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalExactUnitMeans.lean <==
module

public import MonotoneDNF.PhysicalScheduledListAssembly

@[expose] public section

/-!
# Exact finite random-trigger means for physical units

This module evaluates the public `expectedTriggeredWalshStatistic`; it makes
no asymptotic or fixed-`C` response assertion.  Trigger/body intersections are
kept intact throughout.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The two public enumerations of uniformly random `w`-subsets are identical. -/
def uniformTriggerSubsetEquivPoolClause (n w : ℕ) :
    UniformTriggerSubset n w ≃ PoolClause n w where
  toFun U := ⟨U.1, (Finset.mem_powersetCard.mp U.2).2⟩
  invFun S := ⟨S.1, Finset.mem_powersetCard.mpr ⟨Finset.subset_univ _, S.2⟩⟩
  left_inv U := Subtype.ext rfl
  right_inv S := Subtype.ext rfl

/-- The exact probability that a uniform random `w`-subset fires on an input. -/
noncomputable def uniformTriggerFireProfile (n w k : ℕ) : ℝ :=
  (k.choose w : ℝ) / (n.choose w : ℝ)

/-- Exact random-trigger firing mass, with no disjointness premise. -/
theorem expectation_uniformTrigger_fire {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (x : BooleanCube n) :
    expectation (fun U : UniformTriggerSubset n w => bit (conjunction U.1 x)) =
      uniformTriggerFireProfile n w (oneCount x) := by
  let e := uniformTriggerSubsetEquivPoolClause n w
  letI : Nonempty (PoolClause n w) := e.symm.nonempty
  calc
    expectation (fun U : UniformTriggerSubset n w => bit (conjunction U.1 x)) =
        expectation (fun S : PoolClause n w => bit (conjunction S.1 x)) := by
      rw [← expectation_comp_equiv_of_equiv e.symm]
      rfl
    _ = ((oneCount x).choose w : ℝ) / (n.choose w : ℝ) :=
      expectation_poolClause_fire x
    _ = uniformTriggerFireProfile n w (oneCount x) := rfl

/-- **Exact finite ideal mean of the actual public triggered unit.**  The
random trigger becomes the one-count hit profile multiplying the unchanged
body.  In particular, trigger/body coordinate intersections are not discarded
and no reduced-body or independence hypothesis is introduced. -/
theorem expectedTriggeredWalshStatistic_eq_oneCountProfile {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectedTriggeredWalshStatistic (w := w) body T =
      realWalshCoefficient
        (fun x => bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x)) T := by
  unfold expectedTriggeredWalshStatistic triggeredWalshStatistic
  change expectation (fun U : UniformTriggerSubset n w =>
    expectation (fun x : BooleanCube n =>
      bit (dnfEval (triggeredBodyTerms U.1 body) x) * walshCharacter T x)) = _
  simp_rw [dnfEval_triggeredBodyTerms, bit_and_eq_mul]
  rw [expectation_expectation_swap]
  unfold realWalshCoefficient
  apply congrArg expectation
  funext x
  calc
    expectation (fun U : UniformTriggerSubset n w =>
        (bit (conjunction U.1 x) * bit (dnfEval body x)) * walshCharacter T x) =
      expectation (fun U : UniformTriggerSubset n w =>
        bit (conjunction U.1 x) *
          (bit (dnfEval body x) * walshCharacter T x)) := by
        apply congrArg expectation
        funext U
        ring
    _ = (expectation (fun U : UniformTriggerSubset n w =>
          bit (conjunction U.1 x))) *
        (bit (dnfEval body x) * walshCharacter T x) :=
      expectation_mul_const _ _
    _ = uniformTriggerFireProfile n w (oneCount x) *
        (bit (dnfEval body x) * walshCharacter T x) := by
      rw [expectation_uniformTrigger_fire]
    _ = (bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x)) *
        walshCharacter T x := by ring

/-- Positive-conjunction indicators have a squarefree Walsh expansion supported
on subsets of the conjunction. -/
theorem bit_conjunction_eq_powerset_sum {n : ℕ} (U : Finset (Fin n))
    (x : BooleanCube n) :
    bit (conjunction U x) = (1 / 2 : ℝ) ^ U.card *
      ∑ S ∈ U.powerset, walshCharacter S x := by
  rw [bit_conjunction]
  calc
    (∏ i ∈ U, bit (x i)) = ∏ i ∈ U, ((1 / 2 : ℝ) * (1 + signedBit (x i))) := by
      apply Finset.prod_congr rfl
      intro i _hi
      cases x i <;> norm_num [signedBit]
    _ = (1 / 2 : ℝ) ^ U.card * ∏ i ∈ U, (1 + signedBit (x i)) := by
      rw [Finset.prod_mul_distrib]
      simp
    _ = (1 / 2 : ℝ) ^ U.card *
        ∑ S ∈ U.powerset, ∏ i ∈ S, signedBit (x i) := by
      rw [Finset.prod_one_add]
    _ = (1 / 2 : ℝ) ^ U.card * ∑ S ∈ U.powerset, walshCharacter S x := by
      rfl

/-- Every Walsh coefficient of a positive conjunction is explicit. -/
theorem walshCoefficient_conjunction {n : ℕ} (U T : Finset (Fin n)) :
    walshCoefficient (conjunction U) T =
      if T ⊆ U then (1 / 2 : ℝ) ^ U.card else 0 := by
  unfold walshCoefficient
  simp_rw [bit_conjunction_eq_powerset_sum]
  calc
    expectation (fun x =>
        (((1 / 2 : ℝ) ^ U.card * ∑ S ∈ U.powerset, walshCharacter S x) *
          walshCharacter T x)) =
        (1 / 2 : ℝ) ^ U.card * expectation (fun x =>
          ∑ S ∈ U.powerset, walshCharacter S x * walshCharacter T x) := by
      have hpoint : (fun x : BooleanCube n =>
          ((1 / 2 : ℝ) ^ U.card * ∑ S ∈ U.powerset, walshCharacter S x) *
            walshCharacter T x) = (fun x => (1 / 2 : ℝ) ^ U.card *
              ((∑ S ∈ U.powerset, walshCharacter S x) * walshCharacter T x)) := by
        funext x
        ring
      rw [hpoint, expectation_const_mul]
      congr 2
      funext x
      rw [Finset.sum_mul]
    _ = (1 / 2 : ℝ) ^ U.card *
        ∑ S ∈ U.powerset, expectation (fun x =>
          walshCharacter S x * walshCharacter T x) := by
      rw [expectation_sum_constituent_finset]
    _ = (1 / 2 : ℝ) ^ U.card *
        ∑ S ∈ U.powerset, if S = T then (1 : ℝ) else 0 := by
      simp_rw [expectation_walshCharacter_mul]
    _ = if T ⊆ U then (1 / 2 : ℝ) ^ U.card else 0 := by
      by_cases hTU : T ⊆ U
      · have hmem : T ∈ U.powerset := Finset.mem_powerset.mpr hTU
        simp [hmem, hTU]
      · have hmem : T ∉ U.powerset := by simpa [Finset.mem_powerset] using hTU
        simp [hmem, hTU]

/-- The always-true body turns `triggeredBodyTerms` into a pure trigger. -/
def pureTriggerBody (n : ℕ) : List (Finset (Fin n)) := [∅]

@[simp] theorem triggeredBodyTerms_pureTriggerBody {n : ℕ}
    (U : Finset (Fin n)) :
    triggeredBodyTerms U (pureTriggerBody n) = triggerDnf U := by
  simp [triggeredBodyTerms, pureTriggerBody, triggerDnf]

/-- Exact realized Walsh statistic of a pure-trigger unit. -/
theorem triggeredWalshStatistic_pureTriggerBody {n : ℕ}
    (U T : Finset (Fin n)) :
    triggeredWalshStatistic U (pureTriggerBody n) T =
      if T ⊆ U then (1 / 2 : ℝ) ^ U.card else 0 := by
  unfold triggeredWalshStatistic
  rw [triggeredBodyTerms_pureTriggerBody, dnfEval_triggerDnf]
  exact walshCoefficient_conjunction U T

/-- A nonempty uniform trigger space occurs only when `w ≤ n`. -/
theorem w_le_of_nonempty_uniformTriggerSubset {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] : w ≤ n := by
  let U : UniformTriggerSubset n w := Classical.choice inferInstance
  have hU : U.1.card = w := (Finset.mem_powersetCard.mp U.2).2
  have hle := Finset.card_le_univ U.1
  simpa [hU] using hle

/-- Averaging over the random trigger gives exactly `2^-w` times an inclusion
probability.  This is a mean over embeddings, not an arbitrary fixed trigger
bound. -/
theorem expectedTriggeredWalshStatistic_pureTriggerBody_eq_probability {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (T : Finset (Fin n)) :
    expectedTriggeredWalshStatistic (w := w) (pureTriggerBody n) T =
      (1 / 2 : ℝ) ^ w *
        probability (fun U : UniformTriggerSubset n w => T ⊆ U.1) := by
  unfold expectedTriggeredWalshStatistic
  simp_rw [triggeredWalshStatistic_pureTriggerBody]
  have hcard (U : UniformTriggerSubset n w) : U.1.card = w :=
    (Finset.mem_powersetCard.mp U.2).2
  simp_rw [hcard]
  calc
    expectation (fun U : UniformTriggerSubset n w =>
        if T ⊆ U.1 then (1 / 2 : ℝ) ^ w else 0) =
      expectation (fun U : UniformTriggerSubset n w => (1 / 2 : ℝ) ^ w *
        if T ⊆ U.1 then 1 else 0) := by
        apply congrArg expectation
        funext U
        by_cases hTU : T ⊆ U.1 <;> simp [hTU]
    _ = (1 / 2 : ℝ) ^ w *
        probability (fun U : UniformTriggerSubset n w => T ⊆ U.1) := by
      rw [expectation_const_mul]
      rfl

/-- Closed finite mean of a pure-trigger unit.  The `if` is essential when
the tested set is too large to fit in a trigger. -/
noncomputable def pureTriggerUnitMean (n w : ℕ) (T : Finset (Fin n)) : ℝ :=
  (1 / 2 : ℝ) ^ w * if T.card ≤ w then
    ((n - T.card).choose (w - T.card) : ℝ) / (n.choose w : ℝ) else 0

/-- Exact hypergeometric evaluation of the public ideal unit mean. -/
theorem expectedTriggeredWalshStatistic_pureTriggerBody {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (T : Finset (Fin n)) :
    expectedTriggeredWalshStatistic (w := w) (pureTriggerBody n) T =
      pureTriggerUnitMean n w T := by
  rw [expectedTriggeredWalshStatistic_pureTriggerBody_eq_probability]
  unfold pureTriggerUnitMean
  by_cases hTw : T.card ≤ w
  · have hwn : w ≤ n := w_le_of_nonempty_uniformTriggerSubset
    obtain ⟨hΩ, hprob⟩ := probability_subset_uniform_sized_subsets
      (Finset.univ : Finset (Fin n)) T (by simpa using hwn)
      (Finset.subset_univ _) hTw
    letI : Nonempty (UniformTriggerSubset n w) := hΩ
    have hprob' : probability (fun U : UniformTriggerSubset n w => T ⊆ U.1) =
        ((n - T.card).choose (w - T.card) : ℝ) / (n.choose w : ℝ) := by
      simpa using hprob
    rw [hprob', if_pos hTw]
  · have hprob : probability (fun U : UniformTriggerSubset n w => T ⊆ U.1) = 0 := by
      have hall : ∀ U : UniformTriggerSubset n w, ¬ T ⊆ U.1 := by
        intro U hsub
        have hcard : T.card ≤ U.1.card := Finset.card_le_card hsub
        have hU : U.1.card = w := (Finset.mem_powersetCard.mp U.2).2
        omega
      unfold probability
      simp only [hall, ↓reduceIte]
      exact expectation_const 0
    rw [hprob, if_neg hTw, mul_zero]

/-- In particular, the degree-zero ideal mean of a pure-trigger unit is exactly
its trigger mass, with no suppression or approximation factor. -/
theorem expectedTriggeredWalshStatistic_pureTriggerBody_empty {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] :
    expectedTriggeredWalshStatistic (w := w) (pureTriggerBody n) ∅ =
      (1 / 2 : ℝ) ^ w := by
  rw [expectedTriggeredWalshStatistic_pureTriggerBody_eq_probability]
  simp [probability, expectation_const]

/-- The scheduled-list constancy premise is discharged, with an explicit
hypergeometric value, for a list whose actual bodies are all `pureTriggerBody`.
The complete-prefix and one-partial-unit schedule is unchanged. -/
theorem scheduledListIdeal_pureTriggerBody
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K) (T : Finset (Fin (m + L)))
    (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    scheduledListIdeal m L w weight j
        (fun _ _ => pureTriggerBody (m + L)) T ℓ =
      pureTriggerUnitMean (m + L) w T *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  apply scheduledListIdeal_eq_of_constant weight j
    (fun _ _ => pureTriggerBody (m + L)) T
    (fun _ => pureTriggerUnitMean (m + L) w T) ℓ hj
  intro p
  exact expectedTriggeredWalshStatistic_pureTriggerBody T

/-- The exact pure-trigger means also instantiate the flattened realized
weighted-sum target for every finite family of scheduled lists. -/
theorem sum_scheduledListIdeal_pureTriggerBody
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K) (T : Finset (Fin (m + L)))
    (hK : 0 < K)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    (∑ ℓ, scheduledListIdeal m L w weight j
        (fun _ _ => pureTriggerBody (m + L)) T ℓ) =
      (K : ℝ) * realizedWeightedSum K L weight
        (fun _ => pureTriggerUnitMean (m + L) w T) := by
  apply sum_scheduledListIdeal_eq_mul_realizedWeightedSum weight j
    (fun _ _ => pureTriggerBody (m + L)) T
    (fun _ => pureTriggerUnitMean (m + L) w T) hK hj
  intro ℓ p
  exact expectedTriggeredWalshStatistic_pureTriggerBody T

#print axioms MonotoneDNF.expectation_uniformTrigger_fire
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_eq_oneCountProfile
#print axioms MonotoneDNF.bit_conjunction_eq_powerset_sum
#print axioms MonotoneDNF.walshCoefficient_conjunction
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_pureTriggerBody_eq_probability
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_pureTriggerBody
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_pureTriggerBody_empty
#print axioms MonotoneDNF.scheduledListIdeal_pureTriggerBody
#print axioms MonotoneDNF.sum_scheduledListIdeal_pureTriggerBody

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalFiringAsymptotics.lean <==
module

public import MonotoneDNF.JointPhysicalAsymptotics
public import MonotoneDNF.PhysicalGateCalibration

@[expose] public section

/-!
# Two-sided firing calibration for joint triggered physical DNFs

The small-intersection estimate controls the actual OR minus its constituent
sum on both sides.  A positive lower firing asymptotic additionally requires a
lower bound on that constituent sum; trigger geometry alone cannot provide it.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- Deterministic scale of `N` width-`w` trigger cylinders. -/
noncomputable def triggerBudgetScale (N w : ℕ) : ℝ :=
  (N : ℝ) * (1 / 2 : ℝ) ^ w

/-- The proved ordered-pair OR correction for `N` width-`w` triggers. -/
noncomputable def triggeredORError (N w : ℕ) : ℝ :=
  ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
    (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)

/-- Fair firing mass summed over the actual triggered bodies. -/
noncomputable def jointBodyFiringSum {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) : ℝ :=
  ∑ i, probability (fun x => dnfEval (triggeredBodyTerms (U i) (body i)) x = true)

/-- The expectation of the constituent sum is the sum of the constituent
firing probabilities. -/
theorem expectation_jointTriggeredSum_eq {N n : ℕ} (U : Fin N → Finset (Fin n))
    (body : Fin N → List (Finset (Fin n))) :
    expectation (constituentSum
      (fun i => dnfEval (triggeredBodyTerms (U i) (body i))) Finset.univ) =
      jointBodyFiringSum U body := by
  rw [show constituentSum
      (fun i => dnfEval (triggeredBodyTerms (U i) (body i))) Finset.univ =
      (fun x => ∑ i, bit (dnfEval (triggeredBodyTerms (U i) (body i)) x)) by
    funext x
    simp [constituentSum]]
  rw [expectation_sum]
  rfl

/-- Exact two-sided Bonferroni control for the actual displayed joint gate.
The lower bound is the part missing from a union bound alone. -/
theorem jointTriggered_firingProbability_bounds {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n))) {w : ℕ}
    (hcard : ∀ i, (U i).card = w)
    (hinter : ∀ i j, i ≠ j → 4 * ((U i) ∩ (U j)).card < w) :
    jointBodyFiringSum U body - triggeredORError N w ≤
        probability (fun x => jointTriggeredEval U body x = true) ∧
      probability (fun x => jointTriggeredEval U body x = true) ≤
        jointBodyFiringSum U body ∧
      |probability (fun x => jointTriggeredEval U body x = true) -
        jointBodyFiringSum U body| ≤ triggeredORError N w := by
  have h := abs_walsh_jointTriggeredSum_sub_gate_le U body hcard hinter ∅
  rw [realWalshCoefficient_empty, walshCoefficient_empty,
    expectation_jointTriggeredSum_eq] at h
  have hp : expectation (fun x => bit (jointTriggeredEval U body x)) =
      probability (fun x => jointTriggeredEval U body x = true) := by
    rfl
  rw [hp] at h
  have h' : |jointBodyFiringSum U body -
      probability (fun x => jointTriggeredEval U body x = true)| ≤
      triggeredORError N w := h
  have hb := abs_le.1 h'
  have hupper := physicalOr_probability_le_sum
    (fun i => triggeredBodyTerms (U i) (body i))
  refine ⟨by linarith [hb.2], hupper, ?_⟩
  rwa [abs_sub_comm]

/-- Trigger cylinders give the uniform upper bound on the constituent sum. -/
theorem jointBodyFiringSum_le_triggerBudgetScale {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n))) {w : ℕ}
    (hcard : ∀ i, (U i).card = w) :
    jointBodyFiringSum U body ≤ triggerBudgetScale N w := by
  calc
    jointBodyFiringSum U body ≤ ∑ i, (1 / 2 : ℝ) ^ (U i).card := by
      apply Finset.sum_le_sum
      intro i _
      exact probability_triggeredBody_le (U i) (body i)
    _ = triggerBudgetScale N w := by
      simp_rw [hcard]
      simp [triggerBudgetScale, nsmul_eq_mul]

/-- The actual OR firing probability is at most the deterministic trigger
budget.  No pair-intersection hypothesis is needed for this side. -/
theorem jointTriggered_probability_le_triggerBudgetScale {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n))) {w : ℕ}
    (hcard : ∀ i, (U i).card = w) :
    probability (fun x => jointTriggeredEval U body x = true) ≤
      triggerBudgetScale N w := by
  have hb := physicalOr_probability_le_sum
    (fun i => triggeredBodyTerms (U i) (body i))
  exact hb.trans (jointBodyFiringSum_le_triggerBudgetScale U body hcard)

/-- A displayed conjunction gives a lower bound for the firing mass of its
positive DNF, without any disjointness or independence assumption. -/
theorem probability_conjunction_le_probability_dnfEval {n : ℕ}
    (terms : List (Finset (Fin n))) {S : Finset (Fin n)} (hS : S ∈ terms) :
    probability (fun x => conjunction S x = true) ≤
      probability (fun x => dnfEval terms x = true) := by
  unfold probability
  apply expectation_mono
  intro x
  by_cases hfire : conjunction S x = true
  · have hdnf : dnfEval terms x = true := by
      rw [dnfEval, List.any_eq_true]
      exact ⟨S, hS, hfire⟩
    simp [hfire, hdnf]
  · simp [hfire]
    split <;> norm_num

/-- Every displayed term of a triggered body supplies an exact cylinder lower
bound on that constituent's firing mass. -/
theorem triggeredBody_probability_lower_of_mem {n : ℕ}
    (U : Finset (Fin n)) (body : List (Finset (Fin n)))
    {S : Finset (Fin n)} (hS : S ∈ body) :
    (1 / 2 : ℝ) ^ (U ∪ S).card ≤
      probability (fun x => dnfEval (triggeredBodyTerms U body) x = true) := by
  have hmem : U ∪ S ∈ triggeredBodyTerms U body := by
    exact List.mem_map.mpr ⟨S, hS, rfl⟩
  rw [← probability_trigger (U ∪ S)]
  exact probability_conjunction_le_probability_dnfEval _ hmem

/-- In particular, a nonempty triggered body has strictly positive fair firing
probability.  This is a finite DNF fact, not an asymptotic lower-sum claim. -/
theorem triggeredBody_probability_pos_of_nonempty {n : ℕ}
    (U : Finset (Fin n)) {body : List (Finset (Fin n))} (hbody : body ≠ []) :
    0 < probability (fun x => dnfEval (triggeredBodyTerms U body) x = true) := by
  obtain ⟨S, hS⟩ := List.exists_mem_of_ne_nil body hbody
  exact (by positivity : 0 < (1 / 2 : ℝ) ^ (U ∪ S).card).trans_le
    (triggeredBody_probability_lower_of_mem U body hS)

/-- One nonempty constituent makes the entire actual joint physical OR fire
with strictly positive probability. -/
theorem jointTriggered_probability_pos_of_nonempty {N n : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n)))
    {i : Fin N} (hbody : body i ≠ []) :
    0 < probability (fun x => jointTriggeredEval U body x = true) := by
  have hlower : probability (fun x =>
      dnfEval (triggeredBodyTerms (U i) (body i)) x = true) ≤
      probability (fun x => jointTriggeredEval U body x = true) := by
    unfold probability
    apply expectation_mono
    intro x
    by_cases hi : dnfEval (triggeredBodyTerms (U i) (body i)) x = true
    · have hjoint : jointTriggeredEval U body x = true := by
        rw [jointTriggeredEval, physicalOrEval_eq_true_iff]
        exact ⟨i, hi⟩
      simp [hi, hjoint]
    · simp [hi]
      split <;> norm_num
  exact (triggeredBody_probability_pos_of_nonempty (U i) hbody).trans_le hlower

lemma triggerBudgetScale_pos {N w : ℕ} (hN : 0 < N) : 0 < triggerBudgetScale N w := by
  unfold triggerBudgetScale
  positivity

/-- Dividing by the main trigger budget leaves an extra geometric factor in
the complete ordered-pair correction. -/
theorem triggeredORError_div_scale_le {N w : ℕ} (hN : 0 < N) :
    triggeredORError N w / triggerBudgetScale N w ≤
      (N : ℝ) * (1 / 2 : ℝ) ^ (w / 2) := by
  have hscale : 0 < triggerBudgetScale N w := triggerBudgetScale_pos hN
  have hcard : ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) ≤
      (N : ℝ) * N := by
    rw [Finset.offDiag_card]
    simp only [Finset.card_univ, Fintype.card_fin]
    exact_mod_cast Nat.sub_le (N * N) N
  have hexponent : w + w / 2 ≤ (7 * w + 3) / 4 := by omega
  apply (div_le_iff₀ hscale).2
  calc
    triggeredORError N w ≤ ((N : ℝ) * N) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
      exact mul_le_mul_of_nonneg_right hcard (by positivity)
    _ ≤ ((N : ℝ) * N) * (1 / 2 : ℝ) ^ (w + w / 2) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      exact pow_le_pow_of_le_one (by norm_num) (by norm_num) hexponent
    _ = ((N : ℝ) * (1 / 2 : ℝ) ^ (w / 2)) * triggerBudgetScale N w := by
      rw [triggerBudgetScale, pow_add]
      ring

/-- A uniform bound on one displayed term per constituent gives a quantitative
lower bound for the normalized constituent firing sum.  Unlike the later
asymptotic limit results, this is a finite inequality and assumes no limit. -/
theorem jointBodyFiringSum_div_scale_lower_of_terms {N n w s : ℕ}
    (U : Fin N → Finset (Fin n)) (body : Fin N → List (Finset (Fin n)))
    (hN : 0 < N)
    (hterm : ∀ i, ∃ S ∈ body i, (U i ∪ S).card ≤ w + s) :
    (1 / 2 : ℝ) ^ s ≤
      jointBodyFiringSum U body / triggerBudgetScale N w := by
  have hsum : (N : ℝ) * (1 / 2 : ℝ) ^ (w + s) ≤ jointBodyFiringSum U body := by
    calc
      (N : ℝ) * (1 / 2 : ℝ) ^ (w + s) =
          ∑ _i : Fin N, (1 / 2 : ℝ) ^ (w + s) := by
            simp [nsmul_eq_mul]
      _ ≤ ∑ i, probability (fun x =>
          dnfEval (triggeredBodyTerms (U i) (body i)) x = true) := by
        apply Finset.sum_le_sum
        intro i _hi
        obtain ⟨S, hS, hcard⟩ := hterm i
        exact (pow_le_pow_of_le_one (by norm_num) (by norm_num) hcard).trans
          (triggeredBody_probability_lower_of_mem (U i) (body i) hS)
      _ = jointBodyFiringSum U body := rfl
  apply (le_div_iff₀ (triggerBudgetScale_pos (w := w) hN)).2
  calc
    (1 / 2 : ℝ) ^ s * triggerBudgetScale N w =
        (N : ℝ) * (1 / 2 : ℝ) ^ (w + s) := by
      unfold triggerBudgetScale
      rw [pow_add]
      ring
    _ ≤ jointBodyFiringSum U body := hsum

/-- Polynomial growth times a geometric factor at `⌊w/2⌋` tends to zero. -/
theorem tendsto_polynomial_mul_geom_floorHalf (q : ℕ) :
    Tendsto (fun w : ℕ => (w : ℝ) ^ q * (1 / 2 : ℝ) ^ (w / 2)) atTop (𝓝 0) := by
  let a : ℝ := 1 / 2
  have ha : |a| < 1 := by norm_num [a]
  have hbase : Tendsto (fun k : ℕ => (k : ℝ) ^ q * a ^ k) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one q ha
  have hshift : Tendsto
      (fun k : ℕ => ((k + 1 : ℕ) : ℝ) ^ q * a ^ (k + 1)) atTop (𝓝 0) := by
    simpa [Function.comp_def, Nat.cast_add, Nat.cast_one] using
      hbase.comp (tendsto_add_atTop_nat 1)
  let C : ℝ := (2 : ℝ) ^ q * 2
  have hmajor : Tendsto (fun k : ℕ =>
      C * (((k + 1 : ℕ) : ℝ) ^ q * a ^ (k + 1))) atTop (𝓝 0) := by
    convert hshift.const_mul C using 1 <;> simp
  have hk : Tendsto (fun w : ℕ => w / 2) atTop atTop :=
    le_of_eq (map_div_atTop_eq_nat 2 (by norm_num))
  have hcomp : Tendsto (fun w : ℕ =>
      C * (((w / 2 + 1 : ℕ) : ℝ) ^ q * a ^ (w / 2 + 1))) atTop (𝓝 0) := by
    simpa [Function.comp_def] using hmajor.comp hk
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hcomp
    (Eventually.of_forall (fun w => by positivity)) (Eventually.of_forall (fun w => ?_))
  have hwle : w ≤ 2 * (w / 2 + 1) := by omega
  have hpow : (w : ℝ) ^ q ≤ (2 : ℝ) ^ q * ((w / 2 + 1 : ℕ) : ℝ) ^ q := by
    calc
      (w : ℝ) ^ q ≤ ((2 * (w / 2 + 1) : ℕ) : ℝ) ^ q :=
        pow_le_pow_left₀ (by positivity) (by exact_mod_cast hwle) q
      _ = (2 : ℝ) ^ q * ((w / 2 + 1 : ℕ) : ℝ) ^ q := by
        push_cast
        rw [mul_pow]
  calc
    (w : ℝ) ^ q * a ^ (w / 2) ≤
        ((2 : ℝ) ^ q * ((w / 2 + 1 : ℕ) : ℝ) ^ q) * a ^ (w / 2) := by
      exact mul_le_mul_of_nonneg_right hpow (by positivity)
    _ = C * (((w / 2 + 1 : ℕ) : ℝ) ^ q * a ^ (w / 2 + 1)) := by
      dsimp [C, a]
      rw [pow_add]
      ring_nf

/-- The OR correction is infinitesimal relative to the main trigger budget. -/
theorem tendsto_triggeredORError_div_scale (q : ℕ) :
    Tendsto (fun w : ℕ =>
      triggeredORError (w ^ q) w / triggerBudgetScale (w ^ q) w) atTop (𝓝 0) := by
  have hmain : Tendsto (fun w : ℕ =>
      ((w ^ q : ℕ) : ℝ) * (1 / 2 : ℝ) ^ (w / 2)) atTop (𝓝 0) := by
    simpa only [Nat.cast_pow] using tendsto_polynomial_mul_geom_floorHalf q
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmain
    (Eventually.of_forall (fun w => div_nonneg
      (by unfold triggeredORError; positivity)
      (by unfold triggerBudgetScale; positivity))) ?_
  filter_upwards [eventually_ge_atTop 1] with w hw
  exact triggeredORError_div_scale_le (Nat.pow_pos (show 0 < w by omega))

/-- The main polynomial-copy trigger budget tends to zero. -/
theorem tendsto_triggerBudgetScale_pow (q : ℕ) :
    Tendsto (fun w : ℕ => triggerBudgetScale (w ^ q) w) atTop (𝓝 0) := by
  simpa only [triggerBudgetScale, Nat.cast_pow] using
    tendsto_pow_const_mul_const_pow_of_abs_lt_one q
      (r := (1 / 2 : ℝ)) (by norm_num)


/-- If the actual constituent firing sum has a normalized limit, then so does
the actual OR firing probability, with the same limit. -/
theorem tendsto_jointTriggered_probability_div_scale
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hinter : ∀ᶠ w : ℕ in atTop, ∀ i j, i ≠ j →
      4 * ((U w i) ∩ (U w j)).card < w)
    {L : ℝ}
    (hsum : Tendsto (fun w : ℕ =>
      jointBodyFiringSum (U w) (body w) / triggerBudgetScale (w ^ q) w)
      atTop (𝓝 L)) :
    Tendsto (fun w : ℕ =>
      probability (fun x => jointTriggeredEval (U w) (body w) x = true) /
        triggerBudgetScale (w ^ q) w) atTop (𝓝 L) := by
  let S : ℕ → ℝ := fun w => jointBodyFiringSum (U w) (body w)
  let p : ℕ → ℝ := fun w =>
    probability (fun x => jointTriggeredEval (U w) (body w) x = true)
  let scale : ℕ → ℝ := fun w => triggerBudgetScale (w ^ q) w
  let E : ℕ → ℝ := fun w => triggeredORError (w ^ q) w
  have hE : Tendsto (fun w => E w / scale w) atTop (𝓝 0) :=
    tendsto_triggeredORError_div_scale q
  have hdiff : Tendsto (fun w => (p w - S w) / scale w) atTop (𝓝 0) := by
    have hneg : Tendsto (fun w => -(E w / scale w)) atTop (𝓝 0) := by
      simpa using hE.neg
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hneg hE
    · filter_upwards [hcard, hinter, eventually_ge_atTop 1] with w hc hi hw
      have hb := (jointTriggered_firingProbability_bounds (U w) (body w) hc hi).2.2
      have hb' := (abs_le.1 hb).1
      change -(E w / scale w) ≤ (p w - S w) / scale w
      dsimp only [E, p, S, scale]
      rw [← neg_div]
      exact div_le_div_of_nonneg_right hb' (triggerBudgetScale_pos
        (N := w ^ q) (w := w) (Nat.pow_pos (by omega))).le
    · filter_upwards [hcard, hinter, eventually_ge_atTop 1] with w hc hi hw
      have hb := (jointTriggered_firingProbability_bounds (U w) (body w) hc hi).2.2
      have hb' := (abs_le.1 hb).2
      change (probability (fun x => jointTriggeredEval (U w) (body w) x = true) -
          jointBodyFiringSum (U w) (body w)) / triggerBudgetScale (w ^ q) w ≤
        triggeredORError (w ^ q) w / triggerBudgetScale (w ^ q) w
      exact div_le_div_of_nonneg_right hb' (triggerBudgetScale_pos
        (N := w ^ q) (w := w) (Nat.pow_pos (by omega))).le
  have hadd := hsum.add hdiff
  change Tendsto (fun w => S w / scale w + (p w - S w) / scale w) atTop
    (𝓝 (L + 0)) at hadd
  convert hadd using 1
  · funext w
    dsimp [S, p, scale]
    ring
  · simp only [add_zero]

/-- The actual firing probability tends to zero in every fixed polynomial-copy
regime, independently of any lower bound on the body masses. -/
theorem tendsto_jointTriggered_probability
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w) :
    Tendsto (fun w : ℕ =>
      probability (fun x => jointTriggeredEval (U w) (body w) x = true)) atTop (𝓝 0) := by
  apply squeeze_zero' (Eventually.of_forall (fun w => probability_nonneg _))
  · filter_upwards [hcard] with w hw
    exact jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hw
  · exact tendsto_triggerBudgetScale_pow q

/-- Termwise firing lower bound for the actual joint OR at the full trigger
budget scale.  The displayed-term hypothesis replaces any unproved random
body response or normalized lower-sum limit. -/
theorem eventually_jointTriggered_probability_isTheta_of_terms
    {M : ℕ → ℕ} {q s : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hinter : ∀ᶠ w : ℕ in atTop, ∀ i j, i ≠ j →
      4 * ((U w i) ∩ (U w j)).card < w)
    (hterm : ∀ᶠ w : ℕ in atTop, ∀ i, ∃ S ∈ body w i,
      (U w i ∪ S).card ≤ w + s) :
    ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) ^ (s + 1) * triggerBudgetScale (w ^ q) w ≤
          probability (fun x => jointTriggeredEval (U w) (body w) x = true) ∧
        probability (fun x => jointTriggeredEval (U w) (body w) x = true) ≤
          triggerBudgetScale (w ^ q) w := by
  have hE := tendsto_triggeredORError_div_scale q
  have hsmall : ∀ᶠ w : ℕ in atTop,
      triggeredORError (w ^ q) w / triggerBudgetScale (w ^ q) w <
        (1 / 2 : ℝ) ^ (s + 1) :=
    hE.eventually (Iio_mem_nhds (by positivity))
  filter_upwards [hcard, hinter, hterm, hsmall, eventually_ge_atTop 1]
    with w hc hi ht hEsmall hw
  have hN : 0 < w ^ q := Nat.pow_pos (by omega)
  have hscale : 0 < triggerBudgetScale (w ^ q) w := triggerBudgetScale_pos hN
  have hsum := jointBodyFiringSum_div_scale_lower_of_terms
    (U w) (body w) hN ht
  have hOr := (jointTriggered_firingProbability_bounds (U w) (body w) hc hi).1
  have hratio : (1 / 2 : ℝ) ^ (s + 1) ≤
      probability (fun x => jointTriggeredEval (U w) (body w) x = true) /
        triggerBudgetScale (w ^ q) w := by
    have herror : (jointBodyFiringSum (U w) (body w) -
        triggeredORError (w ^ q) w) / triggerBudgetScale (w ^ q) w ≤
        probability (fun x => jointTriggeredEval (U w) (body w) x = true) /
          triggerBudgetScale (w ^ q) w :=
      div_le_div_of_nonneg_right hOr hscale.le
    have hsplit : (jointBodyFiringSum (U w) (body w) -
        triggeredORError (w ^ q) w) / triggerBudgetScale (w ^ q) w =
        jointBodyFiringSum (U w) (body w) / triggerBudgetScale (w ^ q) w -
          triggeredORError (w ^ q) w / triggerBudgetScale (w ^ q) w := by ring
    rw [hsplit] at herror
    have hpow : (1 / 2 : ℝ) ^ s = 2 * (1 / 2 : ℝ) ^ (s + 1) := by
      rw [pow_succ]
      ring
    linarith
  exact ⟨(le_div_iff₀ hscale).1 hratio,
    jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hc⟩

/-- Rejection mass tends to one for the actual joint physical gates. -/
theorem tendsto_jointTriggered_rejectionProbability
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w) :
    Tendsto (fun w : ℕ => rejectionProbability (jointTriggeredEval (U w) (body w)))
      atTop (𝓝 1) := by
  have hp := tendsto_jointTriggered_probability U body hcard
  have h := (tendsto_const_nhds (x := (1 : ℝ))).sub hp
  convert h using 1
  · funext w
    exact rejectionProbability_eq_one_sub_probability _
  · simp only [sub_zero]

/-- A positive normalized constituent-sum limit upgrades to an explicit
`Θ` conclusion for the actual OR firing probability. -/
theorem eventually_jointTriggered_probability_isTheta
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hinter : ∀ᶠ w : ℕ in atTop, ∀ i j, i ≠ j →
      4 * ((U w i) ∩ (U w j)).card < w)
    {L : ℝ} (hL : 0 < L)
    (hsum : Tendsto (fun w : ℕ =>
      jointBodyFiringSum (U w) (body w) / triggerBudgetScale (w ^ q) w)
      atTop (𝓝 L)) :
    ∀ᶠ w : ℕ in atTop,
      (L / 2) * triggerBudgetScale (w ^ q) w ≤
          probability (fun x => jointTriggeredEval (U w) (body w) x = true) ∧
        probability (fun x => jointTriggeredEval (U w) (body w) x = true) ≤
          (L + 1) * triggerBudgetScale (w ^ q) w := by
  have hp := tendsto_jointTriggered_probability_div_scale U body hcard hinter hsum
  have hevent := hp.eventually (Ioo_mem_nhds
    (show L / 2 < L by linarith) (show L < L + 1 by linarith))
  filter_upwards [hevent, eventually_ge_atTop 1] with w hw hww
  have hN : 0 < w ^ q := Nat.pow_pos (by omega)
  have hscale := triggerBudgetScale_pos (N := w ^ q) (w := w) hN
  exact ⟨((lt_div_iff₀ hscale).1 hw.1).le, ((div_lt_iff₀ hscale).1 hw.2).le⟩

/-- The normalized constituent firing sum tends to one relative to the actual
OR firing probability whenever its trigger-budget ratio has a nonzero limit. -/
theorem tendsto_jointBodyFiringSum_div_probability
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hinter : ∀ᶠ w : ℕ in atTop, ∀ i j, i ≠ j →
      4 * ((U w i) ∩ (U w j)).card < w)
    {L : ℝ} (hL : L ≠ 0)
    (hsum : Tendsto (fun w : ℕ =>
      jointBodyFiringSum (U w) (body w) / triggerBudgetScale (w ^ q) w)
      atTop (𝓝 L)) :
    Tendsto (fun w : ℕ => jointBodyFiringSum (U w) (body w) /
      probability (fun x => jointTriggeredEval (U w) (body w) x = true))
      atTop (𝓝 1) := by
  have hp := tendsto_jointTriggered_probability_div_scale U body hcard hinter hsum
  have hdiv := hsum.div hp hL
  rw [div_self hL] at hdiv
  apply Tendsto.congr' _ hdiv
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hscale : triggerBudgetScale (w ^ q) w ≠ 0 :=
    (triggerBudgetScale_pos (Nat.pow_pos (show 0 < w by omega))).ne'
  by_cases hp0 : probability (fun x => jointTriggeredEval (U w) (body w) x = true) = 0
  · simp [hp0]
  · change (jointBodyFiringSum (U w) (body w) / triggerBudgetScale (w ^ q) w) /
      (probability (fun x => jointTriggeredEval (U w) (body w) x = true) /
        triggerBudgetScale (w ^ q) w) =
      jointBodyFiringSum (U w) (body w) /
        probability (fun x => jointTriggeredEval (U w) (body w) x = true)
    rw [div_div]
    field_simp [hscale, hp0]

/-- A genuinely rare monotone gate has nonnegative contact defect bounded by
its firing probability.  The constant is one because rejection is then at
least one half. -/
theorem physicalContact_half_sub_alpha_nonneg_and_le {m : ℕ} [Nonempty (Fin m)]
    {gate : BooleanCube m → Bool} (hgate : MonotoneBoolean gate)
    (hp : probability (fun x => gate x = true) < 1 / 2) :
    0 ≤ 1 / 2 - (1 + physicalContactBias gate) / 2 ∧
      1 / 2 - (1 + physicalContactBias gate) / 2 ≤
        probability (fun x => gate x = true) := by
  have hspec := physicalContactAlpha_spec_of_probability_lt_half hgate hp
  have hq : 0 < rejectionProbability gate := by linarith [hspec.2.2.2]
  have havg : degreeSetAverage (walshCoefficient gate) 1 ≤
      probability (fun x => gate x = true) :=
    (le_abs_self _).trans (abs_degreeSetAverage_one_le_probability gate)
  have hid : 1 / 2 - (1 + physicalContactBias gate) / 2 =
      degreeSetAverage (walshCoefficient gate) 1 / (2 * rejectionProbability gate) := by
    unfold physicalContactBias
    ring
  refine ⟨by linarith [hspec.2.1], ?_⟩
  rw [hid]
  apply (div_le_iff₀ (by positivity : 0 < 2 * rejectionProbability gate)).2
  calc
    degreeSetAverage (walshCoefficient gate) 1 ≤
        probability (fun x => gate x = true) := havg
    _ = probability (fun x => gate x = true) * 1 := by ring
    _ ≤ probability (fun x => gate x = true) * (2 * rejectionProbability gate) := by
      apply mul_le_mul_of_nonneg_left _ (probability_nonneg _)
      linarith [hspec.2.2.2]

/-- The public range calibration for the contact bias, rejection mass, and
`α`, instantiated to the actual joint triggered DNFs. -/
theorem eventually_jointTriggered_contact_spec
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hM : ∀ᶠ w : ℕ in atTop, 0 < M w) :
    ∀ᶠ w : ℕ in atTop,
      0 < (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2 ∧
      (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2 ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (jointTriggeredEval (U w) (body w)) := by
  have hp := tendsto_jointTriggered_probability U body hcard
  have hp_half : ∀ᶠ w : ℕ in atTop,
      probability (fun x => jointTriggeredEval (U w) (body w) x = true) < 1 / 2 :=
    hp.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  filter_upwards [hp_half, hM] with w hw hMw
  letI : Nonempty (Fin (M w)) := Fin.pos_iff_nonempty.mp hMw
  have hspec := physicalContactAlpha_spec_of_probability_lt_half
    (jointTriggeredEval_monotone (U w) (body w)) hw
  exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩

/-- The contact defect of the actual joint triggered gates tends to zero.
This is unconditional on the constituent bodies; no positive lower firing
bound is needed for this one-sided estimate. -/
theorem tendsto_jointTriggered_contactDefect
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hM : ∀ᶠ w : ℕ in atTop, 0 < M w) :
    Tendsto (fun w : ℕ =>
      1 / 2 - (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2)
      atTop (𝓝 0) := by
  have hp := tendsto_jointTriggered_probability U body hcard
  have hp_half : ∀ᶠ w : ℕ in atTop,
      probability (fun x => jointTriggeredEval (U w) (body w) x = true) < 1 / 2 :=
    hp.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hb : ∀ᶠ w : ℕ in atTop,
      0 ≤ 1 / 2 -
          (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2 ∧
        1 / 2 - (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2 ≤
          probability (fun x => jointTriggeredEval (U w) (body w) x = true) := by
    filter_upwards [hp_half, hM] with w hw hMw
    letI : Nonempty (Fin (M w)) := Fin.pos_iff_nonempty.mp hMw
    exact physicalContact_half_sub_alpha_nonneg_and_le
      (jointTriggeredEval_monotone (U w) (body w)) hw
  exact squeeze_zero' (hb.mono (fun w hw => hw.1))
    (hb.mono (fun w hw => hw.2)) hp

/-- The product-law firing bias of the actual joint gates tends to one half. -/
theorem tendsto_jointTriggered_contactAlpha
    {M : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hM : ∀ᶠ w : ℕ in atTop, 0 < M w) :
    Tendsto (fun w : ℕ =>
      (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2)
      atTop (𝓝 (1 / 2)) := by
  have hd := tendsto_jointTriggered_contactDefect U body hcard hM
  have h := (tendsto_const_nhds (x := (1 / 2 : ℝ))).sub hd
  convert h using 1
  · funext w
    ring
  · norm_num

/-- If the number of input coordinates has a fixed polynomial upper bound,
then the actual joint gates satisfy the contact hypothesis used by the
varying-dimension thinning theorem. -/
theorem tendsto_jointTriggered_natMul_contactDefect_of_le_pow
    {M : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r) :
    Tendsto (fun w : ℕ => (M w : ℝ) *
      (1 / 2 - (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2))
      atTop (𝓝 0) := by
  let d : ℕ → ℝ := fun w =>
    1 / 2 - (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2
  let p : ℕ → ℝ := fun w =>
    probability (fun x => jointTriggeredEval (U w) (body w) x = true)
  have hp_half : ∀ᶠ w : ℕ in atTop, p w < 1 / 2 := by
    have hp := tendsto_jointTriggered_probability U body hcard
    exact hp.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hd : ∀ᶠ w : ℕ in atTop, 0 ≤ d w ∧ d w ≤ p w := by
    filter_upwards [hp_half, hMpos] with w hw hMw
    letI : Nonempty (Fin (M w)) := Fin.pos_iff_nonempty.mp hMw
    exact physicalContact_half_sub_alpha_nonneg_and_le
      (jointTriggeredEval_monotone (U w) (body w)) hw
  have hmain : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (r + q) * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one (r + q) (by norm_num)
  apply squeeze_zero'
    (hd.mono (fun w hw => mul_nonneg (Nat.cast_nonneg _) hw.1)) _ hmain
  filter_upwards [hd, hcard, hMle] with w hdw hc hMw
  have hp_scale : p w ≤ triggerBudgetScale (w ^ q) w :=
    jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hc
  have hMreal : (M w : ℝ) ≤ (w : ℝ) ^ r := by exact_mod_cast hMw
  change (M w : ℝ) * d w ≤ (w : ℝ) ^ (r + q) * (1 / 2 : ℝ) ^ w
  calc
    (M w : ℝ) * d w ≤ (M w : ℝ) * triggerBudgetScale (w ^ q) w :=
      mul_le_mul_of_nonneg_left (hdw.2.trans hp_scale) (Nat.cast_nonneg _)
    _ ≤ (w : ℝ) ^ r * triggerBudgetScale (w ^ q) w := by
      apply mul_le_mul_of_nonneg_right hMreal
      unfold triggerBudgetScale
      positivity
    _ = (w : ℝ) ^ (r + q) * (1 / 2 : ℝ) ^ w := by
      unfold triggerBudgetScale
      push_cast
      rw [pow_add]
      ring

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalFiringThinning.lean <==
module

public import MonotoneDNF.PhysicalFiringAsymptotics
public import MonotoneDNF.RareGateAsymptotics
public import MonotoneDNF.PhysicalTemplates

@[expose] public section

/-!
# Thinning asymptotics for actual joint triggered DNFs

The finite-range hypotheses are needed only eventually.  This avoids replacing
an initial segment of a physical gate family by artificial gates.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- The eventual form of the elementary two-bias power limit. -/
theorem tendsto_two_bias_pow_of_eventually {α : ℕ → ℝ} {d : ℕ → ℕ}
    (h0 : ∀ᶠ k in atTop, 0 ≤ α k) (hα : ∀ᶠ k in atTop, α k ≤ 1 / 2)
    (hcontact : Tendsto (fun k => (d k : ℝ) * (1 / 2 - α k)) atTop (𝓝 0)) :
    Tendsto (fun k => (2 * α k) ^ d k) atTop (𝓝 1) := by
  have hscaled : Tendsto (fun k => 2 * (d k : ℝ) * (1 / 2 - α k)) atTop (𝓝 0) := by
    convert hcontact.const_mul 2 using 1
    · funext k
      ring
    · simp
  have hdiff : Tendsto (fun k => 1 - (2 * α k) ^ d k) atTop (𝓝 0) := by
    apply squeeze_zero'
    · filter_upwards [h0, hα] with k hk0 hkα
      exact one_sub_two_mul_pow_nonneg hk0 hkα
    · filter_upwards [h0, hα] with k hk0 hkα
      exact one_sub_two_mul_pow_le hk0 hkα
    · exact hscaled
  simpa [sub_sub_cancel] using (tendsto_const_nhds (x := (1 : ℝ))).sub hdiff

/-- Varying-dimension thinning with all gate requirements imposed only
eventually.  No nonzero firing values are manufactured on an initial segment. -/
theorem tendsto_biasedFiringProbability_div_uniform_varying_of_eventually
    {m : ℕ → ℕ} {α : ℕ → ℝ} {gate : ∀ w, BooleanCube (m w) → Bool}
    (h0 : ∀ᶠ w in atTop, 0 ≤ α w) (hα : ∀ᶠ w in atTop, α w ≤ 1 / 2)
    (hgate : ∀ w, MonotoneBoolean (gate w))
    (hp : ∀ᶠ w in atTop, 0 < probability (fun x => gate w x = true))
    (hcontact : Tendsto (fun w => (m w : ℝ) * (1 / 2 - α w)) atTop (𝓝 0)) :
    Tendsto (fun w => biasedFiringProbability (α w) (gate w) /
      probability (fun x => gate w x = true)) atTop (𝓝 1) := by
  have hpow : Tendsto (fun w => (2 * α w) ^ m w) atTop (𝓝 1) :=
    tendsto_two_bias_pow_of_eventually h0 hα hcontact
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hpow tendsto_const_nhds
  · filter_upwards [h0, hα, hp] with w hw0 hwα hwp
    exact (biasedFiringProbability_div_uniform_bounds hw0 hwα (hgate w) hwp).1
  · filter_upwards [h0, hα, hp] with w hw0 hwα hwp
    exact (biasedFiringProbability_div_uniform_bounds hw0 hwα (hgate w) hwp).2

/-- Actual thinning asymptotics for the displayed joint physical DNFs.  The
trigger budget proves the bias range and contact estimate.  Strictly positive
firing remains an explicit, necessary premise; it is not inferred from small
intersections or from a union upper bound. -/
theorem tendsto_jointTriggered_biasedFiringProbability_div_uniform
    {M : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r)
    (hp : ∀ᶠ w : ℕ in atTop,
      0 < probability (fun x => jointTriggeredEval (U w) (body w) x = true)) :
    Tendsto (fun w : ℕ => biasedFiringProbability
        ((1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2)
        (jointTriggeredEval (U w) (body w)) /
      probability (fun x => jointTriggeredEval (U w) (body w) x = true))
      atTop (𝓝 1) := by
  have hrange := eventually_jointTriggered_contact_spec U body hcard hMpos
  apply tendsto_biasedFiringProbability_div_uniform_varying_of_eventually
  · exact hrange.mono (fun w hw => hw.1.le)
  · exact hrange.mono (fun w hw => hw.2.1)
  · exact fun w => jointTriggeredEval_monotone (U w) (body w)
  · exact hp
  · exact tendsto_jointTriggered_natMul_contactDefect_of_le_pow
      U body hcard hMpos hMle

/-- Positive-body form of the actual joint thinning theorem.  Here firing
positivity is proved from a displayed term in at least one constituent body,
so no separate lower-sum or nonzero-firing premise remains. -/
theorem tendsto_jointTriggered_biasedFiringProbability_div_uniform_of_nonempty
    {M : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w))) (body : JointBodyFamily M q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r)
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ []) :
    Tendsto (fun w : ℕ => biasedFiringProbability
        ((1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2)
        (jointTriggeredEval (U w) (body w)) /
      probability (fun x => jointTriggeredEval (U w) (body w) x = true))
      atTop (𝓝 1) := by
  apply tendsto_jointTriggered_biasedFiringProbability_div_uniform
    U body hcard hMpos hMle
  filter_upwards [hbody] with w hw
  obtain ⟨i, hi⟩ := hw
  exact jointTriggered_probability_pos_of_nonempty (U w) (body w) hi

/-- Actual random-pool bodies: one nonempty scheduled pool supplies the
positive firing needed for the complete thinning limit. -/
theorem tendsto_jointTriggered_pool_biasedFiringProbability_div_uniform
    {M R v : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (w ^ q) → Finset (Fin (M w)))
    (design : ∀ w, Fin (w ^ q) → PoolDesign (M w) (R w) (v w))
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r)
    (hR : ∀ᶠ w : ℕ in atTop, ∃ _i : Fin (w ^ q), 0 < R w) :
    Tendsto (fun w : ℕ => biasedFiringProbability
        ((1 + physicalContactBias
          (jointTriggeredEval (U w) (fun i => poolTerms (design w i)))) / 2)
        (jointTriggeredEval (U w) (fun i => poolTerms (design w i))) /
      probability (fun x =>
        jointTriggeredEval (U w) (fun i => poolTerms (design w i)) x = true))
      atTop (𝓝 1) := by
  apply tendsto_jointTriggered_biasedFiringProbability_div_uniform_of_nonempty
    U (fun w i => poolTerms (design w i)) hcard hMpos hMle
  filter_upwards [hR] with w hw
  obtain ⟨i, hRw⟩ := hw
  refine ⟨i, ?_⟩
  intro hnil
  have hlen := congrArg List.length hnil
  simp [poolTerms] at hlen
  omega

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalFullWeightSchedule.lean <==
module

public import MonotoneDNF.PhysicalCopyFamilySynchronization
public import MonotoneDNF.PhysicalAnchorDialStatistics

@[expose] public section

/-!
# Full-capacity scheduled physical copy lists

The public scheduled physical assembly requires a partial index in `Fin K`.
At active fraction one there is no such index.  This module replaces that
index by an option: below capacity it is the canonical public partial index;
at capacity there is no partial body.  The resulting gate is still the
original `realizedCopyFamilyDnf`, without padding or an extra unit.

No pool response, `RareGateData.Stats`, or simultaneous avoiding-trigger
construction is assumed.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The next unit in a schedule, if there is one below total capacity. -/
def scheduleNextUnit {K L : ℕ} (J : ℕ) : Option (Fin K) :=
  if h : J < 2 ^ L * K then some (schedulePartialIndex J h) else none

@[simp] theorem scheduleNextUnit_eq_some_of_lt {K L J : ℕ}
    (hJ : J < 2 ^ L * K) :
    scheduleNextUnit (K := K) (L := L) J = some (schedulePartialIndex J hJ) := by
  simp [scheduleNextUnit, hJ]

@[simp] theorem scheduleNextUnit_eq_none_of_capacity {K L : ℕ} :
    scheduleNextUnit (K := K) (L := L) (2 ^ L * K) = none := by
  simp [scheduleNextUnit]

@[simp] theorem scheduleNextUnit_weight_one {K L : ℕ} :
    scheduleNextUnit (K := K) (L := L) (scheduleTick L K 1) = none := by
  rw [scheduleTick_one, scheduleNextUnit_eq_none_of_capacity]

/-- Scheduled bodies with a partial unit exactly when the schedule has a next
unit below capacity.  In the `none` branch every prefix body is complete and
all other bodies are empty. -/
def scheduledOptionalPartialBodies (m L : ℕ) {K : ℕ} (J : ℕ)
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L)))) :
    Fin K → List (Finset (Fin (m + L))) :=
  match scheduleNextUnit (K := K) (L := L) J with
  | some j => scheduledPrefixPartialBodies m L J j U body
  | none => fun p => if p ∈ scheduleCompletePrefix L J then body p else []

/-- At full capacity the optional-partial bodies are precisely all the
original bodies. -/
theorem scheduledOptionalPartialBodies_at_capacity (m L : ℕ) {K : ℕ}
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L)))) (p : Fin K) :
    scheduledOptionalPartialBodies m L (2 ^ L * K) U body p = body p := by
  simp [scheduledOptionalPartialBodies, scheduleCompletePrefix]

/-- Unit semantics below capacity are the public complete-prefix/partial-unit
semantics.  At capacity they are complete-unit semantics, with no selector
left on a fictitious next unit. -/
theorem dnfEval_triggeredBody_scheduledOptionalPartialBodies
    {m L K J : ℕ} (p : Fin K)
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L))))
    (x : BooleanCube (m + L)) :
    dnfEval (triggeredBodyTerms (U p)
        (scheduledOptionalPartialBodies m L J U body p)) x =
      dnfEval (scheduledUnitTerms m L
        (fun p => triggeredBodyTerms (U p) (body p)) J p) x := by
  by_cases hJ : J < 2 ^ L * K
  · let j : Fin K := schedulePartialIndex J hJ
    have hj : j.val = J / 2 ^ L := rfl
    simpa [scheduledOptionalPartialBodies, scheduleNextUnit, hJ, j] using
      (dnfEval_triggeredBody_scheduledPrefixPartialBodies
        U body hj x (p := p))
  · have hcap : 2 ^ L * K ≤ J := Nat.le_of_not_gt hJ
    have hq : 0 < 2 ^ L := pow_pos (by omega) L
    have hdiv : (2 ^ L * K) / 2 ^ L = K := by
      rw [Nat.mul_comm, Nat.mul_div_left K hq]
    have hle : K ≤ J / 2 ^ L := by
      rw [← hdiv]
      exact Nat.div_le_div_right hcap
    have hp : p.val < J / 2 ^ L := lt_of_lt_of_le p.isLt hle
    simp [scheduledOptionalPartialBodies, scheduleNextUnit, hJ,
      scheduledUnitTerms, scheduleUnitThreshold, hp, scheduleCompletePrefix,
      dnfEval_selectedTemplateTerms, selector_eq_true_iff]

/-- The optional-partial physical gate is exactly the original scheduled DNF.
No full-weight index premise occurs. -/
theorem jointTriggeredEval_scheduledOptionalPartialBodies
    {m L K J : ℕ}
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L)))) :
    jointTriggeredEval U (scheduledOptionalPartialBodies m L J U body) =
      dnfEval (scheduledListDnf m L
        (fun p => triggeredBodyTerms (U p) (body p)) J) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [jointTriggeredEval, physicalOrEval_eq_true_iff,
    dnfEval_scheduledListDnf_eq_true_iff]
  constructor
  · rintro ⟨p, hp⟩
    rw [dnfEval_triggeredBody_scheduledOptionalPartialBodies p U body x,
      dnfEval_scheduledUnitTerms] at hp
    simp only [Bool.and_eq_true, decide_eq_true_eq] at hp
    exact ⟨p, hp.1, hp.2⟩
  · rintro ⟨p, hbody, hactive⟩
    refine ⟨p, ?_⟩
    rw [dnfEval_triggeredBody_scheduledOptionalPartialBodies p U body x,
      dnfEval_scheduledUnitTerms]
    simp [hbody, hactive]

/-- The arithmetic Walsh sum in the no-next-unit branch is just the complete
prefix sum. -/
theorem realWalshCoefficient_constituentSum_scheduledOptionalPartialBodies
    {m L K J : ℕ}
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) :
    realWalshCoefficient
      (constituentSum
        (fun p => dnfEval (triggeredBodyTerms (U p)
          (scheduledOptionalPartialBodies m L J U body p))) Finset.univ) T =
      (∑ p ∈ scheduleCompletePrefix L J, triggeredWalshStatistic (U p) (body p) T) +
        match scheduleNextUnit (K := K) (L := L) J with
        | some j => triggeredWalshStatistic (U j)
            (selectedTriggeredBodyTerms m L (U j) (body j) (2 ^ L - J % 2 ^ L)) T
        | none => 0 := by
  by_cases hJ : J < 2 ^ L * K
  · let j : Fin K := schedulePartialIndex J hJ
    have hj : j.val = J / 2 ^ L := rfl
    simpa [scheduledOptionalPartialBodies, scheduleNextUnit, hJ, j] using
      (realWalshCoefficient_constituentSum_scheduledPrefixPartialBodies
        U body T hj)
  · rw [realWalshCoefficient_constituentSum]
    simp only [scheduleNextUnit, hJ, dite_false, add_zero]
    calc
      (∑ p, walshCoefficient (dnfEval (triggeredBodyTerms (U p)
          (scheduledOptionalPartialBodies m L J U body p))) T) =
          ∑ p ∈ scheduleCompletePrefix L J,
            walshCoefficient (dnfEval (triggeredBodyTerms (U p)
              (scheduledOptionalPartialBodies m L J U body p))) T := by
        symm
        apply Finset.sum_subset (Finset.subset_univ _)
        intro p _hpuniv hp
        have hbody : scheduledOptionalPartialBodies m L J U body p = [] := by
          simp [scheduledOptionalPartialBodies, scheduleNextUnit, hJ, hp]
        simp [hbody, triggeredBodyTerms, dnfEval, walshCoefficient, expectation]
      _ = ∑ p ∈ scheduleCompletePrefix L J,
          triggeredWalshStatistic (U p) (body p) T := by
        apply Finset.sum_congr rfl
        intro p hp
        simp [scheduledOptionalPartialBodies, scheduleNextUnit, hJ, hp,
          triggeredWalshStatistic]

/-- Actual one-list arithmetic contribution, with no contribution after the
complete prefix when the schedule is full. -/
noncomputable def scheduledOptionalListActual (m L : ℕ) {K : ℕ} (J : ℕ)
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) : ℝ :=
  (∑ p ∈ scheduleCompletePrefix L J, triggeredWalshStatistic (U p) (body p) T) +
    match scheduleNextUnit (K := K) (L := L) J with
    | some j => triggeredWalshStatistic (U j)
        (selectedTriggeredBodyTerms m L (U j) (body j) (2 ^ L - J % 2 ^ L)) T
    | none => 0

/-- Ideal one-list contribution.  Only a genuine next unit receives a
fractional ideal contribution; a full schedule has none. -/
noncomputable def scheduledOptionalListIdeal (m L w : ℕ) {K : ℕ} (J : ℕ)
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (body : Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) : ℝ :=
  (∑ p ∈ scheduleCompletePrefix L J,
      expectedTriggeredWalshStatistic (w := w) (body p) T) +
    match scheduleNextUnit (K := K) (L := L) J with
    | some j => (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) *
        expectedTriggeredWalshStatistic (w := w) (body j) T
    | none => 0

/-- The extra A3 allowance charged to a genuine partial unit. -/
noncomputable def schedulePartialAllowance (L w K J : ℕ) : ℝ :=
  if J < 2 ^ L * K then 2 * (1 / 2 : ℝ) ^ w else 0

@[simp] theorem schedulePartialAllowance_at_capacity (L w K : ℕ) :
    schedulePartialAllowance L w K (2 ^ L * K) = 0 := by
  simp [schedulePartialAllowance]

/-- A3 for the optional-partial schedule.  At full capacity the estimate is
exactly the input prefix estimate: the usual `2 * 2^-w` allowance is zero. -/
theorem abs_scheduledOptionalListActual_sub_ideal_le
    {m L w K J : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (U : Fin K → Finset (Fin (m + L)))
    (body : Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ε : ℝ)
    (hcard : ∀ p, (U p).card = w)
    (hprefix : |(∑ p ∈ scheduleCompletePrefix L J,
        triggeredWalshStatistic (U p) (body p) T) -
      ∑ p ∈ scheduleCompletePrefix L J,
        expectedTriggeredWalshStatistic (w := w) (body p) T| < ε) :
    |scheduledOptionalListActual m L J U body T -
      scheduledOptionalListIdeal m L w J body T| ≤
        ε + schedulePartialAllowance L w K J := by
  by_cases hJ : J < 2 ^ L * K
  · let j : Fin K := schedulePartialIndex J hJ
    have hmod : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ (pow_pos (by omega) L)
    have hq : (0 : ℝ) < 2 ^ L := by positivity
    have hδ0 : 0 ≤ (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) := by positivity
    have hδ1 : (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) ≤ 1 := by
      apply (div_le_one hq).2
      exact_mod_cast hmod.le
    simp only [scheduledOptionalListActual, scheduledOptionalListIdeal,
      scheduleNextUnit, hJ, dite_true, schedulePartialAllowance, if_pos]
    exact abs_completePrefix_partial_sub_ideal_le _ _ _ _ _ _ _ hprefix
      (abs_triggeredWalshStatistic_le _ _ _ (hcard j))
      (abs_expectedTriggeredWalshStatistic_le _ _) (by
        simpa [abs_of_nonneg hδ0] using hδ1)
  · simpa [scheduledOptionalListActual, scheduledOptionalListIdeal,
      scheduleNextUnit, hJ, schedulePartialAllowance] using hprefix.le

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The optional-partial bodies of all scheduled copy lists, flattened in the
same way as the public physical copy-family assembly. -/
noncomputable def scheduledOptionalCopyFamilyBodies (m L : ℕ) {I K : ℕ} (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L)))) (a : Fin (I * K)) :
    List (Finset (Fin (m + L))) :=
  scheduledOptionalPartialBodies m L
    (scheduleTick L K (weight (finProdFinEquiv.symm a).1))
    (U (finProdFinEquiv.symm a).1) (body (finProdFinEquiv.symm a).1)
    (finProdFinEquiv.symm a).2

/-- Exact Boolean semantics of the whole realized family, including lists of
weight one. -/
theorem jointTriggeredEval_scheduledOptionalCopyFamily
    {m L I K : ℕ} (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L)))) :
    jointTriggeredEval (copyFamilyFlattenU U)
      (scheduledOptionalCopyFamilyBodies m L weight U body) =
      dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [jointTriggeredEval, physicalOrEval_eq_true_iff,
    dnfEval_realizedCopyFamilyDnf_eq_true_iff]
  constructor
  · rintro ⟨a, ha⟩
    obtain ⟨⟨ℓ, p⟩, rfl⟩ :=
      (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K)).surjective a
    simp only [copyFamilyFlattenU, scheduledOptionalCopyFamilyBodies,
      Equiv.symm_apply_apply] at ha
    rw [dnfEval_triggeredBody_scheduledOptionalPartialBodies p (U ℓ) (body ℓ) x,
      dnfEval_scheduledUnitTerms] at ha
    simp only [Bool.and_eq_true, decide_eq_true_eq] at ha
    exact ⟨ℓ, p, ha.1, ha.2⟩
  · rintro ⟨ℓ, p, hbody, hactive⟩
    refine ⟨(finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K)) (ℓ, p), ?_⟩
    simp only [copyFamilyFlattenU, scheduledOptionalCopyFamilyBodies,
      Equiv.symm_apply_apply]
    rw [dnfEval_triggeredBody_scheduledOptionalPartialBodies p (U ℓ) (body ℓ) x,
      dnfEval_scheduledUnitTerms]
    simp [hbody, hactive]

/-- Exact flattened Walsh decomposition for the optional-partial family. -/
theorem realWalshCoefficient_constituentSum_scheduledOptionalCopyFamily
    {m L I K : ℕ} (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms (copyFamilyFlattenU U a)
          (scheduledOptionalCopyFamilyBodies m L weight U body a))) Finset.univ) T =
      ∑ ℓ, scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
        (U ℓ) (body ℓ) T := by
  rw [realWalshCoefficient_constituentSum]
  change (∑ a : Fin (I * K), walshCoefficient
    (dnfEval (triggeredBodyTerms (copyFamilyFlattenU U a)
      (scheduledOptionalCopyFamilyBodies m L weight U body a))) T) = _
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K))
    (fun a => walshCoefficient
      (dnfEval (triggeredBodyTerms (copyFamilyFlattenU U a)
        (scheduledOptionalCopyFamilyBodies m L weight U body a))) T)]
  simp only [copyFamilyFlattenU, scheduledOptionalCopyFamilyBodies,
    Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  unfold scheduledOptionalListActual
  have h := realWalshCoefficient_constituentSum_scheduledOptionalPartialBodies
    (J := scheduleTick L K (weight ℓ)) (U ℓ) (body ℓ) T
  rw [realWalshCoefficient_constituentSum] at h
  exact h

/-- Multi-list Estimate 1 for every schedule, with the partial-unit allowance
summed only over lists that actually have a next unit below capacity. -/
theorem abs_walsh_realizedOptionalCopyFamily_sub_ideal_le
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ε : ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU U a) ∩ (copyFamilyFlattenU U b)).card < w)
    (hprefix : ∀ ℓ,
      |(∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
          triggeredWalshStatistic (U ℓ p) (body ℓ p) T) -
        ∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
          expectedTriggeredWalshStatistic (w := w) (body ℓ p) T| < ε) :
    |walshCoefficient
        (dnfEval (realizedCopyFamilyDnf m L K
          (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
        ∑ ℓ, scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
          (body ℓ) T| ≤
      (∑ ℓ, (ε + schedulePartialAllowance L w K (scheduleTick L K (weight ℓ)))) +
        ((Finset.univ : Finset (Fin (I * K))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hcardFlat : ∀ a : Fin (I * K), (copyFamilyFlattenU U a).card = w := by
    intro a
    exact hcard _ _
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (copyFamilyFlattenU U) (scheduledOptionalCopyFamilyBodies m L weight U body)
    hcardFlat hinter T
  rw [realWalshCoefficient_constituentSum_scheduledOptionalCopyFamily weight U body T,
    jointTriggeredEval_scheduledOptionalCopyFamily weight U body] at hOr
  have hAO : |walshCoefficient
      (dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
      ∑ ℓ, scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
        (U ℓ) (body ℓ) T| ≤
      ((Finset.univ : Finset (Fin (I * K))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
    simpa only [abs_sub_comm] using hOr
  have hA3 : |(∑ ℓ, scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
        (U ℓ) (body ℓ) T) -
      ∑ ℓ, scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
        (body ℓ) T| ≤
      ∑ ℓ, (ε + schedulePartialAllowance L w K (scheduleTick L K (weight ℓ))) := by
    rw [← Finset.sum_sub_distrib]
    calc
      |∑ ℓ, (scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
          (U ℓ) (body ℓ) T -
        scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
          (body ℓ) T)| ≤
          ∑ ℓ, |scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
            (U ℓ) (body ℓ) T -
          scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
            (body ℓ) T| := Finset.abs_sum_le_sum_abs _ _
      _ ≤ _ := by
        apply Finset.sum_le_sum
        intro ℓ _hℓ
        exact abs_scheduledOptionalListActual_sub_ideal_le
          (U ℓ) (body ℓ) T ε (hcard ℓ) (hprefix ℓ)
  rw [show walshCoefficient
      (dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
      ∑ ℓ, scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
        (body ℓ) T =
    (walshCoefficient
      (dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
      ∑ ℓ, scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
        (U ℓ) (body ℓ) T) +
    ((∑ ℓ, scheduledOptionalListActual m L (scheduleTick L K (weight ℓ))
        (U ℓ) (body ℓ) T) -
      ∑ ℓ, scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
        (body ℓ) T) by ring]
  exact (abs_add_le _ _).trans (add_le_add hAO hA3) |>.trans_eq (by ring)

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Exact ideal mass for any schedule whose unit embedding means have one
common value.  The proof uses only schedule arithmetic, not independence. -/
theorem scheduledOptionalListIdeal_eq_of_constant
    {m L w K J : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (body : Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (value : ℝ)
    (hJ : J ≤ 2 ^ L * K)
    (hvalue : ∀ p, expectedTriggeredWalshStatistic (w := w) (body p) T = value) :
    scheduledOptionalListIdeal m L w J body T =
      value * ((J : ℝ) / (2 ^ L : ℝ)) := by
  by_cases hlt : J < 2 ^ L * K
  · let j : Fin K := schedulePartialIndex J hlt
    let δ : ℝ := (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ))
    have hj : j.val = J / 2 ^ L := rfl
    have hdecomp : (∑ p : Fin K, scheduleUnitFraction L J p) =
        (((scheduleCompletePrefix (units := K) L J).card : ℕ) : ℝ) + δ := by
      have hpoint (p : Fin K) : scheduleUnitFraction L J p =
          (if p ∈ scheduleCompletePrefix L J then (1 : ℝ) else 0) +
            (if p = j then δ else 0) := by
        by_cases hp : p.val < J / 2 ^ L
        · have hpj : p ≠ j := by
            intro h
            subst p
            omega
          simp [scheduleUnitFraction, scheduleCompletePrefix, hp, hpj]
        by_cases heq : p.val = J / 2 ^ L
        · have hpj : p = j := by apply Fin.ext; omega
          subst p
          simp [scheduleUnitFraction, scheduleCompletePrefix, heq, δ]
        · have hpj : p ≠ j := by
            intro h
            subst p
            omega
          simp [scheduleUnitFraction, scheduleCompletePrefix, hp, heq, hpj]
      simp_rw [hpoint]
      rw [Finset.sum_add_distrib]
      simp [δ, scheduleCompletePrefix]
    simp only [scheduledOptionalListIdeal, scheduleNextUnit, hlt, dite_true]
    change (∑ p ∈ scheduleCompletePrefix L J,
        expectedTriggeredWalshStatistic (w := w) (body p) T) + δ *
          expectedTriggeredWalshStatistic (w := w) (body j) T = _
    simp_rw [hvalue]
    calc
      (∑ p ∈ scheduleCompletePrefix L J, value) + δ * value =
          value * ((((scheduleCompletePrefix (units := K) L J).card : ℕ) : ℝ) + δ) := by
        simp only [Finset.sum_const, nsmul_eq_mul]
        ring
      _ = value * (∑ p : Fin K, scheduleUnitFraction L J p) := by rw [hdecomp]
      _ = value * ((J : ℝ) / (2 ^ L : ℝ)) := by
        rw [sum_scheduleUnitFraction L K J hJ]
  · have hEq : J = 2 ^ L * K := le_antisymm hJ (Nat.le_of_not_gt hlt)
    subst J
    have hq : 0 < 2 ^ L := pow_pos (by omega) L
    have hdiv : (2 ^ L * K) / 2 ^ L = K := by
      rw [Nat.mul_comm, Nat.mul_div_left K hq]
    have hpre : scheduleCompletePrefix (units := K) L (2 ^ L * K) = Finset.univ := by
      ext p
      simp [scheduleCompletePrefix, hdiv]
    simp only [scheduledOptionalListIdeal, scheduleNextUnit_eq_none_of_capacity,
      hpre, add_zero]
    simp_rw [hvalue]
    simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
    push_cast
    field_simp

/-- The optional-partial ideals sum to exactly the same public realized
weighted sum as the old assembly, now including weight-one lists. -/
theorem sum_scheduledOptionalListIdeal_eq_mul_realizedWeightedSum
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ)
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (value : Fin I → ℝ) (hK : 0 < K)
    (hweight0 : ∀ ℓ, 0 ≤ weight ℓ) (hweight1 : ∀ ℓ, weight ℓ ≤ 1)
    (hvalue : ∀ ℓ p, expectedTriggeredWalshStatistic (w := w) (body ℓ p) T = value ℓ) :
    (∑ ℓ, scheduledOptionalListIdeal m L w (scheduleTick L K (weight ℓ))
        (body ℓ) T) =
      (K : ℝ) * realizedWeightedSum K L weight value := by
  rw [realizedWeightedSum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  rw [scheduledOptionalListIdeal_eq_of_constant (body ℓ) T (value ℓ)
    (scheduleTick_le_capacity (hweight0 ℓ) (hweight1 ℓ)) (hvalue ℓ)]
  have hK0 : (K : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hK)
  have hq : ((2 ^ L : ℕ) : ℝ) ≠ 0 := by positivity
  unfold copyWeight copyCapacity
  field_simp

/-- Full active fraction is implemented exactly, with no selector-rounding
error. -/
@[simp] theorem copyWeight_one {K L : ℕ} (hK : 0 < K) :
    copyWeight K L 1 = 1 := by
  unfold copyWeight copyCapacity
  rw [scheduleTick_one]
  have hKr : (0 : ℝ) < K := by exact_mod_cast hK
  push_cast
  field_simp

/-- In particular the full-weight list contributes no partial A3 allowance. -/
@[simp] theorem schedulePartialAllowance_weight_one (L w K : ℕ) :
    schedulePartialAllowance L w K (scheduleTick L K 1) = 0 := by
  rw [scheduleTick_one, schedulePartialAllowance_at_capacity]

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Simultaneous-embedding adapter for the actual scheduled DNF.  Unlike the
public partial-index adapter, this accepts active fraction one.  The remaining
value premise is exactly the public constant-unit-mean premise; no physical
mean constancy is asserted here. -/
theorem abs_walsh_realizedOptionalCopyFamily_sub_realizedWeightedSum_le_of_copyFamilyGood
    (m : ℕ → ℕ) (L q s R w : ℕ)
    (test : Fin R → ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (m w + L))
    (body : Fin R → JointBodyFamily (fun w => m w + L) q)
    [Nonempty (UniformTriggerSubset (m w + L) w)]
    (U : Fin R → Fin (w ^ q) → UniformTriggerSubset (m w + L) w)
    (hgood : JointPhysicalCopyFamilyGoodAt (fun w => m w + L) q s R
      (fun w => (1 / 2 : ℝ) ^ w)
      (fun ℓ => maskedPhysicalJointStats (fun w => m w + L) q s (test ℓ) (body ℓ))
      body w U)
    (weight : Fin R → ℝ) (p : Fin R → Fin (w ^ s))
    (T : Finset (Fin (m w + L))) (value : Fin R → ℝ)
    (hN : 0 < w ^ q)
    (hweight0 : ∀ ℓ, 0 ≤ weight ℓ) (hweight1 : ∀ ℓ, weight ℓ ≤ 1)
    (hmask : ∀ ℓ, (test ℓ w (p ℓ)).mask =
      scheduleCompletePrefix L (scheduleTick L (w ^ q) (weight ℓ)))
    (hT : ∀ ℓ, (test ℓ w (p ℓ)).walshSet = T)
    (hvalue : ∀ ℓ p', expectedTriggeredWalshStatistic (w := w)
      (body ℓ w p') T = value ℓ) :
    |walshCoefficient
        (dnfEval (realizedCopyFamilyDnf (m w) L (w ^ q)
          (fun ℓ p => triggeredBodyTerms (U ℓ p).1 (body ℓ w p)) weight)) T -
        ((w ^ q : ℕ) : ℝ) * realizedWeightedSum (w ^ q) L weight value| ≤
      (∑ ℓ, (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
        schedulePartialAllowance L w (w ^ q) (scheduleTick L (w ^ q) (weight ℓ)))) +
        ((Finset.univ : Finset (Fin (R * w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have h := abs_walsh_realizedOptionalCopyFamily_sub_ideal_le
    weight (fun ℓ p => (U ℓ p).1) (fun ℓ p => body ℓ w p) T
    (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w)
    (fun ℓ p' => (Finset.mem_powersetCard.mp (U ℓ p').2).2)
    (jointPhysicalCopyFamilyGoodAt_hinter m L q s R w
      (fun w => (1 / 2 : ℝ) ^ w)
      (fun ℓ => maskedPhysicalJointStats (fun w => m w + L) q s (test ℓ) (body ℓ))
      body U hgood)
    (by
      intro ℓ
      have hprefix := abs_masked_completePrefix_sub_ideal_lt
        (fun w => m w + L) q s (test ℓ) (body ℓ) w (U ℓ) (hgood.1 ℓ) hN (p ℓ)
      rw [hmask ℓ, hT ℓ] at hprefix
      exact hprefix)
  rw [sum_scheduledOptionalListIdeal_eq_mul_realizedWeightedSum
    weight (fun ℓ p => body ℓ w p) T value hN hweight0 hweight1 hvalue] at h
  exact h

/-- The exact allowance is bounded by the old uniform allowance, so the new
adapter can also be used with the previously proved asymptotic error majorant. -/
theorem schedulePartialAllowance_le (L w K J : ℕ) :
    schedulePartialAllowance L w K J ≤ 2 * (1 / 2 : ℝ) ^ w := by
  unfold schedulePartialAllowance
  split_ifs
  · exact le_rfl
  · positivity

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The source intensity of an anchor list containing `A` anchored packets. -/
noncomputable def sourceAnchorIntensity (w A : ℕ) : ℝ :=
  (A : ℝ) * (1 / 2 : ℝ) ^ w

/-- Number of separately triggered superlevel templates in `A` full anchored
packets.  The source packet size is `D₀ = 16*t`. -/
def sourceAnchorTriggeredTemplateCount (t A : ℕ) : ℕ := 16 * t * A

/-- The real list amplitude is exactly a natural displayed-template count once
the Part-V intensity `γ = A * 2^-w` is used. -/
theorem anchorDialListWeight_sourceAnchorIntensity (t w A : ℕ) :
    anchorDialListWeight t w (sourceAnchorIntensity w A) =
      (sourceAnchorTriggeredTemplateCount t A : ℝ) := by
  unfold anchorDialListWeight sourceAnchorIntensity sourceAnchorTriggeredTemplateCount
  push_cast
  calc
    16 * (t : ℝ) * ((A : ℝ) * (1 / 2 : ℝ) ^ w) * (2 : ℝ) ^ w =
        (16 * (t : ℝ) * (A : ℝ)) * ((2 : ℝ) ^ w * (1 / 2 : ℝ) ^ w) := by ring
    _ = (16 * (t : ℝ) * (A : ℝ)) * 1 := by rw [two_mul_inv_two_pow]
    _ = 16 * (t : ℝ) * (A : ℝ) := by ring

/-- With the natural packet count, the own-anchor angular response is exactly
`A * 2^-w * a`.  This uses the public avoiding-trigger design only; it does
not construct a simultaneous avoiding-trigger family. -/
theorem scaledExpectedTriggeredWalshCharacter_sourceAnchorIntensity_self
    {n : ℕ} {t : ℕ} (ht : 0 < t) (S : Finset (Fin n)) (w A : ℕ)
    [Nonempty (AvoidingTriggerSubset S w)] (a : ℝ) :
    (sourceAnchorTriggeredTemplateCount t A : ℝ) * (a / (16 * (t : ℝ))) *
        expectedTriggeredWalshCharacter S w S =
      sourceAnchorIntensity w A * a := by
  have h := scaledExpectedTriggeredWalshCharacter_self ht S w
    (sourceAnchorIntensity w A) a
  rw [anchorDialListWeight_sourceAnchorIntensity] at h
  exact h

/-- At the positive angular face, the plus-list active fraction is exactly
one and its copy schedule has zero rounding error. -/
theorem copyWeight_anchorPlus_at_one {A L : ℕ} (hA : 0 < A) :
    copyWeight A L ((1 + (1 : ℝ)) / 2) = 1 := by
  norm_num
  exact copyWeight_one hA

/-- At the negative angular face, the minus-list active fraction is exactly
one and its copy schedule has zero rounding error. -/
theorem copyWeight_anchorMinus_at_neg_one {A L : ℕ} (hA : 0 < A) :
    copyWeight A L ((1 - (-1 : ℝ)) / 2) = 1 := by
  norm_num
  exact copyWeight_one hA

end MonotoneDNF

#print axioms MonotoneDNF.dnfEval_triggeredBody_scheduledOptionalPartialBodies
#print axioms MonotoneDNF.jointTriggeredEval_scheduledOptionalCopyFamily
#print axioms MonotoneDNF.abs_scheduledOptionalListActual_sub_ideal_le
#print axioms MonotoneDNF.abs_walsh_realizedOptionalCopyFamily_sub_ideal_le
#print axioms MonotoneDNF.scheduledOptionalListIdeal_eq_of_constant
#print axioms MonotoneDNF.sum_scheduledOptionalListIdeal_eq_mul_realizedWeightedSum
#print axioms MonotoneDNF.abs_walsh_realizedOptionalCopyFamily_sub_realizedWeightedSum_le_of_copyFamilyGood
#print axioms MonotoneDNF.copyWeight_one
#print axioms MonotoneDNF.anchorDialListWeight_sourceAnchorIntensity
#print axioms MonotoneDNF.scaledExpectedTriggeredWalshCharacter_sourceAnchorIntensity_self

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The exact per-list error sum is bounded by the public uniform A3 majorant.
All existing asymptotic error bounds remain available without assuming that
any weight is below one. -/
theorem sum_prefixTolerance_add_schedulePartialAllowance_le
    {I : ℕ} (L w K : ℕ) (weight : Fin I → ℝ) (ε : ℝ) :
    (∑ ℓ, (ε + schedulePartialAllowance L w K (scheduleTick L K (weight ℓ)))) ≤
      (I : ℝ) * (ε + 2 * (1 / 2 : ℝ) ^ w) := by
  calc
    (∑ ℓ, (ε + schedulePartialAllowance L w K (scheduleTick L K (weight ℓ)))) ≤
        ∑ _ℓ : Fin I, (ε + 2 * (1 / 2 : ℝ) ^ w) := by
      apply Finset.sum_le_sum
      intro ℓ _hℓ
      exact add_le_add (le_refl ε) (schedulePartialAllowance_le L w K _)
    _ = (I : ℝ) * (ε + 2 * (1 / 2 : ℝ) ^ w) := by
      simp [nsmul_eq_mul]
      ring

end MonotoneDNF

#print axioms MonotoneDNF.sum_prefixTolerance_add_schedulePartialAllowance_le


==> anc/MonotoneDNF/PhysicalGateA3.lean <==
module

public import Mathlib
public import MonotoneDNF.PhysicalPrefixPartial

@[expose] public section

/-!
# Estimate 1 for an actual complete-prefix/partial-unit physical gate

The main finite theorem combines the physical masked-prefix A3 bound with the
recovered small-intersection OR correction.  Its gate is the actual displayed
joint DNF, and its ideal term is the exact random-embedding Walsh mean.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Linearity of the real Walsh transform under addition. -/
theorem realWalshCoefficient_add' {n : ℕ} (f g : BooleanCube n → ℝ)
    (T : Finset (Fin n)) :
    realWalshCoefficient (fun x => f x + g x) T =
      realWalshCoefficient f T + realWalshCoefficient g T := by
  unfold realWalshCoefficient
  simp_rw [add_mul]
  exact expectation_add _ _

/-- The Walsh coefficient of the arithmetic SUM is the sum of its individual
physical coefficients. -/
theorem realWalshCoefficient_constituentSum {ι : Type*} [DecidableEq ι]
    {n : ℕ} (E : ι → BooleanCube n → Bool) (s : Finset ι) (T : Finset (Fin n)) :
    realWalshCoefficient (constituentSum E s) T = ∑ i ∈ s, walshCoefficient (E i) T := by
  classical
  induction s using Finset.induction_on with
  | empty =>
      simp [constituentSum, realWalshCoefficient, expectation]
  | @insert i s hi ih =>
      rw [show constituentSum E (insert i s) = fun x =>
          (fun x => bit (E i x)) x + constituentSum E s x by
        funext x
        simp [constituentSum, hi]]
      rw [realWalshCoefficient_add']
      simp [realWalshCoefficient_bit, hi, ih]

/-- Bodies of the actual complete-prefix/partial-unit activation.  Every body
is subsequently conjoined with its own trigger by `jointTriggeredDnf`. -/
def prefixPartialBodies {N n : ℕ} (mask : Finset (Fin N)) (j : Fin N)
    (partialBody : List (Finset (Fin n))) (body : Fin N → List (Finset (Fin n))) :
    Fin N → List (Finset (Fin n)) :=
  fun i => if i = j then partialBody else if i ∈ mask then body i else []

@[simp] theorem prefixPartialBodies_at_partial {N n : ℕ} (mask : Finset (Fin N))
    (j : Fin N) (partialBody : List (Finset (Fin n)))
    (body : Fin N → List (Finset (Fin n))) :
    prefixPartialBodies mask j partialBody body j = partialBody := by
  simp [prefixPartialBodies]

@[simp] theorem prefixPartialBodies_of_mem_ne {N n : ℕ} {mask : Finset (Fin N)}
    {j i : Fin N} (hij : i ≠ j) (hi : i ∈ mask)
    (partialBody : List (Finset (Fin n))) (body : Fin N → List (Finset (Fin n))) :
    prefixPartialBodies mask j partialBody body i = body i := by
  simp [prefixPartialBodies, hij, hi]

@[simp] theorem prefixPartialBodies_of_not_mem_ne {N n : ℕ} {mask : Finset (Fin N)}
    {j i : Fin N} (hij : i ≠ j) (hi : i ∉ mask)
    (partialBody : List (Finset (Fin n))) (body : Fin N → List (Finset (Fin n))) :
    prefixPartialBodies mask j partialBody body i = [] := by
  simp [prefixPartialBodies, hij, hi]

/-- Inactive displayed DNFs contribute zero to the physical arithmetic SUM. -/
theorem realWalshCoefficient_constituentSum_prefixPartialBodies {N n : ℕ}
    (mask : Finset (Fin N)) (j : Fin N) (hj : j ∉ mask)
    (partialBody : List (Finset (Fin n))) (body : Fin N → List (Finset (Fin n)))
    (U : Fin N → Finset (Fin n)) (T : Finset (Fin n)) :
    realWalshCoefficient
      (constituentSum
        (fun i => dnfEval (triggeredBodyTerms (U i)
          (prefixPartialBodies mask j partialBody body i))) Finset.univ) T =
      (∑ i ∈ mask, triggeredWalshStatistic (U i) (body i) T) +
        triggeredWalshStatistic (U j) partialBody T := by
  rw [realWalshCoefficient_constituentSum]
  let f : Fin N → ℝ := fun i => walshCoefficient
    (dnfEval (triggeredBodyTerms (U i) (prefixPartialBodies mask j partialBody body i))) T
  change (∑ i, f i) = _
  calc
    (∑ i, f i) = ∑ i ∈ insert j mask, f i := by
      symm
      apply Finset.sum_subset (Finset.subset_univ _)
      intro i _hiuniv hi
      have hij : i ≠ j := by
        intro h
        apply hi
        simp [h]
      have himask : i ∉ mask := by
        intro h
        apply hi
        simp [h]
      simp [f, prefixPartialBodies, hij, himask, triggeredBodyTerms,
        dnfEval, walshCoefficient, expectation]
    _ = f j + ∑ i ∈ mask, f i := by rw [Finset.sum_insert hj]
    _ = (∑ i ∈ mask, triggeredWalshStatistic (U i) (body i) T) +
        triggeredWalshStatistic (U j) partialBody T := by
      have hjf : f j = triggeredWalshStatistic (U j) partialBody T := by
        simp [f, prefixPartialBodies, triggeredWalshStatistic]
      have hmask : (∑ i ∈ mask, f i) =
          ∑ i ∈ mask, triggeredWalshStatistic (U i) (body i) T := by
        apply Finset.sum_congr rfl
        intro i hi
        have hij : i ≠ j := by
          intro h
          subst i
          exact hj hi
        simp [f, prefixPartialBodies, hij, hi, triggeredWalshStatistic]
      rw [hjf, hmask]
      ring

/-- Actual one-list Estimate 1: complete prefix plus one partial unit.  The
ideal coefficient uses the original complete unit's expectation at the partial
index, while the actual partial DNF need only be triggered. -/
theorem abs_walsh_gate_prefixPartial_sub_ideal_le
    (M : ℕ → ℕ) (q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (w : ℕ)
    [Nonempty (UniformTriggerSubset (M w) w)]
    (U : Fin (w ^ q) → UniformTriggerSubset (M w) w)
    (hgood : JointPhysicalGoodAt M q s (fun w => (1 / 2 : ℝ) ^ w)
      (maskedPhysicalJointStats M q s test body) body w U)
    (hN : 0 < w ^ q) (p : Fin (w ^ s))
    (j : Fin (w ^ q)) (hj : j ∉ (test w p).mask)
    (partialBody : List (Finset (Fin (M w)))) (δ : ℝ)
    (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1) :
    |walshCoefficient
        (jointTriggeredEval (fun i => (U i).1)
          (prefixPartialBodies (test w p).mask j partialBody (body w)))
        (test w p).walshSet -
      ((∑ i ∈ (test w p).mask, expectedTriggeredWalshStatistic (w := w)
          (body w i) (test w p).walshSet) +
        δ * expectedTriggeredWalshStatistic (w := w) (body w j)
          (test w p).walshSet)| ≤
      (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
          2 * (1 / 2 : ℝ) ^ w) +
        ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  let activeBody := prefixPartialBodies (test w p).mask j partialBody (body w)
  let complete : ℝ := ∑ i ∈ (test w p).mask,
    triggeredWalshStatistic (U i).1 (body w i) (test w p).walshSet
  let ideal : ℝ := ∑ i ∈ (test w p).mask,
    expectedTriggeredWalshStatistic (w := w) (body w i) (test w p).walshSet
  let z : ℝ := triggeredWalshStatistic (U j).1 partialBody (test w p).walshSet
  let μ : ℝ := expectedTriggeredWalshStatistic (w := w) (body w j) (test w p).walshSet
  have hprefix : |complete - ideal| <
      prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w := by
    exact abs_masked_completePrefix_sub_ideal_lt M q s test body w U hgood hN p
  have hz : |z| ≤ (1 / 2 : ℝ) ^ w := by
    exact abs_triggeredWalshStatistic_le (U j).1 partialBody (test w p).walshSet
      ((Finset.mem_powersetCard.mp (U j).2).2)
  have hμ : |μ| ≤ (1 / 2 : ℝ) ^ w := by
    exact abs_expectedTriggeredWalshStatistic_le (body w j) (test w p).walshSet
  have hA3 : |(complete + z) - (ideal + δ * μ)| ≤
      prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
        2 * (1 / 2 : ℝ) ^ w := by
    apply abs_completePrefix_partial_sub_ideal_le
    · exact hprefix
    · exact hz
    · exact hμ
    · simpa [abs_of_nonneg hδ0] using hδ1
  have hsum : realWalshCoefficient
      (constituentSum
        (fun i => dnfEval (triggeredBodyTerms (U i).1 (activeBody i))) Finset.univ)
      (test w p).walshSet = complete + z := by
    exact realWalshCoefficient_constituentSum_prefixPartialBodies
      (test w p).mask j hj partialBody (body w) (fun i => (U i).1) (test w p).walshSet
  have hcard : ∀ i, ((U i).1).card = w := by
    intro i
    exact (Finset.mem_powersetCard.mp (U i).2).2
  have hinter : ∀ i k, i ≠ k → 4 * ((U i).1 ∩ (U k).1).card < w := hgood.2.1
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le (fun i => (U i).1)
    activeBody hcard hinter (test w p).walshSet
  rw [hsum] at hOr
  have hAO : |walshCoefficient
      (jointTriggeredEval (fun i => (U i).1) activeBody) (test w p).walshSet -
      (complete + z)| ≤
      ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
    simpa only [abs_sub_comm] using hOr
  change |walshCoefficient (jointTriggeredEval (fun i => (U i).1) activeBody)
    (test w p).walshSet - (ideal + δ * μ)| ≤ _
  rw [show walshCoefficient (jointTriggeredEval (fun i => (U i).1) activeBody)
      (test w p).walshSet - (ideal + δ * μ) =
    (walshCoefficient (jointTriggeredEval (fun i => (U i).1) activeBody)
      (test w p).walshSet - (complete + z)) + ((complete + z) - (ideal + δ * μ)) by ring]
  calc
    |_ + _| ≤ |walshCoefficient (jointTriggeredEval (fun i => (U i).1) activeBody)
        (test w p).walshSet - (complete + z)| + |(complete + z) - (ideal + δ * μ)| :=
      abs_add_le _ _
    _ ≤ (((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) +
      (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
        2 * (1 / 2 : ℝ) ^ w) := add_le_add hAO hA3
    _ = _ := by ring

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalGateCalibration.lean <==
module

public import MonotoneDNF.PhysicalResiduals
public import MonotoneDNF.PhysicalORMixture

@[expose] public section

/-!
# Calibration of the actual physical Boolean OR

This module keeps the finite physical estimates separate from the residual
algebra.  The first part identifies the Part-V contact bias with the public
rejection bias and proves its range for a genuinely rare monotone gate.  The
second part turns uniform nonzero residual bounds into approximate product
contact; no residual-zero or face-sign assumption is made here.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Fair rejection mass is exactly one minus fair firing mass. -/
theorem rejectionProbability_eq_one_sub_probability {n : ℕ}
    (gate : BooleanCube n → Bool) :
    rejectionProbability gate = 1 - probability (fun x => gate x = true) := by
  unfold rejectionProbability probability
  have hfun : (fun x : BooleanCube n => if gate x = false then (1 : ℝ) else 0) =
      (fun x => 1 - if gate x = true then 1 else 0) := by
    funext x
    cases gate x <;> simp
  rw [hfun, expectation_sub, expectation_const]

/-- The degree-one set average is the ordinary average of singleton Walsh
coefficients. -/
theorem degreeSetAverage_one_eq_expectation_singleton {m : ℕ}
    (gate : BooleanCube m → Bool) :
    degreeSetAverage (walshCoefficient gate) 1 =
      expectation (fun i : Fin m => walshCoefficient gate {i}) := by
  have hsum : (∑ T : Finset (Fin m) with T.card = 1, walshCoefficient gate T) =
      ∑ i : Fin m, walshCoefficient gate {i} := by
    rw [← walshDegreeSliceSum_eq_filter, walshDegreeSliceSum_one]
  unfold degreeSetAverage expectation
  rw [hsum]
  simp

/-- The two public normalizations of the signed degree-one rejection mean are
definitionally equal after the exact degree-one reindexing. -/
theorem physicalContactBias_eq_rejectionTheta {m : ℕ} [Nonempty (Fin m)]
    (gate : BooleanCube m → Bool) :
    physicalContactBias gate = rejectionTheta gate := by
  rw [physicalContactBias, rejectionTheta,
    degreeSetAverage_one_eq_expectation_singleton]

/-- Monotonicity makes the signed contact bias nonpositive. -/
theorem physicalContactBias_nonpos {m : ℕ} [Nonempty (Fin m)]
    {gate : BooleanCube m → Bool} (hgate : MonotoneBoolean gate) :
    physicalContactBias gate ≤ 0 := by
  rw [physicalContactBias_eq_rejectionTheta]
  exact rejectionTheta_nonpos hgate

/-- Consequently the product-law firing bias is at most `1/2`. -/
theorem physicalContactAlpha_le_half {m : ℕ} [Nonempty (Fin m)]
    {gate : BooleanCube m → Bool} (hgate : MonotoneBoolean gate) :
    (1 + physicalContactBias gate) / 2 ≤ 1 / 2 := by
  have h := physicalContactBias_nonpos hgate
  linarith

/-- The absolute degree-one mean is at most the fair firing probability. -/
theorem abs_degreeSetAverage_one_le_probability {m : ℕ} [Nonempty (Fin m)]
    (gate : BooleanCube m → Bool) :
    |degreeSetAverage (walshCoefficient gate) 1| ≤
      probability (fun x => gate x = true) := by
  rw [degreeSetAverage_one_eq_expectation_singleton]
  calc
    |expectation (fun i : Fin m => walshCoefficient gate {i})| ≤
        expectation (fun i : Fin m => |walshCoefficient gate {i}|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun _i : Fin m => probability (fun x => gate x = true)) := by
      apply expectation_mono
      intro i
      exact abs_walshCoefficient_le_firingProbability gate {i}
    _ = probability (fun x => gate x = true) := expectation_const _

/-- If firing mass is smaller than rejection mass, the contact bias is strictly
above `-1`; this is the nondegenerate lower endpoint needed for product bias. -/
theorem neg_one_lt_physicalContactBias_of_probability_lt_rejection {m : ℕ}
    [Nonempty (Fin m)] (gate : BooleanCube m → Bool)
    (hpq : probability (fun x => gate x = true) < rejectionProbability gate) :
    -1 < physicalContactBias gate := by
  have hp : 0 ≤ probability (fun x => gate x = true) := probability_nonneg _
  have hq : 0 < rejectionProbability gate := lt_of_le_of_lt hp hpq
  have hM : |degreeSetAverage (walshCoefficient gate) 1| <
      rejectionProbability gate :=
    (abs_degreeSetAverage_one_le_probability gate).trans_lt hpq
  have hM' : degreeSetAverage (walshCoefficient gate) 1 <
      rejectionProbability gate := (le_abs_self _).trans_lt hM
  rw [physicalContactBias]
  apply (lt_div_iff₀ hq).2
  nlinarith

/-- A rare monotone gate has nondegenerate product bias in `(0,1/2]`. -/
theorem physicalContactAlpha_spec_of_probability_lt_half {m : ℕ}
    [Nonempty (Fin m)] {gate : BooleanCube m → Bool}
    (hgate : MonotoneBoolean gate)
    (hp : probability (fun x => gate x = true) < 1 / 2) :
    0 < (1 + physicalContactBias gate) / 2 ∧
      (1 + physicalContactBias gate) / 2 ≤ 1 / 2 ∧
      (1 + physicalContactBias gate) / 2 < 1 ∧
      1 / 2 < rejectionProbability gate := by
  have hqeq := rejectionProbability_eq_one_sub_probability gate
  have hpq : probability (fun x => gate x = true) < rejectionProbability gate := by
    rw [hqeq]
    linarith
  have hlo := neg_one_lt_physicalContactBias_of_probability_lt_rejection gate hpq
  have hupper := physicalContactAlpha_le_half hgate
  rw [hqeq]
  refine ⟨?_, hupper, by linarith, by linarith⟩
  linarith

/-- Union bound for the fair firing probability of the actual displayed OR. -/
theorem physicalOr_probability_le_sum {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) :
    probability (fun x => physicalOrEval terms x = true) ≤
      ∑ i, probability (fun x => dnfEval (terms i) x = true) := by
  rw [← biasedFiringProbability_half]
  simpa only [biasedFiringProbability_half] using
    (physicalOr_probability_bounds (terms := terms) (α := (1 : ℝ) / 2)
      (by norm_num) (by norm_num)).1

/-- A single finite union bound calibrates the actual concatenated monotone DNF.
This includes its exact displayed term count and positive rejection mass; it is
not an asymptotic rare-gate existence assertion. -/
theorem physicalOr_calibrated_dnf_of_sum_probability_lt_half {N n : ℕ}
    [Nonempty (Fin n)] (terms : Fin N → List (Finset (Fin n)))
    (hsum : (∑ i, probability (fun x => dnfEval (terms i) x = true)) < 1 / 2) :
    let gate := physicalOrEval terms
    let alpha := (1 + physicalContactBias gate) / 2
    dnfTermCount (physicalOrDnf terms) = ∑ i, (terms i).length ∧
      dnfEval (physicalOrDnf terms) = gate ∧
      MonotoneBoolean gate ∧
      probability (fun x => gate x = true) < 1 / 2 ∧
      1 / 2 < rejectionProbability gate ∧
      0 < alpha ∧ alpha ≤ 1 / 2 ∧ alpha < 1 := by
  dsimp only
  have hp : probability (fun x => physicalOrEval terms x = true) < 1 / 2 :=
    (physicalOr_probability_le_sum terms).trans_lt hsum
  have hspec := physicalContactAlpha_spec_of_probability_lt_half
    (physicalOrEval_monotone terms) hp
  exact ⟨dnfTermCount_physicalOrDnf terms, rfl, physicalOrEval_monotone terms,
    hp, hspec.2.2.2, hspec.1, hspec.2.1, hspec.2.2.1⟩

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalGridAssemblyAudit.lean <==
module

public import MonotoneDNF.SourceCopyFamilyGrid

@[expose] public section

/-!
# A finite audit of the single-prefix physical grid interface

`PhysicalSelectorGridContact` schedules all unit/word pairs by one global
prefix.  The actual copy-family construction instead schedules each list
independently.  This file gives a concrete monotone-DNF countermodel to
identifying those two semantics.  It does not claim that a Poincare--Miranda
argument for independently scheduled lists is impossible; it shows that such
an argument cannot be obtained by merely instantiating the single-prefix
interface.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Zero real weight activates no schedule ticket. -/
lemma not_scheduleActive_zero (L units : ℕ) (p : Fin units × BooleanCube L) :
    ¬ scheduleActive L units 0 p := by
  simp [scheduleActive]

/-- Full real weight activates every schedule ticket. -/
lemma scheduleActive_full_weight (L units : ℕ)
    (p : Fin units × BooleanCube L) :
    scheduleActive L units (scheduleTick L units 1) p := by
  have h := scheduleCode_lt L units p
  have heq : (2 ^ L : ℝ) * (units : ℝ) * (1 : ℝ) =
      ((2 ^ L * units : ℕ) : ℝ) := by
    norm_num
  rw [scheduleTick, heq, Nat.floor_natCast]
  exact h

/-- Zero real weight gives the empty schedule. -/
lemma not_scheduleActive_zero_weight (L units : ℕ)
    (p : Fin units × BooleanCube L) :
    ¬ scheduleActive L units (scheduleTick L units 0) p := by
  simpa [scheduleTick] using not_scheduleActive_zero L units p

/-- A global prefix which reaches a later unit has reached every earlier unit
on the same selector word. -/
theorem scheduleActive_of_later_unit {L units J : ℕ}
    {i j : Fin units} (hij : i ≤ j) (z : BooleanCube L)
    (hj : scheduleActive L units J (j, z)) :
    scheduleActive L units J (i, z) := by
  change 2 ^ L * j.val + selectorRank L z < J at hj
  change 2 ^ L * i.val + selectorRank L z < J
  have hmul : 2 ^ L * i.val ≤ 2 ^ L * j.val :=
    Nat.mul_le_mul_left (2 ^ L) hij
  omega

/-- Two distinct list weights, zero on the first list and one on the second. -/
def auditTwoListWeight : Fin 2 → ℝ := fun i => (i.val : ℝ)

/-- Two one-conjunction bodies on separate physical coordinates, followed by
one selector coordinate. -/
def auditTwoListTemplates : Fin 2 → Fin 1 → List (Finset (Fin (2 + 1))) :=
  fun i _ => embedFirstBody 2 1 [{i}]

/-- Physical input satisfying only the first list's body. -/
def auditFirstPhysical : BooleanCube 2 := fun i => decide (i.val = 0)

/-- Physical input satisfying only the second list's body. -/
def auditSecondPhysical : BooleanCube 2 := fun i => decide (i.val = 1)

/-- A common selector word used by both test inputs. -/
def auditSelectorWord : BooleanCube 1 := fun _ => true

/-- Input satisfying only the first body. -/
def auditFirstWord : BooleanCube (2 + 1) :=
  cubeAppendEquiv 2 1 (auditFirstPhysical, auditSelectorWord)

/-- Input satisfying only the second body. -/
def auditSecondWord : BooleanCube (2 + 1) :=
  cubeAppendEquiv 2 1 (auditSecondPhysical, auditSelectorWord)

@[simp] lemma secondBlock_auditFirstWord :
    secondBlock 2 1 auditFirstWord = auditSelectorWord :=
  secondBlock_cubeAppendEquiv 2 1 (auditFirstPhysical, auditSelectorWord)

@[simp] lemma secondBlock_auditSecondWord :
    secondBlock 2 1 auditSecondWord = auditSelectorWord :=
  secondBlock_cubeAppendEquiv 2 1 (auditSecondPhysical, auditSelectorWord)

lemma dnfEval_auditTwoListTemplates_first (i : Fin 2) (p : Fin 1) :
    dnfEval (auditTwoListTemplates i p) auditFirstWord = auditFirstPhysical i := by
  change dnfEval (embedFirstBody 2 1 [{i}])
    (cubeAppendEquiv 2 1 (auditFirstPhysical, auditSelectorWord)) = _
  rw [dnfEval_embedFirstBody, firstBlock_cubeAppendEquiv]
  simp [dnfEval, conjunction]
  fin_cases i <;> simp [auditFirstPhysical]

lemma dnfEval_auditTwoListTemplates_second (i : Fin 2) (p : Fin 1) :
    dnfEval (auditTwoListTemplates i p) auditSecondWord = auditSecondPhysical i := by
  change dnfEval (embedFirstBody 2 1 [{i}])
    (cubeAppendEquiv 2 1 (auditSecondPhysical, auditSelectorWord)) = _
  rw [dnfEval_embedFirstBody, firstBlock_cubeAppendEquiv]
  simp [dnfEval, conjunction]
  fin_cases i <;> simp [auditSecondPhysical]

/-- The independently scheduled family fires on the second-only input. -/
lemma auditIndependent_secondWord_true :
    dnfEval (realizedCopyFamilyDnf 2 1 1 auditTwoListTemplates
      auditTwoListWeight) auditSecondWord = true := by
  rw [dnfEval_realizedCopyFamilyDnf_eq_true_iff]
  refine ⟨1, 0, ?_, ?_⟩
  · simp [dnfEval_auditTwoListTemplates_second, auditSecondPhysical]
  · rw [secondBlock_auditSecondWord]
    simpa [auditTwoListWeight] using
      scheduleActive_full_weight 1 1 ((0 : Fin 1), auditSelectorWord)

/-- The independently scheduled family does not fire on the first-only input:
its first list is empty and the second body is false there. -/
lemma auditIndependent_firstWord_false :
    dnfEval (realizedCopyFamilyDnf 2 1 1 auditTwoListTemplates
      auditTwoListWeight) auditFirstWord = false := by
  apply Bool.eq_false_iff.mpr
  intro hfire
  rw [dnfEval_realizedCopyFamilyDnf_eq_true_iff] at hfire
  obtain ⟨i, p, hbody, hactive⟩ := hfire
  rw [dnfEval_auditTwoListTemplates_first] at hbody
  have hi : i = 0 := by
    fin_cases i
    · rfl
    · simp [auditFirstPhysical] at hbody
  subst i
  have hp : p = 0 := Subsingleton.elim _ _
  subst p
  have hnone := not_scheduleActive_zero_weight 1 1
    ((0 : Fin 1), secondBlock 2 1 auditFirstWord)
  exact hnone (by simpa [auditTwoListWeight] using hactive)

/-- No single global prefix of the flattened two-list templates has the same
Boolean semantics as the independently scheduled family at weights `(0,1)`. -/
theorem not_exists_global_tick_auditTwoListFamily :
    ¬ ∃ J : ℕ, ∀ x,
      dnfEval (scheduledListDnf 2 1
        (fun i => auditTwoListTemplates i 0) J) x =
      dnfEval (realizedCopyFamilyDnf 2 1 1 auditTwoListTemplates
        auditTwoListWeight) x := by
  rintro ⟨J, hJ⟩
  have hsecond : dnfEval (scheduledListDnf 2 1
      (fun i => auditTwoListTemplates i 0) J) auditSecondWord = true := by
    rw [hJ]
    exact auditIndependent_secondWord_true
  rw [dnfEval_scheduledListDnf_eq_true_iff] at hsecond
  obtain ⟨i, hbody, hactive⟩ := hsecond
  rw [dnfEval_auditTwoListTemplates_second] at hbody
  have hi : i = 1 := by
    fin_cases i
    · simp [auditSecondPhysical] at hbody
    · rfl
  subst i
  have hfirstActive : scheduleActive 1 2 J
      ((0 : Fin 2), secondBlock 2 1 auditSecondWord) :=
    scheduleActive_of_later_unit (by decide) _ hactive
  have hfirst : dnfEval (scheduledListDnf 2 1
      (fun i => auditTwoListTemplates i 0) J) auditFirstWord = true := by
    rw [dnfEval_scheduledListDnf_eq_true_iff]
    refine ⟨0, ?_, ?_⟩
    · simp [dnfEval_auditTwoListTemplates_first, auditFirstPhysical]
    · rw [secondBlock_auditSecondWord] at hfirstActive
      rw [secondBlock_auditFirstWord]
      exact hfirstActive
  have heq := hJ auditFirstWord
  rw [hfirst, auditIndependent_firstWord_false] at heq
  contradiction

/-- Consequently no real global tick--in particular, the one appearing in
`scheduledPhysicalResidualVector`--can instantiate the independent family. -/
theorem not_exists_real_tick_auditTwoListFamily :
    ¬ ∃ a : ℝ, ∀ x,
      scheduledGate (bodyWordUnit (fun i => auditTwoListTemplates i 0)) ⌊a⌋₊ x =
      dnfEval (realizedCopyFamilyDnf 2 1 1 auditTwoListTemplates
        auditTwoListWeight) x := by
  rintro ⟨a, ha⟩
  apply not_exists_global_tick_auditTwoListFamily
  refine ⟨⌊a⌋₊, fun x => ?_⟩
  rw [← scheduledGate_bodyWordUnit_eq_scheduledListDnf]
  exact ha x

#print axioms MonotoneDNF.not_scheduleActive_zero
#print axioms MonotoneDNF.scheduleActive_full_weight
#print axioms MonotoneDNF.not_scheduleActive_zero_weight
#print axioms MonotoneDNF.scheduleActive_of_later_unit
#print axioms MonotoneDNF.dnfEval_auditTwoListTemplates_first
#print axioms MonotoneDNF.dnfEval_auditTwoListTemplates_second
#print axioms MonotoneDNF.auditIndependent_secondWord_true
#print axioms MonotoneDNF.auditIndependent_firstWord_false
#print axioms MonotoneDNF.not_exists_global_tick_auditTwoListFamily
#print axioms MonotoneDNF.not_exists_real_tick_auditTwoListFamily

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalLowOrderGateObstacle.lean <==
module

public import MonotoneDNF.PhysicalAnchorDialStatistics
public import MonotoneDNF.PhysicalORMixture
public import MonotoneDNF.PhysicalExactUnitMeans

@[expose] public section

/-!
# A low-order obstruction between anchor layer cakes and Boolean ORs

This file makes the Estimate-1 distinction explicit on the smallest nonempty
avoiding-trigger design.  The two-bit, width-one, singleton-anchor packet has
only one admissible trigger.  Consequently every embedded 16-superlevel packet
has Boolean OR equal to that pure trigger and zero response at its anchor.

The ideal dial response is not zero: the public calibration gives `gamma * a`.
Thus an OR-versus-layer-cake error hypothesis (in the source, supplied by many
sufficiently separated triggers) is indispensable.  The exact two-bit example
is not offered as an asymptotic family or as a `RareGateData.Stats` instance.

The first theorem is in fact parameter-free: any full source anchor packet
whose superlevels all use one common trigger collapses to that trigger.  The
last section also gives explicit monotone DNFs and exact displayed term counts
for the two signs in the two-bit example.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The first superlevel of every nonempty source anchor is identically true.
The stronger lower bound `6*t-1`, rather than mere nonnegativity, is what is
used here. -/
theorem one_le_anchorNumerator {n : ℕ} {t : ℕ} (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) : 1 ≤ anchorNumerator t σ S x := by
  have hs := abs_sum_signedBitZ_le S x
  have hc := abs_walshCharacterZ S x
  have hσabs : |σ| = 1 := by rcases hσ with rfl | rfl <;> norm_num
  have hp : |2 * (∑ i ∈ S, signedBitZ (x i)) + σ * walshCharacterZ S x| ≤
      2 * (S.card : ℤ) + 1 := by
    calc
      |2 * (∑ i ∈ S, signedBitZ (x i)) + σ * walshCharacterZ S x| ≤
          |2 * (∑ i ∈ S, signedBitZ (x i))| +
            |σ * walshCharacterZ S x| := abs_add_le _ _
      _ = 2 * |∑ i ∈ S, signedBitZ (x i)| + 1 := by
        simp [abs_mul, hσabs, hc]
      _ ≤ 2 * (S.card : ℤ) + 1 := by omega
  have hlow := (abs_le.mp hp).1
  have hcard : (S.card : ℤ) ≤ (t : ℤ) := by exact_mod_cast hS
  have htZ : (1 : ℤ) ≤ (t : ℤ) := by exact_mod_cast ht
  simp only [anchorNumerator]
  omega

@[simp] theorem anchorSuperlevel_one {n : ℕ} {t : ℕ} (ht : 0 < t) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (x : BooleanCube n) : anchorSuperlevel t σ S 1 x = true := by
  simp [anchorSuperlevel, one_le_anchorNumerator ht hσ S hS x]

/-- Identifying all the separate trigger arguments of an anchored packet makes
its Boolean OR exactly the common trigger, independently of its sign, anchor,
and remaining superlevels. -/
theorem physicalOrEval_sameTriggerAnchorPacket {n : ℕ} {t : ℕ} (ht : 0 < t)
    {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (hS : S.card ≤ t)
    (U : Finset (Fin n)) :
    physicalOrEval (fun e : Fin (16 * t) =>
      triggeredBodyTerms U (anchorPacketBody t hσ S e)) = conjunction U := by
  funext x
  apply Bool.eq_iff_iff.mpr
  constructor
  · intro hfire
    obtain ⟨e, he⟩ := (physicalOrEval_eq_true_iff _ x).1 hfire
    rw [dnfEval_triggeredBodyTerms] at he
    cases hUx : conjunction U x <;> simp_all
  · intro hU
    apply (physicalOrEval_eq_true_iff _ x).2
    let e0 : Fin (16 * t) := ⟨0, by omega⟩
    refine ⟨e0, ?_⟩
    rw [dnfEval_triggeredBodyTerms]
    simp only
    rw [hU, dnfEval_anchorPacketBody]
    simpa [e0] using anchorSuperlevel_one ht hσ S hS x

/-- The common-trigger packet has no response at its own nonempty avoiding
anchor, for every `n` and `t`, not only in the two-bit example. -/
theorem walshCoefficient_sameTriggerAnchorPacket_self {n : ℕ} {t : ℕ}
    (ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) {S U : Finset (Fin n)}
    (hS : S.Nonempty) (hSt : S.card ≤ t) (hUS : Disjoint U S) :
    walshCoefficient (physicalOrEval (fun e : Fin (16 * t) =>
      triggeredBodyTerms U (anchorPacketBody t hσ S e))) S = 0 := by
  rw [physicalOrEval_sameTriggerAnchorPacket ht hσ S hSt U,
    walshCoefficient_conjunction]
  have hn : ¬ S ⊆ U := by
    intro hsub
    obtain ⟨i, hi⟩ := hS
    exact (Finset.disjoint_left.mp hUS (hsub hi)) hi
  simp [hn]

/-- Empty-Walsh coefficient of a fixed-trigger source anchor profile.  Disjointness
makes every signed-bit summand orthogonal to the constant character, leaving
exactly half the pure trigger mass. -/
theorem realWalshCoefficient_triggeredAnchorProfile_empty {n : ℕ} {t : ℕ}
    (σ : ℤ) {S U : Finset (Fin n)} (hS : S.Nonempty)
    (hUS : Disjoint U S) :
    realWalshCoefficient (triggeredAnchorProfile t σ S U) ∅ =
      (1 / 2 : ℝ) ^ (U.card + 1) := by
  have hlin (c : ℝ) (f : BooleanCube n → ℝ) (T : Finset (Fin n)) :
      realWalshCoefficient (fun x => c * f x) T =
        c * realWalshCoefficient f T := by
    unfold realWalshCoefficient
    calc
      expectation (fun x => (c * f x) * walshCharacter T x) =
          expectation (fun x => c * (f x * walshCharacter T x)) := by
        apply congrArg expectation
        funext x
        ring
      _ = c * expectation (fun x => f x * walshCharacter T x) :=
        expectation_const_mul _ _
  have hdecomp :
      triggeredAnchorProfile t σ S U = fun x =>
        (1 / 2 : ℝ) * bit (conjunction U x) +
          (∑ i ∈ S, (1 / (8 * (t : ℝ))) * triggeredWalshCharacter U {i} x) +
          ((σ : ℝ) / (16 * (t : ℝ))) * triggeredWalshCharacter U S x := by
    funext x
    have hsum : bit (conjunction U x) * (∑ i ∈ S, signedBit (x i)) =
        ∑ i ∈ S, bit (conjunction U x) * signedBit (x i) := by
      exact Finset.mul_sum _ _ _
    unfold triggeredAnchorProfile anchorProfile
    simp_rw [triggeredWalshCharacter, walshCharacter_singleton]
    calc
      bit (conjunction U x) *
          (1 / 2 + 1 / (8 * (t : ℝ)) * (∑ i ∈ S, signedBit (x i)) +
            (σ : ℝ) / (16 * (t : ℝ)) * walshCharacter S x) =
          (1 / 2 : ℝ) * bit (conjunction U x) +
            (1 / (8 * (t : ℝ))) *
              (bit (conjunction U x) * (∑ i ∈ S, signedBit (x i))) +
            (σ : ℝ) / (16 * (t : ℝ)) *
              (bit (conjunction U x) * walshCharacter S x) := by ring
      _ = _ := by rw [hsum, Finset.mul_sum]
  have hsingle (i : Fin n) (hi : i ∈ S) :
      realWalshCoefficient (triggeredWalshCharacter U {i}) ∅ = 0 := by
    apply realWalshCoefficient_triggeredWalshCharacter_eq_zero_of_not_subset
      (hUS.mono_right (Finset.singleton_subset_iff.mpr hi))
    simp
  have hsumzero :
      (∑ i ∈ S, (1 / (8 * (t : ℝ))) *
        realWalshCoefficient (triggeredWalshCharacter U {i}) ∅) = 0 := by
    apply Finset.sum_eq_zero
    intro i hi
    rw [hsingle i hi, mul_zero]
  have hzeroS : realWalshCoefficient (triggeredWalshCharacter U S) ∅ = 0 := by
    apply realWalshCoefficient_triggeredWalshCharacter_eq_zero_of_not_subset hUS
    simp [hS.ne_empty]
  rw [hdecomp, realWalshCoefficient_add', realWalshCoefficient_add', hlin,
    realWalshCoefficient_sum_const_mul, hlin]
  rw [hsumzero, hzeroS]
  simp only [mul_zero, add_zero]
  change (1 / 2 : ℝ) * walshCoefficient (conjunction U) ∅ = _
  rw [walshCoefficient_conjunction]
  simp only [empty_subset, ↓reduceIte]
  rw [pow_succ]
  ring

/-- In particular, the Boolean OR obtained by identifying all packet triggers
has exactly twice the normalized full-packet layer-cake firing mass. -/
theorem realWalshCoefficient_or_sub_sameTriggerPacket_empty {n : ℕ} {t : ℕ}
    (ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) {S U : Finset (Fin n)}
    (hS : S.Nonempty) (hSt : S.card ≤ t) (hUS : Disjoint U S) :
    walshCoefficient (physicalOrEval (fun e : Fin (16 * t) =>
        triggeredBodyTerms U (anchorPacketBody t hσ S e))) ∅ -
      realWalshCoefficient (triggeredAnchorProfile t σ S U) ∅ =
      (1 / 2 : ℝ) ^ (U.card + 1) := by
  rw [realWalshCoefficient_triggeredAnchorProfile_empty σ hS hUS,
    physicalOrEval_sameTriggerAnchorPacket ht hσ S hSt U,
    walshCoefficient_conjunction]
  simp only [empty_subset, ↓reduceIte, pow_succ]
  ring

/-- The anchor coordinate of the two-bit example. -/
def lowAnchor : Finset (Fin 2) := {0}

/-- Its unique disjoint width-one trigger. -/
def lowTrigger : Finset (Fin 2) := {1}

/-- Every member of the avoiding-trigger design is `lowTrigger`. -/
theorem avoidingTrigger_eq_lowTrigger (U : AvoidingTriggerSubset lowAnchor 1) :
    U.1 = lowTrigger := by
  have hsub := (avoidingTriggerSubset_spec U).1
  have hcard := (avoidingTriggerSubset_spec U).2
  have hcompl : lowAnchorᶜ = ({1} : Finset (Fin 2)) := by decide
  have hsub' : U.1 ⊆ ({1} : Finset (Fin 2)) := by
    intro i hi
    rw [← hcompl]
    exact hsub hi
  apply Finset.eq_of_subset_of_card_le hsub'
  simp [hcard]

/-- The two-bit avoiding-trigger space has exactly one point, not merely a
preferred representative. -/
instance subsingleton_lowAvoidingTrigger :
    Subsingleton (AvoidingTriggerSubset lowAnchor 1) where
  allEq U V := Subtype.ext ((avoidingTrigger_eq_lowTrigger U).trans
    (avoidingTrigger_eq_lowTrigger V).symm)

/-- Canonical inhabitant used to state the public ideal calibration. -/
def lowAvoidingTrigger : AvoidingTriggerSubset lowAnchor 1 :=
  ⟨lowTrigger, by decide⟩

instance nonempty_lowAvoidingTrigger :
    Nonempty (AvoidingTriggerSubset lowAnchor 1) := ⟨lowAvoidingTrigger⟩

/-- In the two-bit design, avoidance forces all 16 separately supplied packet
triggers to coincide, so the actual Boolean OR is the pure width-one trigger. -/
theorem physicalOrEval_lowAvoidingAnchorPacket {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (U : Fin 16 → AvoidingTriggerSubset lowAnchor 1) :
    physicalOrEval (fun e : Fin 16 => triggeredBodyTerms (U e).1
      (anchorPacketBody 1 hσ lowAnchor e)) = conjunction lowTrigger := by
  have hU : ∀ e, (U e).1 = lowTrigger := fun e => avoidingTrigger_eq_lowTrigger (U e)
  simp_rw [hU]
  simpa using physicalOrEval_sameTriggerAnchorPacket (t := 1) (by omega)
    hσ lowAnchor (by simp [lowAnchor]) lowTrigger

/-- Exact firing mass of the actual low-order OR packet. -/
theorem probability_lowAvoidingAnchorPacket {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (U : Fin 16 → AvoidingTriggerSubset lowAnchor 1) :
    probability (fun x => physicalOrEval (fun e : Fin 16 =>
      triggeredBodyTerms (U e).1 (anchorPacketBody 1 hσ lowAnchor e)) x = true) =
      (1 / 2 : ℝ) := by
  rw [physicalOrEval_lowAvoidingAnchorPacket hσ U]
  calc
    probability (fun x => conjunction lowTrigger x = true) =
        walshCoefficient (conjunction lowTrigger) ∅ := by
      rw [walshCoefficient_empty]
      unfold probability expectation
      congr 1
    _ = (1 / 2 : ℝ) := by rw [walshCoefficient_conjunction]; simp [lowTrigger]

/-- The normalized low-order layer cake has firing mass exactly `1/4`. -/
theorem realWalshCoefficient_lowLayerCake_empty (σ : ℤ) :
    realWalshCoefficient (triggeredAnchorProfile 1 σ lowAnchor lowTrigger) ∅ =
      (1 / 4 : ℝ) := by
  rw [realWalshCoefficient_triggeredAnchorProfile_empty σ (by decide) (by decide)]
  norm_num [lowTrigger, pow_succ]

/-- Exact low-order empty-Walsh error, with actual `1/2` firing mass and ideal
layer-cake mass `1/4` kept at their distinct normalizations. -/
theorem lowOr_sub_layerCake_empty {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (U : Fin 16 → AvoidingTriggerSubset lowAnchor 1) :
    probability (fun x => physicalOrEval (fun e : Fin 16 =>
      triggeredBodyTerms (U e).1 (anchorPacketBody 1 hσ lowAnchor e)) x = true) -
      realWalshCoefficient (triggeredAnchorProfile 1 σ lowAnchor lowTrigger) ∅ =
        (1 / 4 : ℝ) := by
  rw [probability_lowAvoidingAnchorPacket hσ U, realWalshCoefficient_lowLayerCake_empty]
  norm_num

/-- Exact own angular coefficient of the actual low-order OR packet. -/
theorem walshCoefficient_lowAvoidingAnchorPacket {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (U : Fin 16 → AvoidingTriggerSubset lowAnchor 1) :
    walshCoefficient (physicalOrEval (fun e : Fin 16 =>
      triggeredBodyTerms (U e).1 (anchorPacketBody 1 hσ lowAnchor e))) lowAnchor = 0 := by
  rw [physicalOrEval_lowAvoidingAnchorPacket hσ U, walshCoefficient_conjunction]
  simp [lowAnchor, lowTrigger]

/-- The public ideal sign-knob calibration at the same tested anchor. -/
theorem low_ideal_own_response (gamma a : ℝ) :
    anchorDialListWeight 1 1 gamma * (a / (16 * (1 : ℝ))) *
      expectedTriggeredWalshCharacter lowAnchor 1 lowAnchor = gamma * a := by
  simpa using scaledExpectedTriggeredWalshCharacter_self (t := 1) (by omega)
    lowAnchor 1 gamma a

/-- The actual-minus-ideal own-dial error has magnitude exactly `|gamma * a|`. -/
theorem lowActual_ideal_ownResponse_gap {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (U : Fin 16 → AvoidingTriggerSubset lowAnchor 1)
    (gamma a : ℝ) :
    |walshCoefficient (physicalOrEval (fun e : Fin 16 =>
      triggeredBodyTerms (U e).1 (anchorPacketBody 1 hσ lowAnchor e))) lowAnchor -
      anchorDialListWeight 1 1 gamma * (a / (16 * (1 : ℝ))) *
        expectedTriggeredWalshCharacter lowAnchor 1 lowAnchor| = |gamma * a| := by
  rw [walshCoefficient_lowAvoidingAnchorPacket hσ U, low_ideal_own_response]
  simp

/-- Exact nonzero obstruction: the actual OR own response cannot be replaced by
its calibrated ideal sign-knob response. -/
theorem lowActual_ownResponse_ne_ideal {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (U : Fin 16 → AvoidingTriggerSubset lowAnchor 1)
    {gamma a : ℝ} (hga : gamma * a ≠ 0) :
    walshCoefficient (physicalOrEval (fun e : Fin 16 =>
      triggeredBodyTerms (U e).1 (anchorPacketBody 1 hσ lowAnchor e))) lowAnchor ≠
      anchorDialListWeight 1 1 gamma * (a / (16 * (1 : ℝ))) *
        expectedTriggeredWalshCharacter lowAnchor 1 lowAnchor := by
  rw [walshCoefficient_lowAvoidingAnchorPacket hσ U, low_ideal_own_response]
  exact hga.symm

/-- An explicit DNF for every plus-sign superlevel in the `t=1` singleton case.
The empty list denotes false; `[∅]` denotes true and `[{0}]` denotes bit zero. -/
def lowPlusBody (r : ℕ) : List (Finset (Fin 2)) :=
  if r ≤ 5 then [∅] else if r ≤ 11 then [{0}] else []

/-- The corresponding explicit minus-sign DNFs. -/
def lowMinusBody (r : ℕ) : List (Finset (Fin 2)) :=
  if r ≤ 7 then [∅] else if r ≤ 9 then [{0}] else []

@[simp] theorem dnfEval_lowPlusBody (r : ℕ) :
    dnfEval (lowPlusBody r) = anchorSuperlevel 1 1 lowAnchor r := by
  funext x
  cases h : x 0 <;>
    simp [lowPlusBody, anchorSuperlevel, anchorNumerator, walshCharacterZ,
      dnfEval, conjunction, lowAnchor, h] <;> split_ifs <;> simp_all
  all_goals omega

@[simp] theorem dnfEval_lowMinusBody (r : ℕ) :
    dnfEval (lowMinusBody r) = anchorSuperlevel 1 (-1) lowAnchor r := by
  funext x
  cases h : x 0 <;>
    simp [lowMinusBody, anchorSuperlevel, anchorNumerator, walshCharacterZ,
      dnfEval, conjunction, lowAnchor, h] <;> split_ifs <;> simp_all
  all_goals omega

/-- The 16 explicitly displayed plus-sign bodies. -/
def lowPlusPacket (e : Fin 16) : List (Finset (Fin 2)) := lowPlusBody (e.val + 1)

/-- The 16 explicitly displayed minus-sign bodies. -/
def lowMinusPacket (e : Fin 16) : List (Finset (Fin 2)) := lowMinusBody (e.val + 1)

/-- Triggered physical plus packet, retaining repeated displayed terms. -/
def lowPlusTerms (e : Fin 16) : List (Finset (Fin 2)) :=
  triggeredBodyTerms lowTrigger (lowPlusPacket e)

/-- Triggered physical minus packet, retaining repeated displayed terms. -/
def lowMinusTerms (e : Fin 16) : List (Finset (Fin 2)) :=
  triggeredBodyTerms lowTrigger (lowMinusPacket e)

/-- Exact displayed term count, including duplicates: five true levels and six
one-bit levels contribute one term each; five false levels contribute none. -/
theorem dnfTermCount_lowPlusPacket : dnfTermCount (physicalOrDnf lowPlusTerms) = 11 := by
  norm_num [dnfTermCount_physicalOrDnf, lowPlusTerms, lowPlusPacket, lowPlusBody,
    triggeredBodyTerms, Fin.sum_univ_succ]

/-- Exact displayed term count in the minus-sign case: seven true levels and two
one-bit levels contribute; seven false levels do not. -/
theorem dnfTermCount_lowMinusPacket : dnfTermCount (physicalOrDnf lowMinusTerms) = 9 := by
  norm_num [dnfTermCount_physicalOrDnf, lowMinusTerms, lowMinusPacket, lowMinusBody,
    triggeredBodyTerms, Fin.sum_univ_succ]

/-- The explicit plus DNF packet is the public noncomputably selected body
packet up to Boolean evaluation, with no approximation. -/
theorem dnfEval_lowPlusPacket (e : Fin 16) :
    dnfEval (lowPlusPacket e) =
      dnfEval (anchorPacketBody 1 (Or.inl rfl) lowAnchor e) := by
  rw [lowPlusPacket, dnfEval_anchorPacketBody]
  exact dnfEval_lowPlusBody (e.val + 1)

/-- The corresponding exact minus-packet realization. -/
theorem dnfEval_lowMinusPacket (e : Fin 16) :
    dnfEval (lowMinusPacket e) =
      dnfEval (anchorPacketBody 1 (Or.inr rfl) lowAnchor e) := by
  rw [lowMinusPacket, dnfEval_anchorPacketBody]
  exact dnfEval_lowMinusBody (e.val + 1)

#print axioms MonotoneDNF.one_le_anchorNumerator
#print axioms MonotoneDNF.physicalOrEval_sameTriggerAnchorPacket
#print axioms MonotoneDNF.walshCoefficient_sameTriggerAnchorPacket_self
#print axioms MonotoneDNF.realWalshCoefficient_triggeredAnchorProfile_empty
#print axioms MonotoneDNF.realWalshCoefficient_or_sub_sameTriggerPacket_empty
#print axioms MonotoneDNF.physicalOrEval_lowAvoidingAnchorPacket
#print axioms MonotoneDNF.probability_lowAvoidingAnchorPacket
#print axioms MonotoneDNF.lowOr_sub_layerCake_empty
#print axioms MonotoneDNF.lowActual_ideal_ownResponse_gap
#print axioms MonotoneDNF.lowActual_ownResponse_ne_ideal
#print axioms MonotoneDNF.dnfEval_lowPlusBody
#print axioms MonotoneDNF.dnfEval_lowMinusBody
#print axioms MonotoneDNF.dnfTermCount_lowPlusPacket
#print axioms MonotoneDNF.dnfTermCount_lowMinusPacket

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalMaskedStatistics.lean <==
module

public import Mathlib
public import MonotoneDNF.PhysicalUnitStatistics

@[expose] public section

/-!
# Masked physical prefixes and their ideal Walsh contributions

A mask denotes an already constructed complete prefix of a physical list.  The
masked statistic vanishes outside it, so the recovered joint embedding can
concentrate arbitrary list prefixes without any new embedding construction.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- A displayed DNF for one anchor superlevel, chosen from the exact local
truth-table realization theorem. -/
noncomputable def anchorSuperlevelBody {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (r : ℕ) : List (Finset (Fin n)) :=
  Classical.choose (exists_anchorSuperlevel_dnf t hσ S r)

@[simp] theorem dnfEval_anchorSuperlevelBody {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (r : ℕ) :
    dnfEval (anchorSuperlevelBody t hσ S r) = anchorSuperlevel t σ S r :=
  (Classical.choose_spec (exists_anchorSuperlevel_dnf t hσ S r)).1

theorem anchorSuperlevelBody_length_le {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (r : ℕ) :
    (anchorSuperlevelBody t hσ S r).length ≤ 2 ^ S.card :=
  (Classical.choose_spec (exists_anchorSuperlevel_dnf t hσ S r)).2

/-- The `D₀ = 16*t` bodies in one anchored packet.  Their triggers remain
independent arguments; this definition does not identify them. -/
noncomputable def anchorPacketBody {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) :
    Fin (16 * t) → List (Finset (Fin n)) :=
  fun e => anchorSuperlevelBody t hσ S (e.val + 1)

@[simp] theorem dnfEval_anchorPacketBody {n : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n)) (e : Fin (16 * t)) :
    dnfEval (anchorPacketBody t hσ S e) = anchorSuperlevel t σ S (e.val + 1) := by
  exact dnfEval_anchorSuperlevelBody t hσ S (e.val + 1)

/-- Exact A1 estimate at the source packet bound `D₀·2^-w`. -/
theorem abs_anchorPacketWalshStatistic_le {n w : ℕ} (t : ℕ) {σ : ℤ}
    (hσ : σ = 1 ∨ σ = -1) (S : Finset (Fin n))
    (U : Fin (16 * t) → Finset (Fin n)) (T : Finset (Fin n))
    (hU : ∀ e, (U e).card = w) :
    |triggeredPacketWalshStatistic U (anchorPacketBody t hσ S) T| ≤
      (16 * (t : ℝ)) * (1 / 2 : ℝ) ^ w := by
  simpa [nsmul_eq_mul, Nat.cast_mul] using
    (abs_triggeredPacketWalshStatistic_le U (anchorPacketBody t hσ S) T hU)

/-- Walsh statistic masked to a finite complete prefix. -/
noncomputable def maskedTriggeredWalshStatistic {N n : ℕ}
    (mask : Finset (Fin N)) (body : Fin N → List (Finset (Fin n)))
    (T : Finset (Fin n)) (i : Fin N) (U : Finset (Fin n)) : ℝ :=
  if i ∈ mask then triggeredWalshStatistic U (body i) T else 0

@[simp] theorem maskedTriggeredWalshStatistic_of_mem {N n : ℕ}
    {mask : Finset (Fin N)} {body : Fin N → List (Finset (Fin n))}
    {T : Finset (Fin n)} {i : Fin N} (hi : i ∈ mask) (U : Finset (Fin n)) :
    maskedTriggeredWalshStatistic mask body T i U = triggeredWalshStatistic U (body i) T := by
  simp [maskedTriggeredWalshStatistic, hi]

@[simp] theorem maskedTriggeredWalshStatistic_of_not_mem {N n : ℕ}
    {mask : Finset (Fin N)} {body : Fin N → List (Finset (Fin n))}
    {T : Finset (Fin n)} {i : Fin N} (hi : i ∉ mask) (U : Finset (Fin n)) :
    maskedTriggeredWalshStatistic mask body T i U = 0 := by
  simp [maskedTriggeredWalshStatistic, hi]

/-- A masked physical statistic satisfies the same per-unit A1 bound. -/
theorem abs_maskedTriggeredWalshStatistic_le {N n w : ℕ}
    (mask : Finset (Fin N)) (body :Fin N → List (Finset (Fin n)))
    (T : Finset (Fin n)) (i : Fin N) (U : Finset (Fin n)) (hU : U.card = w) :
    |maskedTriggeredWalshStatistic mask body T i U| ≤ (1 / 2 : ℝ) ^ w := by
  by_cases hi : i ∈ mask
  · rw [maskedTriggeredWalshStatistic_of_mem hi]
    exact abs_triggeredWalshStatistic_le U (body i) T hU
  · simp [maskedTriggeredWalshStatistic, hi]

/-- The information tested by one masked physical prefix statistic. -/
structure MaskedWalshTest (N n : ℕ) where
  mask : Finset (Fin N)
  walshSet : Finset (Fin n)

/-- The actual `Y` supplied to `JointPhysicalGoodAt`: a masked sum of physical
triggered-template Walsh coefficients. -/
noncomputable def maskedPhysicalJointStats (M : ℕ → ℕ) (q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) : JointPhysicalStats M q s :=
  fun w p i U =>
    maskedTriggeredWalshStatistic (test w p).mask (body w) (test w p).walshSet i U.1

/-- Instantiating the recovered joint-embedding bound with actual masked Walsh
statistics uses `D w = 2^-w`. -/
theorem abs_maskedPhysicalJointStats_le (M : ℕ → ℕ) (q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (w : ℕ) (p : Fin (w ^ s))
    (i : Fin (w ^ q)) (U : UniformTriggerSubset (M w) w) :
    |maskedPhysicalJointStats M q s test body w p i U| ≤ (1 / 2 : ℝ) ^ w := by
  exact abs_maskedTriggeredWalshStatistic_le (test w p).mask (body w)
    (test w p).walshSet i U.1 ((Finset.mem_powersetCard.mp U.2).2)

/-- The last index of a nonempty finite list. -/
def finalPrefixIndex {N : ℕ} (hN : 0 < N) : Fin N := ⟨N - 1, by omega⟩

/-- The recovered prefix at `finalPrefixIndex` contains every unit. -/
@[simp] theorem finPrefix_finalPrefixIndex {N : ℕ} (hN : 0 < N) :
    finPrefix (finalPrefixIndex hN) = Finset.univ := by
  classical
  ext i
  simp only [finPrefix, Finset.mem_image, Finset.mem_univ, true_and, iff_true]
  refine ⟨⟨i.val, ?_⟩, ?_⟩
  · dsimp [finalPrefixIndex]
    omega
  · apply Fin.ext
    rfl

/-- Expectation commutes with a condition independent of the random embedding. -/
theorem expectation_ite_condition {α : Type*} [Fintype α] [Nonempty α]
    (P : Prop) [Decidable P] (f : α → ℝ) :
    expectation (fun a => if P then f a else 0) = if P then expectation f else 0 := by
  by_cases h : P <;> simp [h, expectation_const]

/-- At the last global prefix, a masked centered sum is exactly the physical
complete-prefix contribution minus its ideal random-embedding contribution. -/
theorem centeredPrefixSum_masked_final {N n w : ℕ} (hN : 0 < N)
    [Nonempty (UniformTriggerSubset n w)]
    (mask : Finset (Fin N)) (body : Fin N → List (Finset (Fin n)))
    (T : Finset (Fin n)) (U : Fin N → UniformTriggerSubset n w) :
    centeredPrefixSum
        (fun i V => maskedTriggeredWalshStatistic mask body T i V.1)
        (finalPrefixIndex hN) U =
      (∑ i ∈ mask, triggeredWalshStatistic (U i).1 (body i) T) -
        ∑ i ∈ mask, expectedTriggeredWalshStatistic (w := w) (body i) T := by
  unfold centeredPrefixSum
  rw [finPrefix_finalPrefixIndex]
  simp only [maskedTriggeredWalshStatistic]
  simp_rw [expectation_ite_condition]
  simp [expectedTriggeredWalshStatistic]

/-- `JointPhysicalGoodAt` for the actual masked family bounds every encoded
complete-prefix Walsh contribution, with its exact ideal mean. -/
theorem abs_masked_completePrefix_sub_ideal_lt (M : ℕ → ℕ) (q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (w : ℕ)
    [Nonempty (UniformTriggerSubset (M w) w)]
    (U : Fin (w ^ q) → UniformTriggerSubset (M w) w)
    (hgood : JointPhysicalGoodAt M q s (fun w => (1 / 2 : ℝ) ^ w)
      (maskedPhysicalJointStats M q s test body) body w U)
    (hN : 0 < w ^ q) (p : Fin (w ^ s)) :
    |(∑ i ∈ (test w p).mask, triggeredWalshStatistic (U i).1 (body w i)
          (test w p).walshSet) -
      ∑ i ∈ (test w p).mask, expectedTriggeredWalshStatistic (w := w)
          (body w i) (test w p).walshSet| <
      prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w := by
  have h := hgood.1 (finalPrefixIndex hN, p)
  change |centeredPrefixSum
    (fun i V => maskedTriggeredWalshStatistic (test w p).mask (body w)
      (test w p).walshSet i V.1) (finalPrefixIndex hN) U| < _ at h
  rw [centeredPrefixSum_masked_final hN] at h
  exact h

/-- Eventual joint embeddings for the actual physical masked-Walsh statistics.
The only geometric assumptions are exactly those of the recovered theorem. -/
theorem eventually_exists_maskedPhysicalGoodAt
    (M : ℕ → ℕ) (q s : ℕ) {c : ℝ}
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (hc : 0 < c)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    ∀ᶠ w : ℕ in atTop,
      ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
        letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
        ∃ U : Fin (w ^ q) → UniformTriggerSubset (M w) w,
          JointPhysicalGoodAt M q s (fun w => (1 / 2 : ℝ) ^ w)
            (maskedPhysicalJointStats M q s test body) body w U := by
  exact eventually_exists_jointPhysicalGoodAt M q s
    (fun w => (1 / 2 : ℝ) ^ w) (maskedPhysicalJointStats M q s test body) body
    (fun w => by positivity) hc hM (abs_maskedPhysicalJointStats_le M q s test body)

/-- At a packet scale `D = K·2^-w`, `1 ≤ K`, every constituent-level masked
statistic still has the required bound. -/
theorem abs_maskedPhysicalJointStats_le_const_mul (M : ℕ → ℕ) (q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (K : ℝ) (hK : 1 ≤ K)
    (w : ℕ) (p : Fin (w ^ s)) (i : Fin (w ^ q))
    (U : UniformTriggerSubset (M w) w) :
    |maskedPhysicalJointStats M q s test body w p i U| ≤ K * (1 / 2 : ℝ) ^ w := by
  refine (abs_maskedPhysicalJointStats_le M q s test body w p i U).trans ?_
  calc
    (1 / 2 : ℝ) ^ w = 1 * (1 / 2 : ℝ) ^ w := by ring
    _ ≤ K * (1 / 2 : ℝ) ^ w := mul_le_mul_of_nonneg_right hK (by positivity)

/-- Complete-prefix extraction at any fixed packet scale `D = K·2^-w`. -/
theorem abs_masked_completePrefix_sub_ideal_lt_const_mul (M : ℕ → ℕ) (q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (K : ℝ) (w : ℕ)
    [Nonempty (UniformTriggerSubset (M w) w)]
    (U : Fin (w ^ q) → UniformTriggerSubset (M w) w)
    (hgood : JointPhysicalGoodAt M q s (fun w => K * (1 / 2 : ℝ) ^ w)
      (maskedPhysicalJointStats M q s test body) body w U)
    (hN : 0 < w ^ q) (p : Fin (w ^ s)) :
    |(∑ i ∈ (test w p).mask, triggeredWalshStatistic (U i).1 (body w i)
          (test w p).walshSet) -
      ∑ i ∈ (test w p).mask, expectedTriggeredWalshStatistic (w := w)
          (body w i) (test w p).walshSet| <
      prefixConcentrationTolerance q s (K * (1 / 2 : ℝ) ^ w) w := by
  have h := hgood.1 (finalPrefixIndex hN, p)
  change |centeredPrefixSum
    (fun i V => maskedTriggeredWalshStatistic (test w p).mask (body w)
      (test w p).walshSet i V.1) (finalPrefixIndex hN) U| < _ at h
  rw [centeredPrefixSum_masked_final hN] at h
  exact h

/-- Recovered joint embeddings instantiated at the actual packet scale.  No
independence inside an anchored packet is used: packets can be flattened into
constituents and their masks chosen as whole packets. -/
theorem eventually_exists_maskedPhysicalGoodAt_const_mul
    (M : ℕ → ℕ) (q s : ℕ) {c K : ℝ}
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (M w))
    (body : JointBodyFamily M q) (hc : 0 < c) (hK : 1 ≤ K)
    (hM : ∀ᶠ w : ℕ in atTop, c * (w : ℝ) ^ 2 ≤ (M w : ℝ)) :
    ∀ᶠ w : ℕ in atTop,
      ∃ _ : Nonempty (UniformTriggerSubset (M w) w),
        letI : Nonempty (UniformTriggerSubset (M w) w) := inferInstance
        ∃ U : Fin (w ^ q) → UniformTriggerSubset (M w) w,
          JointPhysicalGoodAt M q s (fun w => K * (1 / 2 : ℝ) ^ w)
            (maskedPhysicalJointStats M q s test body) body w U := by
  exact eventually_exists_jointPhysicalGoodAt M q s
    (fun w => K * (1 / 2 : ℝ) ^ w) (maskedPhysicalJointStats M q s test body) body
    (fun w => mul_pos (lt_of_lt_of_le (by norm_num) hK) (by positivity)) hc hM
    (abs_maskedPhysicalJointStats_le_const_mul M q s test body K hK)

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalMixedSourceGeometry.lean <==
module

public import MonotoneDNF.PhysicalSeparatedSourceGeometry

@[expose] public section

/-!
# Mixed generic and anchored source geometry

Generic units and genuine anchor packets are indexed separately at the exact
public source unit count. Every packet has one bounded anchor, two signs and
`16*t` separately triggered body constituents. The joint avoiding realization
is lifted to a cube with a fresh first block. Fixed pool clauses may use that
first block, while every generic or anchored trigger remains in the private
last block. Thus trigger/pool disjointness is literal even with nonzero anchors.

The avoiding law is deliberately the original uniform law on `w`-subsets of
the complement in the **private block**. Padding an anchor and sampling from
the full padded complement would instead change its hypergeometric law. The
exact response-transport theorems below keep the two notions distinct.

This module does not assemble a selector schedule, prove a mixed-source firing
bracket, or identify a private-block trigger law with the native avoiding law
on the padded cube.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The generic part of the exact public source unit count. -/
def sourceGenericUnitCount (R t w : ℕ) : ℕ := R * sourceCopyCount t w

/-- The anchored part: two signs and `16*t` constituents for every packet. -/
noncomputable def sourceAnchoredUnitCount (t w m : ℕ) (ρ : ℕ → ℝ) : ℕ :=
  2 * (16 * t) * sourceAnchorPacketCount t w m ρ

@[simp] lemma sourceTriggerUnitCount_eq_generic_add_anchored
    (R t w m : ℕ) (ρ : ℕ → ℝ) :
    sourceTriggerUnitCount R t w m ρ =
      sourceGenericUnitCount R t w + sourceAnchoredUnitCount t w m ρ := rfl

/-- The exact flat source index splits into generic and anchored units. -/
noncomputable def sourceUnitIndexEquiv (R t w : ℕ) (ρ : ℕ → ℝ) :
    Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) ≃
      Fin (sourceGenericUnitCount R t w) ⊕
        Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ) := by
  simpa only [sourceTriggerUnitCount_eq_generic_add_anchored] using
    (finSumFinEquiv :
      Fin (sourceGenericUnitCount R t w) ⊕
        Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ) ≃
      Fin (sourceGenericUnitCount R t w + sourceAnchoredUnitCount t w (w ^ 2) ρ)).symm

/-- An anchored flat unit is exactly a (sign, constituent, packet) triple.
The parentheses reflect the public multiplication `2 * (16*t) * packets`. -/
noncomputable def sourceAnchoredUnitIndexEquiv (t w : ℕ) (ρ : ℕ → ℝ) :
    Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ) ≃
      (Fin 2 × Fin (16 * t)) × Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) := by
  let e₁ : (Fin 2 × Fin (16 * t)) × Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) ≃
      Fin (sourceAnchoredUnitCount t w (w ^ 2) ρ) :=
    (Equiv.prodCongr
      (finProdFinEquiv : Fin 2 × Fin (16 * t) ≃ Fin (2 * (16 * t)))
      (Equiv.refl (Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)))).trans
      (finProdFinEquiv :
        Fin (2 * (16 * t)) × Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) ≃
          Fin (2 * (16 * t) * sourceAnchorPacketCount t w (w ^ 2) ρ))
  exact e₁.symm

/-- Embed a generic source unit into the flat public index. -/
noncomputable def genericSourceUnit (R t w : ℕ) (ρ : ℕ → ℝ)
    (g : Fin (sourceGenericUnitCount R t w)) :
    Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) :=
  (sourceUnitIndexEquiv R t w ρ).symm (Sum.inl g)

/-- Embed the `(sign,constituent)` unit of one anchor packet. -/
noncomputable def anchoredSourceUnit (R t w : ℕ) (ρ : ℕ → ℝ) (s : Fin 2)
    (e : Fin (16 * t)) (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
    Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) :=
  (sourceUnitIndexEquiv R t w ρ).symm
    (Sum.inr ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p)))

/-- Empty anchor on an arbitrary finite cube. -/
def emptyBoundedAnchorAt (t n : ℕ) : BoundedAnchor t n := ⟨∅, by simp⟩

/-- Canonical mixed anchor assignment: generic units are unobstructed, while
all signs and constituents of one packet share that packet's genuine anchor. -/
noncomputable def mixedSourceAnchor (R t w : ℕ) (ρ : ℕ → ℝ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2)) :
    Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2) :=
  fun i => Sum.elim (fun _ => emptyBoundedAnchorAt t (w ^ 2))
    (fun a => A ((sourceAnchoredUnitIndexEquiv t w ρ a).2))
    (sourceUnitIndexEquiv R t w ρ i)

/-- Canonical mixed body assignment. A body is specified independently for
both signs and every one of the `16*t` constituents of each packet. -/
noncomputable def mixedSourceBody (R t w : ℕ) (ρ : ℕ → ℝ)
    (G : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (w ^ 2))))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) :
    Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) → List (Finset (Fin (w ^ 2))) :=
  fun i => Sum.elim G
    (fun a => let ((s, e), p) := sourceAnchoredUnitIndexEquiv t w ρ a; B p s e)
    (sourceUnitIndexEquiv R t w ρ i)

@[simp] theorem mixedSourceAnchor_generic (R t w : ℕ) (ρ : ℕ → ℝ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (g : Fin (sourceGenericUnitCount R t w)) :
    mixedSourceAnchor R t w ρ A (genericSourceUnit R t w ρ g) =
      emptyBoundedAnchorAt t (w ^ 2) := by
  unfold mixedSourceAnchor genericSourceUnit
  rw [Equiv.apply_symm_apply]
  rfl

@[simp] theorem mixedSourceAnchor_anchored (R t w : ℕ) (ρ : ℕ → ℝ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (s : Fin 2) (e : Fin (16 * t))
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
    mixedSourceAnchor R t w ρ A (anchoredSourceUnit R t w ρ s e p) = A p := by
  unfold mixedSourceAnchor anchoredSourceUnit
  rw [Equiv.apply_symm_apply]
  change A ((sourceAnchoredUnitIndexEquiv t w ρ)
    ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).2 = A p
  rw [Equiv.apply_symm_apply]

@[simp] theorem mixedSourceBody_generic (R t w : ℕ) (ρ : ℕ → ℝ)
    (G : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (w ^ 2))))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) (g : Fin (sourceGenericUnitCount R t w)) :
    mixedSourceBody R t w ρ G B (genericSourceUnit R t w ρ g) = G g := by
  unfold mixedSourceBody genericSourceUnit
  rw [Equiv.apply_symm_apply]
  rfl

@[simp] theorem mixedSourceBody_anchored (R t w : ℕ) (ρ : ℕ → ℝ)
    (G : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (w ^ 2))))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) (s : Fin 2) (e : Fin (16 * t))
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
    mixedSourceBody R t w ρ G B (anchoredSourceUnit R t w ρ s e p) = B p s e := by
  unfold mixedSourceBody anchoredSourceUnit
  rw [Equiv.apply_symm_apply]
  change B ((sourceAnchoredUnitIndexEquiv t w ρ)
      ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).2
    ((sourceAnchoredUnitIndexEquiv t w ρ)
      ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).1.1
    ((sourceAnchoredUnitIndexEquiv t w ρ)
      ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).1.2 = B p s e
  rw [Equiv.apply_symm_apply]

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

/-- Bodies on the private block, embedded without identifying any coordinates. -/
def embedLastBody (M n : ℕ) (body : List (Finset (Fin n))) :
    List (Finset (Fin (M + n))) := body.map (embedLastTerm M n)

@[simp] theorem dnfEval_embedLastBody (M n : ℕ)
    (body : List (Finset (Fin n))) (x : BooleanCube (M + n)) :
    dnfEval (embedLastBody M n body) x = dnfEval body (secondBlock M n x) := by
  exact dnfEval_map_embedLastTerm M n body x

/-- An anchor embedded into the private block; this definition does not assert
that a full-complement sample has the old avoiding distribution. -/
def embedLastBoundedAnchor {t M n : ℕ} (a : BoundedAnchor t n) :
    BoundedAnchor t (M + n) :=
  ⟨embedLastTerm M n a.1, by simpa using a.2⟩

/-- Exact complement growth under padding.  In particular, when `M > 0` the
native uniform avoiding law on the padded cube has a larger ground set. -/
theorem card_complement_embedLastBoundedAnchor {t M n : ℕ}
    (a : BoundedAnchor t n) :
    (embedLastBoundedAnchor (M := M) a).1ᶜ.card = M + a.1ᶜ.card := by
  have ha : a.1.card ≤ n := by simpa using Finset.card_le_univ a.1
  change (embedLastTerm M n a.1)ᶜ.card = M + a.1ᶜ.card
  rw [Finset.card_compl, card_embedLastTerm, Finset.card_compl]
  simp only [Fintype.card_fin]
  omega

/-- Uniform expectation of an observable on the last block is unchanged by
fresh leading coordinates. -/
theorem expectation_secondBlock (M n : ℕ) (f : BooleanCube n → ℝ) :
    expectation (fun x : BooleanCube (M + n) => f (secondBlock M n x)) =
      expectation f := by
  let F : BooleanCube (M + n) → ℝ := fun x => f (secondBlock M n x)
  calc
    expectation F = expectation (fun p : BooleanCube M × BooleanCube n =>
        F (cubeAppendEquiv M n p)) := expectation_equiv (cubeAppendEquiv M n) F
    _ = expectation (fun p : BooleanCube M × BooleanCube n =>
        (1 : ℝ) * f p.2) := by
      congr 1
      funext p
      simp [F]
    _ = expectation (fun _ : BooleanCube M => (1 : ℝ)) * expectation f :=
      expectation_prod_type (fun _ => 1) f
    _ = expectation f := by rw [expectation_const]; ring

@[simp] theorem walshCharacter_embedLastTerm_of_mixedGeometry (M n : ℕ) (T : Finset (Fin n))
    (x : BooleanCube (M + n)) :
    walshCharacter (embedLastTerm M n T) x =
      walshCharacter T (secondBlock M n x) := by
  classical
  simp [walshCharacter, embedLastTerm, secondBlock, Finset.prod_map]
  rfl

/-- Pointwise Fourier transport for the actual embedded triggered character. -/
@[simp] theorem realWalshCoefficient_embedLast_triggeredWalshCharacter
    (M n : ℕ) (U S T : Finset (Fin n)) :
    realWalshCoefficient (fun x : BooleanCube (M + n) =>
      triggeredWalshCharacter (embedLastTerm M n U) (embedLastTerm M n S) x)
      (embedLastTerm M n T) = realWalshCoefficient (triggeredWalshCharacter U S) T := by
  unfold realWalshCoefficient triggeredWalshCharacter
  rw [show (fun x : BooleanCube (M + n) =>
      bit (conjunction (embedLastTerm M n U) x) *
        walshCharacter (embedLastTerm M n S) x *
          walshCharacter (embedLastTerm M n T) x) =
      (fun x => (fun y : BooleanCube n =>
        bit (conjunction U y) * walshCharacter S y * walshCharacter T y)
        (secondBlock M n x)) by
    funext x
    simp]
  exact expectation_secondBlock M n
    (fun y => bit (conjunction U y) * walshCharacter S y * walshCharacter T y)

/-- An original avoiding trigger is also an avoiding trigger for the embedded
anchor.  The converse is false in general: full-complement triggers may use
leading coordinates.  This map is therefore used only as a pushforward of the
original design, never as an equivalence of the two design spaces. -/
def embedLastAvoidingTrigger {t M n w : ℕ} (a : BoundedAnchor t n)
    (U : AvoidingTriggerSubset a.1 w) :
    AvoidingTriggerSubset (embedLastBoundedAnchor (M := M) a).1 w where
  val := embedLastTerm M n U.1
  property := by
    apply Finset.mem_powersetCard.mpr
    refine ⟨?_, (card_embedLastTerm M n U.1).trans (avoidingTriggerSubset_spec U).2⟩
    intro x hx
    rw [Finset.mem_compl]
    intro hxa
    have hd : Disjoint (embedLastTerm M n U.1) (embedLastTerm M n a.1) :=
      (disjoint_embedLastTerm_iff M n U.1 a.1).mpr
        (disjoint_avoidingTriggerSubset U)
    exact Finset.disjoint_left.mp hd hx hxa

/-- Design average of the actual embedded sign-knob character, under the
original private-block avoiding law. -/
noncomputable def separatedExpectedTriggeredWalshCharacter {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)]
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun U : AvoidingTriggerSubset S w =>
    realWalshCoefficient (fun x : BooleanCube (M + n) =>
      triggeredWalshCharacter (embedLastTerm M n U.1) (embedLastTerm M n S) x)
      (embedLastTerm M n T))

/-- Totalized version used by packet aggregation. -/
noncomputable def separatedExpectedTriggeredWalshCharacterD {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (T : Finset (Fin n)) : ℝ :=
  if h : Nonempty (AvoidingTriggerSubset S w) then
    @separatedExpectedTriggeredWalshCharacter M n S w h T else 0

/-- Exact preservation of every tested response, including own coordinate and
all strict-superset leakage. -/
theorem separatedExpectedTriggeredWalshCharacter_eq {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) [Nonempty (AvoidingTriggerSubset S w)]
    (T : Finset (Fin n)) :
    separatedExpectedTriggeredWalshCharacter (M := M) S w T =
      expectedTriggeredWalshCharacter S w T := by
  unfold separatedExpectedTriggeredWalshCharacter expectedTriggeredWalshCharacter
  congr 1
  funext U
  exact realWalshCoefficient_embedLast_triggeredWalshCharacter M n U.1 S T

theorem separatedExpectedTriggeredWalshCharacterD_eq {M n : ℕ}
    (S : Finset (Fin n)) (w : ℕ) (T : Finset (Fin n)) :
    separatedExpectedTriggeredWalshCharacterD (M := M) S w T =
      expectedTriggeredWalshCharacterD S w T := by
  unfold separatedExpectedTriggeredWalshCharacterD expectedTriggeredWalshCharacterD
  split_ifs with h
  · exact separatedExpectedTriggeredWalshCharacter_eq S w T
  · rfl

/-- Actual embedded own-dial response. -/
theorem scaledSeparatedExpectedTriggeredWalshCharacterD_self {M n t w : ℕ}
    (ht : 0 < t) (S : Finset (Fin n)) (hw : w ≤ Sᶜ.card) (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
      separatedExpectedTriggeredWalshCharacterD (M := M) S w S = gamma * a := by
  let hΩ := nonempty_avoidingTriggerSubset_of_card_le S hw
  rw [separatedExpectedTriggeredWalshCharacterD_eq,
    expectedTriggeredWalshCharacterD_eq S w hΩ S]
  let : Nonempty (AvoidingTriggerSubset S w) := hΩ
  exact scaledExpectedTriggeredWalshCharacter_self ht S w gamma a

/-- Actual embedded hypergeometric response at a containing test. -/
theorem scaledSeparatedExpectedTriggeredWalshCharacterD_eq_choose_ratio
    {M n t : ℕ} (ht : 0 < t) {S T : Finset (Fin n)} (hST : S ⊆ T) {w : ℕ}
    (hw : w ≤ Sᶜ.card) (hRw : (T \ S).card ≤ w) (gamma a : ℝ) :
    anchorDialListWeight t w gamma * (a / (16 * (t : ℝ))) *
        separatedExpectedTriggeredWalshCharacterD (M := M) S w T =
      gamma * a * (w.choose (T \ S).card : ℝ) /
        (Sᶜ.card.choose (T \ S).card : ℝ) := by
  rw [separatedExpectedTriggeredWalshCharacterD_eq]
  exact scaledExpectedTriggeredWalshCharacterD_eq_choose_ratio ht hST hw hRw gamma a

/-- A full degree packet built from the actual embedded triggered responses. -/
noncomputable def separatedAnchorPacketDegreeResponse {M n : ℕ}
    (t ℓ w : ℕ) (gamma : ℝ) (a : Finset (Fin n) → ℝ)
    (T : Finset (Fin n)) : ℝ :=
  ∑ S ∈ Finset.univ.powersetCard ℓ,
    anchorDialListWeight t w gamma * (a S / (16 * (t : ℝ))) *
      separatedExpectedTriggeredWalshCharacterD (M := M) S w T

@[simp] theorem separatedAnchorPacketDegreeResponse_eq_original {M n : ℕ}
    (t ℓ w : ℕ) (gamma : ℝ) (a : Finset (Fin n) → ℝ) (T : Finset (Fin n)) :
    separatedAnchorPacketDegreeResponse (M := M) t ℓ w gamma a T =
      anchorPacketDegreeResponse t ℓ w gamma a T := by
  unfold separatedAnchorPacketDegreeResponse anchorPacketDegreeResponse
  simp_rw [separatedExpectedTriggeredWalshCharacterD_eq]

/-- Consequently the public exact packet combinatorics applies to the embedded
physical responses without a new error term. -/
theorem separatedAnchorPacketDegreeResponse_eq {M n t ℓ w r : ℕ}
    (ht : 0 < t) {T : Finset (Fin n)} (hT : T.card = r)
    (hlr : ℓ ≤ r) (hwm : w + ℓ ≤ n) (hrw : r - ℓ ≤ w)
    (gamma : ℝ) (a : Finset (Fin n) → ℝ) :
    separatedAnchorPacketDegreeResponse (M := M) t ℓ w gamma a T =
      (gamma * ((w.choose (r - ℓ) : ℝ) /
        ((n - ℓ).choose (r - ℓ) : ℝ))) *
        ∑ S ∈ T.powersetCard ℓ, a S := by
  rw [separatedAnchorPacketDegreeResponse_eq_original]
  exact anchorPacketDegreeResponse_eq ht hT hlr hwm hrw gamma a

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators Topology
open Filter Finset

/-- The private trigger selected by one source unit from the joint dependent-product seed. -/
def privateSourceTrigger {N t n w : ℕ} (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) : Finset (Fin n) := (U i (anchor i)).1

/-- The same trigger embedded into the private last block of a mixed cube. -/
def separatedSourceTrigger {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) : Finset (Fin (M + n)) :=
  embedLastTerm M n (privateSourceTrigger anchor U i)

@[simp] theorem card_privateSourceTrigger {N t n w : ℕ}
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) : (privateSourceTrigger anchor U i).card = w := by
  exact (avoidingTriggerSubset_spec (U i (anchor i))).2

@[simp] theorem card_separatedSourceTrigger {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) : (separatedSourceTrigger M anchor U i).card = w := by
  exact (card_embedLastTerm M n _).trans (card_privateSourceTrigger anchor U i)

@[simp] theorem separatedSourceTrigger_inter {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i j : Fin N) :
    separatedSourceTrigger M anchor U i ∩ separatedSourceTrigger M anchor U j =
      embedLastTerm M n (privateSourceTrigger anchor U i ∩ privateSourceTrigger anchor U j) := by
  exact (embedLastTerm_inter M n _ _).symm

/-- Every mixed trigger avoids its own embedded anchor. -/
theorem disjoint_separatedSourceTrigger_anchor {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) :
    Disjoint (separatedSourceTrigger M anchor U i) (embedLastTerm M n (anchor i).1) := by
  exact (disjoint_embedLastTerm_iff M n _ _).mpr
    (disjoint_avoidingTriggerSubset (U i (anchor i)))

/-- Every mixed trigger is disjoint from every possible first-block pool clause. -/
theorem disjoint_separatedSourceTrigger_firstBlock {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) (S : Finset (Fin M)) :
    Disjoint (separatedSourceTrigger M anchor U i) (embedFirstTerm M n S) := by
  exact separatedPoolClause_disjoint _ _

/-- Pairwise small intersections are preserved with exactly the same constant. -/
theorem separatedSourceTrigger_smallIntersections {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (hpair : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger anchor U i ∩ privateSourceTrigger anchor U j).card < w) :
    ∀ i j, i ≠ j →
      4 * (separatedSourceTrigger M anchor U i ∩ separatedSourceTrigger M anchor U j).card < w := by
  intro i j hij
  simpa only [separatedSourceTrigger_inter, card_embedLastTerm] using hpair i j hij

/-- The displayed clause formed with any first-block pool term has the exact
sum of trigger and pool widths, also when the unit belongs to an anchor packet. -/
theorem card_mixedTriggeredClause {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (i : Fin N) (S : Finset (Fin M)) :
    (separatedSourceTrigger M anchor U i ∪ embedFirstTerm M n S).card = w + S.card := by
  change (embedLastTerm M n (privateSourceTrigger anchor U i) ∪
    embedFirstTerm M n S).card = w + S.card
  rw [card_separatedTriggeredClause, card_privateSourceTrigger]

/-- **Eventual mixed generic/anchored realization.**
The generic indices use empty anchors. Each anchored index is a separate sign
and layer constituent of a packet and retains that packet's arbitrary bounded
anchor. All units share one pair-intersection design and retain the public
prefix, OR and Walsh guarantees. After appending the pool block, every trigger
is disjoint from every first-block clause. The source cap is evaluated at the
actual combined unit count, not at the generic-only count. -/
theorem eventually_exists_mixedSeparatedSourceGeometry
    (R t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (M : ℕ → ℕ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (G : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (w ^ 2))))
    (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) :
    ∀ᶠ w : ℕ in atTop,
      let N := sourceTriggerUnitCount R t w (w ^ 2) ρ
      let Ω := (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w
      ∃ _ : Nonempty Ω,
        letI : Nonempty Ω := inferInstance
        ∃ U : Fin N → Ω,
        ∃ V : Fin N → Finset (Fin (M w + w ^ 2)),
          SourceAvoidingPhysicalGoodAt
              (mixedSourceAnchor R t w ρ (A w))
              (mixedSourceBody R t w ρ (G w) (B w)) U ∧
          V = (fun i => separatedSourceTrigger (M w)
              (mixedSourceAnchor R t w ρ (A w)) U i) ∧
          N ≤ w ^ sourceUnitExponent t ∧
          (∀ i, (V i).card = w) ∧
          (∀ i j, i ≠ j → 4 * (V i ∩ V j).card < w) ∧
          (∀ i (S : Finset (Fin (M w))),
            Disjoint (V i) (embedFirstTerm (M w) (w ^ 2) S)) ∧
          (∀ i, Disjoint (V i)
            (embedLastTerm (M w) (w ^ 2) ((mixedSourceAnchor R t w ρ (A w)) i).1)) := by
  filter_upwards [
    eventually_exists_sourceAvoidingPhysicalWalshEmbedding R t ρ hρ
      (fun w => mixedSourceAnchor R t w ρ (A w))
      (fun w => mixedSourceBody R t w ρ (G w) (B w)),
    eventually_sourceTriggerUnitCount_le R t ρ hρ] with w hU hcap
  obtain ⟨hΩ, U, hgood⟩ := hU
  let N := sourceTriggerUnitCount R t w (w ^ 2) ρ
  let Ω := (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w
  let : Nonempty Ω := hΩ
  let anchor := mixedSourceAnchor R t w ρ (A w)
  let V : Fin N → Finset (Fin (M w + w ^ 2)) := fun i =>
    separatedSourceTrigger (M w) anchor U i
  refine ⟨hΩ, U, V, hgood, rfl, hcap, ?_, ?_, ?_, ?_⟩
  · intro i
    exact card_separatedSourceTrigger (M w) anchor U i
  · intro i j hij
    exact separatedSourceTrigger_smallIntersections (M w) anchor U hgood.2.1 i j hij
  · intro i S
    exact disjoint_separatedSourceTrigger_firstBlock (M w) anchor U i S
  · intro i
    exact disjoint_separatedSourceTrigger_anchor (M w) anchor U i

end MonotoneDNF


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open Finset

/-- Walsh coefficients of displayed triggered bodies are exactly preserved on
last-block tests. -/
@[simp] theorem walshCoefficient_embedLast_triggeredBodyTerms
    (M n : ℕ) (U T : Finset (Fin n)) (body : List (Finset (Fin n))) :
    walshCoefficient
        (dnfEval (triggeredBodyTerms (embedLastTerm M n U) (embedLastBody M n body)))
        (embedLastTerm M n T) =
      walshCoefficient (dnfEval (triggeredBodyTerms U body)) T := by
  unfold walshCoefficient
  rw [show (fun x : BooleanCube (M + n) =>
      bit (dnfEval (triggeredBodyTerms (embedLastTerm M n U)
        (embedLastBody M n body)) x) * walshCharacter (embedLastTerm M n T) x) =
      (fun x => (fun y : BooleanCube n =>
        bit (dnfEval (triggeredBodyTerms U body) y) * walshCharacter T y)
        (secondBlock M n x)) by
    funext x
    simp only [dnfEval_triggeredBodyTerms, dnfEval_embedLastBody,
      conjunction_embedLastTerm, walshCharacter_embedLastTerm_of_mixedGeometry]]
  exact expectation_secondBlock M n
    (fun y => bit (dnfEval (triggeredBodyTerms U body) y) * walshCharacter T y)

/-- Every centered low-degree prefix statistic is transported to the actual
mixed coordinate space. The ideal remains the original per-anchor avoiding
expectation; no padded-complement ideal is substituted. -/
theorem separatedSourcePrefixStatistic_sub_ideal {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (body : Fin N → List (Finset (Fin n)))
    (q : Fin N × LowDegreeWalshTest t n) :
    (∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (separatedSourceTrigger M anchor U i)
          (embedLastBody M n (body i))
          (embedLastTerm M n (lowDegreeWalshTestSet q.2))) -
      ∑ i ∈ finPrefix q.1,
        expectedAvoidingTriggeredWalshStatistic (anchor i).1 w (body i)
          (lowDegreeWalshTestSet q.2) =
    (∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (privateSourceTrigger anchor U i) (body i)
          (lowDegreeWalshTestSet q.2)) -
      ∑ i ∈ finPrefix q.1,
        expectedAvoidingTriggeredWalshStatistic (anchor i).1 w (body i)
          (lowDegreeWalshTestSet q.2) := by
  simp only [triggeredWalshStatistic]
  congr 1
  apply Finset.sum_congr rfl
  intro i _hi
  exact walshCoefficient_embedLast_triggeredBodyTerms M n _ _ (body i)

/-- Quantitative prefix form of the preceding exact identity. -/
theorem abs_separatedSourcePrefixStatistic_sub_ideal_lt {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (body : Fin N → List (Finset (Fin n))) {ε : ℝ}
    (hprefix : ∀ q : Fin N × LowDegreeWalshTest t n,
      |(∑ i ∈ finPrefix q.1,
          triggeredWalshStatistic (privateSourceTrigger anchor U i) (body i)
            (lowDegreeWalshTestSet q.2)) -
        ∑ i ∈ finPrefix q.1,
          expectedAvoidingTriggeredWalshStatistic (anchor i).1 w (body i)
            (lowDegreeWalshTestSet q.2)| < ε)
    (q : Fin N × LowDegreeWalshTest t n) :
    |(∑ i ∈ finPrefix q.1,
        triggeredWalshStatistic (separatedSourceTrigger M anchor U i)
          (embedLastBody M n (body i))
          (embedLastTerm M n (lowDegreeWalshTestSet q.2))) -
      ∑ i ∈ finPrefix q.1,
        expectedAvoidingTriggeredWalshStatistic (anchor i).1 w (body i)
          (lowDegreeWalshTestSet q.2)| < ε := by
  rw [separatedSourcePrefixStatistic_sub_ideal M anchor U body q]
  exact hprefix q

/-- The same joint design controls the displayed mixed-cube DNF. The first
bound is the actual OR-vs-SUM expectation error. The second holds for **every**
Walsh test on `M+n` coordinates, not only tests supported on the last block. -/
theorem separatedSource_or_and_walsh_errors {N t n w : ℕ} (M : ℕ)
    (anchor : Fin N → BoundedAnchor t n)
    (U : Fin N → (a : BoundedAnchor t n) → AvoidingTriggerSubset a.1 w)
    (body : Fin N → List (Finset (Fin n)))
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger anchor U i ∩ privateSourceTrigger anchor U j).card < w) :
    (expectation (fun x : BooleanCube (M + n) =>
      |constituentSum
        (fun i => dnfEval (triggeredBodyTerms (separatedSourceTrigger M anchor U i)
          (embedLastBody M n (body i)))) Finset.univ x -
        bit (jointTriggeredEval
          (fun i => separatedSourceTrigger M anchor U i)
          (fun i => embedLastBody M n (body i)) x)|) ≤
      ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
    (∀ T : Finset (Fin (M + n)),
      |realWalshCoefficient
        (constituentSum
          (fun i => dnfEval (triggeredBodyTerms (separatedSourceTrigger M anchor U i)
            (embedLastBody M n (body i)))) Finset.univ) T -
        walshCoefficient (jointTriggeredEval
          (fun i => separatedSourceTrigger M anchor U i)
          (fun i => embedLastBody M n (body i))) T| ≤
      ((Finset.univ : Finset (Fin N)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  have hcard : ∀ i, (separatedSourceTrigger M anchor U i).card = w :=
    fun i => card_separatedSourceTrigger M anchor U i
  have hsep := separatedSourceTrigger_smallIntersections M anchor U hinter
  exact ⟨expectation_abs_jointTriggeredSum_sub_gate_le _ _ hcard hsep,
    fun T => abs_walsh_jointTriggeredSum_sub_gate_le _ _ hcard hsep T⟩

end MonotoneDNF

#print axioms MonotoneDNF.sourceUnitIndexEquiv
#print axioms MonotoneDNF.sourceAnchoredUnitIndexEquiv
#print axioms MonotoneDNF.mixedSourceAnchor_generic
#print axioms MonotoneDNF.mixedSourceAnchor_anchored
#print axioms MonotoneDNF.mixedSourceBody_anchored
#print axioms MonotoneDNF.card_complement_embedLastBoundedAnchor
#print axioms MonotoneDNF.expectation_secondBlock
#print axioms MonotoneDNF.realWalshCoefficient_embedLast_triggeredWalshCharacter
#print axioms MonotoneDNF.separatedExpectedTriggeredWalshCharacterD_eq
#print axioms MonotoneDNF.scaledSeparatedExpectedTriggeredWalshCharacterD_self
#print axioms MonotoneDNF.scaledSeparatedExpectedTriggeredWalshCharacterD_eq_choose_ratio
#print axioms MonotoneDNF.separatedAnchorPacketDegreeResponse_eq
#print axioms MonotoneDNF.separatedSourceTrigger_smallIntersections
#print axioms MonotoneDNF.card_mixedTriggeredClause
#print axioms MonotoneDNF.eventually_exists_mixedSeparatedSourceGeometry
#print axioms MonotoneDNF.walshCoefficient_embedLast_triggeredBodyTerms
#print axioms MonotoneDNF.abs_separatedSourcePrefixStatistic_sub_ideal_lt
#print axioms MonotoneDNF.separatedSource_or_and_walsh_errors


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

/-- The two real source signs indexed by `Fin 2`. -/
def sourceSign (s : Fin 2) : ℤ := if s = 0 then 1 else -1

lemma sourceSign_spec (s : Fin 2) : sourceSign s = 1 ∨ sourceSign s = -1 := by
  fin_cases s <;> simp [sourceSign]

/-- Canonical all-sign physical bodies for arbitrary packet anchors. The same
packet anchor is used for all `16*t` superlevel bodies and both signs. -/
noncomputable def canonicalAnchorPacketBodies {P n : ℕ} (t : ℕ)
    (A : Fin P → BoundedAnchor t n) (p : Fin P) (s : Fin 2) (e : Fin (16 * t)) :
    List (Finset (Fin n)) :=
  anchorPacketBody t (sourceSign_spec s) (A p).1 e

/-- Canonical mixed body map with genuine all-sign anchor-superlevel packets. -/
noncomputable def canonicalMixedSourceBody (R t w : ℕ) (ρ : ℕ → ℝ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (G : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (w ^ 2)))) :=
  mixedSourceBody R t w ρ G (canonicalAnchorPacketBodies t A)

@[simp] theorem canonicalMixedSourceBody_anchored (R t w : ℕ) (ρ : ℕ → ℝ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (G : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin (w ^ 2))))
    (s : Fin 2) (e : Fin (16 * t))
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
    canonicalMixedSourceBody R t w ρ A G (anchoredSourceUnit R t w ρ s e p) =
      anchorPacketBody t (sourceSign_spec s) (A p).1 e := by
  exact mixedSourceBody_anchored R t w ρ G (canonicalAnchorPacketBodies t A) s e p

/-- Unit-dependent bodies in one appended coordinate space: generic pool
bodies live on the first block and anchored bodies on the private block. -/
noncomputable def mixedAppendedSourceBody (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) :
    Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) → List (Finset (Fin (M + w ^ 2))) :=
  fun i => Sum.elim (fun g => embedFirstBody M (w ^ 2) (P g))
    (fun a => let ((s, e), p) := sourceAnchoredUnitIndexEquiv t w ρ a;
      embedLastBody M (w ^ 2) (B p s e))
    (sourceUnitIndexEquiv R t w ρ i)

@[simp] theorem mixedAppendedSourceBody_generic (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) (g : Fin (sourceGenericUnitCount R t w)) :
    mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g) =
      embedFirstBody M (w ^ 2) (P g) := by
  unfold mixedAppendedSourceBody genericSourceUnit
  rw [Equiv.apply_symm_apply]
  rfl

@[simp] theorem mixedAppendedSourceBody_anchored (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) (s : Fin 2) (e : Fin (16 * t))
    (p : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ)) :
    mixedAppendedSourceBody R t w ρ M P B (anchoredSourceUnit R t w ρ s e p) =
      embedLastBody M (w ^ 2) (B p s e) := by
  unfold mixedAppendedSourceBody anchoredSourceUnit
  rw [Equiv.apply_symm_apply]
  change embedLastBody M (w ^ 2) (B
    ((sourceAnchoredUnitIndexEquiv t w ρ)
      ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).2
    ((sourceAnchoredUnitIndexEquiv t w ρ)
      ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).1.1
    ((sourceAnchoredUnitIndexEquiv t w ρ)
      ((sourceAnchoredUnitIndexEquiv t w ρ).symm ((s, e), p))).1.2) = _
  rw [Equiv.apply_symm_apply]

/-- Padding a body on the first block preserves its firing mass at every bias. -/
theorem biasedFiringProbability_embedFirstBody (M n : ℕ) (α : ℝ)
    (body : List (Finset (Fin M))) :
    biasedFiringProbability α (dnfEval (embedFirstBody M n body)) =
      biasedFiringProbability α (dnfEval body) := by
  have hfun : dnfEval (embedFirstBody M n body) =
      (fun x => dnfEval body (firstBlock M n x)) := by
    funext x
    exact dnfEval_embedFirstBody M n body x
  rw [hfun, biasedFiringProbability_firstBlock]

/-- All clauses of a generic first-block body avoid its private trigger. -/
theorem disjoint_mixedAppendedSourceBody_generic (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (g : Fin (sourceGenericUnitCount R t w)) :
    ∀ S ∈ mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g),
      Disjoint (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U
        (genericSourceUnit R t w ρ g)) S := by
  intro S hS
  rw [mixedAppendedSourceBody_generic] at hS
  rw [embedFirstBody, List.mem_map] at hS
  obtain ⟨S₀, _hS₀, rfl⟩ := hS
  exact disjoint_separatedSourceTrigger_firstBlock M
    (mixedSourceAnchor R t w ρ A) U (genericSourceUnit R t w ρ g) S₀

/-- Exact arbitrary-bias law of an actual generic unit in the mixed DNF. -/
theorem biasedFiringProbability_mixedAppendedSourceBody_generic
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ) (α : ℝ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (g : Fin (sourceGenericUnitCount R t w)) :
    biasedFiringProbability α (dnfEval (triggeredBodyTerms
        (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U
          (genericSourceUnit R t w ρ g))
        (mixedAppendedSourceBody R t w ρ M P B (genericSourceUnit R t w ρ g)))) =
      α ^ w * biasedFiringProbability α (dnfEval (P g)) := by
  rw [biasedFiringProbability_triggeredBody_of_disjoint α _ _
    (disjoint_mixedAppendedSourceBody_generic R t w ρ M P B A U g),
    card_separatedSourceTrigger, mixedAppendedSourceBody_generic,
    biasedFiringProbability_embedFirstBody]

/-- The actual single mixed displayed DNF on `M+w^2` coordinates. -/
noncomputable def mixedAppendedSourceDnf (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2)))) : List (Finset (Fin (M + w ^ 2))) :=
  jointTriggeredDnf
    (fun i => separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
    (mixedAppendedSourceBody R t w ρ M P B)

end MonotoneDNF

#print axioms MonotoneDNF.canonicalMixedSourceBody_anchored
#print axioms MonotoneDNF.biasedFiringProbability_embedFirstBody
#print axioms MonotoneDNF.disjoint_mixedAppendedSourceBody_generic
#print axioms MonotoneDNF.biasedFiringProbability_mixedAppendedSourceBody_generic
#print axioms MonotoneDNF.mixedAppendedSourceDnf


namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators
open Finset

/-- Global OR and Walsh correction for the actual mixed displayed DNF. The
anchor-avoiding and generic-pool bodies may coexist in the same list because
the correction needs only the proved trigger geometry. -/
theorem mixedAppendedSourceDnf_or_and_walsh_errors
    (R t w : ℕ) (ρ : ℕ → ℝ) (M : ℕ)
    (A : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (B : Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → Fin 2 → Fin (16 * t) →
      List (Finset (Fin (w ^ 2))))
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger (mixedSourceAnchor R t w ρ A) U i ∩
        privateSourceTrigger (mixedSourceAnchor R t w ρ A) U j).card < w) :
    (expectation (fun x : BooleanCube (M + w ^ 2) =>
      |constituentSum
        (fun i => dnfEval (triggeredBodyTerms
          (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
          (mixedAppendedSourceBody R t w ρ M P B i))) Finset.univ x -
        bit (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B) x)|) ≤
      ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ∧
    (∀ T : Finset (Fin (M + w ^ 2)),
      |realWalshCoefficient
        (constituentSum
          (fun i => dnfEval (triggeredBodyTerms
            (separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i)
            (mixedAppendedSourceBody R t w ρ M P B i))) Finset.univ) T -
        walshCoefficient (dnfEval (mixedAppendedSourceDnf R t w ρ M A U P B)) T| ≤
      ((Finset.univ : Finset (Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) := by
  let V := fun i => separatedSourceTrigger M (mixedSourceAnchor R t w ρ A) U i
  let body := mixedAppendedSourceBody R t w ρ M P B
  have hcard : ∀ i, (V i).card = w := fun i => card_separatedSourceTrigger M _ U i
  have hsep : ∀ i j, i ≠ j → 4 * (V i ∩ V j).card < w :=
    separatedSourceTrigger_smallIntersections M (mixedSourceAnchor R t w ρ A) U hinter
  have hOr := expectation_abs_jointTriggeredSum_sub_gate_le V body hcard hsep
  have hWalsh := fun T => abs_walsh_jointTriggeredSum_sub_gate_le V body hcard hsep T
  simpa only [V, body, mixedAppendedSourceDnf, dnfEval_jointTriggeredDnf] using
    And.intro hOr hWalsh

end MonotoneDNF

#print axioms MonotoneDNF.mixedAppendedSourceDnf_or_and_walsh_errors


==> anc/MonotoneDNF/PhysicalORMixture.lean <==
module

public import MonotoneDNF.TemplateProducts

@[expose] public section

/-!
# The physical OR of finitely many templates

This module separates three notions that the guide warns against conflating:
the displayed OR gate, its exact biased firing probability, and the sum of the
individual firing probabilities. There is no independence or rarity premise in
the exact inclusion–exclusion theorem. Quantitative OR-versus-sum bounds use
only the first two Bonferroni truncations.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

/-- Concatenate the displayed terms of finitely many positive DNFs. -/
def physicalOrDnf {N n : ℕ} (terms : Fin N → List (Finset (Fin n))) :
    List (Finset (Fin n)) := (List.ofFn terms).flatten

/-- Evaluating the physical OR of all templates. -/
def physicalOrEval {N n : ℕ} (terms : Fin N → List (Finset (Fin n))) :
    BooleanCube n → Bool := dnfEval (physicalOrDnf terms)

theorem physicalOrEval_eq_true_iff {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (x : BooleanCube n) :
    physicalOrEval terms x = true ↔ ∃ i, dnfEval (terms i) x = true := by
  rw [physicalOrEval, dnfEval, physicalOrDnf, List.any_flatten, List.any_eq_true]
  constructor
  · rintro ⟨u, hu, hfire⟩
    rw [List.mem_ofFn] at hu
    obtain ⟨i, rfl⟩ := hu
    exact ⟨i, hfire⟩
  · rintro ⟨i, hfire⟩
    exact ⟨terms i, by rw [List.mem_ofFn]; exact ⟨i, rfl⟩, hfire⟩

@[simp] theorem dnfEval_physicalOrDnf {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) :
    dnfEval (physicalOrDnf terms) = physicalOrEval terms := rfl

/-- The physical OR is a finite positive DNF, hence monotone. -/
theorem physicalOrEval_monotone {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) :
    MonotoneBoolean (physicalOrEval terms) := dnfEval_monotone _

/-- The displayed physical OR term count is the exact sum of the template
counts, with no union-bound loss. -/
theorem dnfTermCount_physicalOrDnf {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) :
    dnfTermCount (physicalOrDnf terms) = ∑ i, (terms i).length := by
  rw [physicalOrDnf, dnfTermCount, List.length_flatten, List.map_ofFn,
    List.sum_ofFn]
  rfl

/-- Real firing indicators of the individual displayed templates. -/
noncomputable def physicalFiringWeight {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (i : Fin N) (x : BooleanCube n) : ℝ :=
  bit (dnfEval (terms i) x)

/-- No template fires exactly when every individual firing indicator is zero. -/
theorem one_sub_physicalOr {N n : ℕ} (terms : Fin N → List (Finset (Fin n)))
    (x : BooleanCube n) :
    1 - bit (physicalOrEval terms x) =
      ∏ i, (1 - physicalFiringWeight terms i x) := by
  by_cases h : ∃ i, dnfEval (terms i) x = true
  · obtain ⟨i, hi⟩ := h
    have hp : physicalOrEval terms x = true :=
      (physicalOrEval_eq_true_iff terms x).2 ⟨i, hi⟩
    rw [hp, bit_true]
    norm_num only [sub_self]
    symm
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    rw [physicalFiringWeight, hi, bit_true]
    ring
  · have hp : physicalOrEval terms x = false := by
      cases hp' : physicalOrEval terms x
      · rfl
      · exact False.elim (h ((physicalOrEval_eq_true_iff terms x).1 hp'))
    rw [hp, bit_false]
    norm_num only [sub_zero]
    symm
    apply Finset.prod_eq_one
    intro i hi
    have hif : dnfEval (terms i) x = false := by
      cases hif : dnfEval (terms i) x
      · rfl
      · exact False.elim (h ⟨i, hif⟩)
    rw [physicalFiringWeight, hif, bit_false]
    ring

/-- Exact finite-bias response of the physical OR in no-fire form. -/
theorem biasedFiringProbability_physicalOr {N n : ℕ} (α : ℝ)
    (terms : Fin N → List (Finset (Fin n))) :
    biasedFiringProbability α (physicalOrEval terms) = 1 -
      biasedExpectation α (fun x => ∏ i, (1 - physicalFiringWeight terms i x)) := by
  rw [biasedFiringProbability_eq_biasedExpectation]
  have hprod : (fun x => biasedWeight α x * bit (physicalOrEval terms x)) =
      (fun x => biasedWeight α x *
        (1 - (1 - bit (physicalOrEval terms x)))) := by
    funext x
    ring
  change (∑ x, biasedWeight α x * bit (physicalOrEval terms x)) = _
  rw [hprod]
  change biasedExpectation α
    (fun x => 1 - (1 - bit (physicalOrEval terms x))) = _
  rw [biasedExpectation_sub, biasedExpectation_const]
  congr 2
  funext x
  exact one_sub_physicalOr terms x

/-- Full inclusion–exclusion for the actual OR response. -/
theorem biasedFiringProbability_physicalOr_alternating {N n : ℕ} (α : ℝ)
    (terms : Fin N → List (Finset (Fin n))) :
    biasedFiringProbability α (physicalOrEval terms) = 1 -
      ∑ j ∈ Finset.range (N + 1), (-1 : ℝ) ^ j *
        biasedExpectation α (fun x => factorialMoment (physicalFiringWeight terms) x j) := by
  rw [biasedFiringProbability_physicalOr]
  congr 2
  have hpoint : (fun x => ∏ i, (1 - physicalFiringWeight terms i x)) =
      (fun x => ∑ j ∈ Finset.range (N + 1),
        (-1 : ℝ) ^ j * factorialMoment (physicalFiringWeight terms) x j) := by
    funext x
    simpa using noEvents_eq_full_alternating_moments (physicalFiringWeight terms) x
  rw [hpoint, biasedExpectation_sum_finset]
  apply Finset.sum_congr rfl
  intro j hj
  exact biasedExpectation_const_mul _ _ _

/-- The first two factorial moments simplify to the sum and the pair sum. -/
theorem bonferroniPartial_physical_two {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (x : BooleanCube n) :
    bonferroniPartial (physicalFiringWeight terms) x 2 =
      1 - ∑ i, physicalFiringWeight terms i x +
        factorialMoment (physicalFiringWeight terms) x 2 := by
  simp [bonferroniPartial, Finset.sum_range_succ, factorialMoment,
    Finset.powersetCard_one, physicalFiringWeight]
  ring

/-- Exact union upper bound and second-moment OR-vs-sum bound. Both assumptions
`0 ≤ α ≤ 1` are needed only so that the explicit cube weights are nonnegative. -/
theorem physicalOr_probability_bounds {N n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (terms : Fin N → List (Finset (Fin n))) :
    biasedFiringProbability α (physicalOrEval terms) ≤
        ∑ i, biasedFiringProbability α (dnfEval (terms i)) ∧
      (∑ i, biasedFiringProbability α (dnfEval (terms i))) -
          biasedFiringProbability α (physicalOrEval terms) ≤
        biasedExpectation α (fun x => factorialMoment (physicalFiringWeight terms) x 2) := by
  have hweight : ∀ i x, 0 ≤ physicalFiringWeight terms i x := by
    intro i x
    exact bit_nonneg _
  have hor_le_sum : biasedExpectation α (fun x => bit (physicalOrEval terms x)) ≤
      ∑ i, biasedExpectation α (fun x => physicalFiringWeight terms i x) := by
    calc
      biasedExpectation α (fun x => bit (physicalOrEval terms x)) ≤
          biasedExpectation α (fun x => ∑ i, physicalFiringWeight terms i x) := by
        apply biasedExpectation_mono h0 h1
        intro x
        by_cases h : physicalOrEval terms x = true
        · obtain ⟨i, hi⟩ := (physicalOrEval_eq_true_iff terms x).1 h
          rw [h, bit_true]
          calc
            (1 : ℝ) = physicalFiringWeight terms i x := by
              rw [physicalFiringWeight, hi, bit_true]
            _ ≤ _ := Finset.single_le_sum
              (fun j hj => hweight j x) (Finset.mem_univ i)
        · have hp : physicalOrEval terms x = false := by
            cases hp' : physicalOrEval terms x
            · rfl
            · exact False.elim (h hp')
          rw [hp, bit_false]
          exact Finset.sum_nonneg (fun j hj => hweight j x)
      _ = _ := biasedExpectation_sum_finset _ _ _
  have hbon : ∀ x, (∏ i, (1 - physicalFiringWeight terms i x)) ≤
      1 - ∑ i, physicalFiringWeight terms i x +
        factorialMoment (physicalFiringWeight terms) x 2 := by
    intro x
    rw [← bonferroniPartial_physical_two]
    apply noEvents_le_bonferroniPartial_of_even
    · intro i
      cases hfire : dnfEval (terms i) x
      · left
        simp [physicalFiringWeight, hfire]
      · right
        simp [physicalFiringWeight, hfire]
    · exact ⟨1, by norm_num⟩
  have hbonE := biasedExpectation_mono h0 h1 hbon
  rw [biasedExpectation_add, biasedExpectation_sub, biasedExpectation_const,
    biasedExpectation_sum_finset] at hbonE
  constructor
  · rw [biasedFiringProbability_eq_biasedExpectation]
    exact hor_le_sum
  · rw [biasedFiringProbability_physicalOr]
    change (∑ i, biasedExpectation α (fun x => physicalFiringWeight terms i x)) -
      (1 - biasedExpectation α (fun x => ∏ i, (1 - physicalFiringWeight terms i x))) ≤ _
    linarith

/-- The physical OR response normalized by its fair firing probability. -/
noncomputable def normalizedPhysicalOrResponse {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (w z : ℝ) : ℝ :=
  biasedResponse w (physicalOrEval terms) z /
    probability (fun x => physicalOrEval terms x = true)

/-- The corresponding sum of the individual finite-width responses. -/
noncomputable def summedPhysicalResponse {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (w z : ℝ) : ℝ :=
  ∑ i, biasedResponse w (dnfEval (terms i)) z

/-- Biased pairwise firing mass controlling OR-versus-sum at normalized scale. -/
noncomputable def physicalOrOverlap {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (w z : ℝ) : ℝ :=
  biasedExpectation (1 / 2 + z / w)
    (fun x => factorialMoment (physicalFiringWeight terms) x 2)

/-- Exact response-normalized Bonferroni control. In particular the absolute
error is `physicalOrOverlap / q`, not an asserted asymptotic rarity estimate. -/
theorem normalizedPhysicalOrResponse_bounds {N n : ℕ}
    (terms : Fin N → List (Finset (Fin n))) (w z : ℝ)
    (h0 : 0 ≤ 1 / 2 + z / w) (h1 : 1 / 2 + z / w ≤ 1) :
    let q := probability (fun x => physicalOrEval terms x = true)
    let S := summedPhysicalResponse terms w z
    let D := physicalOrOverlap terms w z
    (S - D) / q ≤ normalizedPhysicalOrResponse terms w z ∧
      normalizedPhysicalOrResponse terms w z ≤ S / q ∧
      |normalizedPhysicalOrResponse terms w z - S / q| ≤ D / q := by
  dsimp only
  have hb := physicalOr_probability_bounds (terms := terms) h0 h1
  have hq : 0 ≤ probability (fun x => physicalOrEval terms x = true) :=
    probability_nonneg _
  have hlower : (summedPhysicalResponse terms w z - physicalOrOverlap terms w z) /
      probability (fun x => physicalOrEval terms x = true) ≤
        normalizedPhysicalOrResponse terms w z := by
    apply div_le_div_of_nonneg_right _ hq
    dsimp only [summedPhysicalResponse, physicalOrOverlap,
      normalizedPhysicalOrResponse, biasedResponse] at hb ⊢
    linarith [hb.2]
  have hupper : normalizedPhysicalOrResponse terms w z ≤
      summedPhysicalResponse terms w z /
        probability (fun x => physicalOrEval terms x = true) := by
    exact div_le_div_of_nonneg_right hb.1 hq
  refine ⟨hlower, hupper, abs_le.2 ⟨?_, ?_⟩⟩
  · have h := hlower
    have hid : (summedPhysicalResponse terms w z - physicalOrOverlap terms w z) /
        probability (fun x => physicalOrEval terms x = true) =
        summedPhysicalResponse terms w z /
          probability (fun x => physicalOrEval terms x = true) -
        physicalOrOverlap terms w z /
          probability (fun x => physicalOrEval terms x = true) := by ring
    rw [hid] at h
    linarith
  · have h := div_le_div_of_nonneg_right hb.2 hq
    have hid : normalizedPhysicalOrResponse terms w z -
        summedPhysicalResponse terms w z /
          probability (fun x => physicalOrEval terms x = true) =
        (biasedResponse w (physicalOrEval terms) z - summedPhysicalResponse terms w z) /
          probability (fun x => physicalOrEval terms x = true) := by
      unfold normalizedPhysicalOrResponse
      ring
    rw [hid]
    have hnonpos : biasedResponse w (physicalOrEval terms) z -
        summedPhysicalResponse terms w z ≤ physicalOrOverlap terms w z := by
      dsimp only [biasedResponse, physicalOrOverlap, summedPhysicalResponse] at hb ⊢
      linarith [hb.2, hb.1]
    calc
      (biasedResponse w (physicalOrEval terms) z - summedPhysicalResponse terms w z) /
          probability (fun x => physicalOrEval terms x = true) ≤
          physicalOrOverlap terms w z /
            probability (fun x => physicalOrEval terms x = true) :=
        div_le_div_of_nonneg_right hnonpos hq
      _ = _ := rfl

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalPoolCalibration.lean <==
module

public import MonotoneDNF.GaussianResponseCalibration
public import MonotoneDNF.PoolPhysicalMean

@[expose] public section

/-!
# C-first, w-second fixed-design physical-pool calibration

The Gaussian threshold is chosen first.  For every fixed sufficiently large
natural `C'`, the physical random-pool mean has its finite-`C'` Gaussian limit;
the fixed-design theorem then supplies one design eventually in `w`.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Simultaneous finite-jet approximation by actual physical-scale pool designs,
with the calibration parameter chosen before the eventually-quantified width. -/
theorem exists_nat_threshold_forall_eventually_exists_physicalPoolDesign_iteratedDeriv_close
    {t : ℕ} {c rate : ℝ} (hc : 0 < c) (hrate : 0 ≤ rate)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c rate w)
        (physicalPoolV c w),
        ∀ k : Fin (t + 1),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 -
            iteratedDeriv k.1 (poolResponse c rate) 0| < η k := by
  obtain ⟨C0, hC0⟩ :=
    exists_nat_threshold_forall_iteratedDeriv_gaussianPoolResponse_close
      hrate c (η := fun k => η k / 2) (fun k => half_pos (hη k))
  refine ⟨max C0 1, fun C' hC' => ?_⟩
  have hC'base : C0 ≤ C' := (le_max_left C0 1).trans hC'
  have hC'one : 1 ≤ C' := (le_max_right C0 1).trans hC'
  have hC'oneR : (1 : ℝ) ≤ (C' : ℝ) := by exact_mod_cast hC'one
  have hC'pos : (0 : ℝ) < (C' : ℝ) := by linarith
  have hdesign := eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_limit
    (c := c) (C := (C' : ℝ)) hc hC'pos hrate
    (fun k : Fin (t + 1) => iteratedDeriv k.1
      (gaussianPoolResponse c rate (C' : ℝ)) 0)
    (by
      intro k
      simpa only [physicalPoolR, physicalPoolV] using
        (tendsto_physicalPoolAveragedBiasedResponse_allFin_hmean
          hC'pos hc hrate k))
    (fun k => half_pos (hη k))
  filter_upwards [hdesign] with w hw
  obtain ⟨design, hdesign⟩ := hw
  refine ⟨design, fun k => ?_⟩
  calc
    |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 -
        iteratedDeriv k.1 (poolResponse c rate) 0| =
        |(iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 -
          iteratedDeriv k.1 (gaussianPoolResponse c rate (C' : ℝ)) 0) +
        (iteratedDeriv k.1 (gaussianPoolResponse c rate (C' : ℝ)) 0 -
          iteratedDeriv k.1 (poolResponse c rate) 0)| := by
      congr 1
      ring
    _ ≤ |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 -
          iteratedDeriv k.1 (gaussianPoolResponse c rate (C' : ℝ)) 0| +
        |iteratedDeriv k.1 (gaussianPoolResponse c rate (C' : ℝ)) 0 -
          iteratedDeriv k.1 (poolResponse c rate) 0| := abs_add_le _ _
    _ < η k / 2 + η k / 2 := add_lt_add (hdesign k) (hC0 C' hC'base k)
    _ = η k := by ring

end MonotoneDNF

#print axioms MonotoneDNF.exists_nat_threshold_forall_eventually_exists_physicalPoolDesign_iteratedDeriv_close


==> anc/MonotoneDNF/PhysicalPoolCompactL2.lean <==
module

public import MonotoneDNF.PhysicalPoolGaussianProfile

@[expose] public section

/-!
# Rounded-count extensions and compact convergence

The random-pool profile is extended to real standardized counts by rounding
`M/2 + sqrt(M)*z/2`. This permits an exact continuous-convergence argument.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter MeasureTheory ProbabilityTheory
attribute [local instance] Classical.propDecidable

/-- A canonical cube point with `K` ones when `K ≤ M`. -/
noncomputable def cubeWithCount (M K : ℕ) : BooleanCube M :=
  if h : K ≤ M then
    cubeOfOneCoordinates ((Finset.univ : Finset (Fin K)).map (Fin.castLEEmb h))
  else fun _ => false

lemma oneCount_cubeWithCount_of_le {M K : ℕ} (h : K ≤ M) :
    oneCount (cubeWithCount M K) = K := by
  unfold cubeWithCount
  rw [dif_pos h]
  unfold oneCount
  rw [oneCoordinates_cubeOfOneCoordinates]
  simp

/-- Rounded real standardized count, clipped to the possible counts. -/
noncomputable def roundedOneCount (M : ℕ) (z : ℝ) : ℕ :=
  min M (Nat.ceil ((M : ℝ) / 2 + Real.sqrt M * z / 2))

lemma roundedOneCount_le (M : ℕ) (z : ℝ) : roundedOneCount M z ≤ M :=
  min_le_left _ _

/-- The real-valued extension of the random-pool profile. -/
noncomputable def extendedRandomPoolProfile (M R v : ℕ) (z : ℝ) : ℝ :=
  randomPoolProfile M R v (roundedOneCount M z)

lemma roundedOneCount_standardizedOneCount {M : ℕ} (x : BooleanCube M) :
    roundedOneCount M (standardizedOneCount M x) = oneCount x := by
  have hvalue : (M : ℝ) / 2 + Real.sqrt M * standardizedOneCount M x / 2 =
      (oneCount x : ℝ) := by
    by_cases hM : M = 0
    · have hK : oneCount x = 0 := by
        have h := oneCount_le M x
        omega
      simp [hM, hK]
    have hMpos : 0 < M := Nat.pos_of_ne_zero hM
    have hsqrt : Real.sqrt (M : ℝ) ≠ 0 :=
      ne_of_gt (Real.sqrt_pos.2 (by exact_mod_cast hMpos))
    rw [standardizedOneCount_eq]
    field_simp [hsqrt]
    ring
  unfold roundedOneCount
  rw [hvalue, Nat.ceil_natCast, min_eq_right (oneCount_le M x)]

lemma extendedRandomPoolProfile_standardizedOneCount {M R v : ℕ}
    (x : BooleanCube M) :
    extendedRandomPoolProfile M R v (standardizedOneCount M x) =
      randomPoolProfile M R v (oneCount x) := by
  unfold extendedRandomPoolProfile
  rw [roundedOneCount_standardizedOneCount]

/-- Rounding changes the standardized count by at most `2/sqrt(M)` on the
central region; consequently its limit is preserved along every real path. -/
theorem tendsto_standardizedOneCount_cubeWithCount_rounded
    (M : ℕ → ℕ) (hM : Tendsto M atTop atTop)
    (zseq : ℕ → ℝ) (z : ℝ) (hz : Tendsto zseq atTop (𝓝 z)) :
    Tendsto (fun n => standardizedOneCount (M n)
      (cubeWithCount (M n) (roundedOneCount (M n) (zseq n)))) atTop (𝓝 z) := by
  let K : ℕ → ℕ := fun n => roundedOneCount (M n) (zseq n)
  let y : ℕ → ℝ := fun n => (M n : ℝ) / 2 + Real.sqrt (M n) * zseq n / 2
  let Z : ℕ → ℝ := fun n => standardizedOneCount (M n) (cubeWithCount (M n) (K n))
  have hMpos : ∀ᶠ n : ℕ in atTop, 0 < M n := hM.eventually (eventually_gt_atTop 0)
  have hsqrtInv : Tendsto (fun n => (Real.sqrt (M n : ℝ))⁻¹) atTop (𝓝 0) := by
    have hMR : Tendsto (fun n => (M n : ℝ)) atTop atTop :=
      tendsto_natCast_atTop_atTop.comp hM
    exact tendsto_inv_atTop_zero.comp (Real.tendsto_sqrt_atTop.comp hMR)
  have hYdiv : Tendsto (fun n => y n / (M n : ℝ)) atTop (𝓝 (1 / 2)) := by
    have hrem : Tendsto (fun n => (1 / 2 : ℝ) *
        (zseq n * (Real.sqrt (M n : ℝ))⁻¹)) atTop (𝓝 0) := by
      convert (hz.mul hsqrtInv).const_mul (1 / 2 : ℝ) using 1 <;> norm_num
    have h := (tendsto_const_nhds : Tendsto (fun _ : ℕ => (1 / 2 : ℝ))
      atTop (𝓝 (1 / 2))).add hrem
    have h0 : Tendsto (fun n => (1 / 2 : ℝ) +
        (1 / 2 : ℝ) * (zseq n * (Real.sqrt (M n : ℝ))⁻¹))
        atTop (𝓝 (1 / 2)) := by simpa using h
    apply h0.congr'
    filter_upwards [hMpos] with n hn
    have hMposR : (0 : ℝ) < M n := by exact_mod_cast hn
    have hsqrt0 : Real.sqrt (M n : ℝ) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hMposR)
    have hsquare : (Real.sqrt (M n : ℝ)) ^ 2 = (M n : ℝ) :=
      Real.sq_sqrt (Nat.cast_nonneg _)
    dsimp [y]
    field_simp [ne_of_gt hMposR, hsqrt0]
    linear_combination (-zseq n) * hsquare
  have hy : ∀ᶠ n : ℕ in atTop, 0 < y n ∧ y n < M n := by
    have hl := hYdiv.eventually (Ioi_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num))
    have hu := hYdiv.eventually (Iio_mem_nhds (show (1 / 2 : ℝ) < 1 by norm_num))
    filter_upwards [hl, hu, hMpos] with n hnl hnu hn
    have hMposR : (0 : ℝ) < M n := by exact_mod_cast hn
    have hM0 : (M n : ℝ) ≠ 0 := ne_of_gt hMposR
    constructor
    · have h := mul_pos hnl hMposR
      rwa [div_mul_cancel₀ _ hM0] at h
    · have h := (div_lt_one hMposR).1 hnu
      exact h
  have hZK : ∀ n : ℕ, oneCount (cubeWithCount (M n) (K n)) = K n := by
    intro n
    exact oneCount_cubeWithCount_of_le (roundedOneCount_le _ _)
  have hKceil : ∀ᶠ n : ℕ in atTop, (K n : ℝ) = Nat.ceil (y n) := by
    filter_upwards [hy] with n hn
    have hceil : Nat.ceil (y n) ≤ M n := by
      exact Nat.ceil_le.2 hn.2.le
    dsimp [K, roundedOneCount, y]
    rw [min_eq_right hceil]
  have hdiff_bound : ∀ᶠ n : ℕ in atTop,
      |Z n - zseq n| ≤ 2 * (Real.sqrt (M n : ℝ))⁻¹ := by
    filter_upwards [hy, hMpos, hKceil] with n hyn hn hKc
    have hMposR : (0 : ℝ) < M n := by exact_mod_cast hn
    have hsqrtpos : 0 < Real.sqrt (M n : ℝ) := Real.sqrt_pos.2 hMposR
    have hsqrt0 : Real.sqrt (M n : ℝ) ≠ 0 := ne_of_gt hsqrtpos
    have hlo : 0 ≤ (K n : ℝ) - y n := by
      rw [hKc]
      exact sub_nonneg.2 (Nat.le_ceil _)
    have hhi : (K n : ℝ) - y n ≤ 1 := by
      have h := Nat.ceil_lt_add_one hyn.1.le
      rw [hKc]
      linarith
    have hid : Z n - zseq n =
        2 * ((K n : ℝ) - y n) / Real.sqrt (M n : ℝ) := by
      dsimp [Z, y]
      rw [standardizedOneCount_eq, hZK]
      field_simp [hsqrt0]
      ring
    rw [hid]
    have hnonneg : 0 ≤ 2 * ((K n : ℝ) - y n) / Real.sqrt (M n : ℝ) := by
      positivity
    rw [abs_of_nonneg hnonneg]
    have hbound := div_le_div_of_nonneg_right
      (mul_le_mul_of_nonneg_left hhi (by norm_num : (0 : ℝ) ≤ 2)) hsqrtpos.le
    simpa [div_eq_mul_inv] using hbound
  have hdiff : Tendsto (fun n => Z n - zseq n) atTop (𝓝 0) := by
    apply (tendsto_zero_iff_abs_tendsto_zero _).2
    exact squeeze_zero' (Eventually.of_forall (fun _ => abs_nonneg _))
      hdiff_bound (by simpa using hsqrtInv.const_mul 2)
  have h := hdiff.add hz
  convert h using 1
  · funext n
    dsimp [Z]
    ring
  · simp

end MonotoneDNF

#print axioms MonotoneDNF.oneCount_cubeWithCount_of_le
#print axioms MonotoneDNF.roundedOneCount_standardizedOneCount
#print axioms MonotoneDNF.extendedRandomPoolProfile_standardizedOneCount
#print axioms MonotoneDNF.tendsto_standardizedOneCount_cubeWithCount_rounded

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter
attribute [local instance] Classical.propDecidable

/-- Continuous convergence of the rounded physical random-pool profile,
in locally uniform form. -/
theorem tendstoLocallyUniformlyOn_extended_physicalRandomPoolProfile
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate)
    (S : Set ℝ) :
    TendstoLocallyUniformlyOn
      (fun (w : ℕ) (z : ℝ) => extendedRandomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) z)
      (gaussianPoolProfile c rate C) atTop S := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let v : ℕ → ℕ := fun w => Nat.ceil (c * (w : ℝ))
  let R : ℕ → ℕ := fun w => Nat.ceil (rate * (2 : ℝ) ^ (v w))
  change TendstoLocallyUniformlyOn
    (fun (w : ℕ) (z : ℝ) => extendedRandomPoolProfile (M w) (R w) (v w) z)
    (gaussianPoolProfile c rate C) atTop S
  rw [tendstoLocallyUniformlyOn_iff_forall_tendsto]
  intro z₀ hz₀
  rw [tendsto_uniformity_iff_dist_tendsto_zero, Filter.tendsto_iff_seq_tendsto]
  intro q hq
  have hw : Tendsto (fun n => (q n).1) atTop atTop := hq.fst
  have hzS : Tendsto (fun n => (q n).2) atTop (𝓝[S] z₀) := hq.snd
  have hz : Tendsto (fun n => (q n).2) atTop (𝓝 z₀) :=
    (tendsto_nhdsWithin_iff.1 hzS).1
  let M' : ℕ → ℕ := fun n => M (q n).1
  let v' : ℕ → ℕ := fun n => v (q n).1
  let R' : ℕ → ℕ := fun n => R (q n).1
  let x : (n : ℕ) → BooleanCube (M' n) := fun n =>
    cubeWithCount (M' n) (roundedOneCount (M' n) ((q n).2))
  have hM : Tendsto M' atTop atTop := (tendsto_physicalPoolSize_atTop hC).comp hw
  have hv : Tendsto v' atTop atTop := (tendsto_physicalPoolWidth_atTop hc).comp hw
  have hZ : Tendsto (fun n => standardizedOneCount (M' n) (x n)) atTop (𝓝 z₀) := by
    exact tendsto_standardizedOneCount_cubeWithCount_rounded M' hM (fun n => (q n).2) z₀ hz
  have hs : Tendsto (fun n => (v' n : ℝ) / Real.sqrt (M' n : ℝ))
      atTop (𝓝 (c / Real.sqrt C)) :=
    (tendsto_physicalPoolWidth_div_sqrt_size hc.le hC).comp hw
  have hv2M : Tendsto (fun n => (v' n : ℝ) ^ 2 / (M' n : ℝ))
      atTop (𝓝 (c ^ 2 / C)) :=
    (tendsto_physicalPoolWidth_sq_div_size hc.le hC).comp hw
  have hvM : Tendsto (fun n => (v' n : ℝ) / (M' n : ℝ)) atTop (𝓝 0) :=
    (tendsto_physicalPoolWidth_div_size hc.le hC).comp hw
  have hR : Tendsto (fun n => (R' n : ℝ) / (2 : ℝ) ^ (v' n)) atTop (𝓝 rate) :=
    (tendsto_physicalPoolClauseCount_div_pow hc hrate).comp hw
  have hresponse := tendsto_randomPoolProfile_of_scale M' R' v' x
    (c / Real.sqrt C) (c ^ 2 / C) rate z₀ hM hv hZ hs hv2M hvM hR
  have hcount (n : ℕ) : oneCount (x n) = roundedOneCount (M' n) ((q n).2) := by
    exact oneCount_cubeWithCount_of_le (roundedOneCount_le _ _)
  simp_rw [hcount] at hresponse
  have hgcont : Continuous (gaussianPoolProfile c rate C) := by
    unfold gaussianPoolProfile poolResponse gaussianShiftScale gaussianShiftOffset
    fun_prop
  have hg : Tendsto (fun n => gaussianPoolProfile c rate C ((q n).2)) atTop
      (𝓝 (gaussianPoolProfile c rate C z₀)) := hgcont.continuousAt.tendsto.comp hz
  have hresponse' : Tendsto (fun n =>
      extendedRandomPoolProfile (M' n) (R' n) (v' n) ((q n).2)) atTop
      (𝓝 (gaussianPoolProfile c rate C z₀)) := by
    have heq : 1 - Real.exp (-rate * Real.exp
        ((c / Real.sqrt C) * z₀ - (c ^ 2 / C) / 2)) =
        gaussianPoolProfile c rate C z₀ := by
      rw [gaussianPoolProfile_eq_explicit c rate C z₀ hC]
      ring_nf
    rw [← heq]
    exact hresponse
  have hd := hg.dist hresponse'
  simpa only [Function.comp_def, dist_self, M', v', R', extendedRandomPoolProfile] using hd

/-- Uniform convergence on every compact set of standardized counts. -/
theorem tendstoUniformlyOn_compact_extended_physicalRandomPoolProfile
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate)
    {S : Set ℝ} (hS : IsCompact S) :
    TendstoUniformlyOn
      (fun (w : ℕ) (z : ℝ) => extendedRandomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) z)
      (gaussianPoolProfile c rate C) atTop S :=
  (tendstoLocallyUniformlyOn_iff_tendstoUniformlyOn_of_compact hS).1
    (tendstoLocallyUniformlyOn_extended_physicalRandomPoolProfile hc hC hrate S)

end MonotoneDNF

#print axioms MonotoneDNF.tendstoLocallyUniformlyOn_extended_physicalRandomPoolProfile
#print axioms MonotoneDNF.tendstoUniformlyOn_compact_extended_physicalRandomPoolProfile

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter
attribute [local instance] Classical.propDecidable

lemma poolResponse_mem_Icc {rate : ℝ} (hrate : 0 ≤ rate) (c z : ℝ) :
    0 ≤ poolResponse c rate z ∧ poolResponse c rate z ≤ 1 := by
  have hu : 0 ≤ rate * Real.exp (2 * c * z) := mul_nonneg hrate (Real.exp_pos _).le
  have he0 : 0 < Real.exp (-rate * Real.exp (2 * c * z)) := Real.exp_pos _
  have he1 : Real.exp (-rate * Real.exp (2 * c * z)) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    nlinarith
  unfold poolResponse
  constructor <;> linarith

lemma gaussianPoolProfile_mem_Icc {rate : ℝ} (hrate : 0 ≤ rate) (c C z : ℝ) :
    0 ≤ gaussianPoolProfile c rate C z ∧ gaussianPoolProfile c rate C z ≤ 1 := by
  exact poolResponse_mem_Icc hrate _ _

lemma extendedRandomPoolProfile_mem_Icc {M R v : ℕ} (z : ℝ) :
    0 ≤ extendedRandomPoolProfile M R v z ∧ extendedRandomPoolProfile M R v z ≤ 1 := by
  exact randomPoolProfile_mem_Icc (roundedOneCount_le M z)

/-- Compact-uniform error plus the uniform second moment gives an explicit
physical one-count `L²` majorant. -/
lemma physical_randomPoolProfile_l2_majorant
    {c C rate A η : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate)
    (hA : 0 < A) (hη : 0 < η) (w : ℕ)
    (huni : ∀ z ∈ Set.Icc (-A) A,
      dist (gaussianPoolProfile c rate C z)
        (extendedRandomPoolProfile
          (Nat.ceil (C * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) z) < η) :
    expectation (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
      (randomPoolProfile
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) (oneCount x) -
        gaussianPoolProfile c rate C (standardizedOneCount
          (Nat.ceil (C * (w : ℝ) ^ 2)) x)) ^ 2) ≤
      η ^ 2 + (4 * Real.exp (1 / 2 : ℝ)) / A ^ 2 := by
  let M : ℕ := Nat.ceil (C * (w : ℝ) ^ 2)
  let R : ℕ := Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ))))
  let v : ℕ := Nat.ceil (c * (w : ℝ))
  let f : BooleanCube M → ℝ := fun x =>
    randomPoolProfile M R v (oneCount x) - gaussianPoolProfile c rate C (standardizedOneCount M x)
  have hpoint : ∀ x : BooleanCube M,
      f x ^ 2 ≤ η ^ 2 + (standardizedOneCount M x) ^ 2 / A ^ 2 := by
    intro x
    let z : ℝ := standardizedOneCount M x
    have hf : randomPoolProfile M R v (oneCount x) =
        extendedRandomPoolProfile M R v z := by
      exact (extendedRandomPoolProfile_standardizedOneCount x).symm
    have hf0 := extendedRandomPoolProfile_mem_Icc (M := M) (R := R) (v := v) z
    have hg0 := gaussianPoolProfile_mem_Icc hrate c C z
    by_cases hz : |z| ≤ A
    · have hz' : z ∈ Set.Icc (-A) A := Set.mem_Icc.2 (abs_le.1 hz)
      have hd := huni z hz'
      have he : |randomPoolProfile M R v (oneCount x) -
          gaussianPoolProfile c rate C z| < η := by
        rw [hf]
        simpa only [Real.dist_eq, abs_sub_comm] using hd
      have hs : (randomPoolProfile M R v (oneCount x) -
          gaussianPoolProfile c rate C z) ^ 2 ≤ η ^ 2 := by
        have h := (sq_le_sq₀ (abs_nonneg _) hη.le).2 he.le
        simpa only [sq_abs] using h
      dsimp [f]
      have htail : 0 ≤ z ^ 2 / A ^ 2 := by positivity
      dsimp [z] at htail ⊢
      linarith
    · have hz' : A < |z| := lt_of_not_ge hz
      have hd : |randomPoolProfile M R v (oneCount x) -
          gaussianPoolProfile c rate C z| ≤ 1 := by
        rw [hf]
        exact abs_le.2 ⟨by linarith [hf0.1, hg0.2], by linarith [hf0.2, hg0.1]⟩
      have hdiffsq : (randomPoolProfile M R v (oneCount x) -
          gaussianPoolProfile c rate C z) ^ 2 ≤ 1 := by
        have h := (sq_le_sq₀ (abs_nonneg _) (by norm_num : (0 : ℝ) ≤ 1)).2 hd
        simpa only [sq_abs, one_pow] using h
      have hzsquare : A ^ 2 ≤ z ^ 2 := by
        have h := (sq_le_sq₀ hA.le (abs_nonneg z)).2 hz'.le
        simpa only [sq_abs] using h
      have htail : 1 ≤ z ^ 2 / A ^ 2 := by
        have hApos : 0 < A ^ 2 := sq_pos_of_pos hA
        exact (le_div_iff₀ hApos).2 (by simpa using hzsquare)
      dsimp [f]
      have hηsq : 0 ≤ η ^ 2 := sq_nonneg _
      dsimp [z] at htail ⊢
      linarith
  have hmono := expectation_mono hpoint
  have hadd : expectation (fun x : BooleanCube M => η ^ 2 +
      (standardizedOneCount M x) ^ 2 / A ^ 2) =
      η ^ 2 + expectation (fun x : BooleanCube M =>
        (standardizedOneCount M x) ^ 2 / A ^ 2) := by
    rw [expectation_add, expectation_const]
  rw [hadd] at hmono
  have hmoment : expectation (fun x : BooleanCube M =>
      (standardizedOneCount M x) ^ 2) ≤ 4 * Real.exp (1 / 2 : ℝ) := by
    have h := expectation_abs_standardizedOneCount_pow_le M 2
    norm_num [Nat.factorial] at h
    simpa only [sq_abs] using h
  have hdiv : expectation (fun x : BooleanCube M =>
      (standardizedOneCount M x) ^ 2 / A ^ 2) =
      expectation (fun x : BooleanCube M => (standardizedOneCount M x) ^ 2) / A ^ 2 := by
    unfold expectation
    rw [← Finset.sum_div]
    ring
  rw [hdiv] at hmono
  have hApos : 0 < A ^ 2 := sq_pos_of_pos hA
  have hlast := div_le_div_of_nonneg_right hmoment hApos.le
  exact hmono.trans (add_le_add (le_refl _) hlast)

/-- The actual physical random-pool profile converges in unbiased one-count
`L²` to its explicit Gaussian comparison profile. -/
theorem tendsto_physical_randomPoolProfile_l2
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) :
    Tendsto (fun w : ℕ => expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile
          (Nat.ceil (C * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) (oneCount x) -
          gaussianPoolProfile c rate C (standardizedOneCount
            (Nat.ceil (C * (w : ℝ) ^ 2)) x)) ^ 2)) atTop (𝓝 0) := by
  let B : ℝ := 4 * Real.exp (1 / 2 : ℝ)
  have hBlim : Tendsto (fun A : ℝ => B / A ^ 2) atTop (𝓝 0) := by
    have hden : Tendsto (fun A : ℝ => A ^ 2) atTop atTop :=
      tendsto_pow_atTop (by norm_num : (2 : ℕ) ≠ 0)
    have hinv := tendsto_inv_atTop_zero.comp hden
    have h := hinv.const_mul B
    convert h using 1 <;> norm_num [div_eq_mul_inv]
  rw [Metric.tendsto_nhds]
  intro δ hδ
  have hsmall : ∀ᶠ A : ℝ in atTop, B / A ^ 2 < δ / 2 :=
    hBlim.eventually (Iio_mem_nhds (by positivity))
  obtain ⟨A, hA1, hB⟩ := ((eventually_ge_atTop (1 : ℝ)).and hsmall).exists
  have hA : 0 < A := zero_lt_one.trans_le hA1
  let η : ℝ := Real.sqrt (δ / 2)
  have hη : 0 < η := Real.sqrt_pos.2 (by positivity)
  have hunif := (Metric.tendstoUniformlyOn_iff.1
    (tendstoUniformlyOn_compact_extended_physicalRandomPoolProfile hc hC hrate
      (isCompact_Icc : IsCompact (Set.Icc (-A) A)))) η hη
  filter_upwards [hunif] with w hw
  have hmajor := physical_randomPoolProfile_l2_majorant hc hC hrate hA hη w hw
  have hE0 : 0 ≤ expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile
          (Nat.ceil (C * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) (oneCount x) -
          gaussianPoolProfile c rate C (standardizedOneCount
            (Nat.ceil (C * (w : ℝ) ^ 2)) x)) ^ 2) :=
    expectation_nonneg (fun _ => sq_nonneg _)
  have hηsq : η ^ 2 = δ / 2 := by
    dsimp [η]
    exact Real.sq_sqrt (by positivity)
  have hlt : expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile
          (Nat.ceil (C * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) (oneCount x) -
          gaussianPoolProfile c rate C (standardizedOneCount
            (Nat.ceil (C * (w : ℝ) ^ 2)) x)) ^ 2) < δ := by
    dsimp [B] at hB
    rw [hηsq] at hmajor
    change _ ≤ δ / 2 + B / A ^ 2 at hmajor
    linarith
  simpa only [Real.dist_eq, sub_zero, abs_of_nonneg hE0] using hlt

end MonotoneDNF

#print axioms MonotoneDNF.poolResponse_mem_Icc
#print axioms MonotoneDNF.gaussianPoolProfile_mem_Icc
#print axioms MonotoneDNF.extendedRandomPoolProfile_mem_Icc
#print axioms MonotoneDNF.physical_randomPoolProfile_l2_majorant
#print axioms MonotoneDNF.tendsto_physical_randomPoolProfile_l2

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Gaussian comparison as a function of the natural one-count. -/
noncomputable def gaussianPoolCountProfile (c rate C : ℝ) (M K : ℕ) : ℝ :=
  gaussianPoolProfile c rate C ((2 * (K : ℝ) - (M : ℝ)) / Real.sqrt M)

lemma gaussianPoolCountProfile_oneCount {M : ℕ} (c rate C : ℝ)
    (x : BooleanCube M) :
    gaussianPoolCountProfile c rate C M (oneCount x) =
      gaussianPoolProfile c rate C (standardizedOneCount M x) := by
  unfold gaussianPoolCountProfile
  rw [standardizedOneCount_eq]

/-- `L²` approximation in the natural-count shape accepted directly by the
public coefficient-transfer handoff. -/
theorem tendsto_physical_randomPoolProfile_count_l2
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate) :
    Tendsto (fun w : ℕ => expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile
          (Nat.ceil (C * (w : ℝ) ^ 2))
          (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
          (Nat.ceil (c * (w : ℝ))) (oneCount x) -
          gaussianPoolCountProfile c rate C
            (Nat.ceil (C * (w : ℝ) ^ 2)) (oneCount x)) ^ 2)) atTop (𝓝 0) := by
  have h := tendsto_physical_randomPoolProfile_l2 hc hC hrate
  apply h.congr'
  filter_upwards [] with w
  congr 1
  funext x
  rw [gaussianPoolCountProfile_oneCount]

end MonotoneDNF

#print axioms MonotoneDNF.gaussianPoolCountProfile_oneCount
#print axioms MonotoneDNF.tendsto_physical_randomPoolProfile_count_l2


==> anc/MonotoneDNF/PhysicalPoolEmbeddingModes.lean <==
module

public import MonotoneDNF.PhysicalRandomPoolUnitMeans

@[expose] public section

/-!
# Independent clause designs versus globally transported pool shapes

`randomPoolTriggeredUnitMean` independently averages every ordered pool clause.
A different possible embedding model applies one coordinate permutation to a
fixed entire pool. This file keeps the two probability spaces separate and
gives an exact two-bit example where their means differ.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Mean when one global coordinate permutation transports the entire fixed
pool design. This is not the independent-clause average used by
`randomPoolTriggeredUnitMean`. -/
noncomputable def globallyPermutedPoolUnitMean {n R v w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (design : PoolDesign n R v)
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun σ : Equiv.Perm (Fin n) =>
    expectedTriggeredWalshStatistic (w := w)
      (poolTerms (permutePoolDesign σ design)) T)


/-- Coordinate permutations act multiplicatively on finite sets. -/
theorem permuteTerm_mul {n : ℕ} (σ τ : Equiv.Perm (Fin n))
    (S : Finset (Fin n)) :
    permuteTerm (σ * τ) S = permuteTerm σ (permuteTerm τ S) := by
  have hs : (σ * τ).symm = τ.symm * σ.symm := mul_inv_rev σ τ
  ext i
  simp [permuteTerm, hs, Equiv.Perm.mul_apply]

/-- The corresponding multiplicative action on displayed bodies. -/
theorem permuteBody_mul {n : ℕ} (σ τ : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) :
    permuteBody (σ * τ) body = permuteBody σ (permuteBody τ body) := by
  simp [permuteBody, List.map_map, Function.comp_def, permuteTerm_mul]

/-- A global design-orbit average absorbs every further permutation of the
test. No stabilizer of the test is required after averaging. -/
theorem globallyPermutedPoolUnitMean_permute_test {n R v w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (design : PoolDesign n R v)
    (τ : Equiv.Perm (Fin n)) (T : Finset (Fin n)) :
    globallyPermutedPoolUnitMean (w := w) design (permuteTerm τ T) =
      globallyPermutedPoolUnitMean (w := w) design T := by
  let e : Equiv.Perm (Equiv.Perm (Fin n)) := Equiv.mulLeft τ.symm
  let f : Equiv.Perm (Fin n) → ℝ := fun σ =>
    expectedTriggeredWalshStatistic (w := w)
      (poolTerms (permutePoolDesign σ design)) T
  have hpoint (σ : Equiv.Perm (Fin n)) :
      expectedTriggeredWalshStatistic (w := w)
          (poolTerms (permutePoolDesign σ design)) (permuteTerm τ T) = f (e σ) := by
    have h := expectedTriggeredWalshStatistic_permute (w := w) τ
      (poolTerms (permutePoolDesign (e σ) design)) T
    have hcomp : permuteBody τ (poolTerms (permutePoolDesign (e σ) design)) =
        poolTerms (permutePoolDesign σ design) := by
      simp only [poolTerms_permutePoolDesign]
      rw [← permuteBody_mul]
      congr 2
      change τ * (τ.symm * σ) = σ
      rw [← mul_assoc]
      ext i
      simp [Equiv.Perm.mul_apply]
    change expectedTriggeredWalshStatistic (w := w)
      (poolTerms (permutePoolDesign σ design)) (permuteTerm τ T) =
        expectedTriggeredWalshStatistic (w := w)
          (poolTerms (permutePoolDesign (e σ) design)) T
    rw [← hcomp]
    exact h
  unfold globallyPermutedPoolUnitMean
  calc
    expectation (fun σ : Equiv.Perm (Fin n) =>
        expectedTriggeredWalshStatistic (w := w)
          (poolTerms (permutePoolDesign σ design)) (permuteTerm τ T)) =
        expectation (fun σ => f (e σ)) := by
      apply congrArg expectation
      funext σ
      exact hpoint σ
    _ = expectation f := expectation_comp_equiv e f
    _ = expectation (fun σ : Equiv.Perm (Fin n) =>
        expectedTriggeredWalshStatistic (w := w)
          (poolTerms (permutePoolDesign σ design)) T) := rfl

/-- Global-orbit means are constant on each test cardinality, although the
common profile need not be the independent-clause `randomPoolProfile`. -/
theorem globallyPermutedPoolUnitMean_of_card_eq {n R v w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (design : PoolDesign n R v)
    (S T : Finset (Fin n)) (hcard : S.card = T.card) :
    globallyPermutedPoolUnitMean (w := w) design S =
      globallyPermutedPoolUnitMean (w := w) design T := by
  obtain ⟨τ, hτ⟩ := Equiv.Perm.exists_map_finset_eq S T hcard
  rw [← show permuteTerm τ S = T from hτ]
  exact (globallyPermutedPoolUnitMean_permute_test design τ S).symm

/-- Exact degree sum for the global-orbit model as well. -/
theorem sum_globallyPermutedPoolUnitMean_powersetCard {n R v w k : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (design : PoolDesign n R v)
    (T : Finset (Fin n)) (hT : T.card = k) :
    (∑ S ∈ (Finset.univ : Finset (Fin n)).powersetCard k,
      globallyPermutedPoolUnitMean (w := w) design S) =
      (n.choose k : ℝ) * globallyPermutedPoolUnitMean (w := w) design T := by
  calc
    (∑ S ∈ (Finset.univ : Finset (Fin n)).powersetCard k,
      globallyPermutedPoolUnitMean (w := w) design S) =
        ∑ S ∈ (Finset.univ : Finset (Fin n)).powersetCard k,
          globallyPermutedPoolUnitMean (w := w) design T := by
      apply Finset.sum_congr rfl
      intro S hS
      exact globallyPermutedPoolUnitMean_of_card_eq design S T
        ((Finset.mem_powersetCard.mp hS).2.trans hT.symm)
    _ = (((Finset.univ : Finset (Fin n)).powersetCard k).card : ℝ) *
        globallyPermutedPoolUnitMean (w := w) design T := by simp
    _ = (n.choose k : ℝ) * globallyPermutedPoolUnitMean (w := w) design T := by
      rw [Finset.card_powersetCard]
      simp


/-- Scheduled-list adapter for the global-orbit model. Other lists remain
arbitrary. Only the marginal global-transport average is used; independence
between copies is not asserted by this identity. -/
theorem expectation_scheduledListIdeal_update_globallyPermutedPool {m L w R v I K : ℕ}
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K) (design : PoolDesign (m + L) R v)
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    expectation (fun σ : Equiv.Perm (Fin (m + L)) =>
      scheduledListIdeal m L w weight j
        (Function.update body ℓ
          (fun _ => poolTerms (permutePoolDesign σ design))) T ℓ) =
      globallyPermutedPoolUnitMean (w := w) design T *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  classical
  have hpoint (σ : Equiv.Perm (Fin (m + L))) :
      scheduledListIdeal m L w weight j
          (Function.update body ℓ
            (fun _ => poolTerms (permutePoolDesign σ design))) T ℓ =
        expectedTriggeredWalshStatistic (w := w)
            (poolTerms (permutePoolDesign σ design)) T *
          (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
    apply scheduledListIdeal_eq_of_constant weight j _ T
      (fun _ => expectedTriggeredWalshStatistic (w := w)
        (poolTerms (permutePoolDesign σ design)) T) ℓ hj
    intro p
    simp
  simp_rw [hpoint]
  rw [expectation_mul_const]
  rfl

/-- Two copies of the same actual singleton pool clause. -/
def duplicateZeroPoolDesign : PoolDesign 2 2 1 :=
  fun _ => ⟨{0}, by decide⟩

@[simp] theorem poolTerms_duplicateZeroPoolDesign :
    poolTerms duplicateZeroPoolDesign = ([{0}, {0}] : List (Finset (Fin 2))) := by
  rfl

@[simp] theorem permuteTerm_singleton {n : ℕ} (σ : Equiv.Perm (Fin n))
    (i : Fin n) : permuteTerm σ {i} = {σ i} := by
  simp [permuteTerm]

@[simp] theorem poolTerms_permute_duplicateZeroPoolDesign (σ : Equiv.Perm (Fin 2)) :
    poolTerms (permutePoolDesign σ duplicateZeroPoolDesign) =
      [permuteTerm σ {0}, permuteTerm σ {0}] := by
  simp [poolTerms, permutePoolDesign, duplicateZeroPoolDesign]

/-- Repeated displayed clauses do not change the fixed-body trigger mean. -/
theorem expectedTriggeredWalshStatistic_duplicate {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (S T : Finset (Fin n)) :
    expectedTriggeredWalshStatistic (w := w) [S, S] T =
      expectedTriggeredWalshStatistic (w := w) [S] T := by
  rw [expectedTriggeredWalshStatistic_eq_oneCountProfile,
    expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient
  apply congrArg expectation
  funext x
  simp [dnfEval]

/-- Exact zero-test mean of the fixed singleton body. -/
theorem expectedTriggeredWalshStatistic_single_zero_empty_two
    [Nonempty (UniformTriggerSubset 2 1)] :
    expectedTriggeredWalshStatistic (w := 1)
      ([{0}] : List (Finset (Fin 2))) ∅ = (3 / 8 : ℝ) := by
  rw [expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2,
      bit (dnfEval [{(0 : Fin 2)}] x) * uniformTriggerFireProfile 2 1 (oneCount x) *
        walshCharacter ∅ x) =
      ∑ z : Bool × Bool,
        bit (dnfEval [{(0 : Fin 2)}] ((finTwoArrowEquiv Bool).symm z)) *
          uniformTriggerFireProfile 2 1 (oneCount ((finTwoArrowEquiv Bool).symm z)) *
          walshCharacter ∅ ((finTwoArrowEquiv Bool).symm z) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, dnfEval, conjunction, uniformTriggerFireProfile, oneCount,
    oneCoordinates, walshCharacter, signedBit, bit, finTwoArrowEquiv,
    piFinTwoEquiv, Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]

@[simp] theorem permuteBody_finTwoSwap_single_zero :
    permuteBody finTwoSwap ([{0}] : List (Finset (Fin 2))) = [{1}] := by
  simp [permuteBody, permuteTerm, finTwoSwap]

/-- The other singleton body has the same zero-test mean, by a genuine
coordinate swap fixing the empty test. -/
theorem expectedTriggeredWalshStatistic_single_one_empty_two
    [Nonempty (UniformTriggerSubset 2 1)] :
    expectedTriggeredWalshStatistic (w := 1)
      ([{1}] : List (Finset (Fin 2))) ∅ = (3 / 8 : ℝ) := by
  rw [← permuteBody_finTwoSwap_single_zero]
  rw [expectedTriggeredWalshStatistic_permute_of_test_fixed finTwoSwap _ ∅
    (permuteTerm_empty finTwoSwap)]
  exact expectedTriggeredWalshStatistic_single_zero_empty_two

/-- Every global transport of the duplicated singleton design has the same
zero-test mean, whether its clause lands at coordinate zero or one. -/
theorem expectedTriggeredWalshStatistic_permuted_duplicate_empty
    [Nonempty (UniformTriggerSubset 2 1)] (σ : Equiv.Perm (Fin 2)) :
    expectedTriggeredWalshStatistic (w := 1)
      (poolTerms (permutePoolDesign σ duplicateZeroPoolDesign)) ∅ = (3 / 8 : ℝ) := by
  rw [poolTerms_permute_duplicateZeroPoolDesign, permuteTerm_singleton,
    expectedTriggeredWalshStatistic_duplicate]
  have hval : (σ 0).val = 0 ∨ (σ 0).val = 1 := by omega
  have hcases : σ 0 = 0 ∨ σ 0 = 1 := by
    rcases hval with h | h
    · exact Or.inl (Fin.ext h)
    · exact Or.inr (Fin.ext h)
  rcases hcases with h | h
  · rw [h]
    exact expectedTriggeredWalshStatistic_single_zero_empty_two
  · rw [h]
    exact expectedTriggeredWalshStatistic_single_one_empty_two

/-- The global-transport mean of the duplicated design is exactly `3/8`. -/
theorem globallyPermutedPoolUnitMean_duplicate_empty
    [Nonempty (UniformTriggerSubset 2 1)] :
    globallyPermutedPoolUnitMean (w := 1) duplicateZeroPoolDesign ∅ = (3 / 8 : ℝ) := by
  unfold globallyPermutedPoolUnitMean
  simp_rw [expectedTriggeredWalshStatistic_permuted_duplicate_empty]
  exact expectation_const _

/-- The independent-clause two-copy design mean is instead exactly `7/16`. -/
theorem randomPoolTriggeredUnitMean_twoClauses_empty
    [Nonempty (PoolClause 2 1)] [Nonempty (UniformTriggerSubset 2 1)] :
    randomPoolTriggeredUnitMean (R := 2) (v := 1) (w := 1)
      (∅ : Finset (Fin 2)) = (7 / 16 : ℝ) := by
  rw [randomPoolTriggeredUnitMean_eq]
  unfold realWalshCoefficient expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2,
      (randomPoolProfile 2 2 1 (oneCount x) *
        uniformTriggerFireProfile 2 1 (oneCount x)) * walshCharacter ∅ x) =
      ∑ z : Bool × Bool,
        (randomPoolProfile 2 2 1 (oneCount ((finTwoArrowEquiv Bool).symm z)) *
          uniformTriggerFireProfile 2 1 (oneCount ((finTwoArrowEquiv Bool).symm z))) *
          walshCharacter ∅ ((finTwoArrowEquiv Bool).symm z) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, randomPoolProfile, uniformTriggerFireProfile, oneCount,
    oneCoordinates, walshCharacter, signedBit, finTwoArrowEquiv,
    piFinTwoEquiv, Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]

/-- The two actual embedding modes cannot be identified: independently
redrawing two clauses and globally transporting two duplicated clauses have
strictly different exact means. -/
theorem independentPool_ne_globallyPermutedPool
    [Nonempty (PoolClause 2 1)] [Nonempty (UniformTriggerSubset 2 1)] :
    randomPoolTriggeredUnitMean (R := 2) (v := 1) (w := 1)
        (∅ : Finset (Fin 2)) ≠
      globallyPermutedPoolUnitMean (w := 1) duplicateZeroPoolDesign ∅ := by
  rw [randomPoolTriggeredUnitMean_twoClauses_empty,
    globallyPermutedPoolUnitMean_duplicate_empty]
  norm_num

#print axioms MonotoneDNF.globallyPermutedPoolUnitMean_permute_test
#print axioms MonotoneDNF.expectation_scheduledListIdeal_update_globallyPermutedPool
#print axioms MonotoneDNF.globallyPermutedPoolUnitMean_of_card_eq
#print axioms MonotoneDNF.sum_globallyPermutedPoolUnitMean_powersetCard
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_duplicate
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_zero_empty_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_one_empty_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_permuted_duplicate_empty
#print axioms MonotoneDNF.globallyPermutedPoolUnitMean_duplicate_empty
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_twoClauses_empty
#print axioms MonotoneDNF.independentPool_ne_globallyPermutedPool

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalPoolGaussianProfile.lean <==
module

public import MonotoneDNF.PoolGaussianMean
public import MonotoneDNF.RareGateAsymptotics

@[expose] public section

/-!
# The physical random-pool Gaussian profile

Profile estimates at `M = ceil (C*w^2)`, `v = ceil (c*w)` and
`R = ceil (rate*2^v)`. These are not the full `hmean` statement.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter MeasureTheory ProbabilityTheory

/-- The Gaussian no-fire profile inside `gaussianPoolResponse`. -/
noncomputable def gaussianPoolProfile (c rate C z : ℝ) : ℝ :=
  poolResponse c rate (gaussianShiftScale C * z + gaussianShiftOffset c C)

lemma gaussianPoolProfile_eq_explicit (c rate C z : ℝ) (hC : 0 < C) :
    gaussianPoolProfile c rate C z =
      1 - Real.exp (-rate * Real.exp
        (c * z / Real.sqrt C - c ^ 2 / (2 * C))) := by
  unfold gaussianPoolProfile poolResponse gaussianShiftScale gaussianShiftOffset
  congr 3
  have hsqrt : Real.sqrt C ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hC)
  have hC0 : C ≠ 0 := ne_of_gt hC
  have hsq : Real.sqrt C * Real.sqrt C = C := Real.mul_self_sqrt hC.le
  field_simp
  ring_nf

lemma gaussianPoolResponse_eq_integral_profile (c rate C : ℝ) :
    gaussianPoolResponse c rate C 0 =
      ∫ z, gaussianPoolProfile c rate C z ∂standardGaussian := by
  unfold gaussianPoolResponse gaussianPoolProfile
  simp only [zero_add]

/-- Physical clause width divided by `w`. -/
theorem tendsto_physicalPoolWidth_div {c : ℝ} (hc : 0 ≤ c) :
    Tendsto (fun w : ℕ => (Nat.ceil (c * (w : ℝ)) : ℝ) / (w : ℝ))
      atTop (𝓝 c) := by
  exact (tendsto_nat_ceil_mul_div_atTop (R := ℝ) hc).comp
    tendsto_natCast_atTop_atTop

/-- The physical clause width tends to infinity when `c > 0`. -/
theorem tendsto_physicalPoolWidth_atTop {c : ℝ} (hc : 0 < c) :
    Tendsto (fun w : ℕ => Nat.ceil (c * (w : ℝ))) atTop atTop := by
  apply tendsto_nat_ceil_atTop.comp
  exact tendsto_natCast_atTop_atTop.const_mul_atTop hc

/-- The physical clause count, normalized by `2^v`, tends to `rate`. -/
theorem tendsto_physicalPoolClauseCount_div_pow {c rate : ℝ}
    (hc : 0 < c) (hrate : 0 ≤ rate) :
    Tendsto (fun w : ℕ =>
      (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) : ℝ) /
        (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) atTop (𝓝 rate) := by
  have hv : Tendsto (fun w : ℕ => Nat.ceil (c * (w : ℝ))) atTop atTop :=
    tendsto_physicalPoolWidth_atTop hc
  have hpow : Tendsto (fun w : ℕ => (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ))))
      atTop atTop := (tendsto_pow_atTop_atTop_of_one_lt (by norm_num : (1 : ℝ) < 2)).comp hv
  exact (tendsto_nat_ceil_mul_div_atTop (R := ℝ) hrate).comp hpow

/-- Physical `v^2/M`, including both ceilings. -/
theorem tendsto_physicalPoolWidth_sq_div_size {c C : ℝ}
    (hc : 0 ≤ c) (hC : 0 < C) :
    Tendsto (fun w : ℕ => (Nat.ceil (c * (w : ℝ)) : ℝ) ^ 2 /
      (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) atTop (𝓝 (c ^ 2 / C)) := by
  have hv := (tendsto_physicalPoolWidth_div hc).pow 2
  have hM := tendsto_physicalPoolSize_div_sq (C := C) hC.le
  have h := hv.div hM (ne_of_gt hC)
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hw0 : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
  change (((Nat.ceil (c * (w : ℝ)) : ℝ) / (w : ℝ)) ^ 2 /
    ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) / (w : ℝ) ^ 2)) = _
  field_simp

/-- Physical `v/M`, including both ceilings. -/
theorem tendsto_physicalPoolWidth_div_size {c C : ℝ}
    (hc : 0 ≤ c) (hC : 0 < C) :
    Tendsto (fun w : ℕ => (Nat.ceil (c * (w : ℝ)) : ℝ) /
      (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) atTop (𝓝 0) := by
  have hv := tendsto_physicalPoolWidth_div hc
  have hM := tendsto_physicalPoolSize_div_sq (C := C) hC.le
  have hinv : Tendsto (fun w : ℕ => (w : ℝ)⁻¹) atTop (𝓝 0) :=
    tendsto_inv_atTop_zero.comp tendsto_natCast_atTop_atTop
  have h := (hv.div hM (ne_of_gt hC)).mul hinv
  have h0 : Tendsto (fun w : ℕ =>
      (((Nat.ceil (c * (w : ℝ)) : ℝ) / (w : ℝ)) /
        ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) / (w : ℝ) ^ 2)) * (w : ℝ)⁻¹)
      atTop (𝓝 0) := by simpa using h
  apply h0.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hw0 : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
  change (((Nat.ceil (c * (w : ℝ)) : ℝ) / (w : ℝ)) /
    ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) / (w : ℝ) ^ 2)) * (w : ℝ)⁻¹ = _
  field_simp

/-- Physical `v / sqrt M`, including both ceilings. -/
theorem tendsto_physicalPoolWidth_div_sqrt_size {c C : ℝ}
    (hc : 0 ≤ c) (hC : 0 < C) :
    Tendsto (fun w : ℕ => (Nat.ceil (c * (w : ℝ)) : ℝ) /
      Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ))
      atTop (𝓝 (c / Real.sqrt C)) := by
  have hv := tendsto_physicalPoolWidth_div hc
  have hM := (tendsto_physicalPoolSize_div_sq (C := C) hC.le).sqrt
  have hsqrtC : Real.sqrt C ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hC)
  have h := hv.div hM hsqrtC
  apply h.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hwpos : (0 : ℝ) < w := by exact_mod_cast hw
  have hw0 : (w : ℝ) ≠ 0 := ne_of_gt hwpos
  have hMpos : (0 : ℝ) < (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) := by
    exact_mod_cast Nat.ceil_pos.2 (mul_pos hC (sq_pos_of_pos hwpos))
  have hsqrtM : Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ≠ 0 :=
    ne_of_gt (Real.sqrt_pos.2 hMpos)
  change ((Nat.ceil (c * (w : ℝ)) : ℝ) / (w : ℝ)) /
    Real.sqrt ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) / (w : ℝ) ^ 2) = _
  rw [Real.sqrt_div (Nat.cast_nonneg _) ((w : ℝ) ^ 2),
    Real.sqrt_sq_eq_abs, abs_of_pos hwpos]
  field_simp

end MonotoneDNF

#print axioms MonotoneDNF.gaussianPoolProfile_eq_explicit
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_div
#print axioms MonotoneDNF.tendsto_physicalPoolClauseCount_div_pow
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_sq_div_size
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_div_size
#print axioms MonotoneDNF.tendsto_physicalPoolWidth_div_sqrt_size

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Poisson vacancy limit with an arbitrary finite target exponent. -/
theorem tendsto_one_sub_pow_exp_neg {B : ℕ → ℕ} {p : ℕ → ℝ} {L : ℝ}
    (hp : ∀ᶠ w : ℕ in atTop, 0 < p w) (hp0 : Tendsto p atTop (𝓝 0))
    (hBp : Tendsto (fun w => (B w : ℝ) * p w) atTop (𝓝 L)) :
    Tendsto (fun w => (1 - p w) ^ B w) atTop (𝓝 (Real.exp (-L))) := by
  have hsmall : ∀ᶠ w : ℕ in atTop, p w ≤ 1 / 2 :=
    hp0.eventually (Iic_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num))
  have herr_bound : ∀ᶠ w : ℕ in atTop,
      |(B w : ℝ) * Real.log (1 - p w) + (B w : ℝ) * p w| ≤
        2 * ((B w : ℝ) * p w) * p w := by
    filter_upwards [hsmall, hp] with w hw hpw
    have hlog := abs_log_one_sub_add_le_two_sq hpw hw
    have hB0 : (0 : ℝ) ≤ B w := Nat.cast_nonneg _
    calc
      |(B w : ℝ) * Real.log (1 - p w) + (B w : ℝ) * p w| =
          (B w : ℝ) * |Real.log (1 - p w) + p w| := by
        rw [show (B w : ℝ) * Real.log (1 - p w) + (B w : ℝ) * p w =
          (B w : ℝ) * (Real.log (1 - p w) + p w) by ring,
          abs_mul, abs_of_nonneg hB0]
      _ ≤ (B w : ℝ) * (2 * p w ^ 2) := mul_le_mul_of_nonneg_left hlog hB0
      _ = 2 * ((B w : ℝ) * p w) * p w := by ring
  have hzero : Tendsto (fun w => 2 * ((B w : ℝ) * p w) * p w)
      atTop (𝓝 0) := by
    convert (hBp.const_mul 2).mul hp0 using 1 <;> norm_num
  have herr : Tendsto (fun w =>
      (B w : ℝ) * Real.log (1 - p w) + (B w : ℝ) * p w) atTop (𝓝 0) := by
    apply (tendsto_zero_iff_abs_tendsto_zero _).2
    exact squeeze_zero' (Eventually.of_forall (fun w => abs_nonneg _))
      herr_bound hzero
  have hlog : Tendsto (fun w => (B w : ℝ) * Real.log (1 - p w))
      atTop (𝓝 (-L)) := by
    have h := herr.sub hBp
    convert h using 1
    · funext w
      ring
    · simp
  have hexp : Tendsto (fun w => Real.exp ((B w : ℝ) * Real.log (1 - p w)))
      atTop (𝓝 (Real.exp (-L))) := hlog.rexp
  apply hexp.congr'
  filter_upwards [hsmall] with w hw
  have hbase : 0 < 1 - p w := by linarith
  rw [← Real.log_pow, Real.exp_log (pow_pos hbase _)]

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_one_sub_pow_exp_neg

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Second-order logarithm estimate, valid on both sides of zero. -/
lemma abs_log_one_add_sub_le_two_sq {a : ℝ} (ha : |a| ≤ 1 / 2) :
    |Real.log (1 + a) - a| ≤ 2 * a ^ 2 := by
  have ha0 : -1 / 2 ≤ a := by
    have h := neg_le_neg ha
    linarith [neg_abs_le a]
  have ha1 : a ≤ 1 / 2 := (le_abs_self a).trans ha
  have hpos : 0 < 1 + a := by linarith
  rcases le_total 0 a with hnonneg | hnonpos
  · have hup := Real.log_le_sub_one_of_pos hpos
    have hlo := Real.one_sub_inv_le_log_of_pos hpos
    have hid : 1 - (1 + a)⁻¹ = a / (1 + a) := by
      field_simp
      ring
    rw [hid] at hlo
    have hdif : 0 ≤ a - a / (1 + a) := by
      have hle : a / (1 + a) ≤ a := by
        rw [div_le_iff₀ hpos]
        nlinarith
      linarith
    have hdif_le : a - a / (1 + a) ≤ a ^ 2 := by
      have hid2 : a - a / (1 + a) = a ^ 2 / (1 + a) := by
        field_simp
        ring
      rw [hid2]
      have hs : a ^ 2 / (1 + a) ≤ a ^ 2 / 1 :=
        div_le_div_of_nonneg_left (sq_nonneg a) (by norm_num) (by linarith)
      simpa using hs
    apply abs_le.2
    constructor <;> nlinarith [sq_nonneg a]
  · have hp : 0 ≤ -a := neg_nonneg.2 hnonpos
    have hp_le : -a ≤ 1 / 2 := by linarith
    by_cases hz : a = 0
    · simp [hz]
    have hp0 : 0 < -a := neg_pos.2 (lt_of_le_of_ne hnonpos hz)
    have h := abs_log_one_sub_add_le_two_sq (p := -a) hp0 hp_le
    convert h using 1 <;> ring_nf

/-- Exact arithmetic sum in the without-replacement logarithm expansion. -/
lemma sum_centered_clause_main (M v : ℕ) (a : ℝ) (hM : M ≠ 0) (hv : 1 ≤ v) :
    (∑ i ∈ Finset.range v,
      (-(2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) + (i : ℝ) / (M : ℝ))) =
      (1 - 2 / (1 + a)) * ((v : ℝ) * ((v : ℝ) - 1) / (2 * (M : ℝ))) := by
  have hMR : (M : ℝ) ≠ 0 := by exact_mod_cast hM
  have hsumNat := Finset.sum_range_id_mul_two v
  have hsumR : (∑ i ∈ Finset.range v, (i : ℝ)) * 2 =
      (v : ℝ) * ((v : ℝ) - 1) := by
    have h := congrArg (fun n : ℕ => (n : ℝ)) hsumNat
    norm_num [Nat.cast_sum] at h
    rw [Nat.cast_sub hv, Nat.cast_one] at h
    exact h
  calc
    _ = (1 - 2 / (1 + a)) * ∑ i ∈ Finset.range v, ((i : ℝ) / (M : ℝ)) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ = (1 - 2 / (1 + a)) * ((∑ i ∈ Finset.range v, (i : ℝ)) / (M : ℝ)) := by
      rw [Finset.sum_div]
    _ = _ := by
      field_simp [hMR]
      linear_combination (1 - 2 / (1 + a)) * hsumR

end MonotoneDNF

#print axioms MonotoneDNF.abs_log_one_add_sub_le_two_sq
#print axioms MonotoneDNF.sum_centered_clause_main

namespace MonotoneDNF

open scoped BigOperators Topology

/-- Explicit uniform error for the without-replacement logarithm sum. -/
lemma abs_sum_centered_clause_log_error_le (M v : ℕ) (a : ℝ)
    (hM : 0 < M) (ha : |a| ≤ 1 / 2)
    (hvM : (v : ℝ) / (M : ℝ) ≤ 1 / 16) :
    |∑ i ∈ Finset.range v,
      ((Real.log (1 - 2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) -
          Real.log (1 - (i : ℝ) / (M : ℝ))) -
        (-(2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) + (i : ℝ) / (M : ℝ)))| ≤
      34 * ((v : ℝ) ^ 3 / (M : ℝ) ^ 2) := by
  have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
  have hM0 : (M : ℝ) ≠ 0 := ne_of_gt hMpos
  have ha0 : -1 / 2 ≤ a := by
    have h := neg_le_neg ha
    linarith [neg_abs_le a]
  have hden : (0 : ℝ) < 1 + a := by linarith
  have hpoint : ∀ i ∈ Finset.range v,
      |(Real.log (1 - 2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) -
          Real.log (1 - (i : ℝ) / (M : ℝ))) -
        (-(2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) + (i : ℝ) / (M : ℝ))| ≤
        34 * ((i : ℝ) / (M : ℝ)) ^ 2 := by
    intro i hi
    have hi_le : i ≤ v := Nat.le_of_lt (Finset.mem_range.1 hi)
    have hiR : (i : ℝ) ≤ v := by exact_mod_cast hi_le
    have hd0 : 0 ≤ (i : ℝ) / (M : ℝ) := by positivity
    have hdv : (i : ℝ) / (M : ℝ) ≤ (v : ℝ) / (M : ℝ) :=
      div_le_div_of_nonneg_right hiR hMpos.le
    have hd : (i : ℝ) / (M : ℝ) ≤ 1 / 16 := hdv.trans hvM
    let d : ℝ := (i : ℝ) / (M : ℝ)
    let u : ℝ := 2 * d / (1 + a)
    have hu0 : 0 ≤ u := by dsimp [u, d]; positivity
    have hu4 : u ≤ 4 * d := by
      dsimp [u]
      rw [div_le_iff₀ hden]
      have hprod : 0 ≤ d * (2 + 4 * a) :=
        mul_nonneg hd0 (by linarith)
      nlinarith
    have hu : u ≤ 1 / 2 := by
      calc
        u ≤ 4 * d := hu4
        _ ≤ 1 / 2 := by dsimp [d]; linarith
    have hdhalf : d ≤ 1 / 2 := by dsimp [d]; linarith
    have hua : |-u| ≤ 1 / 2 := by
      rw [abs_neg, abs_of_nonneg hu0]
      exact hu
    have hda : |-d| ≤ 1 / 2 := by
      rw [abs_neg, abs_of_nonneg hd0]
      exact hdhalf
    have heu0 := abs_log_one_add_sub_le_two_sq hua
    have hed0 := abs_log_one_add_sub_le_two_sq hda
    have heu : |Real.log (1 - u) + u| ≤ 2 * u ^ 2 := by
      simpa only [sub_eq_add_neg, neg_neg, neg_sq] using heu0
    have hed : |Real.log (1 - d) + d| ≤ 2 * d ^ 2 := by
      simpa only [sub_eq_add_neg, neg_neg, neg_sq] using hed0
    have husq : u ^ 2 ≤ (4 * d) ^ 2 := (sq_le_sq₀ hu0 (by positivity)).2 hu4
    change |(Real.log (1 - u) - Real.log (1 - d)) - (-u + d)| ≤ 34 * d ^ 2
    calc
      _ = |(Real.log (1 - u) + u) - (Real.log (1 - d) + d)| := by
        congr 1
        ring
      _ ≤ |Real.log (1 - u) + u| + |Real.log (1 - d) + d| := abs_sub _ _
      _ ≤ 2 * u ^ 2 + 2 * d ^ 2 := add_le_add heu hed
      _ ≤ 34 * d ^ 2 := by nlinarith
  calc
    _ ≤ ∑ i ∈ Finset.range v,
        |(Real.log (1 - 2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) -
            Real.log (1 - (i : ℝ) / (M : ℝ))) -
          (-(2 * ((i : ℝ) / (M : ℝ)) / (1 + a)) + (i : ℝ) / (M : ℝ))| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ i ∈ Finset.range v, 34 * ((i : ℝ) / (M : ℝ)) ^ 2 :=
      Finset.sum_le_sum hpoint
    _ ≤ ∑ _i ∈ Finset.range v, 34 * ((v : ℝ) / (M : ℝ)) ^ 2 := by
      apply Finset.sum_le_sum
      intro i hi
      have hi_le : i ≤ v := Nat.le_of_lt (Finset.mem_range.1 hi)
      have hiR : (i : ℝ) ≤ v := by exact_mod_cast hi_le
      have hdv : (i : ℝ) / (M : ℝ) ≤ (v : ℝ) / (M : ℝ) :=
        div_le_div_of_nonneg_right hiR hMpos.le
      have hs : ((i : ℝ) / (M : ℝ)) ^ 2 ≤ ((v : ℝ) / (M : ℝ)) ^ 2 :=
        (sq_le_sq₀ (by positivity) (by positivity)).2 hdv
      exact mul_le_mul_of_nonneg_left hs (by norm_num)
    _ = 34 * ((v : ℝ) ^ 3 / (M : ℝ) ^ 2) := by
      simp only [Finset.sum_const, Finset.card_range, nsmul_eq_mul]
      field_simp [hM0]

end MonotoneDNF

#print axioms MonotoneDNF.abs_sum_centered_clause_log_error_le

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Limit of the centered falling-factorial product.  The hypotheses are
scale limits only; the proof uses the explicit logarithm error bound above. -/
theorem tendsto_centered_clauseFactor_prod
    (M v : ℕ → ℕ) (a : ℕ → ℝ) (L D : ℝ)
    (hM : Tendsto M atTop atTop) (hv : Tendsto v atTop atTop)
    (ha0 : Tendsto a atTop (𝓝 0))
    (hva : Tendsto (fun w => (v w : ℝ) * a w) atTop (𝓝 L))
    (hv2M : Tendsto (fun w => (v w : ℝ) ^ 2 / (M w : ℝ)) atTop (𝓝 D))
    (hvM : Tendsto (fun w => (v w : ℝ) / (M w : ℝ)) atTop (𝓝 0)) :
    Tendsto (fun w => ∏ i ∈ Finset.range (v w),
      ((1 + a w - 2 * ((i : ℝ) / (M w : ℝ))) /
        (1 - (i : ℝ) / (M w : ℝ)))) atTop (𝓝 (Real.exp (L - D / 2))) := by
  have hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w :=
    hM.eventually (eventually_gt_atTop 0)
  have hv1 : ∀ᶠ w : ℕ in atTop, 1 ≤ v w :=
    hv.eventually (eventually_ge_atTop 1)
  have haB : ∀ᶠ w : ℕ in atTop, |a w| ≤ 1 / 2 := by
    have h := (Metric.tendsto_nhds.1 ha0) (1 / 2) (by norm_num)
    filter_upwards [h] with w hw
    simpa [Real.dist_eq] using hw.le
  have hvMB : ∀ᶠ w : ℕ in atTop, (v w : ℝ) / (M w : ℝ) ≤ 1 / 16 := by
    have h := hvM.eventually (Iio_mem_nhds (show (0 : ℝ) < 1 / 16 by norm_num))
    exact h.mono (fun _ hw => hw.le)
  let prin : ℕ → ℝ := fun w =>
    (v w : ℝ) * (Real.log (1 + a w) - a w)
  let main : ℕ → ℝ := fun w => ∑ i ∈ Finset.range (v w),
    (-(2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w)) + (i : ℝ) / (M w : ℝ))
  let err : ℕ → ℝ := fun w => ∑ i ∈ Finset.range (v w),
    ((Real.log (1 - 2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w)) -
        Real.log (1 - (i : ℝ) / (M w : ℝ))) -
      (-(2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w)) + (i : ℝ) / (M w : ℝ)))
  let tail : ℕ → ℝ := fun w => (v w : ℝ) ^ 3 / (M w : ℝ) ^ 2
  have hprin_bound : ∀ᶠ w : ℕ in atTop,
      |prin w| ≤ 2 * (((v w : ℝ) * a w) * a w) := by
    filter_upwards [haB] with w hw
    have hlog := abs_log_one_add_sub_le_two_sq hw
    have hv0 : (0 : ℝ) ≤ v w := Nat.cast_nonneg _
    calc
      |prin w| = (v w : ℝ) * |Real.log (1 + a w) - a w| := by
        dsimp [prin]
        rw [abs_mul, abs_of_nonneg hv0]
      _ ≤ (v w : ℝ) * (2 * a w ^ 2) := mul_le_mul_of_nonneg_left hlog hv0
      _ = 2 * (((v w : ℝ) * a w) * a w) := by ring
  have hprin_major : Tendsto (fun w => 2 * (((v w : ℝ) * a w) * a w))
      atTop (𝓝 0) := by
    convert (hva.mul ha0).const_mul 2 using 1 <;> norm_num
  have hprin : Tendsto prin atTop (𝓝 0) := by
    apply (tendsto_zero_iff_abs_tendsto_zero _).2
    exact squeeze_zero' (Eventually.of_forall (fun _ => abs_nonneg _))
      hprin_bound hprin_major
  have hloga : Tendsto (fun w => (v w : ℝ) * Real.log (1 + a w))
      atTop (𝓝 L) := by
    have h := hva.add hprin
    convert h using 1
    · funext w
      dsimp [prin]
      ring
    · simp
  have hden : Tendsto (fun w => 1 + a w) atTop (𝓝 1) := by
    simpa using (tendsto_const_nhds.add ha0 :
      Tendsto (fun w => (1 : ℝ) + a w) atTop (𝓝 (1 + 0)))
  have hconst2 : Tendsto (fun _ : ℕ => (2 : ℝ)) atTop (𝓝 2) := tendsto_const_nhds
  have htwo : Tendsto (fun w => (2 : ℝ) / (1 + a w)) atTop (𝓝 2) := by
    change Tendsto ((fun _ : ℕ => (2 : ℝ)) / (fun w => 1 + a w)) atTop (𝓝 2)
    simpa using hconst2.div hden (by norm_num : (1 : ℝ) ≠ 0)
  have hconst1 : Tendsto (fun _ : ℕ => (1 : ℝ)) atTop (𝓝 1) := tendsto_const_nhds
  have hcoef : Tendsto (fun w => 1 - 2 / (1 + a w)) atTop (𝓝 (-1)) := by
    convert hconst1.sub htwo using 1 <;> norm_num
  have hhalf0 : Tendsto (fun w =>
      (1 / 2 : ℝ) * ((v w : ℝ) ^ 2 / (M w : ℝ) - (v w : ℝ) / (M w : ℝ)))
      atTop (𝓝 (D / 2)) := by
    convert (hv2M.sub hvM).const_mul (1 / 2 : ℝ) using 1 <;> ring
  have hhalf : Tendsto (fun w =>
      (v w : ℝ) * ((v w : ℝ) - 1) / (2 * (M w : ℝ))) atTop (𝓝 (D / 2)) := by
    apply hhalf0.congr'
    filter_upwards [hMpos] with w hw
    have hM0 : (M w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
    field_simp [hM0]
  have hmain : Tendsto main atTop (𝓝 (-1 * (D / 2))) := by
    have h := hcoef.mul hhalf
    apply h.congr'
    filter_upwards [hMpos, hv1] with w hwM hwv
    exact (sum_centered_clause_main (M w) (v w) (a w) (Nat.ne_of_gt hwM) hwv).symm
  have htail : Tendsto tail atTop (𝓝 0) := by
    have h := hv2M.mul hvM
    have h0 : Tendsto (fun w => ((v w : ℝ) ^ 2 / (M w : ℝ)) *
        ((v w : ℝ) / (M w : ℝ))) atTop (𝓝 0) := by simpa using h
    apply h0.congr'
    filter_upwards [hMpos] with w hw
    have hM0 : (M w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
    dsimp [tail]
    field_simp [hM0]
  have herr_bound : ∀ᶠ w : ℕ in atTop, |err w| ≤ 34 * tail w := by
    filter_upwards [hMpos, haB, hvMB] with w hwM hwa hwv
    exact abs_sum_centered_clause_log_error_le (M w) (v w) (a w) hwM hwa hwv
  have herr_major : Tendsto (fun w => 34 * tail w) atTop (𝓝 0) := by
    simpa using htail.const_mul 34
  have herr : Tendsto err atTop (𝓝 0) := by
    apply (tendsto_zero_iff_abs_tendsto_zero _).2
    exact squeeze_zero' (Eventually.of_forall (fun _ => abs_nonneg _))
      herr_bound herr_major
  have hexponent : Tendsto (fun w => Real.exp (
      (v w : ℝ) * Real.log (1 + a w) + main w + err w))
      atTop (𝓝 (Real.exp (L - D / 2))) := by
    have h := (hloga.add hmain).add herr
    have hlim : Tendsto (fun w => Real.exp
        ((v w : ℝ) * Real.log (1 + a w) + main w + err w)) atTop
        (𝓝 (Real.exp (L + -1 * (D / 2) + 0))) := h.rexp
    convert hlim using 1
    ring
  apply hexponent.congr'
  filter_upwards [hMpos, hv1, haB, hvMB] with w hwM hwv hwa hwvM
  have hMposR : (0 : ℝ) < M w := by exact_mod_cast hwM
  have hM0 : (M w : ℝ) ≠ 0 := ne_of_gt hMposR
  have ha0 : -1 / 2 ≤ a w := by
    have h := neg_le_neg hwa
    linarith [neg_abs_le (a w)]
  have hA : (0 : ℝ) < 1 + a w := by linarith
  have hfactor : ∀ i ∈ Finset.range (v w),
      (1 + a w - 2 * ((i : ℝ) / (M w : ℝ))) /
          (1 - (i : ℝ) / (M w : ℝ)) =
        (1 + a w) * (1 - 2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w)) /
          (1 - (i : ℝ) / (M w : ℝ)) := by
    intro i hi
    field_simp [ne_of_gt hA]
  have hsmall : ∀ i ∈ Finset.range (v w),
      (i : ℝ) / (M w : ℝ) ≤ 1 / 16 := by
    intro i hi
    have hi_le : i ≤ v w := Nat.le_of_lt (Finset.mem_range.1 hi)
    have hiR : (i : ℝ) ≤ v w := by exact_mod_cast hi_le
    exact (div_le_div_of_nonneg_right hiR hMposR.le).trans hwvM
  have husmall : ∀ i ∈ Finset.range (v w),
      2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w) ≤ 1 / 2 := by
    intro i hi
    have hd := hsmall i hi
    have hd0 : 0 ≤ (i : ℝ) / (M w : ℝ) := by positivity
    rw [div_le_iff₀ hA]
    have hprod : 0 ≤ ((i : ℝ) / (M w : ℝ)) * (2 + 4 * a w) :=
      mul_nonneg hd0 (by linarith)
    nlinarith
  have hnum : ∀ i ∈ Finset.range (v w),
      0 < 1 - 2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w) := by
    intro i hi
    have h := husmall i hi
    linarith
  have hdeni : ∀ i ∈ Finset.range (v w), 0 < 1 - (i : ℝ) / (M w : ℝ) := by
    intro i hi
    have h := hsmall i hi
    linarith
  have hprodpos : 0 < ∏ i ∈ Finset.range (v w),
      ((1 + a w - 2 * ((i : ℝ) / (M w : ℝ))) /
        (1 - (i : ℝ) / (M w : ℝ))) := by
    apply Finset.prod_pos
    intro i hi
    rw [hfactor i hi]
    exact div_pos (mul_pos hA (hnum i hi)) (hdeni i hi)
  have hlogprod : Real.log (∏ i ∈ Finset.range (v w),
      ((1 + a w - 2 * ((i : ℝ) / (M w : ℝ))) /
        (1 - (i : ℝ) / (M w : ℝ)))) =
      (v w : ℝ) * Real.log (1 + a w) + main w + err w := by
    rw [Real.log_prod]
    · calc
        _ = ∑ i ∈ Finset.range (v w),
            (Real.log (1 + a w) +
              ((Real.log (1 - 2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w)) -
                Real.log (1 - (i : ℝ) / (M w : ℝ))))) := by
          apply Finset.sum_congr rfl
          intro i hi
          rw [hfactor i hi, Real.log_div (mul_ne_zero (ne_of_gt hA)
            (ne_of_gt (hnum i hi))) (ne_of_gt (hdeni i hi)),
            Real.log_mul (ne_of_gt hA) (ne_of_gt (hnum i hi))]
          ring
        _ = (v w : ℝ) * Real.log (1 + a w) + ∑ i ∈ Finset.range (v w),
            (Real.log (1 - 2 * ((i : ℝ) / (M w : ℝ)) / (1 + a w)) -
              Real.log (1 - (i : ℝ) / (M w : ℝ))) := by
          rw [Finset.sum_add_distrib]
          simp
        _ = _ := by
          dsimp [main, err]
          rw [add_assoc, ← Finset.sum_add_distrib]
          congr 1
          apply Finset.sum_congr rfl
          intro i hi
          ring
    · intro i hi
      have hp := hprodpos
      have hf := hfactor i hi
      rw [hf]
      exact ne_of_gt (div_pos (mul_pos hA (hnum i hi)) (hdeni i hi))
  rw [← hlogprod, Real.exp_log hprodpos]

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_centered_clauseFactor_prod

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- The scaled random-clause ratio in centered finite-product form. -/
lemma scaled_choose_ratio_eq_centered_prod {M v K : ℕ}
    (hM : 0 < M) (hvK : v ≤ K) (hvM : v ≤ M) :
    (2 : ℝ) ^ v * ((K.choose v : ℝ) / (M.choose v : ℝ)) =
      ∏ i ∈ Finset.range v,
        ((1 + ((2 * (K : ℝ) - (M : ℝ)) / (M : ℝ)) -
            2 * ((i : ℝ) / (M : ℝ))) /
          (1 - (i : ℝ) / (M : ℝ))) := by
  have hMR : (0 : ℝ) < M := by exact_mod_cast hM
  have hM0 : (M : ℝ) ≠ 0 := ne_of_gt hMR
  rw [choose_ratio_eq_prod_range hvK hvM]
  symm
  calc
    _ = ∏ i ∈ Finset.range v,
        (2 * (((K : ℝ) - i) / ((M : ℝ) - i))) := by
      apply Finset.prod_congr rfl
      intro i hi
      have hiv : i < M := lt_of_lt_of_le (Finset.mem_range.1 hi) hvM
      have hiR : (i : ℝ) < M := by exact_mod_cast hiv
      have hden : (M : ℝ) - i ≠ 0 := by linarith
      field_simp [hM0, hden]
      ring
    _ = (∏ _i ∈ Finset.range v, (2 : ℝ)) *
        ∏ i ∈ Finset.range v, (((K : ℝ) - i) / ((M : ℝ) - i)) :=
      Finset.prod_mul_distrib
    _ = _ := by simp

/-- Pointwise scaled-clause-ratio limit on any convergent standardized
one-count path, at the actual physical ceiling schedules. -/
theorem tendsto_physical_scaled_choose_ratio
    {c C : ℝ} (hc : 0 < c) (hC : 0 < C)
    (x : (w : ℕ) → BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2))) (z : ℝ)
    (hZ : Tendsto (fun w : ℕ => standardizedOneCount
      (Nat.ceil (C * (w : ℝ) ^ 2)) (x w)) atTop (𝓝 z)) :
    Tendsto (fun w : ℕ => (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ))) *
      (((oneCount (x w)).choose (Nat.ceil (c * (w : ℝ))) : ℝ) /
        ((Nat.ceil (C * (w : ℝ) ^ 2)).choose (Nat.ceil (c * (w : ℝ))) : ℝ)))
      atTop (𝓝 (Real.exp (c * z / Real.sqrt C - c ^ 2 / (2 * C)))) := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let v : ℕ → ℕ := fun w => Nat.ceil (c * (w : ℝ))
  let K : ℕ → ℕ := fun w => oneCount (x w)
  let a : ℕ → ℝ := fun w => (2 * (K w : ℝ) - (M w : ℝ)) / (M w : ℝ)
  have hM : Tendsto M atTop atTop := tendsto_physicalPoolSize_atTop hC
  have hv : Tendsto v atTop atTop := tendsto_physicalPoolWidth_atTop hc
  have hv2M : Tendsto (fun w => (v w : ℝ) ^ 2 / (M w : ℝ))
      atTop (𝓝 (c ^ 2 / C)) := tendsto_physicalPoolWidth_sq_div_size hc.le hC
  have hvM : Tendsto (fun w => (v w : ℝ) / (M w : ℝ)) atTop (𝓝 0) :=
    tendsto_physicalPoolWidth_div_size hc.le hC
  have hsqrtInv : Tendsto (fun w => (Real.sqrt (M w : ℝ))⁻¹) atTop (𝓝 0) := by
    have hMR : Tendsto (fun w => (M w : ℝ)) atTop atTop :=
      tendsto_natCast_atTop_atTop.comp hM
    exact tendsto_inv_atTop_zero.comp (Real.tendsto_sqrt_atTop.comp hMR)
  have hrel : ∀ᶠ w : ℕ in atTop, a w =
      standardizedOneCount (M w) (x w) / Real.sqrt (M w : ℝ) := by
    filter_upwards [hM.eventually (eventually_gt_atTop 0)] with w hw
    have hMposR : (0 : ℝ) < M w := by exact_mod_cast hw
    have hsqrt0 : Real.sqrt (M w : ℝ) ≠ 0 :=
      ne_of_gt (Real.sqrt_pos.2 hMposR)
    have hsquare : (Real.sqrt (M w : ℝ)) ^ 2 = (M w : ℝ) :=
      Real.sq_sqrt (Nat.cast_nonneg _)
    dsimp [a]
    rw [standardizedOneCount_eq]
    field_simp [hsqrt0, ne_of_gt hMposR]
    nlinarith [hsquare]
  have ha0 : Tendsto a atTop (𝓝 0) := by
    have h := hZ.mul hsqrtInv
    have h0 : Tendsto (fun w => standardizedOneCount (M w) (x w) *
        (Real.sqrt (M w : ℝ))⁻¹) atTop (𝓝 0) := by simpa using h
    apply h0.congr'
    filter_upwards [hrel] with w hw
    rw [hw]
    ring
  have hscale : Tendsto (fun w => (v w : ℝ) / Real.sqrt (M w : ℝ))
      atTop (𝓝 (c / Real.sqrt C)) := tendsto_physicalPoolWidth_div_sqrt_size hc.le hC
  have hva : Tendsto (fun w => (v w : ℝ) * a w)
      atTop (𝓝 ((c / Real.sqrt C) * z)) := by
    have h := hscale.mul hZ
    apply h.congr'
    filter_upwards [hrel] with w hw
    rw [hw]
    ring
  have hprod := tendsto_centered_clauseFactor_prod M v a
    ((c / Real.sqrt C) * z) (c ^ 2 / C) hM hv ha0 hva hv2M hvM
  have hprod' : Tendsto (fun w => ∏ i ∈ Finset.range (v w),
      ((1 + a w - 2 * ((i : ℝ) / (M w : ℝ))) /
        (1 - (i : ℝ) / (M w : ℝ)))) atTop
      (𝓝 (Real.exp (c * z / Real.sqrt C - c ^ 2 / (2 * C)))) := by
    convert hprod using 1 <;> ring
  have hKM0 : Tendsto (fun w => 2 * ((K w : ℝ) / (M w : ℝ))) atTop (𝓝 1) := by
    have h := ha0.add_const 1
    have h1 : Tendsto (fun w => a w + 1) atTop (𝓝 1) := by simpa using h
    apply h1.congr'
    filter_upwards [hM.eventually (eventually_gt_atTop 0)] with w hw
    have hMposR : (0 : ℝ) < M w := by exact_mod_cast hw
    dsimp [a]
    field_simp [ne_of_gt hMposR]
    ring
  have hKM : Tendsto (fun w => (K w : ℝ) / (M w : ℝ)) atTop (𝓝 (1 / 2)) := by
    have h := hKM0.div_const 2
    convert h using 1 <;> ring
  have hvK : ∀ᶠ w : ℕ in atTop, v w ≤ K w := by
    have hdiff := hKM.sub hvM
    have hpos : ∀ᶠ w : ℕ in atTop,
        0 < (K w : ℝ) / (M w : ℝ) - (v w : ℝ) / (M w : ℝ) := by
      have h := hdiff.eventually (Ioi_mem_nhds (show (0 : ℝ) < 1 / 2 - 0 by norm_num))
      exact h.mono (fun _ hw => hw)
    filter_upwards [hpos, hM.eventually (eventually_gt_atTop 0)] with w hw hwM
    have hMposR : (0 : ℝ) < M w := by exact_mod_cast hwM
    have hlt : (v w : ℝ) < K w := by
      rw [← div_lt_div_iff_of_pos_right hMposR]
      linarith
    exact (by exact_mod_cast hlt.le)
  apply hprod'.congr'
  filter_upwards [hvK, hM.eventually (eventually_gt_atTop 0)] with w hwK hwM
  have hwMle : v w ≤ M w := by
    have hKle : K w ≤ M w := by
      dsimp [K, M]
      exact oneCount_le _ _
    exact hwK.trans hKle
  exact (scaled_choose_ratio_eq_centered_prod (M := M w) (v := v w) (K := K w)
    hwM hwK hwMle).symm

end MonotoneDNF

#print axioms MonotoneDNF.scaled_choose_ratio_eq_centered_prod
#print axioms MonotoneDNF.tendsto_physical_scaled_choose_ratio

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- The actual random-pool profile converges on every convergent standardized
one-count path.  This is a profile theorem, not yet an expectation theorem. -/
theorem tendsto_physical_randomPoolProfile
    {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate)
    (x : (w : ℕ) → BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2))) (z : ℝ)
    (hZ : Tendsto (fun w : ℕ => standardizedOneCount
      (Nat.ceil (C * (w : ℝ) ^ 2)) (x w)) atTop (𝓝 z)) :
    Tendsto (fun w : ℕ => randomPoolProfile
      (Nat.ceil (C * (w : ℝ) ^ 2))
      (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
      (Nat.ceil (c * (w : ℝ))) (oneCount (x w))) atTop
      (𝓝 (gaussianPoolProfile c rate C z)) := by
  let v : ℕ → ℕ := fun w => Nat.ceil (c * (w : ℝ))
  let R : ℕ → ℕ := fun w => Nat.ceil (rate * (2 : ℝ) ^ (v w))
  let p : ℕ → ℝ := fun w =>
    ((oneCount (x w)).choose (v w) : ℝ) /
      ((Nat.ceil (C * (w : ℝ) ^ 2)).choose (v w) : ℝ)
  let E : ℝ := Real.exp (c * z / Real.sqrt C - c ^ 2 / (2 * C))
  have hs : Tendsto (fun w => (2 : ℝ) ^ (v w) * p w) atTop (𝓝 E) := by
    exact tendsto_physical_scaled_choose_ratio hc hC x z hZ
  have hR : Tendsto (fun w => (R w : ℝ) / (2 : ℝ) ^ (v w)) atTop (𝓝 rate) := by
    exact tendsto_physicalPoolClauseCount_div_pow hc hrate
  have hhalf : Tendsto (fun w => (1 / 2 : ℝ) ^ (v w)) atTop (𝓝 0) := by
    exact (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)).comp (tendsto_physicalPoolWidth_atTop hc)
  have hp0 : Tendsto p atTop (𝓝 0) := by
    have h := hs.mul hhalf
    have h0 : Tendsto (fun w => ((2 : ℝ) ^ (v w) * p w) *
        (1 / 2 : ℝ) ^ (v w)) atTop (𝓝 0) := by simpa using h
    apply h0.congr'
    filter_upwards [] with w
    have hcancel : (2 : ℝ) ^ (v w) * (1 / 2 : ℝ) ^ (v w) = 1 := by
      rw [← mul_pow]
      norm_num
    calc
      ((2 : ℝ) ^ (v w) * p w) * (1 / 2 : ℝ) ^ (v w) =
          ((2 : ℝ) ^ (v w) * (1 / 2 : ℝ) ^ (v w)) * p w := by ring
      _ = p w := by rw [hcancel, one_mul]
  have hp : ∀ᶠ w : ℕ in atTop, 0 < p w := by
    have hspos : ∀ᶠ w : ℕ in atTop, 0 < (2 : ℝ) ^ (v w) * p w :=
      hs.eventually (Ioi_mem_nhds (by dsimp [E]; positivity))
    filter_upwards [hspos] with w hw
    have hpow : (0 : ℝ) < (2 : ℝ) ^ (v w) := by positivity
    exact (mul_pos_iff_of_pos_left hpow).1 hw
  have hRp : Tendsto (fun w => (R w : ℝ) * p w) atTop (𝓝 (rate * E)) := by
    have h := hR.mul hs
    apply h.congr'
    filter_upwards [] with w
    have hpow : (2 : ℝ) ^ (v w) ≠ 0 := by positivity
    field_simp [hpow]
  have hno : Tendsto (fun w => (1 - p w) ^ (R w)) atTop
      (𝓝 (Real.exp (-(rate * E)))) := tendsto_one_sub_pow_exp_neg hp hp0 hRp
  have hresponse : Tendsto (fun w => 1 - (1 - p w) ^ (R w)) atTop
      (𝓝 (1 - Real.exp (-(rate * E)))) := tendsto_const_nhds.sub hno
  have htarget : gaussianPoolProfile c rate C z = 1 - Real.exp (-(rate * E)) := by
    rw [gaussianPoolProfile_eq_explicit c rate C z hC]
    dsimp [E]
    ring_nf
  rw [htarget]
  simpa only [randomPoolProfile, R, v, p] using hresponse

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_physical_randomPoolProfile

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Scale-free form of `tendsto_physical_scaled_choose_ratio`. -/
theorem tendsto_scaled_choose_ratio_of_scale
    (M v : ℕ → ℕ) (x : (w : ℕ) → BooleanCube (M w)) (s D z : ℝ)
    (hM : Tendsto M atTop atTop) (hv : Tendsto v atTop atTop)
    (hZ : Tendsto (fun w => standardizedOneCount (M w) (x w)) atTop (𝓝 z))
    (hs : Tendsto (fun w => (v w : ℝ) / Real.sqrt (M w : ℝ)) atTop (𝓝 s))
    (hv2M : Tendsto (fun w => (v w : ℝ) ^ 2 / (M w : ℝ)) atTop (𝓝 D))
    (hvM : Tendsto (fun w => (v w : ℝ) / (M w : ℝ)) atTop (𝓝 0)) :
    Tendsto (fun w => (2 : ℝ) ^ (v w) *
      (((oneCount (x w)).choose (v w) : ℝ) / ((M w).choose (v w) : ℝ)))
      atTop (𝓝 (Real.exp (s * z - D / 2))) := by
  let K : ℕ → ℕ := fun w => oneCount (x w)
  let a : ℕ → ℝ := fun w => (2 * (K w : ℝ) - (M w : ℝ)) / (M w : ℝ)
  have hsqrtInv : Tendsto (fun w => (Real.sqrt (M w : ℝ))⁻¹) atTop (𝓝 0) := by
    have hMR : Tendsto (fun w => (M w : ℝ)) atTop atTop :=
      tendsto_natCast_atTop_atTop.comp hM
    exact tendsto_inv_atTop_zero.comp (Real.tendsto_sqrt_atTop.comp hMR)
  have hrel : ∀ᶠ w : ℕ in atTop, a w =
      standardizedOneCount (M w) (x w) / Real.sqrt (M w : ℝ) := by
    filter_upwards [hM.eventually (eventually_gt_atTop 0)] with w hw
    have hMposR : (0 : ℝ) < M w := by exact_mod_cast hw
    have hsqrt0 : Real.sqrt (M w : ℝ) ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hMposR)
    have hsquare : (Real.sqrt (M w : ℝ)) ^ 2 = (M w : ℝ) :=
      Real.sq_sqrt (Nat.cast_nonneg _)
    dsimp [a]
    rw [standardizedOneCount_eq]
    field_simp [hsqrt0, ne_of_gt hMposR]
    nlinarith [hsquare]
  have ha0 : Tendsto a atTop (𝓝 0) := by
    have h := hZ.mul hsqrtInv
    have h0 : Tendsto (fun w => standardizedOneCount (M w) (x w) *
        (Real.sqrt (M w : ℝ))⁻¹) atTop (𝓝 0) := by simpa using h
    apply h0.congr'
    filter_upwards [hrel] with w hw
    rw [hw]
    ring
  have hva : Tendsto (fun w => (v w : ℝ) * a w) atTop (𝓝 (s * z)) := by
    have h := hs.mul hZ
    apply h.congr'
    filter_upwards [hrel] with w hw
    rw [hw]
    ring
  have hprod := tendsto_centered_clauseFactor_prod M v a (s * z) D hM hv ha0 hva hv2M hvM
  have hKM0 : Tendsto (fun w => 2 * ((K w : ℝ) / (M w : ℝ))) atTop (𝓝 1) := by
    have h := ha0.add_const 1
    have h1 : Tendsto (fun w => a w + 1) atTop (𝓝 1) := by simpa using h
    apply h1.congr'
    filter_upwards [hM.eventually (eventually_gt_atTop 0)] with w hw
    have hMposR : (0 : ℝ) < M w := by exact_mod_cast hw
    dsimp [a]
    field_simp [ne_of_gt hMposR]
    ring
  have hKM : Tendsto (fun w => (K w : ℝ) / (M w : ℝ)) atTop (𝓝 (1 / 2)) := by
    have h := hKM0.div_const 2
    convert h using 1 <;> ring
  have hvK : ∀ᶠ w : ℕ in atTop, v w ≤ K w := by
    have hdiff := hKM.sub hvM
    have hpos : ∀ᶠ w : ℕ in atTop,
        0 < (K w : ℝ) / (M w : ℝ) - (v w : ℝ) / (M w : ℝ) := by
      have h := hdiff.eventually (Ioi_mem_nhds (show (0 : ℝ) < 1 / 2 - 0 by norm_num))
      exact h.mono (fun _ hw => hw)
    filter_upwards [hpos, hM.eventually (eventually_gt_atTop 0)] with w hw hwM
    have hMposR : (0 : ℝ) < M w := by exact_mod_cast hwM
    have hlt : (v w : ℝ) < K w := by
      rw [← div_lt_div_iff_of_pos_right hMposR]
      linarith
    exact (by exact_mod_cast hlt.le)
  apply hprod.congr'
  filter_upwards [hvK, hM.eventually (eventually_gt_atTop 0)] with w hwK hwM
  have hwMle : v w ≤ M w := hwK.trans (oneCount_le _ _)
  exact (scaled_choose_ratio_eq_centered_prod (M := M w) (v := v w) (K := K w)
    hwM hwK hwMle).symm

/-- Scale-free actual random-pool firing profile limit. -/
theorem tendsto_randomPoolProfile_of_scale
    (M R v : ℕ → ℕ) (x : (w : ℕ) → BooleanCube (M w)) (s D rate z : ℝ)
    (hM : Tendsto M atTop atTop) (hv : Tendsto v atTop atTop)
    (hZ : Tendsto (fun w => standardizedOneCount (M w) (x w)) atTop (𝓝 z))
    (hs : Tendsto (fun w => (v w : ℝ) / Real.sqrt (M w : ℝ)) atTop (𝓝 s))
    (hv2M : Tendsto (fun w => (v w : ℝ) ^ 2 / (M w : ℝ)) atTop (𝓝 D))
    (hvM : Tendsto (fun w => (v w : ℝ) / (M w : ℝ)) atTop (𝓝 0))
    (hR : Tendsto (fun w => (R w : ℝ) / (2 : ℝ) ^ (v w)) atTop (𝓝 rate)) :
    Tendsto (fun w => randomPoolProfile (M w) (R w) (v w) (oneCount (x w))) atTop
      (𝓝 (1 - Real.exp (-rate * Real.exp (s * z - D / 2)))) := by
  let p : ℕ → ℝ := fun w => ((oneCount (x w)).choose (v w) : ℝ) /
    ((M w).choose (v w) : ℝ)
  let E : ℝ := Real.exp (s * z - D / 2)
  have hscaled : Tendsto (fun w => (2 : ℝ) ^ (v w) * p w) atTop (𝓝 E) :=
    tendsto_scaled_choose_ratio_of_scale M v x s D z hM hv hZ hs hv2M hvM
  have hhalf : Tendsto (fun w => (1 / 2 : ℝ) ^ (v w)) atTop (𝓝 0) := by
    exact (tendsto_pow_atTop_nhds_zero_of_lt_one (by norm_num : (0 : ℝ) ≤ 1 / 2)
      (by norm_num : (1 / 2 : ℝ) < 1)).comp hv
  have hp0 : Tendsto p atTop (𝓝 0) := by
    have h := hscaled.mul hhalf
    have h0 : Tendsto (fun w => ((2 : ℝ) ^ (v w) * p w) *
        (1 / 2 : ℝ) ^ (v w)) atTop (𝓝 0) := by simpa using h
    apply h0.congr'
    filter_upwards [] with w
    have hcancel : (2 : ℝ) ^ (v w) * (1 / 2 : ℝ) ^ (v w) = 1 := by
      rw [← mul_pow]
      norm_num
    calc
      ((2 : ℝ) ^ (v w) * p w) * (1 / 2 : ℝ) ^ (v w) =
          ((2 : ℝ) ^ (v w) * (1 / 2 : ℝ) ^ (v w)) * p w := by ring
      _ = p w := by rw [hcancel, one_mul]
  have hp : ∀ᶠ w : ℕ in atTop, 0 < p w := by
    have hspos : ∀ᶠ w : ℕ in atTop, 0 < (2 : ℝ) ^ (v w) * p w :=
      hscaled.eventually (Ioi_mem_nhds (by dsimp [E]; positivity))
    filter_upwards [hspos] with w hw
    have hpow : (0 : ℝ) < (2 : ℝ) ^ (v w) := by positivity
    exact (mul_pos_iff_of_pos_left hpow).1 hw
  have hRp : Tendsto (fun w => (R w : ℝ) * p w) atTop (𝓝 (rate * E)) := by
    have h := hR.mul hscaled
    apply h.congr'
    filter_upwards [] with w
    have hpow : (2 : ℝ) ^ (v w) ≠ 0 := by positivity
    field_simp [hpow]
  have hno : Tendsto (fun w => (1 - p w) ^ (R w)) atTop
      (𝓝 (Real.exp (-(rate * E)))) := tendsto_one_sub_pow_exp_neg hp hp0 hRp
  have hresponse : Tendsto (fun w => 1 - (1 - p w) ^ (R w)) atTop
      (𝓝 (1 - Real.exp (-(rate * E)))) := tendsto_const_nhds.sub hno
  simpa only [randomPoolProfile, p, E, neg_mul] using hresponse

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_scaled_choose_ratio_of_scale
#print axioms MonotoneDNF.tendsto_randomPoolProfile_of_scale


==> anc/MonotoneDNF/PhysicalPrefixPartial.lean <==
module

public import Mathlib
public import MonotoneDNF.PhysicalMaskedStatistics

@[expose] public section

/-!
# Complete-prefix/partial-unit Walsh bookkeeping (Estimate 1(A3))

The ideal coefficient of a partial unit is fractional, but its physical selected
coefficient need not be exactly that fraction.  The uniform estimate below pays
exactly two unit bounds for this distinction.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Algebraic A3 step for one complete prefix and at most one partial unit. -/
theorem abs_completePrefix_partial_sub_ideal_le
    (complete ideal z μ δ ε D : ℝ)
    (hprefix : |complete - ideal| < ε)
    (hz : |z| ≤ D) (hμ : |μ| ≤ D) (hδ : |δ| ≤ 1) :
    |(complete + z) - (ideal + δ * μ)| ≤ ε + 2 * D := by
  have hD : 0 ≤ D := (abs_nonneg μ).trans hμ
  have hδμ : |δ * μ| ≤ D := by
    rw [abs_mul]
    calc
      |δ| * |μ| ≤ 1 * D := mul_le_mul hδ hμ (abs_nonneg μ) (by norm_num)
      _ = D := one_mul D
  have hp : |z - δ * μ| ≤ 2 * D := by
    calc
      |z - δ * μ| ≤ |z| + |δ * μ| := by
        simpa only [sub_eq_add_neg, abs_neg] using abs_add_le z (-(δ * μ))
      _ ≤ D + D := add_le_add hz hδμ
      _ = 2 * D := by ring
  rw [show (complete + z) - (ideal + δ * μ) =
    (complete - ideal) + (z - δ * μ) by ring]
  calc
    |(complete - ideal) + (z - δ * μ)| ≤ |complete - ideal| + |z - δ * μ| :=
      abs_add_le _ _
    _ ≤ ε + 2 * D := add_le_add hprefix.le hp

/-- The same A3 error aggregates over any finite family of physical lists. -/
theorem abs_sum_completePrefix_partial_sub_ideal_le {L : ℕ}
    (actual ideal : Fin L → ℝ) (ε D : ℝ)
    (h : ∀ ℓ, |actual ℓ - ideal ℓ| ≤ ε + 2 * D) :
    |(∑ ℓ, actual ℓ) - ∑ ℓ, ideal ℓ| ≤
      (L : ℝ) * (ε + 2 * D) := by
  rw [← Finset.sum_sub_distrib]
  calc
    |∑ ℓ, (actual ℓ - ideal ℓ)| ≤ ∑ ℓ, |actual ℓ - ideal ℓ| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _ℓ : Fin L, (ε + 2 * D) := Finset.sum_le_sum (fun ℓ _hℓ => h ℓ)
    _ = (L : ℝ) * (ε + 2 * D) := by simp [nsmul_eq_mul]; ring

/-- A genuine selected partial unit completes the physical A3 estimate.  The
first sum is an encoded complete prefix; the second term is its fractional
ideal contribution.  No exact selected-Walsh factorization is asserted. -/
theorem abs_completePrefix_selectedPartial_sub_ideal_le {N m L w : ℕ}
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (mask : Finset (Fin N)) (body : Fin N → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (U : Fin N → UniformTriggerSubset (m + L) w)
    (ε : ℝ)
    (hprefix : |(∑ i ∈ mask, triggeredWalshStatistic (U i).1 (body i) T) -
      ∑ i ∈ mask, expectedTriggeredWalshStatistic (w := w) (body i) T| < ε)
    (j : Fin N) (k : ℕ) (δ : ℝ) (hδ0 : 0 ≤ δ) (hδ1 : δ ≤ 1) :
    |((∑ i ∈ mask, triggeredWalshStatistic (U i).1 (body i) T) +
        walshCoefficient
          (dnfEval (selectedTriggeredBodyTerms m L (U j).1 (body j) k)) T) -
      ((∑ i ∈ mask, expectedTriggeredWalshStatistic (w := w) (body i) T) +
        δ * expectedTriggeredWalshStatistic (w := w) (body j) T)| ≤
      ε + 2 * (1 / 2 : ℝ) ^ w := by
  apply abs_completePrefix_partial_sub_ideal_le
  · exact hprefix
  · exact abs_walsh_selectedTriggeredBody_le (U j).1 (body j) k T
      ((Finset.mem_powersetCard.mp (U j).2).2)
  · exact abs_expectedTriggeredWalshStatistic_le (body j) T
  · simpa [abs_of_nonneg hδ0] using hδ1

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalRandomPoolUnitMeans.lean <==
module

public import MonotoneDNF.PhysicalTriggerEquivariance

@[expose] public section

/-!
# Exact design-averaged means for triggered random pools

The public `expectedTriggeredWalshStatistic` averages only the trigger, for a
fixed displayed body. The source's random-pool construction also averages over
its ordered clause design. This file joins those two finite expectations. It
does not claim that a fixed pool design has the design-averaged mean.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- The full finite mean over the independent random pool design and random
trigger. Independence is the uniform product expectation on `PoolDesign`
together with the outer expectation in this definition. -/
noncomputable def randomPoolTriggeredUnitMean {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun design : PoolDesign n R v =>
    expectedTriggeredWalshStatistic (w := w) (poolTerms design) T)

/-- The joint design/trigger mean is the Walsh coefficient of the product of
the two exact one-count hit profiles. No overlap premise is needed. -/
theorem randomPoolTriggeredUnitMean_eq {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (T : Finset (Fin n)) :
    randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T =
      realWalshCoefficient
        (fun x => randomPoolProfile n R v (oneCount x) *
          uniformTriggerFireProfile n w (oneCount x)) T := by
  unfold randomPoolTriggeredUnitMean
  simp_rw [expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient
  rw [expectation_expectation_swap]
  apply congrArg expectation
  funext x
  calc
    expectation (fun design : PoolDesign n R v =>
        (bit (dnfEval (poolTerms design) x) *
          uniformTriggerFireProfile n w (oneCount x)) * walshCharacter T x) =
        expectation (fun design : PoolDesign n R v =>
          bit (poolEval design x) *
            (uniformTriggerFireProfile n w (oneCount x) * walshCharacter T x)) := by
      apply congrArg expectation
      funext design
      change (bit (poolEval design x) * _) * _ = _
      ring
    _ = (expectation (fun design : PoolDesign n R v => bit (poolEval design x))) *
        (uniformTriggerFireProfile n w (oneCount x) * walshCharacter T x) :=
      expectation_mul_const _ _
    _ = (randomPoolProfile n R v (oneCount x) *
          uniformTriggerFireProfile n w (oneCount x)) * walshCharacter T x := by
      rw [expectation_pool_fire_eq_profile]
      ring

/-- General equivariance of a Walsh coefficient of any one-count profile. -/
theorem realWalshCoefficient_oneCountProfile_permute {n : ℕ}
    (f : ℕ → ℝ) (σ : Equiv.Perm (Fin n)) (T : Finset (Fin n)) :
    realWalshCoefficient (fun x => f (oneCount x)) (permuteTerm σ T) =
      realWalshCoefficient (fun x => f (oneCount x)) T := by
  unfold realWalshCoefficient
  let g : BooleanCube n → ℝ := fun x => f (oneCount x) * walshCharacter T x
  calc
    expectation (fun x => f (oneCount x) * walshCharacter (permuteTerm σ T) x) =
        expectation (fun x => g ((permuteCubeEquiv σ).symm x)) := by
      apply congrArg expectation
      funext x
      simp only [g, permuteCubeEquiv_symm_apply]
      rw [oneCount_permuteCube_symm, walshCharacter_permuteTerm_symm]
    _ = expectation g := expectation_comp_equiv (permuteCubeEquiv σ).symm g
    _ = expectation (fun x => f (oneCount x) * walshCharacter T x) := rfl

/-- The random-design triggered-pool mean has exact same-test equivariance,
without requiring the test to be fixed by the permutation. -/
theorem randomPoolTriggeredUnitMean_permute_test {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (σ : Equiv.Perm (Fin n)) (T : Finset (Fin n)) :
    randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) (permuteTerm σ T) =
      randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by
  rw [randomPoolTriggeredUnitMean_eq, randomPoolTriggeredUnitMean_eq]
  exact realWalshCoefficient_oneCountProfile_permute
    (fun k => randomPoolProfile n R v k * uniformTriggerFireProfile n w k) σ T

/-- All tests of a fixed cardinality have exactly the same joint design mean. -/
theorem randomPoolTriggeredUnitMean_of_card_eq {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (S T : Finset (Fin n)) (hcard : S.card = T.card) :
    randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) S =
      randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by
  obtain ⟨σ, hσ⟩ := Equiv.Perm.exists_map_finset_eq S T hcard
  rw [← show permuteTerm σ S = T from hσ]
  exact (randomPoolTriggeredUnitMean_permute_test (R := R) (v := v) (w := w) σ S).symm

/-- Exact finite degree sum of joint random-design means, evaluated using any
one test of the requested cardinality. -/
theorem sum_randomPoolTriggeredUnitMean_powersetCard {n R v w k : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (T : Finset (Fin n)) (hT : T.card = k) :
    (∑ S ∈ (Finset.univ : Finset (Fin n)).powersetCard k,
      randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) S) =
      (n.choose k : ℝ) * randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by
  calc
    (∑ S ∈ (Finset.univ : Finset (Fin n)).powersetCard k,
      randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) S) =
        ∑ S ∈ (Finset.univ : Finset (Fin n)).powersetCard k,
          randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by
      apply Finset.sum_congr rfl
      intro S hS
      exact randomPoolTriggeredUnitMean_of_card_eq S T
        ((Finset.mem_powersetCard.mp hS).2.trans hT.symm)
    _ = (((Finset.univ : Finset (Fin n)).powersetCard k).card : ℝ) *
        randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by simp
    _ = (n.choose k : ℝ) * randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by
      rw [Finset.card_powersetCard]
      simp

/-- Repeating one fixed pool body throughout a list discharges the public
constant-unit-mean premise definitionally. -/
theorem scheduledListIdeal_repeatedPool {m L w R v I K : ℕ}
    [Nonempty (PoolClause (m + L) v)]
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K) (design : PoolDesign (m + L) R v)
    (T : Finset (Fin (m + L))) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    scheduledListIdeal m L w weight j (fun _ _ => poolTerms design) T ℓ =
      expectedTriggeredWalshStatistic (w := w) (poolTerms design) T *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  apply scheduledListIdeal_eq_of_constant weight j _ T
    (fun _ => expectedTriggeredWalshStatistic (w := w) (poolTerms design) T) ℓ hj
  intro p
  rfl

/-- Averaging one selected list's literal repeated pool body over its random
clause design gives the common joint random-design mean. Other lists remain
arbitrary. This is an identity in expectation over designs, not pointwise. -/
theorem expectation_scheduledListIdeal_update_randomPool {m L w R v I K : ℕ}
    [Nonempty (PoolClause (m + L) v)]
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    expectation (fun design : PoolDesign (m + L) R v =>
      scheduledListIdeal m L w weight j
        (Function.update body ℓ (fun _ => poolTerms design)) T ℓ) =
      randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  classical
  have hpoint (design : PoolDesign (m + L) R v) :
      scheduledListIdeal m L w weight j
          (Function.update body ℓ (fun _ => poolTerms design)) T ℓ =
        expectedTriggeredWalshStatistic (w := w) (poolTerms design) T *
          (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
    apply scheduledListIdeal_eq_of_constant weight j _ T
      (fun _ => expectedTriggeredWalshStatistic (w := w) (poolTerms design) T) ℓ hj
    intro p
    simp
  simp_rw [hpoint]
  rw [expectation_mul_const]
  rfl


/-- Concrete normalization check on the actual two-bit, width-one random pool.
The joint design/trigger mean is `1/4`; the two fixed bodies `{0}` and `{1}`
have means `3/8` and `1/8`, respectively, so this theorem also records why the
design average must not be confused with either fixed-body response. -/
theorem randomPoolTriggeredUnitMean_two
    [Nonempty (PoolClause 2 1)] [Nonempty (UniformTriggerSubset 2 1)] :
    randomPoolTriggeredUnitMean (R := 1) (v := 1) (w := 1)
      ({0} : Finset (Fin 2)) = (1 / 4 : ℝ) := by
  rw [randomPoolTriggeredUnitMean_eq]
  unfold realWalshCoefficient expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2,
      (randomPoolProfile 2 1 1 (oneCount x) *
        uniformTriggerFireProfile 2 1 (oneCount x)) * walshCharacter {0} x) =
      ∑ z : Bool × Bool,
        (randomPoolProfile 2 1 1 (oneCount ((finTwoArrowEquiv Bool).symm z)) *
          uniformTriggerFireProfile 2 1 (oneCount ((finTwoArrowEquiv Bool).symm z))) *
          walshCharacter {0} ((finTwoArrowEquiv Bool).symm z) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, randomPoolProfile, uniformTriggerFireProfile, oneCount,
    oneCoordinates, walshCharacter, signedBit, finTwoArrowEquiv,
    piFinTwoEquiv, Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]



/-- Whole-family exact weighted-sum identity for literal repeated canonical
pool bodies. Different lists may use different `R` and `v`; no common-mean
premise remains because each list's value is defined from its own fixed body. -/
theorem sum_scheduledListIdeal_repeatedPools {m L w I K : ℕ}
    [Nonempty (UniformTriggerSubset (m + L) w)] {R v : Fin I → ℕ}
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (design : ∀ ℓ, PoolDesign (m + L) (R ℓ) (v ℓ))
    (T : Finset (Fin (m + L))) (hK : 0 < K)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    (∑ ℓ, scheduledListIdeal m L w weight j
        (fun ℓ _ => poolTerms (design ℓ)) T ℓ) =
      (K : ℝ) * realizedWeightedSum K L weight
        (fun ℓ => expectedTriggeredWalshStatistic (w := w)
          (poolTerms (design ℓ)) T) := by
  apply sum_scheduledListIdeal_eq_mul_realizedWeightedSum weight j _ T
    (fun ℓ => expectedTriggeredWalshStatistic (w := w) (poolTerms (design ℓ)) T)
    hK hj
  intro ℓ p
  rfl

/-- The same whole-family identity for disjoint source shapes and their actual
reduced bodies. The reduction theorem, not an overlap approximation, identifies
the list values. -/
theorem sum_scheduledListIdeal_repeatedTriggerPoolShapes {m L w I K : ℕ}
    [Nonempty (UniformTriggerSubset (m + L) w)] {R v : Fin I → ℕ}
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (shape : ∀ ℓ, TriggerPoolShape (m + L) (R ℓ) (v ℓ))
    (T : Finset (Fin (m + L))) (hK : 0 < K)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    (∑ ℓ, scheduledListIdeal m L w weight j
        (fun ℓ _ => reducedPoolTerms (shape ℓ).triggerCoordinates (shape ℓ).design) T ℓ) =
      (K : ℝ) * realizedWeightedSum K L weight
        (fun ℓ => expectedTriggeredWalshStatistic (w := w)
          (poolTerms (shape ℓ).design) T) := by
  apply sum_scheduledListIdeal_eq_mul_realizedWeightedSum weight j _ T
    (fun ℓ => expectedTriggeredWalshStatistic (w := w) (poolTerms (shape ℓ).design) T)
    hK hj
  intro ℓ p
  rw [reducedPoolTerms_eq_of_disjoint (shape ℓ)]

/-- The genuinely disjoint public trigger–pool shape can use the repeated-pool
schedule identity for its reduced body. -/
theorem scheduledListIdeal_repeatedTriggerPoolShape {m L w R v I K : ℕ}
    [Nonempty (PoolClause (m + L) v)]
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (shape : TriggerPoolShape (m + L) R v)
    (T : Finset (Fin (m + L))) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    scheduledListIdeal m L w weight j
        (fun _ _ => reducedPoolTerms shape.triggerCoordinates shape.design) T ℓ =
      expectedTriggeredWalshStatistic (w := w) (poolTerms shape.design) T *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  rw [reducedPoolTerms_eq_of_disjoint shape]
  exact scheduledListIdeal_repeatedPool weight j shape.design T ℓ hj

/-- The all-false input used in the reduction sharpness check. -/
def allFalseCube (n : ℕ) : BooleanCube n := fun _ => false

@[simp] theorem oneCount_allFalseCube (n : ℕ) : oneCount (allFalseCube n) = 0 := by
  simp [oneCount, oneCoordinates, allFalseCube]

/-- The deleted coordinates were nonempty in the original design. -/
@[simp] theorem reducedPoolTerms_self_zeroPoolDesign :
    reducedPoolTerms ({0} : Finset (Fin 2)) zeroPoolDesign = [∅] := by
  simp [reducedPoolTerms, poolTerms, zeroPoolDesign]

/-- Reduction changes the one-count profile when original and trigger supports
overlap: a nonempty original clause can become the always-true empty clause. -/
@[simp] theorem reducedPoolEval_self_zeroPoolDesign_allFalse :
    reducedPoolEval ({0} : Finset (Fin 2)) zeroPoolDesign (allFalseCube 2) = true := by
  simp [reducedPoolEval, dnfEval, conjunction, allFalseCube]

/-- Hence the full-pool `randomPoolProfile` is not a valid profile for an
arbitrary reduced pool: here the former is zero and the reduced pool fires. -/
theorem reducedPool_zero_profile_obstacle :
    bit (reducedPoolEval ({0} : Finset (Fin 2)) zeroPoolDesign (allFalseCube 2)) = 1 ∧
      randomPoolProfile 2 1 1 (oneCount (allFalseCube 2)) = 0 := by
  constructor
  · rw [reducedPoolEval_self_zeroPoolDesign_allFalse, bit_true]
  · norm_num [randomPoolProfile]

/-- The `1/4` joint design mean is not the fixed `{0}`-body mean. -/
theorem randomPoolTriggeredUnitMean_two_ne_fixed_zero
    [Nonempty (PoolClause 2 1)] [Nonempty (UniformTriggerSubset 2 1)] :
    randomPoolTriggeredUnitMean (R := 1) (v := 1) (w := 1)
        ({0} : Finset (Fin 2)) ≠
      expectedTriggeredWalshStatistic (w := 1)
        ([{0}] : List (Finset (Fin 2))) {0} := by
  rw [randomPoolTriggeredUnitMean_two, expectedTriggeredWalshStatistic_single_zero_two]
  norm_num

/-- Nor is it the transported fixed `{1}`-body mean. -/
theorem randomPoolTriggeredUnitMean_two_ne_fixed_one
    [Nonempty (PoolClause 2 1)] [Nonempty (UniformTriggerSubset 2 1)] :
    randomPoolTriggeredUnitMean (R := 1) (v := 1) (w := 1)
        ({0} : Finset (Fin 2)) ≠
      expectedTriggeredWalshStatistic (w := 1)
        ([{1}] : List (Finset (Fin 2))) {0} := by
  rw [randomPoolTriggeredUnitMean_two,
    expectedTriggeredWalshStatistic_single_one_at_zero_two]
  norm_num

#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_eq
#print axioms MonotoneDNF.realWalshCoefficient_oneCountProfile_permute
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_permute_test
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_of_card_eq
#print axioms MonotoneDNF.sum_randomPoolTriggeredUnitMean_powersetCard
#print axioms MonotoneDNF.scheduledListIdeal_repeatedPool
#print axioms MonotoneDNF.expectation_scheduledListIdeal_update_randomPool
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_two
#print axioms MonotoneDNF.scheduledListIdeal_repeatedTriggerPoolShape
#print axioms MonotoneDNF.reducedPool_zero_profile_obstacle
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_two_ne_fixed_zero
#print axioms MonotoneDNF.randomPoolTriggeredUnitMean_two_ne_fixed_one
#print axioms MonotoneDNF.sum_scheduledListIdeal_repeatedPools
#print axioms MonotoneDNF.sum_scheduledListIdeal_repeatedTriggerPoolShapes

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalReducedPoolResponse.lean <==
module

public import MonotoneDNF.PhysicalRandomPoolUnitMeans
public import MonotoneDNF.PoolBinomialMoments

@[expose] public section

/-!
# Exact response laws for reduced pools with overlapping triggers

For a fixed trigger `W`, the source clauses `S` become `S \ W`.  This change
cannot be ignored for the reduced pool alone.  It can, however, be ignored
*after conjoining the same trigger*, since `W ∪ (S \ W) = W ∪ S`.

This file proves the resulting fixed-trigger design-average Walsh law and the
joint independent-design/random-trigger product law.  It also records a
two-bit calculation showing that the design-average law on overlapping
coordinates is not the product of the separate trigger and pool firing masses.
No fixed-design concentration or asymptotic factorization is asserted.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Deleting the trigger from a body does not change the subsequently
triggered Walsh statistic.  The same trigger is used on both sides; no
independence or disjointness hypothesis is needed. -/
theorem triggeredWalshStatistic_reducedPoolTerms {n R v : ℕ}
    (U : Finset (Fin n)) (design : PoolDesign n R v) (T : Finset (Fin n)) :
    triggeredWalshStatistic U (reducedPoolTerms U design) T =
      triggeredWalshStatistic U (poolTerms design) T := by
  unfold triggeredWalshStatistic walshCoefficient
  apply congrArg expectation
  funext x
  simp only [dnfEval_triggeredBodyTerms]
  have h := trigger_and_dnfEval_map_sdiff U (poolTerms design) x
  change bit (conjunction U x &&
      dnfEval ((poolTerms design).map (fun S => S \ U)) x) * walshCharacter T x =
    bit (conjunction U x && dnfEval (poolTerms design) x) * walshCharacter T x
  rw [← h]

/-- **Fixed-trigger reduced-pool design mean.**  Averaging only the
independent ordered clause design gives the original constant-width profile
on the trigger cylinder.  The trigger remains fixed and can overlap every
clause; this is not a global coordinate-orbit average. -/
theorem expectation_triggeredWalshStatistic_reducedPoolTerms {n R v w : ℕ}
    [Nonempty (PoolClause n v)] (U : UniformTriggerSubset n w)
    (T : Finset (Fin n)) :
    expectation (fun design : PoolDesign n R v =>
      triggeredWalshStatistic U.1 (reducedPoolTerms U.1 design) T) =
    realWalshCoefficient
      (fun x => bit (conjunction U.1 x) * randomPoolProfile n R v (oneCount x)) T := by
  simp_rw [triggeredWalshStatistic_reducedPoolTerms]
  unfold triggeredWalshStatistic walshCoefficient realWalshCoefficient
  rw [expectation_expectation_swap]
  apply congrArg expectation
  funext x
  simp only [dnfEval_triggeredBodyTerms, bit_and_eq_mul]
  calc
    expectation (fun design : PoolDesign n R v =>
        (bit (conjunction U.1 x) * bit (poolEval design x)) * walshCharacter T x) =
      bit (conjunction U.1 x) *
        (expectation (fun design : PoolDesign n R v => bit (poolEval design x))) *
          walshCharacter T x := by
      simp_rw [mul_assoc]
      rw [expectation_const_mul, expectation_mul_const]
    _ = (bit (conjunction U.1 x) * randomPoolProfile n R v (oneCount x)) *
          walshCharacter T x := by
      rw [expectation_pool_fire_eq_profile]

/-- The joint mean when the same random trigger is used both to reduce the
random pool clauses and to trigger the resulting body. -/
noncomputable def randomReducedPoolTriggeredUnitMean {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun U : UniformTriggerSubset n w =>
    expectation (fun design : PoolDesign n R v =>
      triggeredWalshStatistic U.1 (reducedPoolTerms U.1 design) T))

/-- The reduced-body joint mean is exactly the original random-pool joint
mean.  The two averages use the same trigger realization on the left. -/
theorem randomReducedPoolTriggeredUnitMean_eq_randomPool {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (T : Finset (Fin n)) :
    randomReducedPoolTriggeredUnitMean (R := R) (v := v) (w := w) T =
      randomPoolTriggeredUnitMean (R := R) (v := v) (w := w) T := by
  unfold randomReducedPoolTriggeredUnitMean randomPoolTriggeredUnitMean
  simp_rw [triggeredWalshStatistic_reducedPoolTerms]
  unfold expectedTriggeredWalshStatistic
  exact (expectation_expectation_swap
    (fun (design : PoolDesign n R v) (U : UniformTriggerSubset n w) =>
      triggeredWalshStatistic U.1 (poolTerms design) T)).symm

/-- Consequently the actual reduced bodies have the exact product of the two
one-count hit profiles after the joint design/trigger average. -/
theorem randomReducedPoolTriggeredUnitMean_eq {n R v w : ℕ}
    [Nonempty (PoolClause n v)] [Nonempty (UniformTriggerSubset n w)]
    (T : Finset (Fin n)) :
    randomReducedPoolTriggeredUnitMean (R := R) (v := v) (w := w) T =
      realWalshCoefficient
        (fun x => randomPoolProfile n R v (oneCount x) *
          uniformTriggerFireProfile n w (oneCount x)) T := by
  rw [randomReducedPoolTriggeredUnitMean_eq_randomPool,
    randomPoolTriggeredUnitMean_eq]

/-- Average biased response of the physical trigger conjoined with its actual
reduced pool.  The trigger is fixed; only the ordered clause design is
random. -/
noncomputable def fixedTriggerReducedPoolAveragedBiasedResponse {n R v : ℕ}
    [Nonempty (PoolClause n v)] (U : Finset (Fin n)) (w z : ℝ) : ℝ :=
  expectation (fun design : PoolDesign n R v =>
    biasedResponse w (fun x => conjunction U x && reducedPoolEval U design x) z)

/-- Exact finite biased-response law at every fixed trigger.  On overlapping
coordinates the right side is deliberately not split into two expectations. -/
theorem fixedTriggerReducedPoolAveragedBiasedResponse_eq {n R v : ℕ}
    [Nonempty (PoolClause n v)] (U : Finset (Fin n)) (w z : ℝ) :
    fixedTriggerReducedPoolAveragedBiasedResponse (R := R) (v := v) U w z =
      biasedExpectation (1 / 2 + z / w) (fun x =>
        bit (conjunction U x) * randomPoolProfile n R v (oneCount x)) := by
  unfold fixedTriggerReducedPoolAveragedBiasedResponse biasedResponse
  rw [show (fun design : PoolDesign n R v =>
      biasedFiringProbability (1 / 2 + z / w)
        (fun x => conjunction U x && reducedPoolEval U design x)) =
      (fun design => biasedExpectation (1 / 2 + z / w)
        (fun x => bit (conjunction U x && reducedPoolEval U design x))) by
    funext design
    exact biasedFiringProbability_eq_biasedExpectation _ _]
  rw [expectation_biasedExpectation_swap]
  apply congrArg (biasedExpectation (1 / 2 + z / w))
  funext x
  have hpoint (design : PoolDesign n R v) :
      bit (conjunction U x && reducedPoolEval U design x) =
        bit (conjunction U x && poolEval design x) := by
    have h := trigger_and_dnfEval_map_sdiff U (poolTerms design) x
    change bit (conjunction U x &&
      dnfEval ((poolTerms design).map (fun S => S \ U)) x) =
        bit (conjunction U x && dnfEval (poolTerms design) x)
    rw [← h]
  simp_rw [hpoint, bit_and_eq_mul]
  rw [expectation_const_mul, expectation_pool_fire_eq_profile]

/-- The averaged response is also the design average of the public
`overlapTriggerPoolEval`, with precisely the same fixed trigger. -/
theorem fixedTriggerReducedPoolAveragedBiasedResponse_eq_overlap {n R v : ℕ}
    [Nonempty (PoolClause n v)] (U : Finset (Fin n)) (w z : ℝ) :
    fixedTriggerReducedPoolAveragedBiasedResponse (R := R) (v := v) U w z =
      expectation (fun design : PoolDesign n R v =>
        biasedResponse w (overlapTriggerPoolEval ⟨U, design⟩) z) := by
  unfold fixedTriggerReducedPoolAveragedBiasedResponse
  apply congrArg expectation
  funext design
  apply congrArg (biasedResponse w · z)
  funext x
  exact congrFun (overlapTriggerPoolEval_eq_and_reduced ⟨U, design⟩).symm x

/-- Exact design average of the public normalized overlapping response.  The
normalizer is the actual fair mass of the same fixed trigger. -/
theorem expectation_overlapTriggerConditionedResponse_eq {n R v : ℕ}
    [Nonempty (PoolClause n v)] (U : Finset (Fin n)) (w z : ℝ) :
    expectation (fun design : PoolDesign n R v =>
      overlapTriggerConditionedResponse ⟨U, design⟩ w z) =
    biasedExpectation (1 / 2 + z / w) (fun x =>
      bit (conjunction U x) * randomPoolProfile n R v (oneCount x)) /
        probability (fun x => conjunction U x = true) := by
  unfold overlapTriggerConditionedResponse
  simp_rw [div_eq_mul_inv]
  rw [expectation_mul_const
    (probability (fun x : BooleanCube n => conjunction U x = true))⁻¹
    (fun design : PoolDesign n R v =>
      biasedResponse w (overlapTriggerPoolEval ⟨U, design⟩) z)]
  rw [← fixedTriggerReducedPoolAveragedBiasedResponse_eq_overlap,
    fixedTriggerReducedPoolAveragedBiasedResponse_eq]
  simp only [div_eq_mul_inv, one_mul]

/-! ## The reduced pool alone: the exact union-count profile -/

/-- The elementary support calculation behind the reduced-clause law. -/
lemma sdiff_subset_ones_iff {n : ℕ} (S W X : Finset (Fin n)) :
    S \ W ⊆ X ↔ S ⊆ X ∪ W := by
  constructor
  · intro h i hiS
    by_cases hiW : i ∈ W
    · exact Finset.mem_union_right X hiW
    · exact Finset.mem_union_left W (h (Finset.mem_sdiff.mpr ⟨hiS, hiW⟩))
  · intro h i hi
    have hi' := h (Finset.mem_sdiff.mp hi).1
    rcases Finset.mem_union.mp hi' with hiX | hiW
    · exact hiX
    · exact False.elim ((Finset.mem_sdiff.mp hi).2 hiW)

/-- Count all fixed-width clauses contained in a specified support. -/
lemma sum_poolClause_contained {M v : ℕ} (Y : Finset (Fin M)) :
    (∑ S : PoolClause M v, if S.1 ⊆ Y then (1 : ℝ) else 0) =
      (Y.card.choose v : ℝ) := by
  classical
  let p : Finset (Fin M) → Prop := fun S => S.card = v
  let s : Finset (Finset (Fin M)) := Finset.univ.powersetCard v
  have hs : ∀ S, S ∈ s ↔ p S := by
    intro S
    simp [s, p]
  calc
    (∑ S : PoolClause M v, if S.1 ⊆ Y then (1 : ℝ) else 0) =
        ∑ S ∈ s, (if S ⊆ Y then (1 : ℝ) else 0) :=
      (Finset.sum_subtype s hs
        (fun S => if S ⊆ Y then (1 : ℝ) else 0)).symm
    _ = ((s.filter (fun S => S ⊆ Y)).card : ℝ) := by
      rw [Finset.sum_boole]
    _ = ((Y.powersetCard v).card : ℝ) := by
      have heq : s.filter (fun S => S ⊆ Y) = Y.powersetCard v := by
        ext S
        simp [s, Finset.mem_powersetCard, and_comm]
      rw [heq]
    _ = (Y.card.choose v : ℝ) := by
      rw [Finset.card_powersetCard]

/-- Exact count of source clauses whose reduction fires at `x`. -/
theorem sum_poolClause_reduced_fire {n v : ℕ} (W : Finset (Fin n))
    (x : BooleanCube n) :
    (∑ S : PoolClause n v, bit (conjunction (S.1 \ W) x)) =
      ((oneCoordinates x ∪ W).card.choose v : ℝ) := by
  classical
  calc
    (∑ S : PoolClause n v, bit (conjunction (S.1 \ W) x)) =
        ∑ S : PoolClause n v,
          if S.1 ⊆ oneCoordinates x ∪ W then (1 : ℝ) else 0 := by
      apply Finset.sum_congr rfl
      intro S _hS
      simp only [conjunction_eq_oneIndicator, sdiff_subset_ones_iff]
    _ = ((oneCoordinates x ∪ W).card.choose v : ℝ) :=
      sum_poolClause_contained (oneCoordinates x ∪ W)

/-- Exact one-clause firing probability after deleting a fixed trigger. -/
theorem expectation_poolClause_reduced_fire {n v : ℕ}
    [Nonempty (PoolClause n v)] (W : Finset (Fin n)) (x : BooleanCube n) :
    expectation (fun S : PoolClause n v => bit (conjunction (S.1 \ W) x)) =
      ((oneCoordinates x ∪ W).card.choose v : ℝ) / (n.choose v : ℝ) := by
  unfold expectation
  rw [sum_poolClause_reduced_fire, card_poolClause]

/-- Characterization of firing for a fixed reduced ordered design. -/
theorem reducedPoolEval_eq_true_iff {n R v : ℕ} (W : Finset (Fin n))
    (design : PoolDesign n R v) (x : BooleanCube n) :
    reducedPoolEval W design x = true ↔
      ∃ r, conjunction ((design r).1 \ W) x = true := by
  rw [reducedPoolEval, dnfEval, List.any_eq_true]
  constructor
  · rintro ⟨S, hS, hfire⟩
    unfold reducedPoolTerms at hS
    obtain ⟨T, hT, rfl⟩ := List.mem_map.1 hS
    rw [poolTerms, List.mem_ofFn] at hT
    obtain ⟨r, rfl⟩ := hT
    exact ⟨r, hfire⟩
  · rintro ⟨r, hfire⟩
    refine ⟨(design r).1 \ W, ?_, hfire⟩
    unfold reducedPoolTerms
    apply List.mem_map.2
    refine ⟨(design r).1, ?_, rfl⟩
    rw [poolTerms, List.mem_ofFn]
    exact ⟨r, rfl⟩

/-- Pointwise no-fire product for reduced pools, allowing different residual
widths and empty residual clauses. -/
theorem one_sub_reducedPoolEval {n R v : ℕ} (W : Finset (Fin n))
    (design : PoolDesign n R v) (x : BooleanCube n) :
    1 - bit (reducedPoolEval W design x) =
      ∏ r, (1 - bit (conjunction ((design r).1 \ W) x)) := by
  by_cases h : ∃ r, conjunction ((design r).1 \ W) x = true
  · obtain ⟨r, hr⟩ := h
    have hp : reducedPoolEval W design x = true :=
      (reducedPoolEval_eq_true_iff W design x).2 ⟨r, hr⟩
    rw [hp, bit_true]
    norm_num only [sub_self]
    symm
    apply Finset.prod_eq_zero (Finset.mem_univ r)
    rw [hr, bit_true]
    ring
  · have hp : reducedPoolEval W design x = false := by
      cases hp' : reducedPoolEval W design x
      · rfl
      · exact False.elim (h ((reducedPoolEval_eq_true_iff W design x).1 hp'))
    rw [hp, bit_false]
    norm_num only [sub_zero]
    symm
    apply Finset.prod_eq_one
    intro r hr
    have hcr : conjunction ((design r).1 \ W) x = false := by
      cases hcr : conjunction ((design r).1 \ W) x
      · rfl
      · exact False.elim (h ⟨r, hcr⟩)
    rw [hcr, bit_false]
    ring

/-- Exact no-fire law for the reduced pool over the original independent
constant-width clause design. -/
theorem expectation_reducedPool_noFire {n R v : ℕ}
    [Nonempty (PoolClause n v)] (W : Finset (Fin n)) (x : BooleanCube n) :
    expectation (fun design : PoolDesign n R v =>
      1 - bit (reducedPoolEval W design x)) =
    (1 - ((oneCoordinates x ∪ W).card.choose v : ℝ) /
      (n.choose v : ℝ)) ^ R := by
  calc
    expectation (fun design : PoolDesign n R v =>
        1 - bit (reducedPoolEval W design x)) =
        expectation (fun design : PoolDesign n R v =>
          ∏ r, (1 - bit (conjunction ((design r).1 \ W) x))) := by
      congr 1
      funext design
      exact one_sub_reducedPoolEval W design x
    _ = ∏ _r : Fin R, expectation (fun S : PoolClause n v =>
          (1 - bit (conjunction (S.1 \ W) x))) :=
      expectation_poolDesign_product
        (fun r S => 1 - bit (conjunction (S.1 \ W) x))
    _ = ∏ _r : Fin R,
        (1 - ((oneCoordinates x ∪ W).card.choose v : ℝ) /
          (n.choose v : ℝ)) := by
      apply Finset.prod_congr rfl
      intro r _hr
      rw [show (fun S : PoolClause n v => 1 - bit (conjunction (S.1 \ W) x)) =
          (fun S => (fun _ : PoolClause n v => (1 : ℝ)) S -
            bit (conjunction (S.1 \ W) x)) by rfl,
        expectation_sub, expectation_const, expectation_poolClause_reduced_fire]
    _ = _ := by simp

/-- **Exact reduced-pool profile.**  Unlike the original pool, the reduced
pool alone depends on `card (oneCoordinates x ∪ W)`, not generally on
`oneCount x`.  This formula retains all deleted widths and empty clauses. -/
@[simp] theorem expectation_reducedPool_fire_eq_profile {n R v : ℕ}
    [Nonempty (PoolClause n v)] (W : Finset (Fin n)) (x : BooleanCube n) :
    expectation (fun design : PoolDesign n R v => bit (reducedPoolEval W design x)) =
      randomPoolProfile n R v (oneCoordinates x ∪ W).card := by
  have h := expectation_reducedPool_noFire (n := n) (v := v) (R := R) W x
  calc
    expectation (fun design : PoolDesign n R v => bit (reducedPoolEval W design x)) =
        1 - expectation (fun design : PoolDesign n R v =>
          1 - bit (reducedPoolEval W design x)) := by
      rw [show (fun design : PoolDesign n R v => bit (reducedPoolEval W design x)) =
          (fun design => (fun _ : PoolDesign n R v => (1 : ℝ)) design -
            (1 - bit (reducedPoolEval W design x))) by
            funext design; ring,
        expectation_sub, expectation_const]
    _ = _ := by rw [h]; rfl

/-- On the trigger cylinder the union-count profile collapses exactly to the
original one-count profile. -/
theorem expectation_reducedPool_trigger_eq_originalProfile {n R v : ℕ}
    [Nonempty (PoolClause n v)] (W : Finset (Fin n)) (x : BooleanCube n) :
    expectation (fun design : PoolDesign n R v =>
      bit (conjunction W x && reducedPoolEval W design x)) =
    bit (conjunction W x) * randomPoolProfile n R v (oneCount x) := by
  simp_rw [bit_and_eq_mul]
  rw [expectation_const_mul, expectation_reducedPool_fire_eq_profile]
  cases hc : conjunction W x with
  | false => simp
  | true =>
      have hsub : W ⊆ oneCoordinates x := by
        intro i hiW
        exact Finset.mem_filter.mpr ⟨Finset.mem_univ _,
          (conjunction_eq_true_iff W x).1 hc i hiW⟩
      simp [Finset.union_eq_left.mpr hsub, oneCount]

end MonotoneDNF

namespace MonotoneDNF

/-! ## Sharpness calculations for the overlapping design averages -/

/-- The fixed-trigger overlapping firing mean on two bits is `3/8`. -/
theorem overlap_fixedTrigger_designMean_two :
    realWalshCoefficient
      (fun x : BooleanCube 2 =>
        bit (conjunction ({0} : Finset (Fin 2)) x) *
          randomPoolProfile 2 1 1 (oneCount x)) ∅ = (3 / 8 : ℝ) := by
  unfold realWalshCoefficient expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2,
      (bit (conjunction ({0} : Finset (Fin 2)) x) *
        randomPoolProfile 2 1 1 (oneCount x)) * walshCharacter ∅ x) =
      ∑ z : Bool × Bool,
        (bit (conjunction ({0} : Finset (Fin 2)) ((finTwoArrowEquiv Bool).symm z)) *
          randomPoolProfile 2 1 1
            (oneCount ((finTwoArrowEquiv Bool).symm z))) *
          walshCharacter ∅ ((finTwoArrowEquiv Bool).symm z) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, randomPoolProfile, conjunction, oneCount, oneCoordinates,
    walshCharacter, signedBit, bit, finTwoArrowEquiv, piFinTwoEquiv,
    Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]

/-- The separate random-pool firing mass on two bits is `1/2`. -/
theorem randomPoolProfile_mean_two :
    expectation (fun x : BooleanCube 2 => randomPoolProfile 2 1 1 (oneCount x)) =
      (1 / 2 : ℝ) := by
  unfold expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2, randomPoolProfile 2 1 1 (oneCount x)) =
      ∑ z : Bool × Bool,
        randomPoolProfile 2 1 1 (oneCount ((finTwoArrowEquiv Bool).symm z)) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, randomPoolProfile, oneCount, oneCoordinates, bit,
    finTwoArrowEquiv, piFinTwoEquiv, Matrix.cons_val_zero, Matrix.cons_val_one,
    Finset.sum_boole, Finset.filter_insert, Finset.filter_singleton]

/-- The concrete clause space used below is nonempty by the public cardinality
criterion, so none of the numerical checks needs a typeclass premise. -/
local instance nonemptyPoolClauseTwoOne : Nonempty (PoolClause 2 1) :=
  poolClauseNonempty (by decide)

/-- The normalized public overlapping response, averaged over the design at
zero bias, is `3/4` rather than the separate random-pool mean `1/2`. -/
theorem overlap_conditionedDesignMean_two (width : ℝ) :
    expectation (fun design : PoolDesign 2 1 1 =>
      overlapTriggerConditionedResponse
        ⟨({0} : Finset (Fin 2)), design⟩ width 0) = (3 / 4 : ℝ) := by
  rw [expectation_overlapTriggerConditionedResponse_eq]
  have hfire : biasedExpectation (1 / 2 + (0 : ℝ) / width)
      (fun x : BooleanCube 2 =>
        bit (conjunction ({0} : Finset (Fin 2)) x) *
          randomPoolProfile 2 1 1 (oneCount x)) = (3 / 8 : ℝ) := by
    simp only [zero_div, add_zero]
    rw [← expectation_eq_biasedExpectation_half]
    simpa [realWalshCoefficient] using overlap_fixedTrigger_designMean_two
  rw [hfire, probability_trigger]
  norm_num

/-- In particular, the normalized constant-width disjoint-pool substitution
is false for this genuinely overlapping design-averaged response. -/
theorem overlap_conditionedDesignMean_two_ne_randomPoolMean (width : ℝ) :
    expectation (fun design : PoolDesign 2 1 1 =>
      overlapTriggerConditionedResponse
        ⟨({0} : Finset (Fin 2)), design⟩ width 0) ≠
      expectation (fun x : BooleanCube 2 =>
        randomPoolProfile 2 1 1 (oneCount x)) := by
  rw [overlap_conditionedDesignMean_two, randomPoolProfile_mean_two]
  norm_num

/-- Smallest nontrivial reduced-pool check.  On the all-false input with
`W = {0}`, half of the source clauses become the empty (always-true) clause.
Their design-averaged reduced firing mass is therefore `1/2`, exactly as the
union-count profile predicts. -/
theorem reducedPool_self_allFalse_designMean_two :
    expectation (fun design : PoolDesign 2 1 1 =>
      bit (reducedPoolEval ({0} : Finset (Fin 2)) design (allFalseCube 2))) =
      (1 / 2 : ℝ) := by
  rw [expectation_reducedPool_fire_eq_profile]
  have hX : oneCoordinates (allFalseCube 2) = ∅ := by
    ext i
    simp [oneCoordinates, allFalseCube]
  rw [hX]
  norm_num [randomPoolProfile]

/-- This is a strict correction to using the original one-count profile for
the reduced pool alone. -/
theorem reducedPool_self_allFalse_designMean_ne_originalProfile :
    expectation (fun design : PoolDesign 2 1 1 =>
      bit (reducedPoolEval ({0} : Finset (Fin 2)) design (allFalseCube 2))) ≠
      randomPoolProfile 2 1 1 (oneCount (allFalseCube 2)) := by
  rw [reducedPool_self_allFalse_designMean_two, oneCount_allFalseCube]
  norm_num [randomPoolProfile]

/-- On overlapping coordinates, the fixed-trigger design mean is not the
product of the separate trigger and random-pool firing masses.  Thus the
finite product-profile theorem above must not be confused with the
independent-coordinate factorization used for disjoint source shapes. -/
theorem overlap_fixedTrigger_designMean_ne_separate_product :
    realWalshCoefficient
      (fun x : BooleanCube 2 =>
        bit (conjunction ({0} : Finset (Fin 2)) x) *
          randomPoolProfile 2 1 1 (oneCount x)) ∅ ≠
    probability (fun x : BooleanCube 2 =>
        conjunction ({0} : Finset (Fin 2)) x = true) *
      expectation (fun x : BooleanCube 2 => randomPoolProfile 2 1 1 (oneCount x)) := by
  rw [overlap_fixedTrigger_designMean_two, probability_trigger,
    randomPoolProfile_mean_two]
  norm_num

#print axioms MonotoneDNF.triggeredWalshStatistic_reducedPoolTerms
#print axioms MonotoneDNF.expectation_triggeredWalshStatistic_reducedPoolTerms
#print axioms MonotoneDNF.randomReducedPoolTriggeredUnitMean_eq_randomPool
#print axioms MonotoneDNF.randomReducedPoolTriggeredUnitMean_eq
#print axioms MonotoneDNF.fixedTriggerReducedPoolAveragedBiasedResponse_eq
#print axioms MonotoneDNF.fixedTriggerReducedPoolAveragedBiasedResponse_eq_overlap
#print axioms MonotoneDNF.expectation_overlapTriggerConditionedResponse_eq
#print axioms MonotoneDNF.sdiff_subset_ones_iff
#print axioms MonotoneDNF.sum_poolClause_contained
#print axioms MonotoneDNF.sum_poolClause_reduced_fire
#print axioms MonotoneDNF.expectation_poolClause_reduced_fire
#print axioms MonotoneDNF.reducedPoolEval_eq_true_iff
#print axioms MonotoneDNF.one_sub_reducedPoolEval
#print axioms MonotoneDNF.expectation_reducedPool_noFire
#print axioms MonotoneDNF.expectation_reducedPool_fire_eq_profile
#print axioms MonotoneDNF.expectation_reducedPool_trigger_eq_originalProfile
#print axioms MonotoneDNF.overlap_fixedTrigger_designMean_two
#print axioms MonotoneDNF.randomPoolProfile_mean_two
#print axioms MonotoneDNF.overlap_conditionedDesignMean_two
#print axioms MonotoneDNF.overlap_conditionedDesignMean_two_ne_randomPoolMean
#print axioms MonotoneDNF.reducedPool_self_allFalse_designMean_two
#print axioms MonotoneDNF.reducedPool_self_allFalse_designMean_ne_originalProfile
#print axioms MonotoneDNF.overlap_fixedTrigger_designMean_ne_separate_product

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalResidualBounds.lean <==
module

public import MonotoneDNF.PhysicalResiduals

@[expose] public section

/-!
# From bounded Part V residuals to bounded product-form deviations

The multilinear selector selects an approximate, not an exact, zero of the
physical residuals. This module proves the scalar error transport needed once
face signs and finite-grid edge estimates are supplied. Positive scales are
used precisely where the guide has them. No root or face estimate is asserted.
-/

namespace MonotoneDNF

open scoped BigOperators
open Filter

private lemma choose_cast_pos_bound {m r : ℕ} (hr : r ≤ m) :
    (0 : ℝ) < ((Nat.choose m r : ℕ) : ℝ) := by
  have hp : 0 < m.choose r := Nat.choose_pos hr
  exact_mod_cast hp

private lemma degree_fiber_sum_const_bound {m r : ℕ} (c : ℝ) :
    (∑ _T : Finset (Fin m) with _T.card = r, c) = ((Nat.choose m r : ℕ) : ℝ) * c := by
  rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]

private lemma abs_sum_degreeFiber_le {m r : ℕ} (hr1 : 1 ≤ r)
    {f : Finset (Fin m) → ℝ} {δ : ℝ} (hδ : 0 ≤ δ) (hbound : ∀ T, 1 ≤ T.card → T.card = r → |f T| ≤ δ) :
    |∑ T : Finset (Fin m) with T.card = r, f T| ≤ ((Nat.choose m r : ℕ) : ℝ) * δ := by
  have htriv : (0 : ℝ) ≤ δ := hδ
  calc
    |∑ T : Finset (Fin m) with T.card = r, f T| ≤
        ∑ T : Finset (Fin m) with T.card = r, |f T| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ T : Finset (Fin m) with T.card = r, δ := by
      apply Finset.sum_le_sum
      intro T hT
      have hr := (Finset.mem_filter.1 hT).2
      by_cases hcard : T.card = 0
      · have hsmall : T = ∅ := Finset.card_eq_zero.1 hcard
        subst T
        omega
      · exact hbound T (by omega) hr
    _ = ((Nat.choose m r : ℕ) : ℝ) * δ := by simp [nsmul_eq_mul]

/-- Summing one degree of the actual angular residual gives exactly its mean
control, without any error approximation or explicit smallness assumption. -/
lemma sum_physicalAngularResidual_eq_choose_mul
    {m r : ℕ} (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (hr : r ≤ m) (hγ : gamma r ≠ 0) :
    (∑ T : Finset (Fin m) with T.card = r,
      physicalAngularResidual gate gamma angle T) =
      ((Nat.choose m r : ℕ) : ℝ) * degreeSetAverage angle r := by
  have hcenter : (∑ T : Finset (Fin m) with T.card = r,
      (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r)) = 0 :=
    sum_sub_degreeSetAverage _ hr
  calc
    (∑ T : Finset (Fin m) with T.card = r,
      physicalAngularResidual gate gamma angle T) =
        ∑ T : Finset (Fin m) with T.card = r,
          ((walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r) /
            gamma r + degreeSetAverage angle r) := by
      apply Finset.sum_congr rfl
      intro T hT
      rw [physicalAngularResidual, (Finset.mem_filter.1 hT).2]
    _ = (∑ T : Finset (Fin m) with T.card = r,
          (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r)) /
          gamma r + ∑ T : Finset (Fin m) with T.card = r, degreeSetAverage angle r := by
      rw [Finset.sum_add_distrib, Finset.sum_div]
    _ = ((Nat.choose m r : ℕ) : ℝ) * degreeSetAverage angle r := by
      rw [hcenter, zero_div, zero_add, degree_fiber_sum_const_bound]

/-- Positive scales and an everywhere bounded angular residual imply a small
mean angular dial at that degree. No pointwise zero equation is required. -/
lemma abs_degreeSetAverage_angle_le {m t r : ℕ} (gate : BooleanCube m → Bool)
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hγ : 0 < gamma r) (hr1 : 1 ≤ r) (hrt : r ≤ t) (htm : t ≤ m) {δ : ℝ}
    (hδ : 0 ≤ δ)
    (hres : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      |physicalAngularResidual gate gamma angle T| ≤ δ) :
    |degreeSetAverage angle r| ≤ δ := by
  have hrtm : r ≤ m := hrt.trans htm
  have hN : (0 : ℝ) < ((Nat.choose m r : ℕ) : ℝ) := choose_cast_pos_bound hrtm
  have hr : r ≠ 0 := by omega
  have hs : |((Nat.choose m r : ℕ) : ℝ) * degreeSetAverage angle r| ≤ ((Nat.choose m r : ℕ) : ℝ) * δ := by
    rw [← sum_physicalAngularResidual_eq_choose_mul gate gamma angle hrtm hγ.ne']
    apply abs_sum_degreeFiber_le (by omega) hδ
    intro T hT hcard
    subst hcard
    exact hres T (by omega) hrt
  have habs : |degreeSetAverage angle r| =
      |((Nat.choose m r : ℕ) : ℝ) * degreeSetAverage angle r| / ((Nat.choose m r : ℕ) : ℝ) := by
    rw [abs_mul, abs_of_pos hN]
    apply (eq_div_iff hN.ne').2
    rw [mul_comm]
  rw [habs, div_le_iff₀ hN]
  simpa [mul_comm] using hs

/-- The central deviation in one low-degree coordinate has at most twice the
product of its angular strength and the residual error. -/
lemma abs_walshCoefficient_sub_degreeAverage_le {m t r : ℕ} (gate : BooleanCube m → Bool)
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hγ : 0 < gamma r) (hr1 : 1 ≤ r) (hrt : r ≤ t) (htm : t ≤ m)
    (T : Finset (Fin m)) (hT : T.card = r) {δ : ℝ} (hδ : 0 ≤ δ)
    (hres : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      |physicalAngularResidual gate gamma angle T| ≤ δ) :
    |walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r| ≤
      2 * gamma r * δ := by
  have hA := abs_degreeSetAverage_angle_le gate gamma angle hγ hr1 hrt htm hδ hres
  let A := walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r
  have hAeq : A = gamma r *
      ((physicalAngularResidual gate gamma angle T - degreeSetAverage angle r)) := by
    dsimp [A]
    rw [physicalAngularResidual, hT]
    field_simp [hγ.ne']
    ring
  change |A| ≤ 2 * gamma r * δ
  rw [hAeq, abs_mul, abs_of_pos hγ]
  have hbound : |physicalAngularResidual gate gamma angle T - degreeSetAverage angle r| ≤
      2 * δ := by
    calc
      |physicalAngularResidual gate gamma angle T - degreeSetAverage angle r| ≤
          |physicalAngularResidual gate gamma angle T| + |degreeSetAverage angle r| := by
        have htri := abs_sub_le
          (physicalAngularResidual gate gamma angle T) 0 (degreeSetAverage angle r)
        simpa using htri
      _ ≤ δ + δ := add_le_add (hres T (by omega) (by omega)) hA
      _ = 2 * δ := by ring
  nlinarith

/-- Transfer a radial residual error across its exact positive normalization to
an unnormalized moment sum, and hence to one coefficient. -/
lemma abs_radial_moment_sum_le {m t r : ℕ} (gate : BooleanCube m → Bool)
    {w scale : ℝ} (hw : 0 < w) (hscale : 0 < scale)
    (hr2 : 2 ≤ r) (hrt : r ≤ t) {δ : ℝ} (hδ : 0 ≤ δ)
    (hrad : |physicalRadialResidual gate w scale r| ≤ δ) :
    |∑ T : Finset (Fin m) with T.card = r,
      (walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r)| ≤
      (scale / (2 / w) ^ r) * δ := by
  have hfac : (scale / (2 / w) ^ r) ≠ 0 := by positivity [hw.ne', hscale.ne']
  have heq : (∑ T : Finset (Fin m) with T.card = r,
      (walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r)) =
      (scale / (2 / w) ^ r) * physicalRadialResidual gate w scale r := by
    unfold physicalRadialResidual
    field_simp
  rw [heq, abs_mul, abs_of_pos (div_pos hscale (by positivity))]
  exact mul_le_mul_of_nonneg_left hrad (by positivity)

/-- **Bounded-residual counterpart of the exact product-form algebra.**
The retained `choose` denominator follows the actual cardinalities of the
finite degree fibers. This is an estimate for one fixed degree; it is not an
assertion that a simultaneous residual root or an asymptotic smallness bound
has been constructed. -/
theorem choose_mul_abs_walshCoefficient_add_rejection_mul_pow_le {m t r : ℕ}
    (gate : BooleanCube m → Bool) {w scale : ℝ}
    (hw : 0 < w) (hscale : 0 < scale)
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hγ : 0 < gamma r) (hr2 : 2 ≤ r) (hrt : r ≤ t) (htm : t ≤ m)
    (hq : 0 < rejectionProbability gate)
    {δ : ℝ} (hδ : 0 ≤ δ)
    (hrad : |physicalRadialResidual gate w scale r| ≤ δ)
    (hang : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      |physicalAngularResidual gate gamma angle T| ≤ δ)
    (T : Finset (Fin m)) (hT : T.card = r) :
    ((Nat.choose m r : ℕ) : ℝ) *
        |walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r| ≤
      ((Nat.choose m r : ℕ) : ℝ) * (2 * gamma r * δ) +
        (scale / (2 / w) ^ r) * δ := by
  let mean := degreeSetAverage (walshCoefficient gate) r
  let N : ℝ := ((Nat.choose m r : ℕ) : ℝ)
  have hN : 0 < N := choose_cast_pos_bound (hrt.trans htm)
  have hcenter := abs_walshCoefficient_sub_degreeAverage_le gate gamma angle
    hγ (by omega) hrt htm T hT hδ hang
  have hsum := abs_radial_moment_sum_le gate hw hscale hr2 hrt hδ hrad
  have hB : N * (mean + rejectionProbability gate * physicalContactBias gate ^ r) =
      ∑ S : Finset (Fin m) with S.card = r,
        (walshCoefficient gate S + rejectionProbability gate * physicalContactBias gate ^ r) := by
    dsimp [mean, degreeSetAverage, N]
    rw [Finset.sum_add_distrib, Finset.sum_const,
      card_walsh_degree_fiber, nsmul_eq_mul]
    rw [mul_add, mul_div_cancel₀ _ hN.ne']
  change N * |walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r| ≤
    N * (2 * gamma r * δ) + (scale / (2 / w) ^ r) * δ
  have hsingle : walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r =
      (walshCoefficient gate T - mean) + (mean +
        rejectionProbability gate * physicalContactBias gate ^ r) := by ring
  calc
    N * |walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r| =
        |N * (walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r)| := by
      rw [abs_mul, abs_of_pos hN]
    _ = |N * (walshCoefficient gate T - mean) +
          N * (mean + rejectionProbability gate * physicalContactBias gate ^ r)| := by
      rw [hsingle, mul_add]
    _ ≤ |N * (walshCoefficient gate T - mean)| +
          |N * (mean + rejectionProbability gate * physicalContactBias gate ^ r)| :=
      abs_add_le _ _
    _ = N * |walshCoefficient gate T - mean| +
          |∑ S : Finset (Fin m) with S.card = r,
            (walshCoefficient gate S + rejectionProbability gate * physicalContactBias gate ^ r)| := by
      rw [abs_mul, abs_of_pos hN, hB]
    _ ≤ N * (2 * gamma r * δ) + (scale / (2 / w) ^ r) * δ := by
      exact add_le_add (mul_le_mul_of_nonneg_left hcenter hN.le) hsum

#print axioms MonotoneDNF.choose_mul_abs_walshCoefficient_add_rejection_mul_pow_le

#print axioms MonotoneDNF.sum_physicalAngularResidual_eq_choose_mul
#print axioms MonotoneDNF.abs_degreeSetAverage_angle_le
#print axioms MonotoneDNF.abs_walshCoefficient_sub_degreeAverage_le
#print axioms MonotoneDNF.choose_mul_abs_walshCoefficient_add_rejection_mul_pow_le

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalResidualProductContact.lean <==
module

public import MonotoneDNF.PhysicalGateCalibration

@[expose] public section

/-!
# Approximate physical residuals imply approximate product contact

The grid/Poincare--Miranda interface produces a physical vertex whose residuals
are small, not zero.  This file computes the exact finite amplification of
those errors.  Degree one is treated separately because it has no radial
residual.  The final product-contact estimate still contains its numerical
calibration hypotheses explicitly.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 800000

/-- Sum over a cardinality fiber equals the binomial count times the average. -/
theorem sum_card_fiber_eq_choose_mul_degreeSetAverage {m : ℕ}
    (f : Finset (Fin m) → ℝ) {r : ℕ} (hr : r ≤ m) :
    (∑ T : Finset (Fin m) with T.card = r, f T) =
      (m.choose r : ℝ) * degreeSetAverage f r := by
  have hN : (m.choose r : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_pos hr).ne'
  unfold degreeSetAverage
  rw [mul_div_cancel₀ _ hN]

/-- The sum of angular residuals on a degree fiber is exactly the binomial
count times the mean angular control.  The centered Walsh terms cancel even
when the residuals are nonzero. -/
theorem sum_physicalAngularResidual {m : ℕ}
    (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) {r : ℕ} (hr : r ≤ m) :
    (∑ T : Finset (Fin m) with T.card = r,
      physicalAngularResidual gate gamma angle T) =
        (m.choose r : ℝ) * degreeSetAverage angle r := by
  let F := Finset.univ.filter (fun T : Finset (Fin m) => T.card = r)
  have heq : ∀ T ∈ F, T.card = r := by
    intro T hT
    exact (Finset.mem_filter.1 hT).2
  have hcenter : (∑ T ∈ F,
      (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) T.card) /
        gamma T.card) = 0 := by
    calc
      _ = (∑ T ∈ F,
          (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r)) /
            gamma r := by
        rw [Finset.sum_div]
        apply Finset.sum_congr rfl
        intro T hT
        rw [heq T hT]
      _ = 0 := by
        change (∑ T : Finset (Fin m) with T.card = r,
          (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r)) /
            gamma r = 0
        rw [sum_sub_degreeSetAverage _ hr, zero_div]
  have hcontrol : (∑ T ∈ F, degreeSetAverage angle T.card) =
      (m.choose r : ℝ) * degreeSetAverage angle r := by
    calc
      _ = ∑ _T ∈ F, degreeSetAverage angle r := by
        apply Finset.sum_congr rfl
        intro T hT
        rw [heq T hT]
      _ = _ := by simp [F, nsmul_eq_mul]
  change (∑ T ∈ F, physicalAngularResidual gate gamma angle T) = _
  simp only [physicalAngularResidual, Finset.sum_add_distrib]
  rw [hcenter, hcontrol, zero_add]

/-- A uniform angular-residual bound controls the mean angular control itself. -/
theorem abs_degreeSetAverage_angle_le_of_angularResidual_le {m : ℕ}
    (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) {η : ℝ} {rr : ℕ} (hr : rr ≤ m)
    (hres : ∀ T : Finset (Fin m), T.card = rr →
      |physicalAngularResidual gate gamma angle T| ≤ η) :
    |degreeSetAverage angle rr| ≤ η := by
  have hN : (0 : ℝ) < (m.choose rr : ℝ) := by
    exact_mod_cast Nat.choose_pos hr
  have hsum := sum_physicalAngularResidual gate gamma angle hr
  have habs : |(m.choose rr : ℝ) * degreeSetAverage angle rr| ≤
      (m.choose rr : ℝ) * η := by
    rw [← hsum]
    calc
      |∑ T : Finset (Fin m) with T.card = rr,
          physicalAngularResidual gate gamma angle T| ≤
          ∑ T : Finset (Fin m) with T.card = rr,
            |physicalAngularResidual gate gamma angle T| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _T : Finset (Fin m) with _T.card = rr, η := by
        apply Finset.sum_le_sum
        intro T hT
        exact hres T (Finset.mem_filter.1 hT).2
      _ = (m.choose rr : ℝ) * η := by
        simp [nsmul_eq_mul]
  rw [abs_mul, abs_of_pos hN] at habs
  exact le_of_mul_le_mul_left habs hN

/-- Pointwise Walsh deviation from its degree average is at most twice the
angular scale times the angular-residual radius. -/
theorem abs_walshCoefficient_sub_degreeSetAverage_le_two_mul {m : ℕ}
    (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) {η : ℝ} {r : ℕ}
    {T : Finset (Fin m)} (hγ : gamma r ≠ 0) (hT : T.card = r) (hr : r ≤ m)
    (hres : ∀ S : Finset (Fin m), S.card = r →
      |physicalAngularResidual gate gamma angle S| ≤ η) :
    |walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r| ≤
      2 * |gamma r| * η := by
  have havg := abs_degreeSetAverage_angle_le_of_angularResidual_le
    gate gamma angle hr hres
  have hpoint := hres T hT
  have hid : walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r =
      gamma r * (physicalAngularResidual gate gamma angle T -
        degreeSetAverage angle r) := by
    unfold physicalAngularResidual
    rw [hT]
    field_simp [hγ]
    ring
  rw [hid, abs_mul]
  have htriangle : |physicalAngularResidual gate gamma angle T -
      degreeSetAverage angle r| ≤
      |physicalAngularResidual gate gamma angle T| + |degreeSetAverage angle r| := by
    simpa only [sub_eq_add_neg, abs_neg] using
      (abs_add_le (physicalAngularResidual gate gamma angle T)
        (-degreeSetAverage angle r))
  calc
    |gamma r| * |physicalAngularResidual gate gamma angle T -
        degreeSetAverage angle r| ≤
        |gamma r| * (|physicalAngularResidual gate gamma angle T| +
          |degreeSetAverage angle r|) :=
      mul_le_mul_of_nonneg_left htriangle (abs_nonneg _)
    _ ≤ |gamma r| * (η + η) :=
      mul_le_mul_of_nonneg_left (add_le_add hpoint havg) (abs_nonneg _)
    _ = 2 * |gamma r| * η := by ring

/-- Exact inversion of the radial normalization on a degree fiber. -/
theorem degreeSetAverage_add_target_eq_mul_physicalRadialResidual {m : ℕ}
    (gate : BooleanCube m → Bool) (w scale : ℝ) {r : ℕ}
    (hr : r ≤ m) (hw : w ≠ 0) (hscale : scale ≠ 0) :
    degreeSetAverage (walshCoefficient gate) r +
        rejectionProbability gate * physicalContactBias gate ^ r =
      (scale * (w / 2) ^ r / (m.choose r : ℝ)) *
        physicalRadialResidual gate w scale r := by
  have hN : (m.choose r : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.choose_pos hr).ne'
  have hconst : (∑ _T : Finset (Fin m) with _T.card = r,
      rejectionProbability gate * physicalContactBias gate ^ r) =
        (m.choose r : ℝ) *
          (rejectionProbability gate * physicalContactBias gate ^ r) := by
    simp [nsmul_eq_mul]
  have hsum : (∑ T : Finset (Fin m) with T.card = r,
      (walshCoefficient gate T + rejectionProbability gate *
        physicalContactBias gate ^ r)) =
      (m.choose r : ℝ) * (degreeSetAverage (walshCoefficient gate) r +
        rejectionProbability gate * physicalContactBias gate ^ r) := by
    rw [Finset.sum_add_distrib,
      sum_card_fiber_eq_choose_mul_degreeSetAverage _ hr, hconst]
    ring
  rw [physicalRadialResidual, hsum]
  have hbase : w / 2 * (2 / w) = 1 := by field_simp [hw]
  have hpow : (w / 2) ^ r * (2 / w) ^ r = 1 := by
    rw [← mul_pow, hbase, one_pow]
  field_simp [hw, hscale, hN]
  rw [mul_assoc, hpow, mul_one]

/-- Absolute radial-average error at the source's explicit finite scale. -/
theorem abs_degreeSetAverage_add_target_le {m : ℕ}
    (gate : BooleanCube m → Bool) {w scale ρ : ℝ} {r : ℕ}
    (hr : r ≤ m) (hw : 0 < w) (hscale : 0 < scale)
    (hres : |physicalRadialResidual gate w scale r| ≤ ρ) :
    |degreeSetAverage (walshCoefficient gate) r +
      rejectionProbability gate * physicalContactBias gate ^ r| ≤
        (scale * (w / 2) ^ r / (m.choose r : ℝ)) * ρ := by
  have hN : (0 : ℝ) < (m.choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hr
  have hA : 0 ≤ scale * (w / 2) ^ r / (m.choose r : ℝ) := by
    positivity
  rw [degreeSetAverage_add_target_eq_mul_physicalRadialResidual
    gate w scale hr hw.ne' hscale.ne', abs_mul, abs_of_nonneg hA]
  exact mul_le_mul_of_nonneg_left hres hA

/-- Combined angular and radial Walsh-coefficient error for degrees at least
 two.  No asymptotic smallness is hidden in this statement. -/
theorem abs_walshCoefficient_add_target_le_two_mul_add {m t : ℕ}
    (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) {w scale η ρ : ℝ} {r : ℕ}
    {T : Finset (Fin m)} (hT : T.card = r) (hr2 : 2 ≤ r) (hrt : r ≤ t)
    (htm : t ≤ m) (hw : 0 < w) (hscale : 0 < scale) (hγ : gamma r ≠ 0)
    (hang : ∀ S : Finset (Fin m), 1 ≤ S.card → S.card ≤ t →
      |physicalAngularResidual gate gamma angle S| ≤ η)
    (hrad : |physicalRadialResidual gate w scale r| ≤ ρ) :
    |walshCoefficient gate T + rejectionProbability gate *
      physicalContactBias gate ^ T.card| ≤
        2 * |gamma r| * η +
          (scale * (w / 2) ^ r / (m.choose r : ℝ)) * ρ := by
  have hr : r ≤ m := hrt.trans htm
  have hcenter := abs_walshCoefficient_sub_degreeSetAverage_le_two_mul
    gate gamma angle hγ hT hr (fun S hS => hang S (hS ▸ by omega) (hS ▸ hrt))
  have hradial := abs_degreeSetAverage_add_target_le gate hr hw hscale hrad
  have hid : walshCoefficient gate T + rejectionProbability gate *
      physicalContactBias gate ^ T.card =
      (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r) +
      (degreeSetAverage (walshCoefficient gate) r + rejectionProbability gate *
        physicalContactBias gate ^ r) := by rw [hT]; ring
  rw [hid]
  exact (abs_add_le _ _).trans (add_le_add hcenter hradial)

/-- Walsh errors at rejection-mass scale imply actual approximate product
contact through the existing finite Fourier-inversion criterion. -/
theorem productContact_of_walshCoefficient_error {m t : ℕ}
    (gate : BooleanCube m → Bool) {α θ ξ : ℝ}
    (hθ : 2 * α - 1 = θ) (hq : 0 < rejectionProbability gate)
    (h0 : 0 < α) (h1 : α < 1) (hξ : 0 ≤ ξ)
    (herr : ∀ T : Finset (Fin m), T.card ≤ t → T.Nonempty →
      |walshCoefficient gate T + rejectionProbability gate * θ ^ T.card| ≤
        rejectionProbability gate * ξ * minCylinderBias α ^ t) :
    ProductContact gate t α ξ := by
  apply productContact_of_rejectionExpectation_walsh_error hq h0 h1 hξ
  intro T hT hne
  apply le_of_mul_le_mul_left (a := rejectionProbability gate) _ hq
  calc
    rejectionProbability gate *
        |rejectionExpectation gate (walshCharacter T) -
          (2 * α - 1) ^ T.card| =
        |walshCoefficient gate T + rejectionProbability gate * θ ^ T.card| := by
      rw [walshCoefficient_eq_neg_rejectionProbability_mul hq.ne' T hne, hθ]
      have hid : -rejectionProbability gate *
          rejectionExpectation gate (walshCharacter T) +
            rejectionProbability gate * θ ^ T.card =
          -rejectionProbability gate *
            (rejectionExpectation gate (walshCharacter T) - θ ^ T.card) := by ring
      rw [hid, abs_mul, abs_neg, abs_of_pos hq]
    _ ≤ rejectionProbability gate * ξ * minCylinderBias α ^ t := herr T hT hne
    _ = rejectionProbability gate * (ξ * minCylinderBias α ^ t) := by ring

/-- **Approximate residual bridge.**  Uniform angular error `η` and radial
error `ρ`, together with the displayed numerical calibration inequalities,
give approximate product contact for the actual Boolean gate.  Degree one uses
only its defining bias equation; every degree `2 ≤ r ≤ t` pays the exact radial
amplification `scale * (w/2)^r / choose m r`. -/
theorem productContact_of_physical_residual_bounds {m t : ℕ}
    (gate : BooleanCube m → Bool) (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) {η ρ ξ : ℝ}
    (ht : 1 ≤ t) (htm : t ≤ m) (hw : 0 < w) (hscale : 0 < scale)
    (hq : 0 < rejectionProbability gate)
    (hα0 : 0 < (1 + physicalContactBias gate) / 2)
    (hα1 : (1 + physicalContactBias gate) / 2 < 1) (hξ : 0 ≤ ξ)
    (hγ : ∀ r : ℕ, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hang : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      |physicalAngularResidual gate gamma angle T| ≤ η)
    (hrad : ∀ r : ℕ, 2 ≤ r → r ≤ t →
      |physicalRadialResidual gate w scale r| ≤ ρ)
    (hone : 2 * |gamma 1| * η ≤ rejectionProbability gate * ξ *
      minCylinderBias ((1 + physicalContactBias gate) / 2) ^ t)
    (higher : ∀ r : ℕ, 2 ≤ r → r ≤ t →
      2 * |gamma r| * η +
        (scale * (w / 2) ^ r / (m.choose r : ℝ)) * ρ ≤
          rejectionProbability gate * ξ *
            minCylinderBias ((1 + physicalContactBias gate) / 2) ^ t) :
    ProductContact gate t ((1 + physicalContactBias gate) / 2) ξ := by
  have hθ : 2 * ((1 + physicalContactBias gate) / 2) - 1 =
      physicalContactBias gate := by ring
  apply productContact_of_walshCoefficient_error gate hθ hq hα0 hα1 hξ
  intro T hTt hne
  have hT1 : 1 ≤ T.card := Finset.card_pos.2 hne
  by_cases hTone : T.card = 1
  · have hγ1 : gamma 1 ≠ 0 := hγ 1 (by omega) ht
    have hcenter := abs_walshCoefficient_sub_degreeSetAverage_le_two_mul
      gate gamma angle hγ1 hTone (by omega)
      (fun S hS => hang S (by omega) (by omega))
    have hid : walshCoefficient gate T + rejectionProbability gate *
        physicalContactBias gate ^ T.card =
        walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) 1 := by
      rw [hTone, degreeSetAverage_one_eq_neg_rejection_mul gate hq]
      ring
    rw [hid]
    exact hcenter.trans hone
  · have hr2 : 2 ≤ T.card := by omega
    have hbound := abs_walshCoefficient_add_target_le_two_mul_add
      (t := t) gate gamma angle rfl hr2 hTt htm hw hscale
      (hγ T.card hT1 hTt) hang (hrad T.card hr2 hTt)
    exact hbound.trans (higher T.card hr2 hTt)

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalResiduals.lean <==
module

public import MonotoneDNF.PartIIIFourier

@[expose] public section

/-!
# The residual equations of the physical gate

This module formalizes the exact algebraic part of Part V.  Averaging an
angular residual kills the centered coefficient term, so the added mean
angular dial is essential.  Vanishing radial and angular residuals identify
all nonempty low-degree Walsh coefficients with a product law.

The existence of a dial setting with these properties is *not* asserted here;
that requires the separate physical sign, interpolation and mesh arguments.
-/

namespace MonotoneDNF

open scoped BigOperators
open Filter

/-- The average of a coordinate function on all sets of a given cardinality.
The explicit `choose` denominator avoids any need for a filtered finite-type
instance. -/
noncomputable def degreeSetAverage {m : ℕ} (f : Finset (Fin m) → ℝ) (r : ℕ) : ℝ :=
  (∑ T : Finset (Fin m) with T.card = r, f T) / (m.choose r : ℝ)

variable {m t : ℕ} (gate : BooleanCube m → Bool)

/-- The degree-one equation defines the bias parameter, as in the guide. -/
noncomputable def physicalContactBias : ℝ :=
  -degreeSetAverage (walshCoefficient gate) 1 / rejectionProbability gate

/-- The actual radial residual, scaled by `(2/w)^r / Scale`. -/
noncomputable def physicalRadialResidual
    (w scale : ℝ) (r : ℕ) : ℝ :=
  ((2 / w) ^ r / scale) *
    ∑ T : Finset (Fin m) with T.card = r,
      (walshCoefficient gate T + rejectionProbability gate * physicalContactBias gate ^ r)

/-- The actual angular residual for one coordinate set.  The final term is the
mean angular dial of the same degree, which removes linear dependence. -/
noncomputable def physicalAngularResidual (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m)) : ℝ :=
  (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) T.card) /
      gamma T.card + degreeSetAverage angle T.card

private lemma degree_fiber_sum_const {r : ℕ} (c : ℝ) :
    (∑ _T : Finset (Fin m) with _T.card = r, c) = (m.choose r : ℝ) * c := by
  rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]

private lemma choose_cast_pos {r : ℕ} (hr : r ≤ m) : (0 : ℝ) < (m.choose r : ℝ) := by
  have hp : 0 < m.choose r := Nat.choose_pos hr
  exact_mod_cast hp

lemma sum_sub_degreeSetAverage (f : Finset (Fin m) → ℝ) {r : ℕ} (hr : r ≤ m) :
    (∑ T : Finset (Fin m) with T.card = r, (f T - degreeSetAverage f r)) = 0 := by
  have hN := (choose_cast_pos hr).ne'
  rw [Finset.sum_sub_distrib, degree_fiber_sum_const, degreeSetAverage]
  field_simp
  ring

/-- Vanishing angular residuals first force the mean angular control to be
zero separately at each degree, because centered coefficients sum to zero. -/
theorem degreeSetAverage_angle_eq_zero
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hres : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      physicalAngularResidual gate gamma angle T = 0)
    {r : ℕ} (hr1 : 1 ≤ r) (hrt : r ≤ t) (htm : t ≤ m) :
    degreeSetAverage angle r = 0 := by
  have hrtm : r ≤ m := hrt.trans htm
  have hN := (choose_cast_pos hrtm).ne'
  let F := Finset.univ.filter (fun T : Finset (Fin m) => T.card = r)
  have hr : ∀ T ∈ F, 1 ≤ T.card := by
    intro T hT
    rw [Finset.mem_filter] at hT
    omega
  have htr : ∀ T ∈ F, T.card ≤ t := by
    intro T hT
    rw [Finset.mem_filter] at hT
    omega
  have hzero : (∑ T ∈ F, physicalAngularResidual gate gamma angle T) = 0 := by
    apply Finset.sum_eq_zero
    intro T hT
    exact hres T (hr T hT) (htr T hT)
  have heq : ∀ T ∈ F, T.card = r := by
    intro T hT
    exact (Finset.mem_filter.1 hT).2
  have hcenter : (∑ T ∈ F,
      (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) T.card) /
        gamma T.card) = 0 := by
    calc
      _ = (∑ T ∈ F,
          (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r)) /
            gamma r := by
        rw [Finset.sum_div]
        apply Finset.sum_congr rfl
        intro T hT
        rw [heq T hT]
      _ = 0 := by
        change (∑ T : Finset (Fin m) with T.card = r,
          (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r)) /
          gamma r = 0
        rw [sum_sub_degreeSetAverage _ hrtm, zero_div]
  have hcontrol : (∑ T ∈ F, degreeSetAverage angle T.card) =
      (m.choose r : ℝ) * degreeSetAverage angle r := by
    calc
      _ = ∑ T ∈ F, degreeSetAverage angle r := by
        apply Finset.sum_congr rfl
        intro T hT
        rw [heq T hT]
      _ = _ := degree_fiber_sum_const _
  simp only [physicalAngularResidual, Finset.sum_add_distrib] at hzero
  rw [hcenter, hcontrol, zero_add] at hzero
  rcases mul_eq_zero.mp hzero with h | h
  · exact (hN h).elim
  · exact h

/-- Once the mean angular controls vanish, every coefficient of a nonempty
low-degree set equals the average of its own degree. -/
theorem walshCoefficient_eq_degreeSetAverage
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hγ : ∀ r, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hres : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      physicalAngularResidual gate gamma angle T = 0)
    {r : ℕ} (hr1 : 1 ≤ r) (hrt : r ≤ t) (htm : t ≤ m)
    {T : Finset (Fin m)} (hT : T.card = r) :
    walshCoefficient gate T = degreeSetAverage (walshCoefficient gate) r := by
  have havg := degreeSetAverage_angle_eq_zero gate gamma angle hres hr1 hrt htm
  have hzero := hres T (hT.symm ▸ hr1) (hT.symm ▸ hrt)
  rw [physicalAngularResidual, hT, havg, add_zero] at hzero
  rcases div_eq_zero_iff.mp hzero with h | h
  · exact sub_eq_zero.1 h
  · exact (hγ r hr1 hrt h).elim

/-- Radial vanishing then determines the common coefficient of every degree
between two and `t`. -/
theorem degreeSetAverage_eq_neg_rejection_mul_pow
    {w scale : ℝ} {theta : ℝ}
    (hw : w ≠ 0) (hscale : scale ≠ 0)
    (hbias : theta = physicalContactBias gate)
    (hrad : ∀ r : ℕ, 2 ≤ r → r ≤ t →
      physicalRadialResidual gate w scale r = 0)
    {r : ℕ} (hr2 : 2 ≤ r) (hrt : r ≤ t) (htm : t ≤ m) :
    degreeSetAverage (walshCoefficient gate) r =
      -rejectionProbability gate * theta ^ r := by
  have hrtm : r ≤ m := hrt.trans htm
  have hN := (choose_cast_pos hrtm).ne'
  have hzero := hrad r hr2 hrt
  rw [physicalRadialResidual] at hzero
  rcases mul_eq_zero.mp hzero with hn | hn
  · exact ((div_ne_zero (pow_ne_zero _ (div_ne_zero (by norm_num) hw)) hscale) hn).elim
  · simp only [Finset.sum_add_distrib, degree_fiber_sum_const] at hn
    rw [hbias]
    change (∑ T : Finset (Fin m) with T.card = r, walshCoefficient gate T) /
      (m.choose r : ℝ) = -rejectionProbability gate * physicalContactBias gate ^ r
    apply (div_eq_iff hN).2
    nlinarith

/-- The defining degree-one equation supplies the missing first-degree
coordinate; no radial equation is needed there. -/
lemma degreeSetAverage_one_eq_neg_rejection_mul
    (hq : 0 < rejectionProbability gate) :
    degreeSetAverage (walshCoefficient gate) 1 =
      -rejectionProbability gate * physicalContactBias gate := by
  rw [physicalContactBias]
  field_simp [hq.ne']

/-- Complete algebraic bridge from the actual residual zeros to the entire
nontrivial low-degree Walsh formula of the actual Boolean gate. -/
theorem walshCoefficient_eq_neg_rejection_mul_pow_of_residual_zero
    {w scale : ℝ} (hw : w ≠ 0) (hscale : scale ≠ 0)
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hγ : ∀ r, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hq : 0 < rejectionProbability gate)
    (hrad : ∀ r : ℕ, 2 ≤ r → r ≤ t →
      physicalRadialResidual gate w scale r = 0)
    (hang : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      physicalAngularResidual gate gamma angle T = 0)
    (htm : t ≤ m) (T : Finset (Fin m)) (hpos : 1 ≤ T.card) (hTt : T.card ≤ t) :
    walshCoefficient gate T =
      -rejectionProbability gate * physicalContactBias gate ^ T.card := by
  have hconst := walshCoefficient_eq_degreeSetAverage gate gamma angle hγ hang
    hpos hTt htm rfl
  by_cases hr : T.card = 1
  · rw [hconst, hr, degreeSetAverage_one_eq_neg_rejection_mul gate hq]
    simp
  · have hr2 : 2 ≤ T.card := by omega
    rw [hconst, degreeSetAverage_eq_neg_rejection_mul_pow gate hw hscale rfl
      hrad hr2 hTt htm]

/-- In bias coordinates, these residual zeros give exact `ProductContact`.
This is an existence-free algebraic implication; it does not prove that the
radial/angular sign system has a root. -/
theorem productContact_of_residual_zero
    {w scale : ℝ} (hw : w ≠ 0) (hscale : scale ≠ 0)
    (gamma : ℕ → ℝ) (angle : Finset (Fin m) → ℝ)
    (hγ : ∀ r, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hq : 0 < rejectionProbability gate)
    (hrad : ∀ r : ℕ, 2 ≤ r → r ≤ t →
      physicalRadialResidual gate w scale r = 0)
    (hang : ∀ T : Finset (Fin m), 1 ≤ T.card → T.card ≤ t →
      physicalAngularResidual gate gamma angle T = 0)
    (htm : t ≤ m) :
    ProductContact gate t ((1 + physicalContactBias gate) / 2) 0 := by
  apply productContact_zero_iff_walshCoefficient.2
  refine ⟨hq, ?_⟩
  intro T hT hne
  have h := walshCoefficient_eq_neg_rejection_mul_pow_of_residual_zero
    gate hw hscale gamma angle hγ hq hrad hang htm T
    (Finset.card_pos.2 hne) hT
  have hz : 2 * ((1 + physicalContactBias gate) / 2) - 1 =
      physicalContactBias gate := by ring
  rw [hz]
  exact h

#print axioms MonotoneDNF.sum_sub_degreeSetAverage
#print axioms MonotoneDNF.degreeSetAverage_angle_eq_zero
#print axioms MonotoneDNF.walshCoefficient_eq_degreeSetAverage
#print axioms MonotoneDNF.walshCoefficient_eq_neg_rejection_mul_pow_of_residual_zero
#print axioms MonotoneDNF.productContact_of_residual_zero

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalScheduledListAssembly.lean <==
module

public import Mathlib
public import MonotoneDNF.MixtureCopyRealization
public import MonotoneDNF.PhysicalGateA3
public import MonotoneDNF.PhysicalEstimateOneAsymptotics

@[expose] public section

/-!
# Scheduled physical copy lists as complete-prefix/partial-unit gates

This module identifies the actual selector-scheduled copy lists from
`MixtureCopyRealization` with the physical gates consumed by Estimate 1.
The identification is semantic: the displayed DNFs need not have the same
list representation, but they compute the same monotone Boolean function.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- The complete units in a global-tick schedule. -/
def scheduleCompletePrefix (L : ℕ) {units : ℕ} (J : ℕ) : Finset (Fin units) :=
  Finset.univ.filter (fun p => p.val < J / 2 ^ L)

@[simp] theorem mem_scheduleCompletePrefix {L units J : ℕ} {p : Fin units} :
    p ∈ scheduleCompletePrefix L J ↔ p.val < J / 2 ^ L := by
  simp [scheduleCompletePrefix]

/-- The active bodies of one scheduled list: complete bodies on the prefix,
one selected and triggered partial body, and no body after the partial unit. -/
def scheduledPrefixPartialBodies (m L : ℕ) {units : ℕ} (J : ℕ)
    (j : Fin units) (U : Fin units → Finset (Fin (m + L)))
    (body : Fin units → List (Finset (Fin (m + L)))) :
    Fin units → List (Finset (Fin (m + L))) :=
  prefixPartialBodies (scheduleCompletePrefix L J) j
    (selectedTriggeredBodyTerms m L (U j) (body j) (2 ^ L - J % 2 ^ L)) body

/-- Unit-level semantic identification of the two physical displays. -/
theorem dnfEval_triggeredBody_scheduledPrefixPartialBodies
    {m L units J : ℕ} {j p : Fin units}
    (U : Fin units → Finset (Fin (m + L)))
    (body : Fin units → List (Finset (Fin (m + L))))
    (hj : j.val = J / 2 ^ L) (x : BooleanCube (m + L)) :
    dnfEval (triggeredBodyTerms (U p)
        (scheduledPrefixPartialBodies m L J j U body p)) x =
      dnfEval (scheduledUnitTerms m L
        (fun p => triggeredBodyTerms (U p) (body p)) J p) x := by
  by_cases hp : p.val < J / 2 ^ L
  · have hpj : p ≠ j := by
      intro h
      subst p
      omega
    simp [scheduledPrefixPartialBodies, prefixPartialBodies, scheduledUnitTerms,
      scheduleUnitThreshold, hp, hpj, selector_eq_true_iff]
  by_cases heq : p.val = J / 2 ^ L
  · have hpj : p = j := by apply Fin.ext; omega
    subst p
    simp [scheduledPrefixPartialBodies, scheduledUnitTerms,
      scheduleUnitThreshold, hp, heq, Bool.and_assoc]
  · have hpj : p ≠ j := by
      intro h
      subst p
      exact heq hj
    have hgt : J / 2 ^ L < p.val := by omega
    have hfalse : selector L (2 ^ L) (secondBlock m L x) = false := by
      apply Bool.eq_false_iff.mpr
      intro h
      have hb := (selector_eq_true_iff L (2 ^ L) (secondBlock m L x)).mp h
      exact (Nat.not_le_of_lt (binaryValue_lt L (secondBlock m L x))) hb
    simp [scheduledPrefixPartialBodies, prefixPartialBodies, scheduledUnitTerms,
      scheduleUnitThreshold, hp, heq, hpj, scheduleCompletePrefix, hfalse]
    simp [dnfEval]

/-- The actual joint triggered gate computes precisely the scheduled-list OR. -/
theorem jointTriggeredEval_scheduledPrefixPartialBodies
    {m L units J : ℕ} {j : Fin units}
    (U : Fin units → Finset (Fin (m + L)))
    (body : Fin units → List (Finset (Fin (m + L))))
    (hj : j.val = J / 2 ^ L) :
    jointTriggeredEval U (scheduledPrefixPartialBodies m L J j U body) =
      dnfEval (scheduledListDnf m L
        (fun p => triggeredBodyTerms (U p) (body p)) J) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [jointTriggeredEval, physicalOrEval_eq_true_iff,
    dnfEval_scheduledListDnf_eq_true_iff]
  constructor
  · rintro ⟨p, hp⟩
    rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies U body hj x] at hp
    rw [dnfEval_scheduledUnitTerms] at hp
    simp only [Bool.and_eq_true, decide_eq_true_eq] at hp
    exact ⟨p, hp.1, hp.2⟩
  · rintro ⟨p, hbody, hactive⟩
    refine ⟨p, ?_⟩
    rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies U body hj x,
      dnfEval_scheduledUnitTerms]
    simp [hbody, hactive]

/-- Exact `hsum` decomposition for the scheduled active bodies. -/
theorem realWalshCoefficient_constituentSum_scheduledPrefixPartialBodies
    {m L units J : ℕ} {j : Fin units}
    (U : Fin units → Finset (Fin (m + L)))
    (body : Fin units → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (hj : j.val = J / 2 ^ L) :
    realWalshCoefficient
      (constituentSum
        (fun p => dnfEval (triggeredBodyTerms (U p)
          (scheduledPrefixPartialBodies m L J j U body p))) Finset.univ) T =
      (∑ p ∈ scheduleCompletePrefix L J, triggeredWalshStatistic (U p) (body p) T) +
        triggeredWalshStatistic (U j)
          (selectedTriggeredBodyTerms m L (U j) (body j) (2 ^ L - J % 2 ^ L)) T := by
  apply realWalshCoefficient_constituentSum_prefixPartialBodies
  simp [hj]

/-- Estimate 1 for the actual selector-scheduled list. The complete-prefix
ideal is the random-embedding mean of the physical bodies, and the partial
unit has exactly its tick fraction `J % 2^L / 2^L`. -/
theorem abs_walsh_scheduledList_sub_ideal_le
    (m : ℕ → ℕ) (L q s : ℕ)
    (test : ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (m w + L))
    (body : JointBodyFamily (fun w => m w + L) q) (w : ℕ)
    [Nonempty (UniformTriggerSubset (m w + L) w)]
    (U : Fin (w ^ q) → UniformTriggerSubset (m w + L) w)
    (hgood : JointPhysicalGoodAt (fun w => m w + L) q s
      (fun w => (1 / 2 : ℝ) ^ w)
      (maskedPhysicalJointStats (fun w => m w + L) q s test body) body w U)
    (hN : 0 < w ^ q) (p : Fin (w ^ s)) (J : ℕ) (j : Fin (w ^ q))
    (hmask : (test w p).mask = scheduleCompletePrefix L J)
    (hj : j.val = J / 2 ^ L) :
    |walshCoefficient
        (dnfEval (scheduledListDnf (m w) L
          (fun i => triggeredBodyTerms (U i).1 (body w i)) J))
        (test w p).walshSet -
      ((∑ i ∈ scheduleCompletePrefix L J,
          expectedTriggeredWalshStatistic (w := w) (body w i) (test w p).walshSet) +
        (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) *
          expectedTriggeredWalshStatistic (w := w) (body w j) (test w p).walshSet)| ≤
      (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
          2 * (1 / 2 : ℝ) ^ w) +
        ((Finset.univ : Finset (Fin (w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hjnot : j ∉ scheduleCompletePrefix L J := by simp [hj]
  have hjnotTest : j ∉ (test w p).mask := by rwa [hmask]
  have hmod : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ (pow_pos (by omega) L)
  have hq : (0 : ℝ) < 2 ^ L := by positivity
  have hδ0 : 0 ≤ (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) := by positivity
  have hδ1 : (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) ≤ 1 := by
    apply (div_le_one hq).2
    exact_mod_cast hmod.le
  have h := abs_walsh_gate_prefixPartial_sub_ideal_le
    (fun w => m w + L) q s test body w U hgood hN p j hjnotTest
    (selectedTriggeredBodyTerms (m w) L (U j).1 (body w j) (2 ^ L - J % 2 ^ L))
    ((((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ))) hδ0 hδ1
  rw [hmask] at h
  change |walshCoefficient
      (jointTriggeredEval (fun i => (U i).1)
        (scheduledPrefixPartialBodies (m w) L J j (fun i => (U i).1) (body w)))
      (test w p).walshSet - _| ≤ _ at h
  rw [jointTriggeredEval_scheduledPrefixPartialBodies
    (fun i => (U i).1) (body w) hj] at h
  exact h

/-- Flatten the independent trigger indices of a copy family. -/
def copyFamilyFlattenU {m L I K : ℕ}
    (U : Fin I → Fin K → Finset (Fin (m + L))) (a : Fin (I * K)) :
    Finset (Fin (m + L)) :=
  U (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2

/-- The complete-prefix/partial-unit bodies of every scheduled copy list,
flattened along `Fin I × Fin K ≃ Fin (I * K)`. -/
noncomputable def scheduledCopyFamilyBodies (m L : ℕ) {I K : ℕ} (weight : Fin I → ℝ)
    (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L)))) (a : Fin (I * K)) :
    List (Finset (Fin (m + L))) :=
  scheduledPrefixPartialBodies m L (scheduleTick L K (weight (finProdFinEquiv.symm a).1))
    (j (finProdFinEquiv.symm a).1) (U (finProdFinEquiv.symm a).1)
    (body (finProdFinEquiv.symm a).1) (finProdFinEquiv.symm a).2

/-- The arithmetic Walsh contribution of one actual scheduled list, before the
single global OR correction. -/
noncomputable def scheduledListActual (m L : ℕ) {I K : ℕ} (weight : Fin I → ℝ)
    (j : Fin I → Fin K) (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ℓ : Fin I) : ℝ :=
  (∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
      triggeredWalshStatistic (U ℓ p) (body ℓ p) T) +
    triggeredWalshStatistic (U ℓ (j ℓ))
      (selectedTriggeredBodyTerms m L (U ℓ (j ℓ)) (body ℓ (j ℓ))
        (2 ^ L - scheduleTick L K (weight ℓ) % 2 ^ L)) T

/-- The ideal random-embedding contribution of one scheduled list. -/
noncomputable def scheduledListIdeal (m L w : ℕ) {I K : ℕ} (weight : Fin I → ℝ)
    [Nonempty (UniformTriggerSubset (m + L) w)] (j : Fin I → Fin K)
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ℓ : Fin I) : ℝ :=
  (∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
      expectedTriggeredWalshStatistic (w := w) (body ℓ p) T) +
    (((scheduleTick L K (weight ℓ) % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ)) *
      expectedTriggeredWalshStatistic (w := w) (body ℓ (j ℓ)) T

/-- The realized copy-family OR is exactly the flattened joint triggered gate
of all complete prefixes and all partial selected units. -/
theorem jointTriggeredEval_scheduledCopyFamily
    {m L I K : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    jointTriggeredEval (copyFamilyFlattenU U) (scheduledCopyFamilyBodies m L weight j U body) =
      dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [jointTriggeredEval, physicalOrEval_eq_true_iff,
    dnfEval_realizedCopyFamilyDnf_eq_true_iff]
  constructor
  · rintro ⟨a, ha⟩
    obtain ⟨⟨ℓ, p⟩, rfl⟩ :=
      (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K)).surjective a
    simp only [copyFamilyFlattenU, scheduledCopyFamilyBodies,
      Equiv.symm_apply_apply] at ha
    rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies
      (U ℓ) (body ℓ) (hj ℓ) x, dnfEval_scheduledUnitTerms] at ha
    simp only [Bool.and_eq_true, decide_eq_true_eq] at ha
    exact ⟨ℓ, p, ha.1, ha.2⟩
  · rintro ⟨ℓ, p, hbody, hactive⟩
    refine ⟨(finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K)) (ℓ, p), ?_⟩
    simp only [copyFamilyFlattenU, scheduledCopyFamilyBodies, Equiv.symm_apply_apply]
    rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies
      (U ℓ) (body ℓ) (hj ℓ) x, dnfEval_scheduledUnitTerms]
    simp [hbody, hactive]

/-- Exact global `hsum`: the flattened constituent sum splits into the actual
contributions of the displayed scheduled copy lists. -/
theorem realWalshCoefficient_constituentSum_scheduledCopyFamily
    {m L I K : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L)))
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms (copyFamilyFlattenU U a)
          (scheduledCopyFamilyBodies m L weight j U body a))) Finset.univ) T =
      ∑ ℓ, scheduledListActual m L weight j U body T ℓ := by
  rw [realWalshCoefficient_constituentSum]
  change (∑ a : Fin (I * K), walshCoefficient
    (dnfEval (triggeredBodyTerms (copyFamilyFlattenU U a)
      (scheduledCopyFamilyBodies m L weight j U body a))) T) = _
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K))
    (fun a => walshCoefficient
      (dnfEval (triggeredBodyTerms (copyFamilyFlattenU U a)
        (scheduledCopyFamilyBodies m L weight j U body a))) T)]
  simp only [copyFamilyFlattenU, scheduledCopyFamilyBodies, Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  have h := realWalshCoefficient_constituentSum_scheduledPrefixPartialBodies
    (U ℓ) (body ℓ) T (hj ℓ)
  rw [realWalshCoefficient_constituentSum] at h
  exact h

/-- A3 for one scheduled list, before any OR correction. -/
theorem abs_scheduledListActual_sub_ideal_le
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ℓ : Fin I) (ε : ℝ)
    (hcard : ∀ p, (U ℓ p).card = w)
    (hprefix : |(∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
        triggeredWalshStatistic (U ℓ p) (body ℓ p) T) -
      ∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
        expectedTriggeredWalshStatistic (w := w) (body ℓ p) T| < ε) :
    |scheduledListActual m L weight j U body T ℓ -
      scheduledListIdeal m L w weight j body T ℓ| ≤
        ε + 2 * (1 / 2 : ℝ) ^ w := by
  unfold scheduledListActual scheduledListIdeal
  apply abs_completePrefix_partial_sub_ideal_le
  · exact hprefix
  · exact abs_triggeredWalshStatistic_le _ _ _ (hcard (j ℓ))
  · exact abs_expectedTriggeredWalshStatistic_le _ _
  · have hmod : scheduleTick L K (weight ℓ) % 2 ^ L < 2 ^ L :=
      Nat.mod_lt _ (pow_pos (by omega) L)
    have hq : (0 : ℝ) < 2 ^ L := by positivity
    have hδ0 : 0 ≤ (((scheduleTick L K (weight ℓ) % 2 ^ L : ℕ) : ℝ) /
        (2 ^ L : ℝ)) := by positivity
    have hδ1 : (((scheduleTick L K (weight ℓ) % 2 ^ L : ℕ) : ℝ) /
        (2 ^ L : ℝ)) ≤ 1 := by
      apply (div_le_one hq).2
      exact_mod_cast hmod.le
    simpa [abs_of_nonneg hδ0] using hδ1

/-- **Multi-list Estimate 1 for the actual realized copy family.** Every list
has its own scheduled prefix and selected partial unit. A3 is aggregated over
lists and B3 is charged once on all `I*K` triggered constituents. -/
theorem abs_walsh_realizedCopyFamily_sub_ideal_le
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin (m + L)))
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (ε : ℝ)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU U a) ∩ (copyFamilyFlattenU U b)).card < w)
    (hprefix : ∀ ℓ,
      |(∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
          triggeredWalshStatistic (U ℓ p) (body ℓ p) T) -
        ∑ p ∈ scheduleCompletePrefix L (scheduleTick L K (weight ℓ)),
          expectedTriggeredWalshStatistic (w := w) (body ℓ p) T| < ε) :
    |walshCoefficient
        (dnfEval (realizedCopyFamilyDnf m L K
          (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
        ∑ ℓ, scheduledListIdeal m L w weight j body T ℓ| ≤
      (I : ℝ) * (ε + 2 * (1 / 2 : ℝ) ^ w) +
        ((Finset.univ : Finset (Fin (I * K))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have hcardFlat : ∀ a : Fin (I * K), (copyFamilyFlattenU U a).card = w := by
    intro a
    exact hcard _ _
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (copyFamilyFlattenU U) (scheduledCopyFamilyBodies m L weight j U body)
    hcardFlat hinter T
  rw [realWalshCoefficient_constituentSum_scheduledCopyFamily weight j U body T hj,
    jointTriggeredEval_scheduledCopyFamily weight j U body hj] at hOr
  have hAO : |walshCoefficient
      (dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
      ∑ ℓ, scheduledListActual m L weight j U body T ℓ| ≤
      ((Finset.univ : Finset (Fin (I * K))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
    simpa only [abs_sub_comm] using hOr
  have hA3 : |(∑ ℓ, scheduledListActual m L weight j U body T ℓ) -
      ∑ ℓ, scheduledListIdeal m L w weight j body T ℓ| ≤
        (I : ℝ) * (ε + 2 * (1 / 2 : ℝ) ^ w) := by
    apply abs_sum_completePrefix_partial_sub_ideal_le
    intro ℓ
    exact abs_scheduledListActual_sub_ideal_le weight j U body T ℓ ε
      (hcard ℓ) (hprefix ℓ)
  rw [show walshCoefficient
      (dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
      ∑ ℓ, scheduledListIdeal m L w weight j body T ℓ =
    (walshCoefficient
      (dnfEval (realizedCopyFamilyDnf m L K
        (fun ℓ p => triggeredBodyTerms (U ℓ p) (body ℓ p)) weight)) T -
      ∑ ℓ, scheduledListActual m L weight j U body T ℓ) +
    ((∑ ℓ, scheduledListActual m L weight j U body T ℓ) -
      ∑ ℓ, scheduledListIdeal m L w weight j body T ℓ) by ring]
  have ht := (abs_add_le _ _).trans (add_le_add hAO hA3)
  linarith

/-- The multi-list estimate with every complete-prefix hypothesis discharged by
the actual masked physical `JointPhysicalGoodAt` interface. Different lists
may have different bodies, tests and weights, but all Walsh coefficients are
taken at the common set `T`. -/
theorem abs_walsh_realizedCopyFamily_sub_ideal_le_of_jointGood
    (m : ℕ → ℕ) (L q s R w : ℕ)
    (test : Fin R → ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (m w + L))
    (body : Fin R → JointBodyFamily (fun w => m w + L) q)
    [Nonempty (UniformTriggerSubset (m w + L) w)]
    (U : Fin R → Fin (w ^ q) → UniformTriggerSubset (m w + L) w)
    (hgood : ∀ ℓ, JointPhysicalGoodAt (fun w => m w + L) q s
      (fun w => (1 / 2 : ℝ) ^ w)
      (maskedPhysicalJointStats (fun w => m w + L) q s (test ℓ) (body ℓ))
      (body ℓ) w (U ℓ))
    (weight : Fin R → ℝ) (j : Fin R → Fin (w ^ q)) (p : Fin R → Fin (w ^ s))
    (T : Finset (Fin (m w + L)))
    (hN : 0 < w ^ q)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L (w ^ q) (weight ℓ) / 2 ^ L)
    (hmask : ∀ ℓ, (test ℓ w (p ℓ)).mask =
      scheduleCompletePrefix L (scheduleTick L (w ^ q) (weight ℓ)))
    (hT : ∀ ℓ, (test ℓ w (p ℓ)).walshSet = T)
    (hinter : ∀ a b : Fin (R * w ^ q), a ≠ b →
      4 * ((copyFamilyFlattenU (fun ℓ p => (U ℓ p).1) a) ∩
        (copyFamilyFlattenU (fun ℓ p => (U ℓ p).1) b)).card < w) :
    |walshCoefficient
        (dnfEval (realizedCopyFamilyDnf (m w) L (w ^ q)
          (fun ℓ p => triggeredBodyTerms (U ℓ p).1 (body ℓ w p)) weight)) T -
        ∑ ℓ, scheduledListIdeal (m w) L w weight j (fun ℓ p => body ℓ w p) T ℓ| ≤
      (R : ℝ) * (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
          2 * (1 / 2 : ℝ) ^ w) +
        ((Finset.univ : Finset (Fin (R * w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  apply abs_walsh_realizedCopyFamily_sub_ideal_le
    weight j (fun ℓ p => (U ℓ p).1) (fun ℓ p => body ℓ w p) T
    (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w) hj
  · intro ℓ p'
    exact (Finset.mem_powersetCard.mp (U ℓ p').2).2
  · exact hinter
  · intro ℓ
    have h := abs_masked_completePrefix_sub_ideal_lt
      (fun w => m w + L) q s (test ℓ) (body ℓ) w (U ℓ) (hgood ℓ) hN (p ℓ)
    rw [hmask ℓ, hT ℓ] at h
    exact h

/-- The error majorant for a fixed number of scheduled copy lists, each with
`w^q` triggered units. -/
noncomputable def physicalFixedCopyFamilyEstimateOneError
    (I q s w : ℕ) : ℝ :=
  (I : ℝ) * (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
      2 * (1 / 2 : ℝ) ^ w) +
    ((Finset.univ : Finset (Fin (I * w ^ q))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)

/-- At the actual trigger scale, both the fixed-family A3 sum and its single
flattened B3 correction tend to zero. The number `I` of Part III copy lists is
fixed; no growing-list uniformity is claimed. -/
theorem tendsto_physicalFixedCopyFamilyEstimateOneError (I q s : ℕ) :
    Tendsto (physicalFixedCopyFamilyEstimateOneError I q s) atTop (𝓝 0) := by
  have hA0 := (tendsto_physicalListA3Error q s 0).const_mul (I : ℝ)
  have hA : Tendsto (fun w : ℕ =>
      (I : ℝ) * (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
        2 * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    convert hA0 using 1
    · funext w
      simp [physicalListA3Error]
    · norm_num
  have hmain : Tendsto (fun w : ℕ => (w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ w)
      atTop (𝓝 0) := by
    apply tendsto_pow_const_mul_const_pow_of_abs_lt_one
    norm_num
  have hmajor : Tendsto (fun w : ℕ =>
      (I : ℝ) ^ 2 * ((w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    simpa using hmain.const_mul ((I : ℝ) ^ 2)
  have hB : Tendsto (fun w : ℕ =>
      ((Finset.univ : Finset (Fin (I * w ^ q))).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) atTop (𝓝 0) := by
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmajor
      (Eventually.of_forall (fun w => by positivity)) (Eventually.of_forall (fun w => ?_))
    have hcard : ((Finset.univ : Finset (Fin (I * w ^ q))).offDiag.card : ℝ) ≤
        ((I * w ^ q : ℕ) : ℝ) * ((I * w ^ q : ℕ) : ℝ) := by
      rw [Finset.offDiag_card]
      simp only [Finset.card_univ, Fintype.card_fin]
      exact_mod_cast Nat.sub_le ((I * w ^ q) * (I * w ^ q)) (I * w ^ q)
    have hwk : w ≤ (7 * w + 3) / 4 := by omega
    have hpow : (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) ≤ (1 / 2 : ℝ) ^ w :=
      pow_le_pow_of_le_one (by norm_num) (by norm_num) hwk
    have hN : (((I * w ^ q : ℕ) : ℝ) * ((I * w ^ q : ℕ) : ℝ)) =
        (I : ℝ) ^ 2 * (w : ℝ) ^ (2 * q) := by
      push_cast
      rw [show 2 * q = q + q by omega, pow_add]
      ring
    calc
      ((Finset.univ : Finset (Fin (I * w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) ≤
        (((I * w ^ q : ℕ) : ℝ) * ((I * w ^ q : ℕ) : ℝ)) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) :=
        mul_le_mul_of_nonneg_right hcard (by positivity)
      _ ≤ (((I * w ^ q : ℕ) : ℝ) * ((I * w ^ q : ℕ) : ℝ)) *
          (1 / 2 : ℝ) ^ w := mul_le_mul_of_nonneg_left hpow (by positivity)
      _ = (I : ℝ) ^ 2 * ((w : ℝ) ^ (2 * q) * (1 / 2 : ℝ) ^ w) := by
        rw [hN]
        ring
  unfold physicalFixedCopyFamilyEstimateOneError
  convert hA.add hB using 1 <;> norm_num

/-- A valid partial index forces the global tick count below capacity. -/
theorem schedule_lt_capacity_of_partialIndex {L units J : ℕ} (j : Fin units)
    (hj : j.val = J / 2 ^ L) : J < 2 ^ L * units := by
  have hq : 0 < 2 ^ L := pow_pos (by omega) L
  have hr : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ hq
  have hdiv : 2 ^ L * (J / 2 ^ L) + J % 2 ^ L = J := Nat.div_add_mod J _
  have hjlt : J / 2 ^ L < units := by omega
  calc
    J = 2 ^ L * (J / 2 ^ L) + J % 2 ^ L := hdiv.symm
    _ < 2 ^ L * (J / 2 ^ L) + 2 ^ L := Nat.add_lt_add_left hr _
    _ = 2 ^ L * (J / 2 ^ L + 1) := by rw [Nat.mul_succ]
    _ ≤ 2 ^ L * units := Nat.mul_le_mul_left _ hjlt

/-- Exact scheduled ideal mass when all unit embedding means in the list have
one common value. No independence or response formula is assumed. -/
theorem scheduledListIdeal_eq_of_constant
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (value : Fin I → ℝ) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L)
    (hvalue : ∀ p, expectedTriggeredWalshStatistic (w := w) (body ℓ p) T = value ℓ) :
    scheduledListIdeal m L w weight j body T ℓ =
      value ℓ * (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  let J := scheduleTick L K (weight ℓ)
  let δ : ℝ := (((J % 2 ^ L : ℕ) : ℝ) / (2 ^ L : ℝ))
  have hJ : J ≤ 2 ^ L * K := (schedule_lt_capacity_of_partialIndex (j ℓ) (hj ℓ)).le
  have hdecomp : (∑ p : Fin K, scheduleUnitFraction L J p) =
      (((scheduleCompletePrefix (units := K) L J).card : ℕ) : ℝ) + δ := by
    have hpoint (p : Fin K) : scheduleUnitFraction L J p =
        (if p ∈ scheduleCompletePrefix L J then (1 : ℝ) else 0) +
          (if p = j ℓ then δ else 0) := by
      have hj' : (j ℓ).val = J / 2 ^ L := hj ℓ
      by_cases hp : p.val < J / 2 ^ L
      · have hpj : p ≠ j ℓ := by
          intro h
          subst p
          omega
        simp [scheduleUnitFraction, scheduleCompletePrefix, hp, hpj]
      by_cases heq : p.val = J / 2 ^ L
      · have hpj : p = j ℓ := by apply Fin.ext; omega
        subst p
        simp [scheduleUnitFraction, scheduleCompletePrefix, hp, heq, δ]
      · have hpj : p ≠ j ℓ := by
          intro h
          subst p
          omega
        simp [scheduleUnitFraction, scheduleCompletePrefix, hp, heq, hpj]
    simp_rw [hpoint]
    rw [Finset.sum_add_distrib]
    simp [δ, scheduleCompletePrefix]
  unfold scheduledListIdeal
  simp_rw [hvalue]
  change (∑ p ∈ scheduleCompletePrefix L J, value ℓ) + δ * value ℓ = _
  calc
    (∑ p ∈ scheduleCompletePrefix L J, value ℓ) + δ * value ℓ =
        value ℓ * ((((scheduleCompletePrefix (units := K) L J).card : ℕ) : ℝ) + δ) := by
      simp only [Finset.sum_const, nsmul_eq_mul]
      ring
    _ = value ℓ * (∑ p : Fin K, scheduleUnitFraction L J p) := by rw [hdecomp]
    _ = value ℓ * ((J : ℝ) / (2 ^ L : ℝ)) := by
      rw [sum_scheduleUnitFraction L K J hJ]
    _ = _ := rfl

/-- Summing the ideal scheduled-list values gives exactly `K` times the public
real-weighted sum, up to the explicitly named constant-unit-mean premise. -/
theorem sum_scheduledListIdeal_eq_mul_realizedWeightedSum
    {m L w I K : ℕ} [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (body : Fin I → Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) (value : Fin I → ℝ) (hK : 0 < K)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L)
    (hvalue : ∀ ℓ p, expectedTriggeredWalshStatistic (w := w) (body ℓ p) T = value ℓ) :
    (∑ ℓ, scheduledListIdeal m L w weight j body T ℓ) =
      (K : ℝ) * realizedWeightedSum K L weight value := by
  rw [realizedWeightedSum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  rw [scheduledListIdeal_eq_of_constant weight j body T value ℓ hj (hvalue ℓ)]
  have hK0 : (K : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hK)
  have hq : ((2 ^ L : ℕ) : ℝ) ≠ 0 := by positivity
  unfold copyWeight copyCapacity
  field_simp

/-- Fully joined physical estimate: actual scheduled mixture DNF, prefix
concentration from `JointPhysicalGoodAt`, and the public realized weighted sum
as target. The only value premise is constancy of the random-embedding Walsh
mean within each list; it is not a finite-width pool-response assertion. -/
theorem abs_walsh_realizedCopyFamily_sub_realizedWeightedSum_le_of_jointGood
    (m : ℕ → ℕ) (L q s R w : ℕ)
    (test : Fin R → ∀ w, Fin (w ^ s) → MaskedWalshTest (w ^ q) (m w + L))
    (body : Fin R → JointBodyFamily (fun w => m w + L) q)
    [Nonempty (UniformTriggerSubset (m w + L) w)]
    (U : Fin R → Fin (w ^ q) → UniformTriggerSubset (m w + L) w)
    (hgood : ∀ ℓ, JointPhysicalGoodAt (fun w => m w + L) q s
      (fun w => (1 / 2 : ℝ) ^ w)
      (maskedPhysicalJointStats (fun w => m w + L) q s (test ℓ) (body ℓ))
      (body ℓ) w (U ℓ))
    (weight : Fin R → ℝ) (j : Fin R → Fin (w ^ q)) (p : Fin R → Fin (w ^ s))
    (T : Finset (Fin (m w + L))) (value : Fin R → ℝ)
    (hN : 0 < w ^ q)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L (w ^ q) (weight ℓ) / 2 ^ L)
    (hmask : ∀ ℓ, (test ℓ w (p ℓ)).mask =
      scheduleCompletePrefix L (scheduleTick L (w ^ q) (weight ℓ)))
    (hT : ∀ ℓ, (test ℓ w (p ℓ)).walshSet = T)
    (hinter : ∀ a b : Fin (R * w ^ q), a ≠ b →
      4 * ((copyFamilyFlattenU (fun ℓ p => (U ℓ p).1) a) ∩
        (copyFamilyFlattenU (fun ℓ p => (U ℓ p).1) b)).card < w)
    (hvalue : ∀ ℓ p', expectedTriggeredWalshStatistic (w := w)
      (body ℓ w p') T = value ℓ) :
    |walshCoefficient
        (dnfEval (realizedCopyFamilyDnf (m w) L (w ^ q)
          (fun ℓ p => triggeredBodyTerms (U ℓ p).1 (body ℓ w p)) weight)) T -
        ((w ^ q : ℕ) : ℝ) * realizedWeightedSum (w ^ q) L weight value| ≤
      (R : ℝ) * (prefixConcentrationTolerance q s ((1 / 2 : ℝ) ^ w) w +
          2 * (1 / 2 : ℝ) ^ w) +
        ((Finset.univ : Finset (Fin (R * w ^ q))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  have h := abs_walsh_realizedCopyFamily_sub_ideal_le_of_jointGood
    m L q s R w test body U hgood weight j p T hN hj hmask hT hinter
  rw [sum_scheduledListIdeal_eq_mul_realizedWeightedSum
    weight j (fun ℓ p => body ℓ w p) T value hN hj hvalue] at h
  exact h

#print axioms MonotoneDNF.jointTriggeredEval_scheduledPrefixPartialBodies
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledPrefixPartialBodies
#print axioms MonotoneDNF.abs_walsh_scheduledList_sub_ideal_le
#print axioms MonotoneDNF.jointTriggeredEval_scheduledCopyFamily
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledCopyFamily
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_ideal_le
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_ideal_le_of_jointGood
#print axioms MonotoneDNF.tendsto_physicalFixedCopyFamilyEstimateOneError
#print axioms MonotoneDNF.schedule_lt_capacity_of_partialIndex
#print axioms MonotoneDNF.scheduledListIdeal_eq_of_constant
#print axioms MonotoneDNF.sum_scheduledListIdeal_eq_mul_realizedWeightedSum
#print axioms MonotoneDNF.abs_walsh_realizedCopyFamily_sub_realizedWeightedSum_le_of_jointGood

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalSelectorGridContact.lean <==
module

public import MonotoneDNF.PhysicalSelectorResiduals
public import MonotoneDNF.PoincareMiranda

@[expose] public section

/-!
# Actual scheduled selector grids and physical product contact

The radial coordinates are degrees `2, ..., t`; angular coordinates are
nonempty coordinate sets of cardinality at most `t`. A grid vertex selects an
actual scheduled Boolean gate rather than an ideal fractional mixture.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Radial control coordinates, represented without an unbounded subtype. -/
abbrev RadialControl (t : ℕ) := Fin (t - 1)

/-- The radial degree attached to a control coordinate is `i + 2`. -/
def radialDegree {t : ℕ} (i : RadialControl t) : ℕ := i.val + 2

lemma two_le_radialDegree {t : ℕ} (i : RadialControl t) : 2 ≤ radialDegree i := by
  simp [radialDegree]

lemma radialDegree_le {t : ℕ} (ht : 1 ≤ t) (i : RadialControl t) :
    radialDegree i ≤ t := by
  have hi := i.isLt
  simp only [radialDegree]
  omega

/-- One angular control for every nonempty low-degree Walsh set. -/
def AngularControl (m t : ℕ) :=
  {T : Finset (Fin m) // 1 ≤ T.card ∧ T.card ≤ t}

noncomputable instance angularControlFintype (m t : ℕ) : Fintype (AngularControl m t) := by
  classical
  unfold AngularControl
  infer_instance

/-- The complete control type of the physical residual system. -/
def PhysicalControl (m t : ℕ) := RadialControl t ⊕ AngularControl m t

noncomputable instance physicalControlFintype (m t : ℕ) : Fintype (PhysicalControl m t) := by
  classical
  unfold PhysicalControl
  infer_instance

/-- The actual radial/angular residual vector of one Boolean gate. -/
noncomputable def physicalResidualVector {m t : ℕ}
    (gate : BooleanCube m → Bool) (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) : PhysicalControl m t → ℝ
  | Sum.inl i => physicalRadialResidual gate w scale (radialDegree i)
  | Sum.inr T => physicalAngularResidual gate gamma angle T.1

/-- At a grid vertex, the gate is the actual scheduled activation at the floor
of that vertex's unrounded selector count. -/
noncomputable def scheduledPhysicalResidualVector {m t L units N : ℕ}
    (unit : (Fin units × BooleanCube L) → BooleanCube m → Prop)
    (tick : (PhysicalControl m t → Fin (N + 1)) → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl m t → Fin (N + 1)) → Finset (Fin m) → ℝ)
    (v : PhysicalControl m t → Fin (N + 1)) : PhysicalControl m t → ℝ :=
  physicalResidualVector (scheduledGate unit ⌊tick v⌋₊) w scale gamma (angle v)

/-- The exact selector-stability majorant in one residual coordinate. -/
noncomputable def physicalResidualCoordinateEdgeBound {m t : ℕ}
    (w scale : ℝ) (gamma : ℕ → ℝ) (ε δ : ℝ) : PhysicalControl m t → ℝ
  | Sum.inl i =>
      ((2 / w) ^ radialDegree i / scale) * (m.choose (radialDegree i) : ℝ) *
        ((2 + 6 * (radialDegree i : ℝ)) * ε)
  | Sum.inr T => (2 * ε) / gamma T.1.card + δ

/-- A common mesh majorant, with no maximum or asymptotic notation hidden. -/
noncomputable def physicalResidualMeshBound {m t : ℕ}
    (w scale : ℝ) (gamma : ℕ → ℝ) (ε δ : ℝ) : ℝ :=
  ∑ i : PhysicalControl m t, physicalResidualCoordinateEdgeBound w scale gamma ε δ i

/-- The residual radius after paying the Poincare--Miranda cell cardinality. -/
noncomputable def physicalResidualGridError {m t : ℕ}
    (w scale : ℝ) (gamma : ℕ → ℝ) (ε δ : ℝ) : ℝ :=
  (Fintype.card (PhysicalControl m t) : ℝ) *
    physicalResidualMeshBound (m := m) (t := t) w scale gamma ε δ

/-- Every coordinate edge bound is nonnegative under the physical scale and
rejection/count hypotheses used below. -/
lemma zero_le_physicalResidualCoordinateEdgeBound {m t : ℕ}
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (j : PhysicalControl m t) :
    0 ≤ physicalResidualCoordinateEdgeBound w scale gamma ε δ j := by
  cases j with
  | inl i =>
      simp only [physicalResidualCoordinateEdgeBound]
      positivity
  | inr T =>
      exact add_nonneg
        (div_nonneg (mul_nonneg (by norm_num) hε) (hγ T).le) hδ

lemma physicalResidualCoordinateEdgeBound_le_mesh {m t : ℕ}
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (j : PhysicalControl m t) :
    physicalResidualCoordinateEdgeBound w scale gamma ε δ j ≤
      physicalResidualMeshBound (m := m) (t := t) w scale gamma ε δ := by
  unfold physicalResidualMeshBound
  exact Finset.single_le_sum
    (fun k _hk => zero_le_physicalResidualCoordinateEdgeBound
      gamma hw hscale hε hδ hγ k) (Finset.mem_univ j)

/-- One step of the actual floor schedule changes each physical residual by at
most its displayed coordinate majorant.  The two rejection bounds, tick caps,
quarter-step estimate and angular-control estimate are all explicit. -/
theorem abs_scheduledPhysicalResidualVector_sub_le_coordinate
    {m t L units N : ℕ} [Nonempty (Fin m)]
    (unit : (Fin units × BooleanCube L) → BooleanCube m → Prop)
    [∀ p, DecidablePred (unit p)]
    (tick : (PhysicalControl m t → Fin (N + 1)) → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl m t → Fin (N + 1)) → Finset (Fin m) → ℝ)
    {z u : PhysicalControl m t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability (scheduledGate unit ⌊tick v⌋₊))
    (hA : GridEdge z u → ∀ T : AngularControl m t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hz : 0 ≤ tick z) (hu : 0 ≤ tick u) (hzu : |tick z - tick u| ≤ (1 : ℝ) / 4)
    (hzCap : ⌊tick z⌋₊ ≤ 2 ^ L * units) (huCap : ⌊tick u⌋₊ ≤ 2 ^ L * units)
    (hprob : ∀ j (hj : j < 2 ^ L * units),
      probability (unit (scheduleTicket L units j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl m t) :
    |scheduledPhysicalResidualVector unit tick w scale gamma angle z j -
      scheduledPhysicalResidualVector unit tick w scale gamma angle u j| ≤
        physicalResidualCoordinateEdgeBound w scale gamma ε δ j := by
  let f := scheduledGate unit ⌊tick z⌋₊
  let g := scheduledGate unit ⌊tick u⌋₊
  have hne : probability (fun x => f x ≠ g x) ≤ ε := by
    exact scheduledGate_scheduleTick_probability_le unit hz hu hzu hzCap huCap hε hprob
  have hW : ∀ S : Finset (Fin m), |walshCoefficient f S - walshCoefficient g S| ≤ ε := by
    intro S
    exact (abs_walshCoefficient_sub_le_probability_ne f g S).trans hne
  cases j with
  | inl i =>
      exact abs_physicalRadialResidual_sub_le f g w scale (radialDegree i)
        hε hw hscale hW (hq z) (hq u)
  | inr T =>
      exact abs_physicalAngularResidual_sub_le f g gamma (angle z) (angle u) T.1
        hε (hγ T) hW (hA hgrid T)

/-- The same actual selector-step estimate with one common mesh majorant for
all radial and angular coordinates. -/
theorem abs_scheduledPhysicalResidualVector_sub_le_mesh
    {m t L units N : ℕ} [Nonempty (Fin m)]
    (unit : (Fin units × BooleanCube L) → BooleanCube m → Prop)
    [∀ p, DecidablePred (unit p)]
    (tick : (PhysicalControl m t → Fin (N + 1)) → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl m t → Fin (N + 1)) → Finset (Fin m) → ℝ)
    {z u : PhysicalControl m t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability (scheduledGate unit ⌊tick v⌋₊))
    (hA : GridEdge z u → ∀ T : AngularControl m t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hz : 0 ≤ tick z) (hu : 0 ≤ tick u) (hzu : |tick z - tick u| ≤ (1 : ℝ) / 4)
    (hzCap : ⌊tick z⌋₊ ≤ 2 ^ L * units) (huCap : ⌊tick u⌋₊ ≤ 2 ^ L * units)
    (hprob : ∀ j (hj : j < 2 ^ L * units),
      probability (unit (scheduleTicket L units j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl m t) :
    |scheduledPhysicalResidualVector unit tick w scale gamma angle z j -
      scheduledPhysicalResidualVector unit tick w scale gamma angle u j| ≤
        physicalResidualMeshBound (m := m) (t := t) w scale gamma ε δ := by
  exact (abs_scheduledPhysicalResidualVector_sub_le_coordinate unit tick gamma angle
    hw hscale hε hγ hq hA hz hu hzu hzCap huCap hprob hgrid j).trans
      (physicalResidualCoordinateEdgeBound_le_mesh gamma hw hscale hε hδ hγ j)

/-- Disjoint width-`trigger` triggers and exact selector words give the actual
`2 ^ (trigger + L)` ticket-mass bound for a quarter-count schedule step. -/
theorem scheduledGate_triggeredWord_scheduleTick_probability_le
    {trigger L units : ℕ}
    (unit : (Fin units × BooleanCube L) → BooleanCube (trigger + L) → Prop)
    [∀ p, DecidablePred (unit p)] {a b : ℝ}
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : |a - b| ≤ (1 : ℝ) / 4)
    (haCap : ⌊a⌋₊ ≤ 2 ^ L * units) (hbCap : ⌊b⌋₊ ≤ 2 ^ L * units)
    (hticket : ∀ j (hj : j < 2 ^ L * units) x,
      unit (scheduleTicket L units j hj) x →
        firstBlock trigger L x = (fun _ => true) ∧
          secondBlock trigger L x = (scheduleTicket L units j hj).2) :
    probability (fun x => scheduledGate unit ⌊a⌋₊ x ≠ scheduledGate unit ⌊b⌋₊ x) ≤
      (2 ^ (trigger + L) : ℝ)⁻¹ := by
  apply scheduledGate_scheduleTick_probability_le unit ha hb hab haCap hbCap
    (by positivity)
  intro j hj
  exact probability_le_triggered_selector_word trigger L
    (scheduleTicket L units j hj).2 (unit (scheduleTicket L units j hj))
    (hticket j hj)

/-- Poincare--Miranda on the actual scheduled residual vector.  Its face signs
are the only sign premises; the edge estimate is derived from the physical
quarter-tick schedule and selector discrepancy, not assumed separately. -/
theorem exists_scheduledPhysicalResidualVector_le_card_mul_mesh
    {m t L units N : ℕ} [Nonempty (Fin m)]
    (unit : (Fin units × BooleanCube L) → BooleanCube m → Prop)
    [∀ p, DecidablePred (unit p)]
    (tick : (PhysicalControl m t → Fin (N + 1)) → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl m t → Fin (N + 1)) → Finset (Fin m) → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability (scheduledGate unit ⌊tick v⌋₊))
    (hA : ∀ {z u : PhysicalControl m t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl m t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (htick : ∀ {z u : PhysicalControl m t → Fin (N + 1)}, GridEdge z u →
      0 ≤ tick z ∧ 0 ≤ tick u ∧ |tick z - tick u| ≤ (1 : ℝ) / 4 ∧
        ⌊tick z⌋₊ ≤ 2 ^ L * units ∧ ⌊tick u⌋₊ ≤ 2 ^ L * units)
    (hprob : ∀ j (hj : j < 2 ^ L * units),
      probability (unit (scheduleTicket L units j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      scheduledPhysicalResidualVector unit tick w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < scheduledPhysicalResidualVector unit tick w scale gamma angle v a) :
    ∃ v₀ : PhysicalControl m t → Fin (N + 1), ∀ j,
      |scheduledPhysicalResidualVector unit tick w scale gamma angle v₀ j| ≤
        physicalResidualGridError (m := m) (t := t) w scale gamma ε δ := by
  classical
  apply exists_gridVertex_residual_forall_le_card_mul_of_face_signs N
    (scheduledPhysicalResidualVector unit tick w scale gamma angle) hleft hright
    (physicalResidualMeshBound (m := m) (t := t) w scale gamma ε δ)
  intro z u hgrid j
  obtain ⟨hz, hu, hzu, hzCap, huCap⟩ := htick hgrid
  exact abs_scheduledPhysicalResidualVector_sub_le_mesh unit tick gamma angle
    hw hscale hε hδ hγ hq (fun _ => hA hgrid) hz hu hzu hzCap huCap hprob hgrid j

/-- The quantitative face-sign reduction for the actual scheduled residuals.
An own-radial-dial coefficient `η > 0` and strict errors below `η/2`, together
with unit angular dials and errors below `1/2`, give both strict face signs.
The two decomposition premises are deliberately explicit: this theorem does
not claim that the physical anchor construction has already supplied them. -/
theorem scheduledPhysicalResidualVector_face_signs_of_dial_errors
    {m t L units N : ℕ}
    (unit : (Fin units × BooleanCube L) → BooleanCube m → Prop)
    (tick : (PhysicalControl m t → Fin (N + 1)) → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl m t → Fin (N + 1)) → Finset (Fin m) → ℝ)
    (hN : N ≠ 0) {η : ℝ} (hη : 0 < η)
    (radialError : (PhysicalControl m t → Fin (N + 1)) → RadialControl t → ℝ)
    (angularError : (PhysicalControl m t → Fin (N + 1)) → AngularControl m t → ℝ)
    (hrad : ∀ v i, scheduledPhysicalResidualVector unit tick w scale gamma angle v (Sum.inl i) =
      η * gridPoint N (v (Sum.inl i)) + radialError v i)
    (hang : ∀ v T, scheduledPhysicalResidualVector unit tick w scale gamma angle v (Sum.inr T) =
      gridPoint N (v (Sum.inr T)) + angularError v T)
    (hradError : ∀ v i, |radialError v i| < η / 2)
    (hangError : ∀ v T, |angularError v T| < (1 : ℝ) / 2) :
    (∀ a v, (v a : ℕ) = 0 →
      scheduledPhysicalResidualVector unit tick w scale gamma angle v a < 0) ∧
    (∀ a v, (v a : ℕ) = N →
      0 < scheduledPhysicalResidualVector unit tick w scale gamma angle v a) := by
  constructor
  · intro a v hva
    cases a with
    | inl i =>
        have hv0 : v (Sum.inl i) = ⟨0, Nat.zero_lt_succ N⟩ := Fin.ext hva
        rw [hrad, hv0, gridPoint_zero hN]
        rcases abs_lt.mp (hradError v i) with ⟨hlo, hhi⟩
        linarith
    | inr T =>
        have hv0 : v (Sum.inr T) = ⟨0, Nat.zero_lt_succ N⟩ := Fin.ext hva
        rw [hang, hv0, gridPoint_zero hN]
        rcases abs_lt.mp (hangError v T) with ⟨hlo, hhi⟩
        linarith
  · intro a v hva
    cases a with
    | inl i =>
        have hvN : v (Sum.inl i) = ⟨N, Nat.lt_succ_self N⟩ := Fin.ext hva
        rw [hrad, hvN, gridPoint_last hN]
        rcases abs_lt.mp (hradError v i) with ⟨hlo, hhi⟩
        linarith
    | inr T =>
        have hvN : v (Sum.inr T) = ⟨N, Nat.lt_succ_self N⟩ := Fin.ext hva
        rw [hang, hvN, gridPoint_last hN]
        rcases abs_lt.mp (hangError v T) with ⟨hlo, hhi⟩
        linarith

/-- End-to-end scheduled selector-grid product contact.  The conclusion is for
an actual Boolean scheduled gate at a grid vertex.  Besides the strict face
signs, the statement retains the product-bias range and both finite numerical
calibration inequalities; none is asserted asymptotically here. -/
theorem exists_scheduledGate_productContact_of_face_signs
    {m t L units N : ℕ} [Nonempty (Fin m)]
    (unit : (Fin units × BooleanCube L) → BooleanCube m → Prop)
    [∀ p, DecidablePred (unit p)]
    (tick : (PhysicalControl m t → Fin (N + 1)) → ℝ)
    {w scale ε δ ξ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl m t → Fin (N + 1)) → Finset (Fin m) → ℝ)
    (ht : 1 ≤ t) (htm : t ≤ m)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ) (hξ : 0 ≤ ξ)
    (hγ : ∀ T : AngularControl m t, 0 < gamma T.1.card)
    (hγcal : ∀ r : ℕ, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability (scheduledGate unit ⌊tick v⌋₊))
    (hα0 : ∀ v, 0 < (1 + physicalContactBias (scheduledGate unit ⌊tick v⌋₊)) / 2)
    (hα1 : ∀ v, (1 + physicalContactBias (scheduledGate unit ⌊tick v⌋₊)) / 2 < 1)
    (hA : ∀ {z u : PhysicalControl m t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl m t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (htick : ∀ {z u : PhysicalControl m t → Fin (N + 1)}, GridEdge z u →
      0 ≤ tick z ∧ 0 ≤ tick u ∧ |tick z - tick u| ≤ (1 : ℝ) / 4 ∧
        ⌊tick z⌋₊ ≤ 2 ^ L * units ∧ ⌊tick u⌋₊ ≤ 2 ^ L * units)
    (hprob : ∀ j (hj : j < 2 ^ L * units),
      probability (unit (scheduleTicket L units j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      scheduledPhysicalResidualVector unit tick w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < scheduledPhysicalResidualVector unit tick w scale gamma angle v a)
    (hone : ∀ v,
      2 * |gamma 1| * physicalResidualGridError (m := m) (t := t) w scale gamma ε δ ≤
        rejectionProbability (scheduledGate unit ⌊tick v⌋₊) * ξ *
          minCylinderBias ((1 + physicalContactBias (scheduledGate unit ⌊tick v⌋₊)) / 2) ^ t)
    (higher : ∀ v r, 2 ≤ r → r ≤ t →
      2 * |gamma r| * physicalResidualGridError (m := m) (t := t) w scale gamma ε δ +
        (scale * (w / 2) ^ r / (m.choose r : ℝ)) *
          physicalResidualGridError (m := m) (t := t) w scale gamma ε δ ≤
        rejectionProbability (scheduledGate unit ⌊tick v⌋₊) * ξ *
          minCylinderBias ((1 + physicalContactBias (scheduledGate unit ⌊tick v⌋₊)) / 2) ^ t) :
    ∃ v₀ : PhysicalControl m t → Fin (N + 1),
      ProductContact (scheduledGate unit ⌊tick v₀⌋₊) t
        ((1 + physicalContactBias (scheduledGate unit ⌊tick v₀⌋₊)) / 2) ξ := by
  obtain ⟨v, hv⟩ := exists_scheduledPhysicalResidualVector_le_card_mul_mesh
    unit tick gamma angle hw hscale hε hδ hγ hq hA htick hprob hleft hright
  refine ⟨v, ?_⟩
  have hqpos : 0 < rejectionProbability (scheduledGate unit ⌊tick v⌋₊) :=
    lt_of_lt_of_le (by norm_num) (hq v)
  apply productContact_of_physical_residual_bounds
    (scheduledGate unit ⌊tick v⌋₊) w scale gamma (angle v)
    (η := physicalResidualGridError (m := m) (t := t) w scale gamma ε δ)
    (ρ := physicalResidualGridError (m := m) (t := t) w scale gamma ε δ)
    ht htm hw hscale hqpos (hα0 v) (hα1 v) hξ hγcal
  · intro T hT1 hTt
    have h := hv (Sum.inr (⟨T, hT1, hTt⟩ : AngularControl m t))
    simpa only [scheduledPhysicalResidualVector, physicalResidualVector] using h
  · intro r hr2 hrt
    let i : RadialControl t := ⟨r - 2, by omega⟩
    have hi : radialDegree i = r := by
      simp only [radialDegree, i]
      omega
    have h := hv (Sum.inl i)
    simpa only [scheduledPhysicalResidualVector, physicalResidualVector, hi] using h
  · exact hone v
  · exact higher v

#print axioms MonotoneDNF.two_le_radialDegree
#print axioms MonotoneDNF.radialDegree_le
#print axioms MonotoneDNF.zero_le_physicalResidualCoordinateEdgeBound
#print axioms MonotoneDNF.physicalResidualCoordinateEdgeBound_le_mesh
#print axioms MonotoneDNF.abs_scheduledPhysicalResidualVector_sub_le_coordinate
#print axioms MonotoneDNF.abs_scheduledPhysicalResidualVector_sub_le_mesh
#print axioms MonotoneDNF.scheduledGate_triggeredWord_scheduleTick_probability_le
#print axioms MonotoneDNF.exists_scheduledPhysicalResidualVector_le_card_mul_mesh
#print axioms MonotoneDNF.scheduledPhysicalResidualVector_face_signs_of_dial_errors
#print axioms MonotoneDNF.exists_scheduledGate_productContact_of_face_signs

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalSelectorResiduals.lean <==
module

public import MonotoneDNF.PhysicalResidualProductContact
public import MonotoneDNF.SelectorSchedule
public import MonotoneDNF.SelectedTemplates

@[expose] public section

/-!
# Physical selector steps and residual stability

Finite estimates for Part V, Box C. Adjacent scheduled gates differ only on
one ticket event; the later residual bounds keep every division premise.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

lemma probability_le_probability_of_imp {α : Type*} [Fintype α] [Nonempty α]
    (p q : α → Prop) [DecidablePred p] [DecidablePred q]
    (h : ∀ a, p a → q a) : probability p ≤ probability q := by
  unfold probability
  apply expectation_mono
  intro a
  by_cases hp : p a
  · simp [hp, h a hp]
  · simp only [hp, ↓reduceIte]
    split <;> norm_num

/-- A uniform gate-discrepancy event controls every Walsh coefficient. -/
theorem abs_walshCoefficient_sub_le_probability_ne {n : ℕ}
    (f g : BooleanCube n → Bool) (S : Finset (Fin n)) :
    |walshCoefficient f S - walshCoefficient g S| ≤
      probability (fun x => f x ≠ g x) := by
  classical
  calc
    |walshCoefficient f S - walshCoefficient g S| =
        |expectation (fun x =>
          (bit (f x) - bit (g x)) * walshCharacter S x)| := by
      unfold walshCoefficient
      rw [← expectation_sub]
      congr 2
      funext x
      ring
    _ ≤ expectation (fun x =>
        |(bit (f x) - bit (g x)) * walshCharacter S x|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ probability (fun x => f x ≠ g x) := by
      unfold probability
      apply expectation_mono
      intro x
      rw [abs_mul, abs_walshCharacter, mul_one]
      by_cases h : f x = g x
      · simp [h]
      · rw [if_pos h]
        clear h
        cases f x <;> cases g x <;> norm_num [bit]

/-- The schedule code is a finite equivalence onto all unit/word pairs. -/
noncomputable def scheduleEquiv (L units : ℕ) :
    Fin (2 ^ L * units) ≃ (Fin units × BooleanCube L) where
  toFun j := scheduleTicket L units j j.isLt
  invFun p := ⟨scheduleCode L p, scheduleCode_lt L units p⟩
  left_inv j := by
    apply Fin.ext
    exact scheduleCode_scheduleTicket L units j j.isLt
  right_inv p := by
    apply scheduleCode_injective L units
    rw [scheduleCode_scheduleTicket]

/-- Among `0, ..., n-1`, exactly `k` indices are below `k`, when `k ≤ n`. -/
lemma sum_fin_lt : ∀ (n k : ℕ), k ≤ n →
    (∑ j : Fin n, if j.val < k then 1 else 0) = k := by
  intro n
  induction n with
  | zero =>
      intro k hk
      have hk0 : k = 0 := Nat.eq_zero_of_le_zero hk
      simp [hk0]
  | succ n ih =>
      intro k hk
      cases k with
      | zero => simp
      | succ k =>
          rw [Fin.sum_univ_succ]
          simp only [Fin.val_zero, Nat.zero_lt_succ, ↓reduceIte, Fin.val_succ,
            Nat.succ_lt_succ_iff]
          rw [ih k (by omega)]
          ring

/-- A valid global tick count activates exactly its initial fraction of all
unit/word pairs under the uniform product law. -/
theorem probability_scheduleActive {L units J : ℕ} [Nonempty (Fin units)]
    (hJ : J ≤ 2 ^ L * units) :
    probability (fun p : Fin units × BooleanCube L => scheduleActive L units J p) =
      (J : ℝ) / ((2 : ℝ) ^ L * units) := by
  classical
  have hu : 0 < units := by
    have h := Fintype.card_pos (α := Fin units)
    simpa using h
  have hcap : 0 < 2 ^ L * units := Nat.mul_pos (pow_pos (by omega) L) hu
  letI : Nonempty (Fin (2 ^ L * units)) := ⟨⟨0, hcap⟩⟩
  calc
    probability (fun p : Fin units × BooleanCube L => scheduleActive L units J p) =
        probability (fun j : Fin (2 ^ L * units) =>
          scheduleActive L units J (scheduleEquiv L units j)) :=
      (probability_comp_equiv_of_equiv (scheduleEquiv L units)
        (fun p => scheduleActive L units J p)).symm
    _ = probability (fun j : Fin (2 ^ L * units) => j.val < J) := by
      unfold probability expectation
      congr 1
      apply Finset.sum_congr rfl
      intro j _
      have hcode : scheduleCode L (scheduleEquiv L units j) = j.val := by
        exact scheduleCode_scheduleTicket L units j j.isLt
      simp only [scheduleActive, hcode]
    _ = (J : ℝ) / ((2 : ℝ) ^ L * units) := by
      unfold probability expectation
      have hsum : (∑ j : Fin (2 ^ L * units),
          if j.val < J then (1 : ℝ) else 0) = (J : ℝ) := by
        exact_mod_cast sum_fin_lt (2 ^ L * units) J hJ
      rw [hsum]
      simp only [Fintype.card_fin, Nat.cast_mul, Nat.cast_pow, Nat.cast_ofNat]

/-- Constituents activated by the first `J` global schedule ticks. -/
def ScheduledActive {α : Type*} {L units : ℕ}
    (unit : (Fin units × BooleanCube L) → α → Prop)
    (J : ℕ) (x : α) : Prop :=
  ∃ p, scheduleActive L units J p ∧ unit p x

/-- Advancing one tick adds exactly its ticket, also across a prefix boundary. -/
theorem scheduledActive_succ_iff {α : Type*} {L units : ℕ}
    (unit : (Fin units × BooleanCube L) → α → Prop)
    (J : ℕ) (hJ : J < 2 ^ L * units) (x : α) :
    ScheduledActive unit (J + 1) x ↔
      ScheduledActive unit J x ∨ unit (scheduleTicket L units J hJ) x := by
  constructor
  · rintro ⟨p, hp, hu⟩
    rw [scheduleActive_succ_iff L units J hJ p] at hp
    rcases hp with hp | rfl
    · exact Or.inl ⟨p, hp, hu⟩
    · exact Or.inr hu
  · intro h
    rcases h with h | hu
    · obtain ⟨p, hp, hu⟩ := h
      exact ⟨p, (scheduleActive_succ_iff L units J hJ p).2 (Or.inl hp), hu⟩
    · exact ⟨scheduleTicket L units J hJ,
        (scheduleActive_succ_iff L units J hJ _).2 (Or.inr rfl), hu⟩

/-- The actual Boolean decision of scheduled activation. -/
noncomputable def scheduledGate {α : Type*} {L units : ℕ}
    (unit : (Fin units × BooleanCube L) → α → Prop)
    (J : ℕ) (x : α) : Bool :=
  decide (ScheduledActive unit J x)

@[simp] lemma scheduledGate_eq_true_iff {α : Type*} {L units : ℕ}
    (unit : (Fin units × BooleanCube L) → α → Prop) (J : ℕ) (x : α) :
    scheduledGate unit J x = true ↔ ScheduledActive unit J x := by
  simp [scheduledGate]

/-- One-tick discrepancy is contained in the new ticket's constituent event. -/
theorem scheduledGate_step_probability_le {α : Type*} [Fintype α] [Nonempty α]
    {L units : ℕ} (unit : (Fin units × BooleanCube L) → α → Prop)
    [∀ p, DecidablePred (unit p)] (J : ℕ) (hJ : J < 2 ^ L * units) :
    probability (fun x => scheduledGate unit J x ≠ scheduledGate unit (J + 1) x) ≤
      probability (unit (scheduleTicket L units J hJ)) := by
  classical
  apply probability_le_probability_of_imp
  intro x hx
  by_contra hu
  apply hx
  have hactive : ScheduledActive unit J x ↔ ScheduledActive unit (J + 1) x := by
    rw [scheduledActive_succ_iff unit J hJ x]
    simp [hu]
  simp only [scheduledGate]
  rw [decide_eq_decide]
  exact hactive

/-- A disjoint width-`w` trigger and exact selector word give mass `2^-(w+L)`. -/
theorem scheduledGate_triggeredWord_step_probability_le {w L units : ℕ}
    (unit : (Fin units × BooleanCube L) → BooleanCube (w + L) → Prop)
    [∀ p, DecidablePred (unit p)] (J : ℕ) (hJ : J < 2 ^ L * units)
    (hticket : ∀ x, unit (scheduleTicket L units J hJ) x →
      firstBlock w L x = (fun _ => true) ∧
        secondBlock w L x = (scheduleTicket L units J hJ).2) :
    probability (fun x => scheduledGate unit J x ≠ scheduledGate unit (J + 1) x) ≤
      (2 ^ (w + L) : ℝ)⁻¹ := by
  classical
  exact (scheduledGate_step_probability_le unit J hJ).trans
    (probability_le_triggered_selector_word w L (scheduleTicket L units J hJ).2
      (unit (scheduleTicket L units J hJ)) hticket)

/-- Counts at distance at most one have discrepancy bounded by one ticket. -/
theorem scheduledGate_near_probability_le {α : Type*} [Fintype α] [Nonempty α]
    {L units : ℕ} (unit : (Fin units × BooleanCube L) → α → Prop)
    [∀ p, DecidablePred (unit p)] {J K : ℕ}
    (hJ : J ≤ 2 ^ L * units) (hK : K ≤ 2 ^ L * units)
    (hJK : J ≤ K + 1) (hKJ : K ≤ J + 1) {ε : ℝ} (hε : 0 ≤ ε)
    (hprob : ∀ j (hj : j < 2 ^ L * units),
      probability (unit (scheduleTicket L units j hj)) ≤ ε) :
    probability (fun x => scheduledGate unit J x ≠ scheduledGate unit K x) ≤ ε := by
  classical
  rcases lt_trichotomy J K with hlt | heq | hgt
  · have hKeq : K = J + 1 := by omega
    subst K
    have hJlt : J < 2 ^ L * units := by omega
    exact (scheduledGate_step_probability_le unit J hJlt).trans (hprob J hJlt)
  · subst K
    simpa [probability, expectation] using hε
  · have hJeq : J = K + 1 := by omega
    subst J
    have hKlt : K < 2 ^ L * units := by omega
    have h := (scheduledGate_step_probability_le unit K hKlt).trans (hprob K hKlt)
    simpa only [ne_comm] using h

/-- Box C: a `1/4` change in the unrounded count moves the gate by at most one
charged ticket event. -/
theorem scheduledGate_scheduleTick_probability_le
    {α : Type*} [Fintype α] [Nonempty α] {L units : ℕ}
    (unit : (Fin units × BooleanCube L) → α → Prop)
    [∀ p, DecidablePred (unit p)] {a b : ℝ}
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : |a - b| ≤ (1 : ℝ) / 4)
    (haCap : ⌊a⌋₊ ≤ 2 ^ L * units) (hbCap : ⌊b⌋₊ ≤ 2 ^ L * units)
    {ε : ℝ} (hε : 0 ≤ ε) (hprob : ∀ j (hj : j < 2 ^ L * units),
      probability (unit (scheduleTicket L units j hj)) ≤ ε) :
    probability (fun x => scheduledGate unit ⌊a⌋₊ x ≠ scheduledGate unit ⌊b⌋₊ x) ≤ ε := by
  obtain ⟨hab₁, hab₂⟩ := scheduleTick_le_add_one_of_abs_sub_le ha hb hab
  exact scheduledGate_near_probability_le unit haCap hbCap hab₁ hab₂ hε hprob

/-- Firing probability is the empty Walsh coefficient. -/
lemma probability_eq_walshCoefficient_empty {n : ℕ} (gate : BooleanCube n → Bool) :
    probability (fun x => gate x = true) = walshCoefficient gate ∅ := by
  rw [walshCoefficient_empty]
  unfold probability expectation
  congr 1

/-- Uniform Walsh error includes error in the rejection masses. -/
lemma abs_rejectionProbability_sub_le {n : ℕ} (f g : BooleanCube n → Bool)
    {ε : ℝ} (h : ∀ S : Finset (Fin n),
      |walshCoefficient f S - walshCoefficient g S| ≤ ε) :
    |rejectionProbability f - rejectionProbability g| ≤ ε := by
  calc
    |rejectionProbability f - rejectionProbability g| =
        |walshCoefficient g ∅ - walshCoefficient f ∅| := by
      rw [rejectionProbability_eq_one_sub_probability,
        rejectionProbability_eq_one_sub_probability,
        probability_eq_walshCoefficient_empty, probability_eq_walshCoefficient_empty]
      congr 1
      ring
    _ = |walshCoefficient f ∅ - walshCoefficient g ∅| := abs_sub_comm _ _
    _ ≤ ε := h ∅

/-- A degree average inherits the same uniform Walsh error.  No assumption
`r ≤ m` is needed: above the dimension both denominators are zero and the
public definition returns zero. -/
theorem abs_degreeSetAverage_sub_le {m : ℕ} (f g : BooleanCube m → Bool)
    (r : ℕ) {ε : ℝ} (hε : 0 ≤ ε)
    (h : ∀ S : Finset (Fin m),
      |walshCoefficient f S - walshCoefficient g S| ≤ ε) :
    |degreeSetAverage (walshCoefficient f) r -
      degreeSetAverage (walshCoefficient g) r| ≤ ε := by
  classical
  by_cases hr : r ≤ m
  · have hN : (0 : ℝ) < (m.choose r : ℝ) := by
      exact_mod_cast Nat.choose_pos hr
    unfold degreeSetAverage
    rw [← sub_div, abs_div, abs_of_pos hN]
    apply (div_le_iff₀ hN).2
    calc
      |(∑ T : Finset (Fin m) with T.card = r, walshCoefficient f T) -
          ∑ T : Finset (Fin m) with T.card = r, walshCoefficient g T| =
          |∑ T : Finset (Fin m) with T.card = r,
            (walshCoefficient f T - walshCoefficient g T)| := by
        rw [Finset.sum_sub_distrib]
      _ ≤ ∑ T : Finset (Fin m) with T.card = r,
          |walshCoefficient f T - walshCoefficient g T| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _T : Finset (Fin m) with _T.card = r, ε := by
        apply Finset.sum_le_sum
        intro T _
        exact h T
      _ = ε * (m.choose r : ℝ) := by
        rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]
        ring
  · have hmr : m < r := Nat.lt_of_not_ge hr
    have hchoose : m.choose r = 0 := Nat.choose_eq_zero_of_lt hmr
    simp [degreeSetAverage, hchoose, hε]

/-- Rejection mass at least `1/2` forces the normalized degree-one contact
bias into the unit interval. -/
lemma abs_physicalContactBias_le_one_of_half_le_rejection {m : ℕ}
    [Nonempty (Fin m)] (gate : BooleanCube m → Bool)
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability gate) :
    |physicalContactBias gate| ≤ 1 := by
  have hqpos : 0 < rejectionProbability gate := by linarith
  have hp_le : probability (fun x => gate x = true) ≤ rejectionProbability gate := by
    rw [rejectionProbability_eq_one_sub_probability] at hq ⊢
    linarith
  have hM := (abs_degreeSetAverage_one_le_probability gate).trans hp_le
  rw [physicalContactBias, abs_div, abs_neg, abs_of_pos hqpos]
  apply (div_le_iff₀ hqpos).2
  simpa using hM

/-- The Box-C bias stability estimate, with the source's constant `6`.
Only the two lower rejection bounds and the uniform Walsh error are used. -/
theorem abs_physicalContactBias_sub_le_six {m : ℕ} [Nonempty (Fin m)]
    (f g : BooleanCube m → Bool) {ε : ℝ} (hε : 0 ≤ ε)
    (hW : ∀ S : Finset (Fin m),
      |walshCoefficient f S - walshCoefficient g S| ≤ ε)
    (hqf : (1 : ℝ) / 2 ≤ rejectionProbability f)
    (hqg : (1 : ℝ) / 2 ≤ rejectionProbability g) :
    |physicalContactBias f - physicalContactBias g| ≤ 6 * ε := by
  let a := degreeSetAverage (walshCoefficient f) 1
  let b := degreeSetAverage (walshCoefficient g) 1
  let qf := rejectionProbability f
  let qg := rejectionProbability g
  have hpf : 0 < qf := by dsimp [qf]; linarith
  have hpg : 0 < qg := by dsimp [qg]; linarith
  have hM : |b| ≤ 1 := by
    exact (abs_degreeSetAverage_one_le_probability g).trans
      (probability_le_one _)
  have hMdiff : |b - a| ≤ ε := by
    rw [abs_sub_comm]
    exact abs_degreeSetAverage_sub_le f g 1 hε hW
  have hqdiff : |qf - qg| ≤ ε := abs_rejectionProbability_sub_le f g hW
  have hfirst : |(b - a) / qf| ≤ 2 * ε := by
    rw [abs_div, abs_of_pos hpf]
    apply (div_le_iff₀ hpf).2
    have hmul := mul_nonneg hε (show 0 ≤ 2 * qf - 1 by dsimp [qf]; linarith)
    nlinarith
  have hdenpos : 0 < qf * qg := mul_pos hpf hpg
  have hden : 1 ≤ 4 * (qf * qg) := by
    have hmul := mul_nonneg
      (show 0 ≤ qf - (1 : ℝ) / 2 by dsimp [qf]; linarith)
      (show 0 ≤ qg - (1 : ℝ) / 2 by dsimp [qg]; linarith)
    dsimp [qf, qg] at hmul ⊢
    nlinarith
  have hsecond : |b * (qf - qg) / (qf * qg)| ≤ 4 * ε := by
    rw [abs_div, abs_mul, abs_of_pos hdenpos]
    apply (div_le_iff₀ hdenpos).2
    have hprod : |b| * |qf - qg| ≤ ε := by
      calc
        |b| * |qf - qg| ≤ 1 * ε :=
          mul_le_mul hM hqdiff (abs_nonneg _) (by norm_num)
        _ = ε := one_mul ε
    have hmul := mul_nonneg hε (show 0 ≤ 4 * (qf * qg) - 1 by linarith)
    nlinarith
  have hid : physicalContactBias f - physicalContactBias g =
      (b - a) / qf + b * (qf - qg) / (qf * qg) := by
    dsimp [a, b, qf, qg]
    unfold physicalContactBias
    field_simp [hpf.ne', hpg.ne']
    ring
  rw [hid]
  calc
    |(b - a) / qf + b * (qf - qg) / (qf * qg)| ≤
        |(b - a) / qf| + |b * (qf - qg) / (qf * qg)| := abs_add_le _ _
    _ ≤ 2 * ε + 4 * ε := add_le_add hfirst hsecond
    _ = 6 * ε := by ring

/-- Elementary unit-interval power perturbation, with the exact factor `r`. -/
lemma abs_pow_sub_pow_le_nat_mul {a b : ℝ} (ha : |a| ≤ 1) (hb : |b| ≤ 1)
    (r : ℕ) : |a ^ r - b ^ r| ≤ (r : ℝ) * |a - b| := by
  have hmax0 : 0 ≤ max |a| |b| := le_trans (abs_nonneg a) (le_max_left _ _)
  have hmax : max |a| |b| ≤ 1 := max_le ha hb
  have hpow : max |a| |b| ^ (r - 1) ≤ 1 := pow_le_one₀ hmax0 hmax
  calc
    |a ^ r - b ^ r| ≤ |a - b| * (r : ℝ) * max |a| |b| ^ (r - 1) :=
      abs_pow_sub_pow_le a b r
    _ ≤ |a - b| * (r : ℝ) * 1 := by
      exact mul_le_mul_of_nonneg_left hpow
        (mul_nonneg (abs_nonneg _) (Nat.cast_nonneg _))
    _ = (r : ℝ) * |a - b| := by ring

/-- Stability of the full product-law summand `rejection * bias^r`.
The constant is exactly `1 + 6r`. -/
theorem abs_rejection_mul_bias_pow_sub_le {m : ℕ} [Nonempty (Fin m)]
    (f g : BooleanCube m → Bool) (r : ℕ) {ε : ℝ} (hε : 0 ≤ ε)
    (hW : ∀ S : Finset (Fin m),
      |walshCoefficient f S - walshCoefficient g S| ≤ ε)
    (hqf : (1 : ℝ) / 2 ≤ rejectionProbability f)
    (hqg : (1 : ℝ) / 2 ≤ rejectionProbability g) :
    |rejectionProbability f * physicalContactBias f ^ r -
      rejectionProbability g * physicalContactBias g ^ r| ≤ (1 + 6 * r) * ε := by
  have hbias := abs_physicalContactBias_sub_le_six f g hε hW hqf hqg
  have haf := abs_physicalContactBias_le_one_of_half_le_rejection f hqf
  have hag := abs_physicalContactBias_le_one_of_half_le_rejection g hqg
  have hpow : |physicalContactBias f ^ r - physicalContactBias g ^ r| ≤
      (r : ℝ) * (6 * ε) := by
    exact (abs_pow_sub_pow_le_nat_mul haf hag r).trans
      (mul_le_mul_of_nonneg_left hbias (Nat.cast_nonneg _))
  have hgp : |physicalContactBias g ^ r| ≤ 1 := by
    rw [abs_pow]
    exact pow_le_one₀ (abs_nonneg _) hag
  have hqdiff := abs_rejectionProbability_sub_le f g hW
  have hq0 : 0 ≤ rejectionProbability f := probability_nonneg _
  have hid : rejectionProbability f * physicalContactBias f ^ r -
      rejectionProbability g * physicalContactBias g ^ r =
      rejectionProbability f * (physicalContactBias f ^ r - physicalContactBias g ^ r) +
        (rejectionProbability f - rejectionProbability g) * physicalContactBias g ^ r := by
    ring
  rw [hid]
  calc
    |rejectionProbability f * (physicalContactBias f ^ r - physicalContactBias g ^ r) +
        (rejectionProbability f - rejectionProbability g) * physicalContactBias g ^ r| ≤
      |rejectionProbability f * (physicalContactBias f ^ r - physicalContactBias g ^ r)| +
        |(rejectionProbability f - rejectionProbability g) * physicalContactBias g ^ r| :=
      abs_add_le _ _
    _ = rejectionProbability f * |physicalContactBias f ^ r - physicalContactBias g ^ r| +
        |rejectionProbability f - rejectionProbability g| * |physicalContactBias g ^ r| := by
      rw [abs_mul, abs_mul, abs_of_nonneg hq0]
    _ ≤ 1 * ((r : ℝ) * (6 * ε)) + ε * 1 := by
      apply add_le_add
      · exact mul_le_mul (probability_le_one _) hpow (abs_nonneg _) (by norm_num)
      · exact mul_le_mul hqdiff hgp (abs_nonneg _) hε
    _ = (1 + 6 * (r : ℝ)) * ε := by ring

/-- Stability of the actual radial residual.  The binomial fiber cardinality
and the original `(2/w)^r / scale` normalization are retained explicitly. -/
theorem abs_physicalRadialResidual_sub_le {m : ℕ} [Nonempty (Fin m)]
    (f g : BooleanCube m → Bool) (w scale : ℝ) (r : ℕ) {ε : ℝ}
    (hε : 0 ≤ ε) (hw : 0 < w) (hscale : 0 < scale)
    (hW : ∀ S : Finset (Fin m),
      |walshCoefficient f S - walshCoefficient g S| ≤ ε)
    (hqf : (1 : ℝ) / 2 ≤ rejectionProbability f)
    (hqg : (1 : ℝ) / 2 ≤ rejectionProbability g) :
    |physicalRadialResidual f w scale r - physicalRadialResidual g w scale r| ≤
      ((2 / w) ^ r / scale) * (m.choose r : ℝ) * ((2 + 6 * (r : ℝ)) * ε) := by
  classical
  have hC : 0 ≤ (2 / w) ^ r / scale := by positivity
  have hterm (T : Finset (Fin m)) :
      |(walshCoefficient f T + rejectionProbability f * physicalContactBias f ^ r) -
        (walshCoefficient g T + rejectionProbability g * physicalContactBias g ^ r)| ≤
          (2 + 6 * (r : ℝ)) * ε := by
    calc
      |(walshCoefficient f T + rejectionProbability f * physicalContactBias f ^ r) -
          (walshCoefficient g T + rejectionProbability g * physicalContactBias g ^ r)| =
        |(walshCoefficient f T - walshCoefficient g T) +
          (rejectionProbability f * physicalContactBias f ^ r -
            rejectionProbability g * physicalContactBias g ^ r)| := by
        congr 1
        ring
      _ ≤ |walshCoefficient f T - walshCoefficient g T| +
          |rejectionProbability f * physicalContactBias f ^ r -
            rejectionProbability g * physicalContactBias g ^ r| := abs_add_le _ _
      _ ≤ ε + (1 + 6 * (r : ℝ)) * ε := add_le_add (hW T)
        (abs_rejection_mul_bias_pow_sub_le f g r hε hW hqf hqg)
      _ = (2 + 6 * (r : ℝ)) * ε := by ring
  have hsum :
      |∑ T : Finset (Fin m) with T.card = r,
        ((walshCoefficient f T + rejectionProbability f * physicalContactBias f ^ r) -
          (walshCoefficient g T + rejectionProbability g * physicalContactBias g ^ r))| ≤
        (m.choose r : ℝ) * ((2 + 6 * (r : ℝ)) * ε) := by
    calc
      |∑ T : Finset (Fin m) with T.card = r,
          ((walshCoefficient f T + rejectionProbability f * physicalContactBias f ^ r) -
            (walshCoefficient g T + rejectionProbability g * physicalContactBias g ^ r))| ≤
        ∑ T : Finset (Fin m) with T.card = r,
          |(walshCoefficient f T + rejectionProbability f * physicalContactBias f ^ r) -
            (walshCoefficient g T + rejectionProbability g * physicalContactBias g ^ r)| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _T : Finset (Fin m) with _T.card = r, (2 + 6 * (r : ℝ)) * ε := by
        apply Finset.sum_le_sum
        intro T _
        exact hterm T
      _ = (m.choose r : ℝ) * ((2 + 6 * (r : ℝ)) * ε) := by
        rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]
  unfold physicalRadialResidual
  rw [← mul_sub, ← Finset.sum_sub_distrib, abs_mul, abs_of_nonneg hC]
  simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hsum hC

/-- Stability of an actual angular residual.  The angular controls may differ;
their degree-average discrepancy is the separate final term, exactly as in
Box C. -/
theorem abs_physicalAngularResidual_sub_le {m : ℕ}
    (f g : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle angle' : Finset (Fin m) → ℝ) (T : Finset (Fin m)) {ε δ : ℝ}
    (hε : 0 ≤ ε) (hγ : 0 < gamma T.card)
    (hW : ∀ S : Finset (Fin m),
      |walshCoefficient f S - walshCoefficient g S| ≤ ε)
    (hA : |degreeSetAverage angle T.card - degreeSetAverage angle' T.card| ≤ δ) :
    |physicalAngularResidual f gamma angle T -
      physicalAngularResidual g gamma angle' T| ≤
        (2 * ε) / gamma T.card + δ := by
  classical
  have hM := abs_degreeSetAverage_sub_le f g T.card hε hW
  have hN :
      |(walshCoefficient f T - degreeSetAverage (walshCoefficient f) T.card) -
        (walshCoefficient g T - degreeSetAverage (walshCoefficient g) T.card)| ≤
          2 * ε := by
    calc
      |(walshCoefficient f T - degreeSetAverage (walshCoefficient f) T.card) -
          (walshCoefficient g T - degreeSetAverage (walshCoefficient g) T.card)| =
        |(walshCoefficient f T - walshCoefficient g T) -
          (degreeSetAverage (walshCoefficient f) T.card -
            degreeSetAverage (walshCoefficient g) T.card)| := by
        congr 1
        ring
      _ ≤ |walshCoefficient f T - walshCoefficient g T| +
          |degreeSetAverage (walshCoefficient f) T.card -
            degreeSetAverage (walshCoefficient g) T.card| := abs_sub _ _
      _ ≤ ε + ε := add_le_add (hW T) hM
      _ = 2 * ε := by ring
  have hid : physicalAngularResidual f gamma angle T -
      physicalAngularResidual g gamma angle' T =
      ((walshCoefficient f T - degreeSetAverage (walshCoefficient f) T.card) -
        (walshCoefficient g T - degreeSetAverage (walshCoefficient g) T.card)) /
          gamma T.card +
        (degreeSetAverage angle T.card - degreeSetAverage angle' T.card) := by
    unfold physicalAngularResidual
    ring
  rw [hid]
  calc
    |((walshCoefficient f T - degreeSetAverage (walshCoefficient f) T.card) -
        (walshCoefficient g T - degreeSetAverage (walshCoefficient g) T.card)) /
          gamma T.card +
        (degreeSetAverage angle T.card - degreeSetAverage angle' T.card)| ≤
      |((walshCoefficient f T - degreeSetAverage (walshCoefficient f) T.card) -
        (walshCoefficient g T - degreeSetAverage (walshCoefficient g) T.card)) /
          gamma T.card| +
        |degreeSetAverage angle T.card - degreeSetAverage angle' T.card| := abs_add_le _ _
    _ = |(walshCoefficient f T - degreeSetAverage (walshCoefficient f) T.card) -
        (walshCoefficient g T - degreeSetAverage (walshCoefficient g) T.card)| /
          gamma T.card +
        |degreeSetAverage angle T.card - degreeSetAverage angle' T.card| := by
      rw [abs_div, abs_of_pos hγ]
    _ ≤ (2 * ε) / gamma T.card + δ :=
      add_le_add (div_le_div_of_nonneg_right hN hγ.le) hA

/-- End-to-end radial edge estimate from the probability that the actual
Boolean gates differ.  This composes directly with the scheduled-gate bounds. -/
theorem abs_physicalRadialResidual_sub_le_probability_ne {m : ℕ} [Nonempty (Fin m)]
    (f g : BooleanCube m → Bool) (w scale : ℝ) (r : ℕ)
    (hw : 0 < w) (hscale : 0 < scale)
    (hqf : (1 : ℝ) / 2 ≤ rejectionProbability f)
    (hqg : (1 : ℝ) / 2 ≤ rejectionProbability g) :
    |physicalRadialResidual f w scale r - physicalRadialResidual g w scale r| ≤
      ((2 / w) ^ r / scale) * (m.choose r : ℝ) *
        ((2 + 6 * (r : ℝ)) * probability (fun x => f x ≠ g x)) := by
  exact abs_physicalRadialResidual_sub_le f g w scale r
    (probability_nonneg _) hw hscale
    (fun S => abs_walshCoefficient_sub_le_probability_ne f g S) hqf hqg

/-- End-to-end angular edge estimate from actual Boolean-gate discrepancy. -/
theorem abs_physicalAngularResidual_sub_le_probability_ne {m : ℕ}
    (f g : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle angle' : Finset (Fin m) → ℝ) (T : Finset (Fin m)) {δ : ℝ}
    (hγ : 0 < gamma T.card)
    (hA : |degreeSetAverage angle T.card - degreeSetAverage angle' T.card| ≤ δ) :
    |physicalAngularResidual f gamma angle T -
      physicalAngularResidual g gamma angle' T| ≤
        (2 * probability (fun x => f x ≠ g x)) / gamma T.card + δ := by
  exact abs_physicalAngularResidual_sub_le f g gamma angle angle' T
    (probability_nonneg _) hγ
    (fun S => abs_walshCoefficient_sub_le_probability_ne f g S) hA

#print axioms MonotoneDNF.abs_walshCoefficient_sub_le_probability_ne
#print axioms MonotoneDNF.probability_scheduleActive
#print axioms MonotoneDNF.scheduledActive_succ_iff
#print axioms MonotoneDNF.scheduledGate_step_probability_le
#print axioms MonotoneDNF.scheduledGate_triggeredWord_step_probability_le
#print axioms MonotoneDNF.scheduledGate_near_probability_le
#print axioms MonotoneDNF.scheduledGate_scheduleTick_probability_le
#print axioms MonotoneDNF.abs_physicalContactBias_sub_le_six
#print axioms MonotoneDNF.abs_rejection_mul_bias_pow_sub_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_sub_le
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_sub_le_probability_ne
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_le_probability_ne

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalSeparatedSourceGeometry.lean <==
module

public import MonotoneDNF.SourceHardGateFiring
public import MonotoneDNF.PhysicalAvoidingSourceBudget

@[expose] public section

/-!
# Disjoint trigger/pool coordinates for actual source-mixture gates

A fixed pool design is lifted onto the first block of `M + n` coordinates,
while its generic triggers are sampled on the second block.  Thus every
trigger is literally disjoint from every displayed pool clause.  The lift
preserves every biased pool response exactly, not merely its fair firing mass.
The last results transport small-intersection families and discharge the
geometric premises of the public source-gate firing bracket.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Biased product weight on an appended cube is the product of the two block
weights. -/
lemma biasedWeight_cubeAppend (m n : ℕ) (α : ℝ)
    (p : BooleanCube m × BooleanCube n) :
    biasedWeight α (cubeAppendEquiv m n p) =
      biasedWeight α p.1 * biasedWeight α p.2 := by
  unfold biasedWeight
  rw [Fin.prod_univ_add]
  simp [cubeAppendEquiv]

/-- A cube observable depending only on the first block has the same biased
expectation before and after fresh trailing coordinates are added. -/
theorem biasedExpectation_firstBlock (m n : ℕ) (α : ℝ)
    (f : BooleanCube m → ℝ) :
    biasedExpectation (n := m + n) α (fun x => f (firstBlock m n x)) =
      biasedExpectation α f := by
  classical
  unfold biasedExpectation
  calc
    (∑ x : BooleanCube (m + n),
        biasedWeight α x * f (firstBlock m n x)) =
        ∑ p : BooleanCube m × BooleanCube n,
          biasedWeight α (cubeAppendEquiv m n p) * f p.1 := by
      symm
      apply Fintype.sum_equiv (cubeAppendEquiv m n)
      intro p
      rw [firstBlock_cubeAppendEquiv]
    _ = ∑ p : BooleanCube m × BooleanCube n,
          (biasedWeight α p.1 * biasedWeight α p.2) * f p.1 := by
      apply Finset.sum_congr rfl
      intro p _hp
      rw [biasedWeight_cubeAppend]
    _ = ∑ x : BooleanCube m, ∑ _y : BooleanCube n,
          (biasedWeight α x * f x) * biasedWeight α _y := by
      rw [Fintype.sum_prod_type]
      apply Finset.sum_congr rfl
      intro x _hx
      apply Finset.sum_congr rfl
      intro y _hy
      ring
    _ = ∑ x : BooleanCube m, biasedWeight α x * f x := by
      apply Finset.sum_congr rfl
      intro x _hx
      rw [← Finset.mul_sum, sum_biasedWeight, mul_one]
        -- no further arithmetic is needed
    _ = _ := rfl

/-- Biased firing mass is invariant under padding a Boolean function with
fresh trailing coordinates. -/
theorem biasedFiringProbability_firstBlock (m n : ℕ) (α : ℝ)
    (g : BooleanCube m → Bool) :
    biasedFiringProbability (n := m + n) α
        (fun x => g (firstBlock m n x)) = biasedFiringProbability α g := by
  exact biasedExpectation_firstBlock m n α (fun x => bit (g x))

/-- Consequently the entire normalized source response function is invariant
under padding; all of its finite derivative jets are unchanged. -/
theorem biasedResponse_firstBlock (m n : ℕ) (w z : ℝ)
    (g : BooleanCube m → Bool) :
    biasedResponse (n := m + n) w (fun x => g (firstBlock m n x)) z =
      biasedResponse w g z := by
  unfold biasedResponse
  rw [biasedFiringProbability_firstBlock]

/-- The cardinality of a term lifted into the last coordinate block. -/
@[simp] theorem card_embedLastTerm (m n : ℕ) (U : Finset (Fin n)) :
    (embedLastTerm m n U).card = U.card := by
  simp [embedLastTerm]

/-- First-block and last-block lifts are disjoint by construction. -/
theorem disjoint_embedFirstTerm_embedLastTerm {m n : ℕ}
    (S : Finset (Fin m)) (U : Finset (Fin n)) :
    Disjoint (embedFirstTerm m n S) (embedLastTerm m n U) := by
  rw [Finset.disjoint_left]
  intro a ha hb
  rw [embedFirstTerm, Finset.mem_map] at ha
  rw [embedLastTerm, Finset.mem_map] at hb
  obtain ⟨i, _hi, rfl⟩ := ha
  obtain ⟨j, _hj, hji⟩ := hb
  have hval := congrArg Fin.val hji
  have hi := Fin.castAdd_lt n i
  change m + j.val = i.val at hval
  omega

/-- Last-block lifting commutes with intersections. -/
@[simp] theorem embedLastTerm_inter (m n : ℕ) (U V : Finset (Fin n)) :
    embedLastTerm m n (U ∩ V) =
      embedLastTerm m n U ∩ embedLastTerm m n V := by
  exact Finset.map_inter U V

/-- Last-block lifting preserves disjointness exactly. -/
theorem disjoint_embedLastTerm_iff (m n : ℕ) (U V : Finset (Fin n)) :
    Disjoint (embedLastTerm m n U) (embedLastTerm m n V) ↔ Disjoint U V := by
  exact Finset.disjoint_map _

/-- Lift a fixed ordered pool design onto the first block. -/
def separatedPoolDesign {M R v : ℕ} (n : ℕ) (design : PoolDesign M R v) :
    PoolDesign (M + n) R v := fun r =>
  ⟨embedFirstTerm M n (design r).1, card_embedFirstTerm M n (design r).1 |>.trans
    (design r).2⟩

@[simp] theorem separatedPoolDesign_apply {M R v : ℕ} (n : ℕ)
    (design : PoolDesign M R v) (r : Fin R) :
    ((separatedPoolDesign n design r).1 : Finset (Fin (M + n))) =
      embedFirstTerm M n (design r).1 := rfl

/-- Displayed clauses of the lifted pool are exactly the lifted displayed
clauses of the original fixed design. -/
theorem poolTerms_separatedPoolDesign {M R v : ℕ} (n : ℕ)
    (design : PoolDesign M R v) :
    poolTerms (separatedPoolDesign n design) =
      embedFirstBody M n (poolTerms design) := by
  simp [poolTerms, separatedPoolDesign, embedFirstBody, List.map_ofFn,
    Function.comp_def]

/-- The lifted pool computes the original pool after projecting to the first
block. -/
@[simp] theorem poolEval_separatedPoolDesign {M R v : ℕ} (n : ℕ)
    (design : PoolDesign M R v) :
    poolEval (separatedPoolDesign n design) =
      fun x => poolEval design (firstBlock M n x) := by
  unfold poolEval
  rw [poolTerms_separatedPoolDesign]
  funext x
  exact dnfEval_embedFirstBody M n (poolTerms design) x

/-- Exact full biased response of a separated fixed pool design. -/
theorem biasedResponse_separatedPoolDesign {M R v : ℕ} (n : ℕ)
    (design : PoolDesign M R v) (w z : ℝ) :
    biasedResponse w (poolEval (separatedPoolDesign n design)) z =
      biasedResponse w (poolEval design) z := by
  rw [poolEval_separatedPoolDesign, biasedResponse_firstBlock]

/-- The derivative jet of the separated design is definitionally transported
by exact response equality. -/
theorem iteratedDeriv_biasedResponse_separatedPoolDesign {M R v : ℕ} (n : ℕ)
    (design : PoolDesign M R v) (w : ℝ) (k : ℕ) :
    iteratedDeriv k (biasedResponse w (poolEval (separatedPoolDesign n design))) 0 =
      iteratedDeriv k (biasedResponse w (poolEval design)) 0 := by
  have hfun : biasedResponse w (poolEval (separatedPoolDesign n design)) =
      biasedResponse w (poolEval design) := by
    funext z
    exact biasedResponse_separatedPoolDesign n design w z
  rw [hfun]

/-- Lift a two-index family of triggers into the last block. -/
def separatedCopyU {I K : ℕ} (M n : ℕ)
    (U : Fin I → Fin K → Finset (Fin n)) :
    Fin I → Fin K → Finset (Fin (M + n)) := fun ℓ p =>
  embedLastTerm M n (U ℓ p)

@[simp] theorem card_separatedCopyU {I K : ℕ} (M n : ℕ)
    (U : Fin I → Fin K → Finset (Fin n)) (ℓ : Fin I) (p : Fin K) :
    (separatedCopyU M n U ℓ p).card = (U ℓ p).card := by
  simp [separatedCopyU]

/-- Every separated trigger is disjoint from every separated pool clause. -/
theorem separatedPoolClause_disjoint {M n : ℕ}
    (U : Finset (Fin n)) (S : Finset (Fin M)) :
    Disjoint (embedLastTerm M n U) (embedFirstTerm M n S) :=
  (disjoint_embedFirstTerm_embedLastTerm S U).symm

/-- The specific clause-wise `hpool` premise of the source firing bracket. -/
theorem separatedSource_hpool {N M n K : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign M (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin n)) :
    ∀ (i : Fin N) (p : Fin K) (r : Fin (R i)),
      Disjoint (separatedCopyU M n U i.succ p)
        ((separatedPoolDesign n (design i) r).1) := by
  intro i p r
  exact separatedPoolClause_disjoint (U i.succ p) (design i r).1

/-- A displayed separated triggered clause has exactly the sum of the trigger
and original pool-clause widths; no coordinates are identified or deleted. -/
theorem card_separatedTriggeredClause {M n : ℕ}
    (U : Finset (Fin n)) (S : Finset (Fin M)) :
    (embedLastTerm M n U ∪ embedFirstTerm M n S).card = U.card + S.card := by
  rw [Finset.card_union_of_disjoint (separatedPoolClause_disjoint U S),
    card_embedLastTerm, card_embedFirstTerm]

/-- Exact transport of all pair-intersection premises through the last-block
embedding and the public flattening equivalence. -/
theorem separatedCopyU_smallIntersections {I K M n w : ℕ}
    (U : Fin I → Fin K → Finset (Fin n))
    (Ubad : Fin I → Fin K → Finset (Fin (M + n)))
    (hU : Ubad = separatedCopyU M n U)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := n) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := n) (L := 0) U b)).card < w) :
    ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := M + n) (L := 0) Ubad a) ∩
        (copyFamilyFlattenU (m := M + n) (L := 0) Ubad b)).card < w := by
  subst Ubad
  intro a b hab
  simpa only [copyFamilyFlattenU, separatedCopyU, ← embedLastTerm_inter,
    card_embedLastTerm] using hinter a b hab


/-- The canonical empty anchor used when only generic source copies, and no
anchored packets, are requested. -/
def emptyBoundedAnchor (t w : ℕ) : BoundedAnchor t (w ^ 2) :=
  ⟨∅, by simp⟩

/-- With zero anchor strengths the public unit count reduces exactly to the
number of generic source copies. -/
lemma sourceTriggerUnitCount_zero (I t w : ℕ) :
    sourceTriggerUnitCount I t w (w ^ 2) (fun _ => 0) =
      I * sourceCopyCount t w := by
  simp [sourceTriggerUnitCount, sourceAnchorPacketCount, sourceAnchorCopies]

/-- **Actual joint generic-trigger realization on a private quadratic block.**
No pool clause is present on this block, so the later last-block lift makes
all trigger/pool pairs literally disjoint.  The theorem simultaneously picks
all `(N+1) * sourceCopyCount t w` distinct copy triggers. -/
theorem eventually_exists_separatedSourceCopyGeometry (N t : ℕ) :
    ∀ᶠ w : ℕ in atTop,
      ∃ U : Fin ((N + 1) * sourceCopyCount t w) → Finset (Fin (w ^ 2)),
        (∀ a, (U a).card = w) ∧
        (∀ a b, a ≠ b → 4 * (U a ∩ U b).card < w) := by
  have h := eventually_exists_sourceAvoidingPhysicalWalshEmbedding
    (N + 1) t (fun _ => 0) (fun _ => le_rfl)
    (fun w _ => emptyBoundedAnchor t w)
    (fun w _ => ([] : List (Finset (Fin (w ^ 2)))))
  filter_upwards [h] with w hw
  obtain ⟨hΩ, U, hprefix, hpair, hOr, hWalsh⟩ := hw
  let a : Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) (fun _ => 0)) →
      BoundedAnchor t (w ^ 2) := fun _ => emptyBoundedAnchor t w
  let V0 : Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) (fun _ => 0)) →
      Finset (Fin (w ^ 2)) := fun i => (U i (a i)).1
  have hV0card : ∀ i, (V0 i).card = w := fun i =>
    (avoidingTriggerSubset_spec (U i (a i))).2
  have hV0pair : ∀ i j, i ≠ j → 4 * (V0 i ∩ V0 j).card < w := hpair
  have hcount : sourceTriggerUnitCount (N + 1) t w (w ^ 2) (fun _ => 0) =
      (N + 1) * sourceCopyCount t w := sourceTriggerUnitCount_zero (N + 1) t w
  let V : Fin ((N + 1) * sourceCopyCount t w) → Finset (Fin (w ^ 2)) :=
    fun i => V0 (Fin.cast hcount.symm i)
  refine ⟨V, ?_, ?_⟩
  · intro i
    exact hV0card _
  · intro i j hij
    have hc : Fin.cast hcount.symm i ≠ Fin.cast hcount.symm j := by
      intro heq
      apply hij
      have hval := congrArg
        (fun z : Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) (fun _ => 0)) =>
          z.val) heq
      exact Fin.ext hval
    exact hV0pair _ _ hc

/-- Unflatten a family indexed by the public product equivalence. -/
def unflattenCopyU {I K : ℕ} (n : ℕ)
    (U : Fin (I * K) → Finset (Fin n)) : Fin I → Fin K → Finset (Fin n) :=
  fun ℓ p => U (finProdFinEquiv (ℓ, p))

@[simp] theorem copyFamilyFlattenU_unflattenCopyU {I K n : ℕ}
    (U : Fin (I * K) → Finset (Fin n)) (a : Fin (I * K)) :
    copyFamilyFlattenU (m := n) (L := 0) (unflattenCopyU n U) a = U a := by
  change U (finProdFinEquiv (finProdFinEquiv.symm a)) = U a
  rw [Equiv.apply_symm_apply]

/-- The same actual trigger family, in the two-index `(list,copy)` form used by
`SourceHardGateFiring`, including its exact flattened intersection premise. -/
theorem eventually_exists_unflattenedSourceCopyGeometry (N t : ℕ) :
    ∀ᶠ w : ℕ in atTop,
      ∃ U : Fin (N + 1) → Fin (sourceCopyCount t w) → Finset (Fin (w ^ 2)),
        (∀ ℓ p, (U ℓ p).card = w) ∧
        (∀ a b : Fin ((N + 1) * sourceCopyCount t w), a ≠ b →
          4 * ((copyFamilyFlattenU (m := w ^ 2) (L := 0) U a) ∩
            (copyFamilyFlattenU (m := w ^ 2) (L := 0) U b)).card < w) := by
  filter_upwards [eventually_exists_separatedSourceCopyGeometry N t] with w hw
  obtain ⟨V, hcard, hinter⟩ := hw
  let U : Fin (N + 1) → Fin (sourceCopyCount t w) → Finset (Fin (w ^ 2)) :=
    unflattenCopyU (w ^ 2) V
  refine ⟨U, ?_, ?_⟩
  · intro ℓ p
    exact hcard _
  · intro a b hab
    simpa only [U, copyFamilyFlattenU_unflattenCopyU] using hinter a b hab

/-- **Finite source-gate adapter with constructed literal disjointness.**
Given the original fixed-design jets and a small-intersection family on the
private trigger block, all geometric premises are discharged by the explicit
separated design.  The conclusion concerns the genuine scheduled OR on
`(M+n)+L` Boolean coordinates and retains the full finite response jet. -/
theorem separatedSourceMixtureGate_designJet_and_firingProbability_near_bracket
    {N t M n K L w : ℕ} {R v : Fin N → ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign M (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin n))
    (j : Fin (N + 1) → Fin K)
    (c : ℝ) (η : Fin (t + 1) → ℝ) (hη : ∀ k, 0 < η k)
    (hjet : ∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := n) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := n) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L) :
    (∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1
          (biasedResponse (w : ℝ) (poolEval (separatedPoolDesign n (design i)))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k) ∧
    sourceGateMainMass K w mix -
        sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) ≤
        probability (fun x : BooleanCube ((M + n) + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) (separatedCopyU M n U)
            (sourceMixtureBody (fun i => separatedPoolDesign n (design i)))
            (mixtureCopyWeight mix)) x = true) ∧
      probability (fun x : BooleanCube ((M + n) + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) (separatedCopyU M n U)
            (sourceMixtureBody (fun i => separatedPoolDesign n (design i)))
            (mixtureCopyWeight mix)) x = true) ≤
        sourceGateMainMass K w mix +
          sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) ∧
      |probability (fun x : BooleanCube ((M + n) + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) (separatedCopyU M n U)
            (sourceMixtureBody (fun i => separatedPoolDesign n (design i)))
            (mixtureCopyWeight mix)) x = true) - sourceGateMainMass K w mix| ≤
        sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) := by
  apply sourceMixtureGate_designJet_and_firingProbability_near_bracket
    hK mix hone hmass (fun i => separatedPoolDesign n (design i))
    (separatedCopyU M n U) j c η hη
  · intro i k
    simpa only [iteratedDeriv_biasedResponse_separatedPoolDesign] using hjet i k
  · intro ℓ p
    simpa only [card_separatedCopyU] using hcard ℓ p
  · exact separatedCopyU_smallIntersections U (separatedCopyU M n U) rfl hinter
  · exact hj
  · exact separatedSource_hpool design U


/-- **Combined actual fixed-design and disjoint-geometry source bridge.**
For fixed `C'`, eventually the public calibration supplies the fixed pools and
this module supplies all generic triggers.  They live in disjoint coordinate
blocks of one actual cube.  Given the ordinary public prefix schedule `j`, the
same witnesses give the genuine source DNF's finite calibrated firing bracket;
there is no remaining small-intersection, trigger/pool-disjointness, or
response-jet premise. -/
theorem exists_common_threshold_eventually_separatedSourceMixture_gate_bracket
    {N t L : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k)
    (j : ∀ w, Fin (N + 1) → Fin (sourceCopyCount t w))
    (hj : ∀ w ℓ, (j w ℓ).val = scheduleTick L (sourceCopyCount t w)
      (mixtureCopyWeight mix ℓ) / 2 ^ L) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
      ∃ U : Fin (N + 1) → Fin (sourceCopyCount t w) → Finset (Fin (w ^ 2)),
        (∀ (i : Fin N) (k : Fin (t + 1)),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
            iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k) ∧
        sourceGateMainMass (sourceCopyCount t w) w mix -
            sourceGateBracketError N (sourceCopyCount t w) L w mix
              (η ⟨0, Nat.succ_pos t⟩) ≤
          probability (fun x : BooleanCube
              ((Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2) + w ^ 2) + L) =>
            dnfEval (embeddedCopyFamilyDnf (L := L)
              (separatedCopyU (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2)) (w ^ 2) U)
              (sourceMixtureBody (fun i => separatedPoolDesign (w ^ 2) (design i)))
              (mixtureCopyWeight mix)) x = true) ∧
        probability (fun x : BooleanCube
              ((Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2) + w ^ 2) + L) =>
            dnfEval (embeddedCopyFamilyDnf (L := L)
              (separatedCopyU (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2)) (w ^ 2) U)
              (sourceMixtureBody (fun i => separatedPoolDesign (w ^ 2) (design i)))
              (mixtureCopyWeight mix)) x = true) ≤
          sourceGateMainMass (sourceCopyCount t w) w mix +
            sourceGateBracketError N (sourceCopyCount t w) L w mix
              (η ⟨0, Nat.succ_pos t⟩) ∧
        |probability (fun x : BooleanCube
              ((Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2) + w ^ 2) + L) =>
            dnfEval (embeddedCopyFamilyDnf (L := L)
              (separatedCopyU (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2)) (w ^ 2) U)
              (sourceMixtureBody (fun i => separatedPoolDesign (w ^ 2) (design i)))
              (mixtureCopyWeight mix)) x = true) -
            sourceGateMainMass (sourceCopyCount t w) w mix| ≤
          sourceGateBracketError N (sourceCopyCount t w) L w mix
            (η ⟨0, Nat.succ_pos t⟩) := by
  obtain ⟨C0, hC0⟩ :=
    exists_common_threshold_eventually_sourceMixture_design_jets mix hc hη
  refine ⟨C0, fun C' hC' => ?_⟩
  filter_upwards [hC0 C' hC', eventually_exists_unflattenedSourceCopyGeometry N t,
    eventually_gt_atTop 0] with w hdesign hU hw
  obtain ⟨design, hjet⟩ := hdesign
  obtain ⟨U, hcard, hinter⟩ := hU
  have hK : 0 < sourceCopyCount t w := by
    unfold sourceCopyCount
    exact Nat.pow_pos hw
  refine ⟨design, U, hjet, ?_⟩
  exact (separatedSourceMixtureGate_designJet_and_firingProbability_near_bracket
    hK mix hone hmass design U (j w) c η hη hjet hcard hinter (hj w)).2

end MonotoneDNF

#print axioms MonotoneDNF.biasedWeight_cubeAppend
#print axioms MonotoneDNF.biasedExpectation_firstBlock
#print axioms MonotoneDNF.biasedResponse_firstBlock
#print axioms MonotoneDNF.disjoint_embedFirstTerm_embedLastTerm
#print axioms MonotoneDNF.poolEval_separatedPoolDesign
#print axioms MonotoneDNF.biasedResponse_separatedPoolDesign
#print axioms MonotoneDNF.separatedSource_hpool
#print axioms MonotoneDNF.separatedCopyU_smallIntersections
#print axioms MonotoneDNF.biasedFiringProbability_firstBlock
#print axioms MonotoneDNF.disjoint_embedLastTerm_iff
#print axioms MonotoneDNF.poolTerms_separatedPoolDesign
#print axioms MonotoneDNF.iteratedDeriv_biasedResponse_separatedPoolDesign
#print axioms MonotoneDNF.card_separatedTriggeredClause
#print axioms MonotoneDNF.sourceTriggerUnitCount_zero
#print axioms MonotoneDNF.copyFamilyFlattenU_unflattenCopyU
#print axioms MonotoneDNF.eventually_exists_separatedSourceCopyGeometry
#print axioms MonotoneDNF.eventually_exists_unflattenedSourceCopyGeometry
#print axioms MonotoneDNF.separatedSourceMixtureGate_designJet_and_firingProbability_near_bracket
#print axioms MonotoneDNF.exists_common_threshold_eventually_separatedSourceMixture_gate_bracket


==> anc/MonotoneDNF/PhysicalSourceAnchorPositivity.lean <==
module

public import MonotoneDNF.PhysicalSourceAnchorTriangularity

@[expose] public section

namespace MonotoneDNF

open scoped BigOperators

/-- At the explicit quadratic source dimension, the unrounded own-anchor copy
count is eventually at least one for every nonempty degree through t. -/
theorem one_le_partVAnchorCopyTarget_quadratic {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    1 ≤ partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r) := by
  have ht : 1 ≤ t := hr.trans hrt
  have htR : (1 : ℝ) ≤ t := by exact_mod_cast ht
  have hqR : (0 : ℝ) < 32 * (t : ℝ) := by positivity
  have hwR : 32 * (t : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw
  have hw0 : (0 : ℝ) < (w : ℝ) := hqR.trans_le hwR
  have hw1 : (1 : ℝ) ≤ (w : ℝ) := by linarith
  have hm : r ≤ w ^ 2 := by
    have hrw : r ≤ w := by omega
    exact hrw.trans (Nat.le_self_pow (show 2 ≠ 0 by norm_num) w)
  have hchooseR : 0 < (w ^ 2).choose r := Nat.choose_pos hm
  have hchoose : (0 : ℝ) < ((w ^ 2).choose r : ℝ) := by exact_mod_cast hchooseR
  have hden : 0 < ((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t := by positivity
  have hpow : (w : ℝ) ^ (2 * r + t + (t - r)) ≤
      (w : ℝ) ^ (100 * (t + 2) + r) := by
    apply pow_le_pow_right₀ hw1
    omega
  have hqdiv : (1 : ℝ) / w ≤ 1 / (32 * (t : ℝ)) := by
    exact one_div_le_one_div_of_le hqR hwR
  have hstrength : ((w : ℝ) ^ (t - r))⁻¹ ≤ partVTriangularStrength t r := by
    unfold partVTriangularStrength
    rw [← inv_pow]
    simpa only [one_div] using pow_le_pow_left₀ (by positivity) hqdiv (t - r)
  unfold partVAnchorCopyTarget sourceAnchorCopyTarget
  apply (one_le_div hden).2
  calc
    ((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t ≤
        ((w ^ 2 : ℕ) ^ r : ℝ) * (w : ℝ) ^ t := by
      gcongr
      exact_mod_cast Nat.choose_le_pow (w ^ 2) r
    _ = (w : ℝ) ^ (2 * r) * (w : ℝ) ^ t := by
      push_cast
      rw [pow_mul]
    _ = (w : ℝ) ^ (2 * r + t) := by rw [pow_add]
    _ = ((w : ℝ) ^ (t - r))⁻¹ * (w : ℝ) ^ (2 * r + t + (t - r)) := by
      rw [show 2 * r + t + (t - r) = (2 * r + t) + (t - r) by omega, pow_add]
      field_simp
      simp only [← pow_add]
    _ ≤ ((w : ℝ) ^ (t - r))⁻¹ * (w : ℝ) ^ (100 * (t + 2) + r) := by
      apply mul_le_mul_of_nonneg_left hpow
      positivity
    _ ≤ partVTriangularStrength t r * (w : ℝ) ^ (100 * (t + 2) + r) := by
      exact mul_le_mul_of_nonneg_right hstrength (by positivity)
    _ = (partVCopyCapacity t w : ℝ) * partVTriangularStrength t r *
        (w : ℝ) ^ r := by
      unfold partVCopyCapacity
      push_cast
      rw [pow_add]
      ring

/-- Positivity of the actual integer own-anchor packet count at the explicit
quadratic source dimension, in the same concrete strength hierarchy. -/
theorem partVAnchorCopyCount_quadratic_pos {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    0 < partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r) := by
  exact partVAnchorCopyCount_pos_iff.mpr
    (one_le_partVAnchorCopyTarget_quadratic hr hrt hw)

/-- The full lower-anchor residual budget, now including its other-error term,
holds at the explicit quadratic source dimension whenever w≥32t. This
supplies both hAr and the width/cardinality inequalities to the accepted
triangularity theorem, retaining only the separate other-error premise. -/
theorem abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_quadratic
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r)
    (other : ℝ) (hother : |other| < 1 / 4) :
    |(lowerAnchorPacketResponse t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) a) r) /
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) + other| < 1 / 2 := by
  have hrw : r ≤ w := by omega
  have hrm : r ≤ w ^ 2 := by
    exact hrw.trans (Nat.le_self_pow (show 2 ≠ 0 by norm_num) w)
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwr : w + r ≤ w ^ 2 := by omega
  exact abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular_of_target
    (t := t) (w := w) (m := w ^ 2) (r := r)
    (by omega) hrt (by omega) hrm hwr hrw a ha
    (one_le_partVAnchorCopyTarget_quadratic hr hrt hw) hT other hother

/-- The target positivity premise of the public triangularity/face-budget
module is automatic eventually in w at m=w², for each fixed nonempty degree. -/
theorem eventually_one_le_partVAnchorCopyTarget_quadratic {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in Filter.atTop,
      1 ≤ partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r) := by
  filter_upwards [Filter.eventually_ge_atTop (32 * t)] with w hw
  exact one_le_partVAnchorCopyTarget_quadratic hr hrt hw

end MonotoneDNF

#print axioms MonotoneDNF.one_le_partVAnchorCopyTarget_quadratic
#print axioms MonotoneDNF.partVAnchorCopyCount_quadratic_pos
#print axioms MonotoneDNF.eventually_one_le_partVAnchorCopyTarget_quadratic
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_quadratic


==> anc/MonotoneDNF/PhysicalSourceAnchorTriangularity.lean <==
module

public import MonotoneDNF.PhysicalAnchorPacketAssembly
public import MonotoneDNF.PhysicalFullWeightSchedule

@[expose] public section

/-!
# Exact Part-V anchor multiplicities and triangular face budgets

This module substitutes the source copy law into the public avoiding-trigger
packet response.  It uses the actual capacity `w^(100*(t+2))`, unrounded copy
mass `Copies*rho*w^ℓ/(choose m ℓ*w^t)`, integer floor `A_ℓ`, and intensity
`gamma_ℓ = A_ℓ*2^-w`.

The unrounded triangular cancellation is exact.  For the integer schedule the
proof keeps an explicit `1 + 1/A_r` correction instead of asserting the source
`(3+o(1))` majorant.  A concrete hierarchy `rho_ℓ=(32*t)^-(t-ℓ)` discharges the
strength-order comparison and gives a strict lower-anchor quarter budget.
The residual theorem then supplies the other strict quarter needed for a half
margin.

Scope: no simultaneous avoiding-trigger embedding or Boolean OR estimate is
constructed here; distinct packets retain their existing designs.  Positivity
of `A_r` is retained as the explicit, checkable condition `1 <= target_r`, and
is proved in the smallest two-degree regression example.  No asymptotic
positivity for an unspecified `m(w)`, physical rare-gate statistics, product
contact, or learner is claimed.
-/

namespace MonotoneDNF

open scoped BigOperators

noncomputable def sourceAnchorCopyTarget (C t w m ℓ : ℕ) (rho : ℝ) : ℝ :=
  (C : ℝ) * rho * (w : ℝ) ^ ℓ / ((m.choose ℓ : ℝ) * (w : ℝ) ^ t)

lemma sourceAnchorCopyTarget_triangular
    {C t w m r ℓ : ℕ} (hC : 0 < C) (hw : 0 < w) (hlr : ℓ ≤ r) (hrm : r ≤ m)
    {rho : ℕ → ℝ} (hrho : rho r ≠ 0) :
    (r.choose ℓ : ℝ) *
        (sourceAnchorCopyTarget C t w m ℓ (rho ℓ) /
          sourceAnchorCopyTarget C t w m r (rho r)) *
        ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) =
      ((w.choose (r - ℓ) : ℝ) / (w : ℝ) ^ (r - ℓ)) * (rho ℓ / rho r) := by
  have hlm : ℓ ≤ m := hlr.trans hrm
  have hsub : r - ℓ ≤ m - ℓ := by omega
  have hC0 : (C : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hC)
  have hw0 : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
  have hCr : (m.choose r : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.ne_of_gt (Nat.choose_pos hrm))
  have hCl : (m.choose ℓ : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.ne_of_gt (Nat.choose_pos hlm))
  have hCs : ((m - ℓ).choose (r - ℓ) : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.ne_of_gt (Nat.choose_pos hsub))
  have hchooseNat : m.choose r * r.choose ℓ =
      m.choose ℓ * (m - ℓ).choose (r - ℓ) := Nat.choose_mul hlr
  have hchoose : (m.choose r : ℝ) * (r.choose ℓ : ℝ) =
      (m.choose ℓ : ℝ) * ((m - ℓ).choose (r - ℓ) : ℝ) := by
    exact_mod_cast hchooseNat
  have hwPow : (w : ℝ) ^ r = (w : ℝ) ^ ℓ * (w : ℝ) ^ (r - ℓ) := by
    rw [← pow_add]
    congr 1
    omega
  unfold sourceAnchorCopyTarget
  field_simp
  rw [hwPow]
  linear_combination (rho ℓ * (w : ℝ) ^ ℓ * (w : ℝ) ^ (r - ℓ) *
    (w.choose (r - ℓ) : ℝ)) * hchoose

/-- The exact Part-V total number of units in a generic list. -/
def partVCopyCapacity (t w : ℕ) : ℕ := w ^ (100 * (t + 2))

lemma partVCopyCapacity_pos {t w : ℕ} (hw : 0 < w) : 0 < partVCopyCapacity t w := by
  unfold partVCopyCapacity
  positivity

/-- The unrounded Part-V anchor multiplicity.  For positive `w` this is
`Copies * rho * w^(ℓ-t) / choose m ℓ`, written with only natural powers. -/
noncomputable def partVAnchorCopyTarget (t w m ℓ : ℕ) (rho : ℝ) : ℝ :=
  sourceAnchorCopyTarget (partVCopyCapacity t w) t w m ℓ rho

/-- The actual integer Part-V anchor-list length. -/
noncomputable def partVAnchorCopyCount (t w m ℓ : ℕ) (rho : ℝ) : ℕ :=
  ⌊partVAnchorCopyTarget t w m ℓ rho⌋₊

/-- Actual source intensity `A_ℓ * 2^-w`. -/
noncomputable def partVAnchorGamma (t w m ℓ : ℕ) (rho : ℝ) : ℝ :=
  sourceAnchorIntensity w (partVAnchorCopyCount t w m ℓ rho)

lemma partVAnchorCopyTarget_pos {t w m ℓ : ℕ} (hw : 0 < w) (hlm : ℓ ≤ m)
    {rho : ℝ} (hrho : 0 < rho) : 0 < partVAnchorCopyTarget t w m ℓ rho := by
  have hcap : 0 < partVCopyCapacity t w := partVCopyCapacity_pos hw
  have hchoose : 0 < m.choose ℓ := Nat.choose_pos hlm
  unfold partVAnchorCopyTarget sourceAnchorCopyTarget
  positivity

lemma partVAnchorCopyCount_pos_iff {t w m ℓ : ℕ} {rho : ℝ} :
    0 < partVAnchorCopyCount t w m ℓ rho ↔ 1 ≤ partVAnchorCopyTarget t w m ℓ rho := by
  exact Nat.floor_pos

lemma floor_div_le_target_div_mul {x y : ℝ} (hx : 0 ≤ x) (hy : 0 < y)
    (hfloor : 0 < ⌊y⌋₊) :
    (⌊x⌋₊ : ℝ) / (⌊y⌋₊ : ℝ) ≤
      (x / y) * (1 + 1 / (⌊y⌋₊ : ℝ)) := by
  have hyF : (0 : ℝ) < (⌊y⌋₊ : ℝ) := by exact_mod_cast hfloor
  have hxle : (⌊x⌋₊ : ℝ) ≤ x := Nat.floor_le hx
  have hylt := Nat.lt_floor_add_one y
  have hy_ratio : y / (⌊y⌋₊ : ℝ) ≤ 1 + 1 / (⌊y⌋₊ : ℝ) := by
    apply (div_le_iff₀ hyF).2
    have hid : (1 + 1 / (⌊y⌋₊ : ℝ)) * (⌊y⌋₊ : ℝ) = (⌊y⌋₊ : ℝ) + 1 := by
      field_simp
    rw [hid]
    linarith
  calc
    (⌊x⌋₊ : ℝ) / (⌊y⌋₊ : ℝ) ≤ x / (⌊y⌋₊ : ℝ) :=
      div_le_div_of_nonneg_right hxle hyF.le
    _ = (x / y) * (y / (⌊y⌋₊ : ℝ)) := by field_simp
    _ ≤ (x / y) * (1 + 1 / (⌊y⌋₊ : ℝ)) :=
      mul_le_mul_of_nonneg_left hy_ratio (div_nonneg hx hy.le)

/-- Exact finite correction for replacing the unrounded multiplicities by
Part V's actual floors.  The additional factor depends only on the nonzero
own-degree denominator `A_r`. -/
lemma partVAnchorCopy_triangular_le {t w m r ℓ : ℕ}
    (hw : 0 < w) (hlr : ℓ ≤ r) (hrm : r ≤ m) {rho : ℕ → ℝ}
    (hrhol : 0 < rho ℓ) (hrhor : 0 < rho r)
    (hAr : 0 < partVAnchorCopyCount t w m r (rho r)) :
    (r.choose ℓ : ℝ) *
        ((partVAnchorCopyCount t w m ℓ (rho ℓ) : ℝ) /
          (partVAnchorCopyCount t w m r (rho r) : ℝ)) *
        ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) ≤
      ((w.choose (r - ℓ) : ℝ) / (w : ℝ) ^ (r - ℓ)) * (rho ℓ / rho r) *
        (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) := by
  have hcap : 0 < partVCopyCapacity t w := partVCopyCapacity_pos hw
  have hlm : ℓ ≤ m := hlr.trans hrm
  have hBl : 0 < partVAnchorCopyTarget t w m ℓ (rho ℓ) :=
    partVAnchorCopyTarget_pos hw hlm hrhol
  have hBr : 0 < partVAnchorCopyTarget t w m r (rho r) :=
    partVAnchorCopyTarget_pos hw hrm hrhor
  have hratio := floor_div_le_target_div_mul hBl.le hBr hAr
  have htri := sourceAnchorCopyTarget_triangular hcap hw hlr hrm hrhor.ne'
    (rho := rho) (t := t)
  change (partVAnchorCopyCount t w m ℓ (rho ℓ) : ℝ) /
      (partVAnchorCopyCount t w m r (rho r) : ℝ) ≤
    (partVAnchorCopyTarget t w m ℓ (rho ℓ) /
      partVAnchorCopyTarget t w m r (rho r)) *
      (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) at hratio
  calc
    (r.choose ℓ : ℝ) *
        ((partVAnchorCopyCount t w m ℓ (rho ℓ) : ℝ) /
          (partVAnchorCopyCount t w m r (rho r) : ℝ)) *
        ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) ≤
      (r.choose ℓ : ℝ) *
        ((partVAnchorCopyTarget t w m ℓ (rho ℓ) /
          partVAnchorCopyTarget t w m r (rho r)) *
          (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ))) *
        ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ)) := by
      gcongr
    _ = ((r.choose ℓ : ℝ) *
          (partVAnchorCopyTarget t w m ℓ (rho ℓ) /
            partVAnchorCopyTarget t w m r (rho r)) *
          ((w.choose (r - ℓ) : ℝ) / ((m - ℓ).choose (r - ℓ) : ℝ))) *
        (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) := by ring
    _ = _ := by rw [show partVAnchorCopyTarget t w m ℓ (rho ℓ) =
      sourceAnchorCopyTarget (partVCopyCapacity t w) t w m ℓ (rho ℓ) from rfl,
      show partVAnchorCopyTarget t w m r (rho r) =
      sourceAnchorCopyTarget (partVCopyCapacity t w) t w m r (rho r) from rfl,
      htri]

lemma abs_partVAnchorGamma_div (t w m ℓ r : ℕ) (rho : ℕ → ℝ)
    (hAr : 0 < partVAnchorCopyCount t w m r (rho r)) :
    |partVAnchorGamma t w m ℓ (rho ℓ)| /
        |partVAnchorGamma t w m r (rho r)| =
      (partVAnchorCopyCount t w m ℓ (rho ℓ) : ℝ) /
        (partVAnchorCopyCount t w m r (rho r) : ℝ) := by
  have hAr0 : (partVAnchorCopyCount t w m r (rho r) : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.ne_of_gt hAr)
  have hp0 : (1 / 2 : ℝ) ^ w ≠ 0 := by positivity
  unfold partVAnchorGamma sourceAnchorIntensity
  rw [abs_of_nonneg (by positivity), abs_of_nonneg (by positivity)]
  field_simp

/-- The normalized lower-anchor error for the actual Part-V integer copy
schedule.  Every term is computed from the source multiplicity law; the only
own-degree nonzero condition is positivity of its actual integer count. -/
theorem abs_lowerAnchorPacket_centered_div_le_partV
    {t w m r : ℕ} (ht : 0 < t) (hw : 0 < w)
    (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (rho : ℕ → ℝ) (hrho : ∀ ℓ, 0 < rho ℓ)
    (a : ℕ → Finset (Fin m) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (hAr : 0 < partVAnchorCopyCount t w m r (rho r))
    {T : Finset (Fin m)} (hT : T.card = r) :
    |(lowerAnchorPacketResponse t w r (fun ℓ => partVAnchorGamma t w m ℓ (rho ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r (fun ℓ => partVAnchorGamma t w m ℓ (rho ℓ)) a) r) /
      partVAnchorGamma t w m r (rho r)| ≤
      2 * ∑ ℓ ∈ Finset.Ico 1 r,
        ((w.choose (r - ℓ) : ℝ) / (w : ℝ) ^ (r - ℓ)) * (rho ℓ / rho r) *
          (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) := by
  have hAr0 : (0 : ℝ) < (partVAnchorCopyCount t w m r (rho r) : ℝ) := by
    exact_mod_cast hAr
  have hgamma : 0 < partVAnchorGamma t w m r (rho r) := by
    unfold partVAnchorGamma sourceAnchorIntensity
    positivity
  have hbase := abs_lowerAnchorPacket_centered_div_le ht hr hwr hrw
    (fun ℓ => partVAnchorGamma t w m ℓ (rho ℓ)) a ha hgamma.ne' hT
  have hRatio (ℓ : ℕ) := abs_partVAnchorGamma_div t w m ℓ r rho hAr
  simp_rw [hRatio] at hbase
  refine hbase.trans ?_
  apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : ℝ) ≤ 2)
  apply Finset.sum_le_sum
  intro ℓ hℓ
  rw [Finset.mem_Ico] at hℓ
  exact partVAnchorCopy_triangular_le hw (by omega) hr (hrho ℓ) (hrho r) hAr

lemma choose_div_pow_le_one {w k : ℕ} (hw : 0 < w) :
    (w.choose k : ℝ) / (w : ℝ) ^ k ≤ 1 := by
  apply (div_le_one (by positivity)).2
  exact_mod_cast Nat.choose_le_pow w k

/-- Coarser source-strength form of the finite bound.  The binomial response
factor is at most one; all floor error remains in `1 + 1/A_r`. -/
theorem abs_lowerAnchorPacket_centered_div_le_partV_strength
    {t w m r : ℕ} (ht : 0 < t) (hw : 0 < w)
    (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (rho : ℕ → ℝ) (hrho : ∀ ℓ, 0 < rho ℓ)
    (a : ℕ → Finset (Fin m) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (hAr : 0 < partVAnchorCopyCount t w m r (rho r))
    {T : Finset (Fin m)} (hT : T.card = r) :
    |(lowerAnchorPacketResponse t w r (fun ℓ => partVAnchorGamma t w m ℓ (rho ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w m ℓ (rho ℓ)) a) r) /
      partVAnchorGamma t w m r (rho r)| ≤
      2 * (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) *
        ∑ ℓ ∈ Finset.Ico 1 r, rho ℓ / rho r := by
  have hbound := abs_lowerAnchorPacket_centered_div_le_partV
    ht hw hr hwr hrw rho hrho a ha hAr hT
  refine hbound.trans ?_
  have hArR : (0 : ℝ) < (partVAnchorCopyCount t w m r (rho r) : ℝ) := by
    exact_mod_cast hAr
  have hfactor : (0 : ℝ) ≤
      1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ) := by positivity
  calc
    2 * ∑ ℓ ∈ Finset.Ico 1 r,
        ((w.choose (r - ℓ) : ℝ) / (w : ℝ) ^ (r - ℓ)) * (rho ℓ / rho r) *
          (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) ≤
      2 * ∑ ℓ ∈ Finset.Ico 1 r, (rho ℓ / rho r) *
        (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) := by
      apply mul_le_mul_of_nonneg_left _ (by norm_num : (0 : ℝ) ≤ 2)
      apply Finset.sum_le_sum
      intro ℓ _hℓ
      have hratio : (0 : ℝ) ≤ rho ℓ / rho r := div_nonneg (hrho ℓ).le (hrho r).le
      calc
        ((w.choose (r - ℓ) : ℝ) / (w : ℝ) ^ (r - ℓ)) * (rho ℓ / rho r) *
            (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ)) =
          ((rho ℓ / rho r) *
            (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ))) *
            ((w.choose (r - ℓ) : ℝ) / (w : ℝ) ^ (r - ℓ)) := by ring
        _ ≤ ((rho ℓ / rho r) *
            (1 + 1 / (partVAnchorCopyCount t w m r (rho r) : ℝ))) * 1 :=
          mul_le_mul_of_nonneg_left (choose_div_pow_le_one hw)
            (mul_nonneg hratio hfactor)
        _ = _ := mul_one _
    _ = _ := by
      rw [← Finset.sum_mul]
      ring

/-- A concrete triangular hierarchy fixed after `t`: lower anchor degrees are
successively smaller by a factor `1/(32*t)`. -/
noncomputable def partVTriangularStrength (t ℓ : ℕ) : ℝ :=
  (1 / (32 * (t : ℝ))) ^ (t - ℓ)

lemma partVTriangularStrength_pos {t : ℕ} (ht : 0 < t) (ℓ : ℕ) :
    0 < partVTriangularStrength t ℓ := by
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  unfold partVTriangularStrength
  positivity

lemma partVTriangularStrength_div {t r ℓ : ℕ} (ht : 0 < t)
    (hlr : ℓ ≤ r) (hrt : r ≤ t) :
    partVTriangularStrength t ℓ / partVTriangularStrength t r =
      (1 / (32 * (t : ℝ))) ^ (r - ℓ) := by
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hbase : (1 / (32 * (t : ℝ))) ≠ 0 := by positivity
  unfold partVTriangularStrength
  rw [show t - ℓ = (t - r) + (r - ℓ) by omega, pow_add]
  field_simp

lemma sum_partVTriangularStrength_div_le {t r : ℕ} (ht : 0 < t) (hrt : r ≤ t) :
    (∑ ℓ ∈ Finset.Ico 1 r,
      partVTriangularStrength t ℓ / partVTriangularStrength t r) ≤
        (r : ℝ) * (1 / (32 * (t : ℝ))) := by
  have htR : (1 : ℝ) ≤ t := by exact_mod_cast ht
  have hbase0 : (0 : ℝ) ≤ 1 / (32 * (t : ℝ)) := by positivity
  have hbase1 : (1 / (32 * (t : ℝ))) ≤ 1 := by
    apply (div_le_one (by positivity)).2
    nlinarith
  calc
    (∑ ℓ ∈ Finset.Ico 1 r,
        partVTriangularStrength t ℓ / partVTriangularStrength t r) =
      ∑ ℓ ∈ Finset.Ico 1 r, (1 / (32 * (t : ℝ))) ^ (r - ℓ) := by
      apply Finset.sum_congr rfl
      intro ℓ hℓ
      rw [Finset.mem_Ico] at hℓ
      exact partVTriangularStrength_div ht (by omega) hrt
    _ ≤ ∑ _ℓ ∈ Finset.Ico 1 r, (1 / (32 * (t : ℝ))) := by
      apply Finset.sum_le_sum
      intro ℓ hℓ
      rw [Finset.mem_Ico] at hℓ
      exact pow_le_of_le_one hbase0 hbase1 (by omega)
    _ = ((r - 1 : ℕ) : ℝ) * (1 / (32 * (t : ℝ))) := by
      simp [Nat.card_Ico, nsmul_eq_mul]
    _ ≤ (r : ℝ) * (1 / (32 * (t : ℝ))) := by
      apply mul_le_mul_of_nonneg_right _ hbase0
      exact_mod_cast Nat.sub_le r 1

/-- Fully computed strict quarter budget for the actual Part-V floors and the
concrete triangular strengths.  Positivity of the actual own-degree packet
count is equivalent to the explicit unrounded target being at least one. -/
theorem abs_lowerAnchorPacket_centered_div_lt_quarter_partV_triangular
    {t w m r : ℕ} (ht : 0 < t) (hrt : r ≤ t) (hw : 0 < w)
    (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (a : ℕ → Finset (Fin m) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (hAr : 0 < partVAnchorCopyCount t w m r (partVTriangularStrength t r))
    {T : Finset (Fin m)} (hT : T.card = r) :
    |(lowerAnchorPacketResponse t w r
          (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a) r) /
      partVAnchorGamma t w m r (partVTriangularStrength t r)| < 1 / 4 := by
  have hbase := abs_lowerAnchorPacket_centered_div_le_partV_strength
    ht hw hr hwr hrw (partVTriangularStrength t)
    (partVTriangularStrength_pos ht) a ha hAr hT
  have hArOne : (1 : ℝ) ≤ (partVAnchorCopyCount t w m r
      (partVTriangularStrength t r) : ℝ) := by exact_mod_cast hAr
  have hinv : 1 / (partVAnchorCopyCount t w m r
      (partVTriangularStrength t r) : ℝ) ≤ 1 := by
    apply (div_le_one (by positivity)).2
    exact hArOne
  have hfactor : 1 + 1 / (partVAnchorCopyCount t w m r
      (partVTriangularStrength t r) : ℝ) ≤ 2 := by linarith
  have hsum := sum_partVTriangularStrength_div_le ht hrt
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hrtR : (r : ℝ) ≤ (t : ℝ) := by exact_mod_cast hrt
  have hfrac : (r : ℝ) / (8 * (t : ℝ)) ≤ 1 / 8 := by
    apply (div_le_iff₀ (by positivity)).2
    nlinarith
  have hsum0 : 0 ≤ ∑ ℓ ∈ Finset.Ico 1 r,
      partVTriangularStrength t ℓ / partVTriangularStrength t r := by
    apply Finset.sum_nonneg
    intro ℓ _hℓ
    exact div_nonneg (partVTriangularStrength_pos ht ℓ).le
      (partVTriangularStrength_pos ht r).le
  have hbudget :
      2 * (1 + 1 / (partVAnchorCopyCount t w m r
          (partVTriangularStrength t r) : ℝ)) *
        (∑ ℓ ∈ Finset.Ico 1 r,
          partVTriangularStrength t ℓ / partVTriangularStrength t r) < 1 / 4 := by
    calc
      _ ≤ (2 * 2) * ((r : ℝ) * (1 / (32 * (t : ℝ)))) := by gcongr
      _ = (r : ℝ) / (8 * (t : ℝ)) := by field_simp; ring
      _ ≤ 1 / 8 := hfrac
      _ < 1 / 4 := by norm_num
  exact hbase.trans_lt hbudget

/-- Strict half-margin for the remaining face residual, with all lower-anchor
and strength-order premises computed from the actual Part-V schedule. -/
theorem abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular
    {t w m r : ℕ} (ht : 0 < t) (hrt : r ≤ t) (hw : 0 < w)
    (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (a : ℕ → Finset (Fin m) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (hAr : 0 < partVAnchorCopyCount t w m r (partVTriangularStrength t r))
    {T : Finset (Fin m)} (hT : T.card = r)
    (other : ℝ) (hother : |other| < 1 / 4) :
    |(lowerAnchorPacketResponse t w r
          (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a) r) /
      partVAnchorGamma t w m r (partVTriangularStrength t r) + other| < 1 / 2 := by
  have hlow := abs_lowerAnchorPacket_centered_div_lt_quarter_partV_triangular
    ht hrt hw hr hwr hrw a ha hAr hT
  calc
    _ ≤ |(lowerAnchorPacketResponse t w r
          (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a) r) /
      partVAnchorGamma t w m r (partVTriangularStrength t r)| + |other| := abs_add_le _ _
    _ < 1 / 4 + 1 / 4 := add_lt_add hlow hother
    _ = 1 / 2 := by norm_num


/-- The exact target inequality is all that is needed for the strict residual
margin; it discharges the actual floor denominator through `Nat.floor_pos`. -/
theorem abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular_of_target
    {t w m r : ℕ} (ht : 0 < t) (hrt : r ≤ t) (hw : 0 < w)
    (hr : r ≤ m) (hwr : w + r ≤ m) (hrw : r ≤ w)
    (a : ℕ → Finset (Fin m) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    (htarget : 1 ≤ partVAnchorCopyTarget t w m r (partVTriangularStrength t r))
    {T : Finset (Fin m)} (hT : T.card = r)
    (other : ℝ) (hother : |other| < 1 / 4) :
    |(lowerAnchorPacketResponse t w r
          (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a T -
        degreeSetAverage
          (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w m ℓ (partVTriangularStrength t ℓ)) a) r) /
      partVAnchorGamma t w m r (partVTriangularStrength t r) + other| < 1 / 2 := by
  exact abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular
    ht hrt hw hr hwr hrw a ha (partVAnchorCopyCount_pos_iff.mpr htarget) hT other hother

/-- Smallest genuinely two-degree normalization check: the exact triangular
identity gives the expected rational value, with no falling-factorial
normalization error. -/
example :
    ((2 : ℕ).choose 1 : ℝ) *
        (sourceAnchorCopyTarget 10 2 2 4 1 (1 / 8) /
          sourceAnchorCopyTarget 10 2 2 4 2 1) *
        (((2 : ℕ).choose (2 - 1) : ℝ) / (((4 : ℕ) - 1).choose (2 - 1) : ℝ)) =
      (((2 : ℕ).choose (2 - 1) : ℝ) / (2 : ℝ) ^ (2 - 1)) * ((1 / 8) / 1) := by
  norm_num [sourceAnchorCopyTarget, Nat.choose]

/-- The concrete geometric strength has strictly positive actual own-degree
copy count already at the smallest two-degree design parameters
`t=r=w=2, m=4`.  This is a regression check of the floor arithmetic, not an
asymptotic assertion for an unspecified source sequence. -/
example : 0 < partVAnchorCopyCount 2 2 4 2 (partVTriangularStrength 2 2) := by
  apply partVAnchorCopyCount_pos_iff.mpr
  norm_num [partVAnchorCopyTarget, sourceAnchorCopyTarget, partVCopyCapacity,
    partVTriangularStrength, Nat.choose]
  apply (le_div_iff₀ (by norm_num)).2
  have hpow : (2 : ℝ) ^ 5 ≤ (2 : ℝ) ^ 400 :=
    pow_le_pow_right₀ (by norm_num) (by norm_num)
  rw [show (2 : ℝ) ^ 5 = 32 by norm_num] at hpow
  calc
    _ ≤ 32 * 4 := by norm_num
    _ ≤ (2 : ℝ) ^ 400 * 4 := mul_le_mul_of_nonneg_right hpow (by norm_num)


#print axioms MonotoneDNF.sourceAnchorCopyTarget_triangular
#print axioms MonotoneDNF.partVAnchorCopyCount_pos_iff
#print axioms MonotoneDNF.partVAnchorCopy_triangular_le
#print axioms MonotoneDNF.abs_partVAnchorGamma_div
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_le_partV
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_le_partV_strength
#print axioms MonotoneDNF.partVTriangularStrength_div
#print axioms MonotoneDNF.sum_partVTriangularStrength_div_le
#print axioms MonotoneDNF.abs_lowerAnchorPacket_centered_div_lt_quarter_partV_triangular
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular
#print axioms MonotoneDNF.abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_triangular_of_target

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalSourceIdealFace.lean <==
module

public import MonotoneDNF.PhysicalSourceResidualErrors

@[expose] public section

/-!
# Exact ideal own-dial/lower-anchor decomposition for source face residuals

The own-degree anchor packet has an exact diagonal response.  We use it as the
own part of an explicit ideal coefficient function and add the public lower
anchor packets.  Consequently the `idealOther` premise of the source residual
half-margin theorem can be chosen to be exactly zero.  The only remaining
smallness premise is the actual-gate versus ideal Estimate-1 bound.

This file does not construct the physical gate, prove that Estimate-1 bound,
or assemble `RareGateData.Stats`.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- An explicit ideal Walsh-coefficient function: the own-degree packet uses
the angular dial itself, and all strictly lower packets use their public
amplitudes.  No generic/non-anchor contribution is included. -/
noncomputable def idealOwnLowerAnchorCoefficients {m : ℕ}
    (t w r : ℕ) (gamma : ℕ → ℝ)
    (a : ℕ → Finset (Fin m) → ℝ) (angle : Finset (Fin m) → ℝ)
    (T : Finset (Fin m)) : ℝ :=
  anchorPacketDegreeResponse t r w (gamma r) angle T +
    lowerAnchorPacketResponse t w r gamma a T

/-- On a degree-`r` test set, the degree-`r` packet is exactly its own dial.
The hypergeometric leakage ratio and the subanchor sum both reduce to one. -/
theorem anchorPacketDegreeResponse_own {m t w r : ℕ}
    (ht : 0 < t) {T : Finset (Fin m)} (hT : T.card = r)
    (hwm : w + r ≤ m) (gamma : ℝ) (angle : Finset (Fin m) → ℝ) :
    anchorPacketDegreeResponse t r w gamma angle T = gamma * angle T := by
  rw [anchorPacketDegreeResponse_eq ht hT le_rfl hwm (by omega)]
  have hpow : T.powersetCard r = {T} := by
    rw [← hT]
    exact Finset.powersetCard_self T
  simp [hpow]

/-- Fiber averaging preserves the exact own-dial response. -/
theorem degreeSetAverage_anchorPacketDegreeResponse_own {m t w r : ℕ}
    (ht : 0 < t) (hwm : w + r ≤ m)
    (gamma : ℝ) (angle : Finset (Fin m) → ℝ) :
    degreeSetAverage (anchorPacketDegreeResponse t r w gamma angle) r =
      gamma * degreeSetAverage angle r := by
  unfold degreeSetAverage
  calc
    (∑ T : Finset (Fin m) with T.card = r,
        anchorPacketDegreeResponse t r w gamma angle T) / (m.choose r : ℝ) =
      (∑ T : Finset (Fin m) with T.card = r, gamma * angle T) /
        (m.choose r : ℝ) := by
          congr 1
          apply Finset.sum_congr rfl
          intro T hT
          exact anchorPacketDegreeResponse_own ht
            (Finset.mem_filter.mp hT).2 hwm gamma angle
    _ = (gamma * ∑ T : Finset (Fin m) with T.card = r, angle T) /
        (m.choose r : ℝ) := by rw [Finset.mul_sum]
    _ = gamma * ((∑ T : Finset (Fin m) with T.card = r, angle T) /
        (m.choose r : ℝ)) := by rw [mul_div_assoc]

/-- Degree-fiber averaging is additive, with no denominator hypothesis. -/
theorem degreeSetAverage_add {m : ℕ}
    (f g : Finset (Fin m) → ℝ) (r : ℕ) :
    degreeSetAverage (fun T => f T + g T) r =
      degreeSetAverage f r + degreeSetAverage g r := by
  unfold degreeSetAverage
  rw [Finset.sum_add_distrib]
  ring

/-- **Exact ideal decomposition.**  For the explicit own-plus-lower ideal
coefficients, normalized deviation plus the mean angular dial is exactly the
own dial plus the centered lower-anchor packet.  In particular, the public
`idealOther` term is zero. -/
theorem normalizedAngularDeviation_idealOwnLowerAnchorCoefficients
    {m t w r : ℕ} (ht : 0 < t) (hwm : w + r ≤ m)
    (gamma : ℕ → ℝ) (hgamma : gamma r ≠ 0)
    (a : ℕ → Finset (Fin m) → ℝ) (angle : Finset (Fin m) → ℝ)
    {T : Finset (Fin m)} (hT : T.card = r) :
    normalizedAngularDeviation
        (idealOwnLowerAnchorCoefficients t w r gamma a angle) gamma T +
        degreeSetAverage angle r =
      angle T +
        (lowerAnchorPacketResponse t w r gamma a T -
          degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) /
            gamma r := by
  have hown := anchorPacketDegreeResponse_own ht hT hwm (gamma r) angle
  have hownAvg := degreeSetAverage_anchorPacketDegreeResponse_own
    ht hwm (gamma r) angle
  unfold idealOwnLowerAnchorCoefficients normalizedAngularDeviation
  simp only
  rw [degreeSetAverage_add, hT, hown, hownAvg]
  field_simp [hgamma]
  ring

/-- On the quadratic Part-V schedule, the exact own-plus-lower ideal reduces
both eighth-bounds to the single genuine actual-minus-ideal Estimate-1
bound.  The ideal decomposition and `|idealOther| < 1/8` are proved here;
`herror` and `hEbound` remain explicit physical premises. -/
theorem abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic_of_estimateOne
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r)
    (gate : BooleanCube (w ^ 2) → Bool) (angle : Finset (Fin (w ^ 2)) → ℝ)
    (E : ℝ)
    (herror : ∀ S : Finset (Fin (w ^ 2)), S.card = r →
      |walshCoefficient gate S -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          a angle S| ≤ E)
    (hEbound : 2 * E /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| < 1 / 8) :
    |physicalAngularResidual gate
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        angle T - angle T| < 1 / 2 := by
  have ht : 0 < t := by omega
  have hrw : r ≤ w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + r ≤ w ^ 2 := by omega
  have hA := partVAnchorCopyCount_quadratic_pos hr hrt hw
  have hgamma : 0 < partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r) := by
    have hAr : (0 : ℝ) <
        (partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r) : ℝ) := by
      exact_mod_cast hA
    dsimp [partVAnchorGamma, sourceAnchorIntensity]
    positivity
  refine abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic
    hr hrt hw a ha hT gate
      (idealOwnLowerAnchorCoefficients t w r
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        a angle) angle 0 E herror ?_ (by norm_num) hEbound
  simpa using normalizedAngularDeviation_idealOwnLowerAnchorCoefficients
    ht hwm
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      hgamma.ne' a angle hT

/-- Negative-face sign with the explicit ideal already assembled. -/
theorem physicalAngularResidual_neg_of_ownLower_estimateOne
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r)
    (gate : BooleanCube (w ^ 2) → Bool) (angle : Finset (Fin (w ^ 2)) → ℝ)
    (hangle : angle T = -1) (E : ℝ)
    (herror : ∀ S : Finset (Fin (w ^ 2)), S.card = r →
      |walshCoefficient gate S -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          a angle S| ≤ E)
    (hEbound : 2 * E /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| < 1 / 8) :
    physicalAngularResidual gate
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      angle T < 0 := by
  exact physicalAngularResidual_neg_of_angle_eq_neg_one gate _ angle T
    (abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic_of_estimateOne
      hr hrt hw a ha hT gate angle E herror hEbound) hangle

/-- Positive-face sign with the explicit ideal already assembled. -/
theorem physicalAngularResidual_pos_of_ownLower_estimateOne
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r)
    (gate : BooleanCube (w ^ 2) → Bool) (angle : Finset (Fin (w ^ 2)) → ℝ)
    (hangle : angle T = 1) (E : ℝ)
    (herror : ∀ S : Finset (Fin (w ^ 2)), S.card = r →
      |walshCoefficient gate S -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          a angle S| ≤ E)
    (hEbound : 2 * E /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| < 1 / 8) :
    0 < physicalAngularResidual gate
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      angle T := by
  exact physicalAngularResidual_pos_of_angle_eq_one gate _ angle T
    (abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic_of_estimateOne
      hr hrt hw a ha hT gate angle E herror hEbound) hangle

end MonotoneDNF

#print axioms MonotoneDNF.anchorPacketDegreeResponse_own
#print axioms MonotoneDNF.degreeSetAverage_anchorPacketDegreeResponse_own
#print axioms MonotoneDNF.degreeSetAverage_add
#print axioms MonotoneDNF.normalizedAngularDeviation_idealOwnLowerAnchorCoefficients
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic_of_estimateOne
#print axioms MonotoneDNF.physicalAngularResidual_neg_of_ownLower_estimateOne
#print axioms MonotoneDNF.physicalAngularResidual_pos_of_ownLower_estimateOne


==> anc/MonotoneDNF/PhysicalSourceResidualErrors.lean <==
module

public import MonotoneDNF.PhysicalSourceAnchorPositivity
public import MonotoneDNF.PhysicalSelectorGridContact
public import MonotoneDNF.SourceHardGateFiring

@[expose] public section

/-!
# Source-defined residual errors beyond the lower-anchor packet

This module isolates the non-own error terms in the actual physical residual
normalization. In particular, the product-law correction is bounded from the
actual firing probability, rather than from an assumed Walsh formula. The
source firing bracket then supplies that probability bound from the fixed-pool
response jets.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The normalized rejection-times-bias-power part of one radial residual.
The remaining part is the equally normalized sum of Walsh coefficients. -/
noncomputable def normalizedRadialProductCorrection {m : ℕ}
    (gate : BooleanCube m → Bool) (w scale : ℝ) (r : ℕ) : ℝ :=
  ((2 / w) ^ r / scale) *
    ∑ T : Finset (Fin m) with T.card = r,
      rejectionProbability gate * physicalContactBias gate ^ r

/-- A firing-probability majorant controls every normalized product-law
correction. The constant `4` is exact: one factor `2` comes from the radial
normalization and one from `q ≥ 1/2`. -/
theorem abs_normalizedRadialProductCorrection_le_of_probability_le
    {m : ℕ} [Nonempty (Fin m)] (gate : BooleanCube m → Bool)
    {w scale mass : ℝ} (hw : 0 < w) (hscale : 0 < scale)
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability gate)
    (hp : probability (fun x => gate x = true) ≤ mass) (r : ℕ) :
    |normalizedRadialProductCorrection gate w scale r| ≤
      (4 / w) ^ r * (m.choose r : ℝ) * (mass ^ r / scale) := by
  let p : ℝ := probability (fun x => gate x = true)
  let q : ℝ := rejectionProbability gate
  let M : ℝ := degreeSetAverage (walshCoefficient gate) 1
  have hp0 : 0 ≤ p := probability_nonneg _
  have hq0 : 0 < q := by dsimp [q]; linarith
  have hq1 : q ≤ 1 := by
    dsimp [q, p] at *
    rw [rejectionProbability_eq_one_sub_probability]
    linarith
  have hM : |M| ≤ p := abs_degreeSetAverage_one_le_probability gate
  have hbias : |physicalContactBias gate| ≤ 2 * p := by
    rw [physicalContactBias, abs_div, abs_neg, abs_of_pos hq0]
    change |M| / q ≤ 2 * p
    calc
      |M| / q ≤ p / q := div_le_div_of_nonneg_right hM hq0.le
      _ ≤ 2 * p := by
        apply (div_le_iff₀ hq0).2
        have hmul : 0 ≤ p * (2 * q - 1) :=
          mul_nonneg hp0 (by linarith)
        nlinarith
  have hpmass : 0 ≤ mass := hp0.trans hp
  have hbiasmass : |physicalContactBias gate| ≤ 2 * mass :=
    hbias.trans (mul_le_mul_of_nonneg_left hp (by norm_num))
  have hterm : q * |physicalContactBias gate| ^ r ≤ 2 ^ r * mass ^ r := by
    calc
      q * |physicalContactBias gate| ^ r ≤ 1 * |physicalContactBias gate| ^ r :=
        mul_le_mul_of_nonneg_right hq1 (pow_nonneg (abs_nonneg _) _)
      _ ≤ (2 * mass) ^ r := by
        simpa using pow_le_pow_left₀ (abs_nonneg _) hbiasmass r
      _ = 2 ^ r * mass ^ r := by rw [mul_pow]
  have hsum :
      |∑ T : Finset (Fin m) with T.card = r,
        q * physicalContactBias gate ^ r| ≤
        (m.choose r : ℝ) * (2 ^ r * mass ^ r) := by
    calc
      |∑ T : Finset (Fin m) with T.card = r,
          q * physicalContactBias gate ^ r| ≤
          ∑ T : Finset (Fin m) with T.card = r,
            |q * physicalContactBias gate ^ r| :=
        Finset.abs_sum_le_sum_abs _ _
      _ = ∑ T : Finset (Fin m) with T.card = r,
          q * |physicalContactBias gate| ^ r := by
        apply Finset.sum_congr rfl
        intro T hT
        rw [abs_mul, abs_pow, abs_of_nonneg hq0.le]
      _ ≤ ∑ _T : Finset (Fin m) with _T.card = r, 2 ^ r * mass ^ r := by
        apply Finset.sum_le_sum
        intro T hT
        exact hterm
      _ = (m.choose r : ℝ) * (2 ^ r * mass ^ r) := by
        simp [nsmul_eq_mul]
  change |normalizedRadialProductCorrection gate w scale r| ≤ _
  unfold normalizedRadialProductCorrection
  change |((2 / w) ^ r / scale) *
    ∑ T : Finset (Fin m) with T.card = r,
      q * physicalContactBias gate ^ r| ≤ _
  rw [abs_mul, abs_of_nonneg (by positivity : 0 ≤ (2 / w) ^ r / scale)]
  calc
    ((2 / w) ^ r / scale) *
        |∑ T : Finset (Fin m) with T.card = r,
          q * physicalContactBias gate ^ r| ≤
      ((2 / w) ^ r / scale) *
        ((m.choose r : ℝ) * (2 ^ r * mass ^ r)) :=
      mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = (4 / w) ^ r * (m.choose r : ℝ) * (mass ^ r / scale) := by
      rw [show (4 / w : ℝ) = 2 * (2 / w) by ring, mul_pow]
      ring

/-- The same estimate when the firing probability is at most the radial scale
itself. -/
theorem abs_normalizedRadialProductCorrection_le
    {m : ℕ} [Nonempty (Fin m)] (gate : BooleanCube m → Bool)
    {w scale : ℝ} (hw : 0 < w) (hscale : 0 < scale)
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability gate)
    (hp : probability (fun x => gate x = true) ≤ scale) (r : ℕ) :
    |normalizedRadialProductCorrection gate w scale r| ≤
      (4 / w) ^ r * (m.choose r : ℝ) * (scale ^ r / scale) := by
  exact abs_normalizedRadialProductCorrection_le_of_probability_le
    gate hw hscale hq hp r

/-- A coefficient function normalized exactly as the Walsh-sum part of a
radial residual. -/
noncomputable def normalizedRadialCoefficientSum {m : ℕ}
    (b : Finset (Fin m) → ℝ) (w scale : ℝ) (r : ℕ) : ℝ :=
  ((2 / w) ^ r / scale) * ∑ T : Finset (Fin m) with T.card = r, b T

/-- Exact separation of the radial residual into its coefficient sum and its
product-law correction. -/
theorem physicalRadialResidual_eq_normalizedSum_add_product
    {m : ℕ} (gate : BooleanCube m → Bool) (w scale : ℝ) (r : ℕ) :
    physicalRadialResidual gate w scale r =
      normalizedRadialCoefficientSum (walshCoefficient gate) w scale r +
        normalizedRadialProductCorrection gate w scale r := by
  unfold physicalRadialResidual normalizedRadialCoefficientSum
    normalizedRadialProductCorrection
  rw [Finset.sum_add_distrib, mul_add]

/-- The centered and anchor-normalized coefficient used by an angular
residual, before adding the degree-averaged angular dial. -/
noncomputable def normalizedAngularDeviation {m : ℕ}
    (b : Finset (Fin m) → ℝ) (gamma : ℕ → ℝ) (T : Finset (Fin m)) : ℝ :=
  (b T - degreeSetAverage b T.card) / gamma T.card

/-- The exact additional angular error caused by replacing the ideal
coefficient function by the actual Boolean gate. -/
noncomputable def angularEstimateOneOther {m : ℕ} (gate : BooleanCube m → Bool)
    (ideal : Finset (Fin m) → ℝ) (gamma : ℕ → ℝ) (T : Finset (Fin m)) : ℝ :=
  normalizedAngularDeviation (walshCoefficient gate) gamma T -
    normalizedAngularDeviation ideal gamma T

/-- The actual angular residual is its normalized coefficient deviation plus
its mean dial, definitionally. -/
theorem physicalAngularResidual_eq_normalizedDeviation_add_angle
    {m : ℕ} (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m)) :
    physicalAngularResidual gate gamma angle T =
      normalizedAngularDeviation (walshCoefficient gate) gamma T +
        degreeSetAverage angle T.card := rfl

/-- Estimate 1 transports through degree centering and angular normalization,
with the exact factor two and no additional smallness assumption. -/
theorem abs_normalizedAngularDeviation_sub_le
    {m r : ℕ} (gate : BooleanCube m → Bool) (ideal : Finset (Fin m) → ℝ)
    (gamma : ℕ → ℝ) {E : ℝ} (hr : r ≤ m)
    (hgamma : gamma r ≠ 0)
    (herror : ∀ S : Finset (Fin m), S.card = r →
      |walshCoefficient gate S - ideal S| ≤ E)
    {T : Finset (Fin m)} (hT : T.card = r) :
    |normalizedAngularDeviation (walshCoefficient gate) gamma T -
      normalizedAngularDeviation ideal gamma T| ≤ 2 * E / |gamma r| := by
  let e : Finset (Fin m) → ℝ := fun S => walshCoefficient gate S - ideal S
  have havg : |degreeSetAverage e r| ≤ E := by
    exact abs_degreeSetAverage_le_of_forall e hr herror
  have hdeg : degreeSetAverage (walshCoefficient gate) r -
      degreeSetAverage ideal r = degreeSetAverage e r := by
    unfold degreeSetAverage e
    rw [← sub_div, Finset.sum_sub_distrib]
  have hrewrite :
      normalizedAngularDeviation (walshCoefficient gate) gamma T -
        normalizedAngularDeviation ideal gamma T =
        (e T - degreeSetAverage e r) / gamma r := by
    unfold normalizedAngularDeviation
    rw [hT, ← sub_div]
    congr 1
    calc
      (walshCoefficient gate T - degreeSetAverage (walshCoefficient gate) r) -
          (ideal T - degreeSetAverage ideal r) =
        (walshCoefficient gate T - ideal T) -
          (degreeSetAverage (walshCoefficient gate) r - degreeSetAverage ideal r) := by ring
      _ = e T - degreeSetAverage e r := by rw [hdeg]
  rw [hrewrite, abs_div]
  apply (div_le_div_iff_of_pos_right (abs_pos.mpr hgamma)).2
  calc
    |e T - degreeSetAverage e r| ≤ |e T| + |degreeSetAverage e r| := abs_sub _ _
    _ ≤ E + E := add_le_add (herror T hT) havg
    _ = 2 * E := by ring

/-- Finite non-own radial error relative to an explicit ideal coefficient
function. The first term is the degree-fiber Estimate-1 amplification; the
second is the actual product-law correction majorant. -/
theorem abs_physicalRadialResidual_sub_normalizedSum_le
    {m r : ℕ} [Nonempty (Fin m)] (gate : BooleanCube m → Bool)
    (ideal : Finset (Fin m) → ℝ) {w scale mass E : ℝ}
    (hw : 0 < w) (hscale : 0 < scale)
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability gate)
    (hp : probability (fun x => gate x = true) ≤ mass)
    (herror : ∀ S : Finset (Fin m), S.card = r →
      |walshCoefficient gate S - ideal S| ≤ E) :
    |physicalRadialResidual gate w scale r -
      normalizedRadialCoefficientSum ideal w scale r| ≤
      ((2 / w) ^ r / scale) * (m.choose r : ℝ) * E +
        (4 / w) ^ r * (m.choose r : ℝ) * (mass ^ r / scale) := by
  have hsum : |∑ S : Finset (Fin m) with S.card = r,
      (walshCoefficient gate S - ideal S)| ≤ (m.choose r : ℝ) * E := by
    calc
      |∑ S : Finset (Fin m) with S.card = r,
          (walshCoefficient gate S - ideal S)| ≤
        ∑ S : Finset (Fin m) with S.card = r,
          |walshCoefficient gate S - ideal S| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _S : Finset (Fin m) with _S.card = r, E := by
        exact Finset.sum_le_sum (fun S hS => herror S (Finset.mem_filter.mp hS).2)
      _ = (m.choose r : ℝ) * E := by simp [nsmul_eq_mul]
  have hprod := abs_normalizedRadialProductCorrection_le_of_probability_le
    gate hw hscale hq hp r
  rw [physicalRadialResidual_eq_normalizedSum_add_product]
  have hrewrite :
      normalizedRadialCoefficientSum (walshCoefficient gate) w scale r +
          normalizedRadialProductCorrection gate w scale r -
        normalizedRadialCoefficientSum ideal w scale r =
      ((2 / w) ^ r / scale) *
          (∑ S : Finset (Fin m) with S.card = r,
            (walshCoefficient gate S - ideal S)) +
        normalizedRadialProductCorrection gate w scale r := by
    unfold normalizedRadialCoefficientSum
    rw [Finset.sum_sub_distrib]
    ring
  rw [hrewrite]
  calc
    |((2 / w) ^ r / scale) *
          (∑ S : Finset (Fin m) with S.card = r,
            (walshCoefficient gate S - ideal S)) +
        normalizedRadialProductCorrection gate w scale r| ≤
      |((2 / w) ^ r / scale) *
          (∑ S : Finset (Fin m) with S.card = r,
            (walshCoefficient gate S - ideal S))| +
        |normalizedRadialProductCorrection gate w scale r| := abs_add_le _ _
    _ ≤ ((2 / w) ^ r / scale) * ((m.choose r : ℝ) * E) +
        (4 / w) ^ r * (m.choose r : ℝ) * (mass ^ r / scale) := by
      apply add_le_add _ hprod
      rw [abs_mul, abs_of_nonneg (by positivity : 0 ≤ (2 / w) ^ r / scale)]
      exact mul_le_mul_of_nonneg_left hsum (by positivity)
    _ = ((2 / w) ^ r / scale) * (m.choose r : ℝ) * E +
        (4 / w) ^ r * (m.choose r : ℝ) * (mass ^ r / scale) := by ring

/-- For the genuine scheduled source-mixture DNF, the fixed-design response
jets and the exact firing bracket control the product-law correction directly.
`M` is the source main mass and `E` is its complete finite bracket error. -/
theorem sourceMixtureGate_abs_normalizedRadialProductCorrection_le
    {N t m K L w r : ℕ} {R v : Fin N → ℕ} [Nonempty (Fin (m + L))]
    (hK : 0 < K) (mix : FinitePositiveMixture N)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (j : Fin (N + 1) → Fin K)
    (c : ℝ) (η : Fin (t + 1) → ℝ) (hη : ∀ k, 0 < η k)
    (hjet : ∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ i p r', Disjoint (U i.succ p) ((design i r').1))
    (hw : 0 < (w : ℝ))
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
        (mixtureCopyWeight mix)))) :
    |normalizedRadialProductCorrection
      (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
        (mixtureCopyWeight mix))) (w : ℝ) (sourceGateMainMass K w mix) r| ≤
      (4 / (w : ℝ)) ^ r * ((m + L).choose r : ℝ) *
        ((sourceGateMainMass K w mix +
          sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩)) ^ r /
            sourceGateMainMass K w mix) := by
  have hmain : 0 < sourceGateMainMass K w mix := by
    unfold sourceGateMainMass
    rw [hone]
    positivity
  have hb := sourceMixtureGate_designJet_and_firingProbability_near_bracket
    hK mix hone hmass design U j c η hη hjet hcard hinter hj hpool
  exact abs_normalizedRadialProductCorrection_le_of_probability_le
    (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
      (mixtureCopyWeight mix))) hw hmain hq hb.2.2.1 r

/-- When the entire source bracket error is at most its main mass, the
probability majorant in the product-correction bound is exactly `2M`. -/
theorem sourceMixtureGate_abs_normalizedRadialProductCorrection_le_two
    {N t m K L w r : ℕ} {R v : Fin N → ℕ} [Nonempty (Fin (m + L))]
    (hK : 0 < K) (mix : FinitePositiveMixture N)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (j : Fin (N + 1) → Fin K)
    (c : ℝ) (η : Fin (t + 1) → ℝ) (hη : ∀ k, 0 < η k)
    (hjet : ∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ i p r', Disjoint (U i.succ p) ((design i r').1))
    (hw : 0 < (w : ℝ))
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
        (mixtureCopyWeight mix))))
    (herror : sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) ≤
      sourceGateMainMass K w mix) :
    |normalizedRadialProductCorrection
      (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
        (mixtureCopyWeight mix))) (w : ℝ) (sourceGateMainMass K w mix) r| ≤
      (4 / (w : ℝ)) ^ r * ((m + L).choose r : ℝ) *
        ((2 * sourceGateMainMass K w mix) ^ r / sourceGateMainMass K w mix) := by
  have hmain : 0 < sourceGateMainMass K w mix := by
    unfold sourceGateMainMass
    rw [hone]
    positivity
  have hb := sourceMixtureGate_designJet_and_firingProbability_near_bracket
    hK mix hone hmass design U j c η hη hjet hcard hinter hj hpool
  apply abs_normalizedRadialProductCorrection_le_of_probability_le
    (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
      (mixtureCopyWeight mix))) hw hmain hq _ r
  exact hb.2.2.1.trans (by linarith)

/-- The full non-own radial residual bound for the actual source DNF.  The
ideal coefficient function and its fiber error are explicit, so the public
scheduled-prefix/partial-selector Estimate 1 can be inserted directly.  The
second summand is already discharged by the fixed-design source bracket. -/
theorem sourceMixtureGate_abs_physicalRadialResidual_sub_normalizedSum_le
    {N t m K L w r : ℕ} {R v : Fin N → ℕ} [Nonempty (Fin (m + L))]
    (hK : 0 < K) (mix : FinitePositiveMixture N)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (j : Fin (N + 1) → Fin K)
    (c : ℝ) (η : Fin (t + 1) → ℝ) (hη : ∀ k, 0 < η k)
    (hjet : ∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ i p r', Disjoint (U i.succ p) ((design i r').1))
    (hw : 0 < (w : ℝ))
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
        (mixtureCopyWeight mix))))
    (ideal : Finset (Fin (m + L)) → ℝ) (E : ℝ)
    (hWalsh : ∀ S : Finset (Fin (m + L)), S.card = r →
      |walshCoefficient
          (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix))) S - ideal S| ≤ E) :
    |physicalRadialResidual
        (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
          (mixtureCopyWeight mix))) (w : ℝ) (sourceGateMainMass K w mix) r -
      normalizedRadialCoefficientSum ideal (w : ℝ) (sourceGateMainMass K w mix) r| ≤
      ((2 / (w : ℝ)) ^ r / sourceGateMainMass K w mix) *
          ((m + L).choose r : ℝ) * E +
        (4 / (w : ℝ)) ^ r * ((m + L).choose r : ℝ) *
          ((sourceGateMainMass K w mix +
            sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩)) ^ r /
              sourceGateMainMass K w mix) := by
  have hmain : 0 < sourceGateMainMass K w mix := by
    unfold sourceGateMainMass
    rw [hone]
    positivity
  have hb := sourceMixtureGate_designJet_and_firingProbability_near_bracket
    hK mix hone hmass design U j c η hη hjet hcard hinter hj hpool
  exact abs_physicalRadialResidual_sub_normalizedSum_le
    (dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
      (mixtureCopyWeight mix))) ideal hw hmain hq hb.2.2.1 hWalsh

/-- **The angular second quarter, with its non-own term instantiated.**  The
ideal residual must decompose into its own dial, centered lower-anchor packet,
and an ideal non-own remainder.  The remaining actual-minus-ideal term is not
assumed small: it is bounded by a genuine per-coefficient error `E`.  Thus two
strict eighth-bounds close the remaining quarter and the public quadratic
lower-anchor theorem closes the full half-margin. -/
theorem abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (a : ℕ → Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ ℓ S, |a ℓ S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r)
    (gate : BooleanCube (w ^ 2) → Bool) (ideal : Finset (Fin (w ^ 2)) → ℝ)
    (angle : Finset (Fin (w ^ 2)) → ℝ) (idealOther E : ℝ)
    (herror : ∀ S : Finset (Fin (w ^ 2)), S.card = r →
      |walshCoefficient gate S - ideal S| ≤ E)
    (hideal :
      normalizedAngularDeviation ideal
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T +
        degreeSetAverage angle r =
      angle T +
        (lowerAnchorPacketResponse t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) a T -
          degreeSetAverage
            (lowerAnchorPacketResponse t w r
              (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) a) r) /
          partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) + idealOther)
    (hidealOther : |idealOther| < 1 / 8)
    (hEbound : 2 * E /
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| < 1 / 8) :
    |physicalAngularResidual gate
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) angle T -
      angle T| < 1 / 2 := by
  let gamma : ℕ → ℝ := fun ℓ =>
    partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  have hrw : r ≤ w := by omega
  have hrm : r ≤ w ^ 2 :=
    hrw.trans (Nat.le_self_pow (show 2 ≠ 0 by norm_num) w)
  have hA := partVAnchorCopyCount_quadratic_pos hr hrt hw
  have hgamma : 0 < gamma r := by
    have hAr : (0 : ℝ) <
        (partVAnchorCopyCount t w (w ^ 2) r (partVTriangularStrength t r) : ℝ) := by
      exact_mod_cast hA
    dsimp [gamma, partVAnchorGamma, sourceAnchorIntensity]
    positivity
  have happrox : |angularEstimateOneOther gate ideal gamma T| ≤
      2 * E / |gamma r| := by
    exact abs_normalizedAngularDeviation_sub_le gate ideal gamma hrm
      hgamma.ne' herror hT
  change 2 * E / |gamma r| < (1 : ℝ) / 8 at hEbound
  have hother : |idealOther + angularEstimateOneOther gate ideal gamma T| < 1 / 4 := by
    have hsmall := happrox.trans_lt hEbound
    calc
      |idealOther + angularEstimateOneOther gate ideal gamma T| ≤
          |idealOther| + |angularEstimateOneOther gate ideal gamma T| := abs_add_le _ _
      _ < 1 / 8 + 1 / 8 := add_lt_add hidealOther hsmall
      _ = 1 / 4 := by norm_num
  have hlower := abs_lowerAnchorPacket_normalized_add_other_lt_half_partV_quadratic
    hr hrt hw a ha hT (idealOther + angularEstimateOneOther gate ideal gamma T)
      (by simpa [gamma] using hother)
  have hrewrite :
      physicalAngularResidual gate gamma angle T - angle T =
        (lowerAnchorPacketResponse t w r gamma a T -
          degreeSetAverage (lowerAnchorPacketResponse t w r gamma a) r) / gamma r +
            (idealOther + angularEstimateOneOther gate ideal gamma T) := by
    rw [physicalAngularResidual_eq_normalizedDeviation_add_angle, hT]
    unfold angularEstimateOneOther
    have hi := hideal
    change normalizedAngularDeviation ideal gamma T + degreeSetAverage angle r = _ at hi
    linear_combination hi
  rw [hrewrite]
  simpa [gamma] using hlower

/-- The strict half-margin at the negative angular face. -/
theorem physicalAngularResidual_neg_of_angle_eq_neg_one
    {m : ℕ} (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m))
    (h : |physicalAngularResidual gate gamma angle T - angle T| < 1 / 2)
    (hangle : angle T = -1) : physicalAngularResidual gate gamma angle T < 0 := by
  have h' := abs_lt.mp h
  rw [hangle] at h'
  linarith [h'.1, h'.2]

/-- The strict half-margin at the positive angular face. -/
theorem physicalAngularResidual_pos_of_angle_eq_one
    {m : ℕ} (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    (angle : Finset (Fin m) → ℝ) (T : Finset (Fin m))
    (h : |physicalAngularResidual gate gamma angle T - angle T| < 1 / 2)
    (hangle : angle T = 1) : 0 < physicalAngularResidual gate gamma angle T := by
  have h' := abs_lt.mp h
  rw [hangle] at h'
  linarith [h'.1, h'.2]

/-- On the quadratic ambient schedule, with polynomially many copies and the
bracket error at most the main mass, the product-correction majorant tends to
zero in every fixed degree `r ≥ 2`. -/
theorem tendsto_quadratic_twoSourceProductCorrectionBound (q r : ℕ) (hr : 2 ≤ r) :
    Tendsto (fun w : ℕ =>
      (4 / (w : ℝ)) ^ r * ((w ^ 2).choose r : ℝ) *
        ((2 * triggerBudgetScale (w ^ q) w) ^ r /
          triggerBudgetScale (w ^ q) w)) atTop (𝓝 0) := by
  have hgeom : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (r + q * (r - 1)) * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one
      (r + q * (r - 1)) (by norm_num)
  have hmajor : Tendsto (fun w : ℕ =>
      (8 : ℝ) ^ r * ((w : ℝ) ^ (r + q * (r - 1)) *
        (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    simpa using hgeom.const_mul ((8 : ℝ) ^ r)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmajor
    (Eventually.of_forall (fun w => by
      unfold triggerBudgetScale
      positivity)) ?_
  filter_upwards [eventually_ge_atTop 1] with w hwNat
  have hw : 0 < (w : ℝ) := by exact_mod_cast (show 0 < w by omega)
  let s : ℝ := triggerBudgetScale (w ^ q) w
  have hs : 0 < s := by
    dsimp [s, triggerBudgetScale]
    positivity
  have hchoose : (((w ^ 2).choose r : ℕ) : ℝ) ≤ (w : ℝ) ^ (2 * r) := by
    calc
      (((w ^ 2).choose r : ℕ) : ℝ) ≤ (((w ^ 2) ^ r : ℕ) : ℝ) := by
        exact_mod_cast Nat.choose_le_pow (w ^ 2) r
      _ = (w : ℝ) ^ (2 * r) := by
        push_cast
        rw [pow_mul]
  have hpower : s ^ r = s ^ (r - 1) * s := by
    calc
      s ^ r = s ^ ((r - 1) + 1) := by congr 1; omega
      _ = s ^ (r - 1) * s := by rw [pow_succ]
  have hcancel : ((2 * s) ^ r / s) = 2 ^ r * s ^ (r - 1) := by
    rw [mul_pow, hpower]
    field_simp [hs.ne']
  have hscalepow : s ^ (r - 1) ≤
      (w : ℝ) ^ (q * (r - 1)) * (1 / 2 : ℝ) ^ w := by
    have hgeomexp : (1 / 2 : ℝ) ^ (w * (r - 1)) ≤ (1 / 2 : ℝ) ^ w := by
      apply pow_le_pow_of_le_one (by norm_num) (by norm_num)
      have hle : w * 1 ≤ w * (r - 1) :=
        Nat.mul_le_mul_left w (show 1 ≤ r - 1 by omega)
      simpa using hle
    have heq : s ^ (r - 1) =
        (w : ℝ) ^ (q * (r - 1)) * (1 / 2 : ℝ) ^ (w * (r - 1)) := by
      dsimp [s, triggerBudgetScale]
      simp only [mul_pow, Nat.cast_pow, ← pow_mul]
    rw [heq]
    exact mul_le_mul_of_nonneg_left hgeomexp (by positivity)
  change (4 / (w : ℝ)) ^ r * ((w ^ 2).choose r : ℝ) *
    ((2 * s) ^ r / s) ≤ _
  calc
    (4 / (w : ℝ)) ^ r * ((w ^ 2).choose r : ℝ) * ((2 * s) ^ r / s) ≤
        (4 / (w : ℝ)) ^ r * (w : ℝ) ^ (2 * r) * ((2 * s) ^ r / s) := by
      gcongr
    _ = (4 : ℝ) ^ r * (w : ℝ) ^ r * ((2 * s) ^ r / s) := by
      rw [show 2 * r = r + r by omega, pow_add, div_pow]
      field_simp [hw.ne']
    _ = (4 : ℝ) ^ r * (w : ℝ) ^ r * (2 ^ r * s ^ (r - 1)) := by rw [hcancel]
    _ ≤ (4 : ℝ) ^ r * (w : ℝ) ^ r *
        (2 ^ r * ((w : ℝ) ^ (q * (r - 1)) * (1 / 2 : ℝ) ^ w)) := by
      gcongr
    _ = (8 : ℝ) ^ r * ((w : ℝ) ^ (r + q * (r - 1)) *
        (1 / 2 : ℝ) ^ w) := by
      rw [show (8 : ℝ) = 4 * 2 by norm_num, mul_pow, pow_add]
      ring

/-- Every fixed positive radial-face allowance eventually dominates the
quadratic product-correction majorant. -/
theorem eventually_quadratic_twoSourceProductCorrectionBound_lt
    (q r : ℕ) (hr : 2 ≤ r) {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ w : ℕ in atTop,
      (4 / (w : ℝ)) ^ r * ((w ^ 2).choose r : ℝ) *
        ((2 * triggerBudgetScale (w ^ q) w) ^ r /
          triggerBudgetScale (w ^ q) w) < ε := by
  exact (tendsto_quadratic_twoSourceProductCorrectionBound q r hr).eventually
    (Iio_mem_nhds hε)

end MonotoneDNF

#print axioms MonotoneDNF.abs_normalizedRadialProductCorrection_le_of_probability_le
#print axioms MonotoneDNF.abs_normalizedRadialProductCorrection_le
#print axioms MonotoneDNF.physicalRadialResidual_eq_normalizedSum_add_product
#print axioms MonotoneDNF.physicalAngularResidual_eq_normalizedDeviation_add_angle
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_sub_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_sub_normalizedSum_le
#print axioms MonotoneDNF.sourceMixtureGate_abs_normalizedRadialProductCorrection_le
#print axioms MonotoneDNF.sourceMixtureGate_abs_normalizedRadialProductCorrection_le_two
#print axioms MonotoneDNF.sourceMixtureGate_abs_physicalRadialResidual_sub_normalizedSum_le
#print axioms MonotoneDNF.abs_physicalAngularResidual_sub_angle_lt_half_partV_quadratic
#print axioms MonotoneDNF.physicalAngularResidual_neg_of_angle_eq_neg_one
#print axioms MonotoneDNF.physicalAngularResidual_pos_of_angle_eq_one
#print axioms MonotoneDNF.tendsto_quadratic_twoSourceProductCorrectionBound
#print axioms MonotoneDNF.eventually_quadratic_twoSourceProductCorrectionBound_lt


==> anc/MonotoneDNF/PhysicalTemplates.lean <==
module

public import MonotoneDNF.PartIIIFourier

@[expose] public section

/-!
# Part IV: exact trigger and random-pool template laws

The analytic `triggerPoolResponse` in `PositiveJets` is an ideal limiting
response. This file constructs the corresponding finite Boolean objects and
keeps their exact finite-cube laws separate from the limit. A pool design is
an ordered list of independently and uniformly chosen `v`-subsets. Its design
expectation is an ordinary finite uniform expectation.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

attribute [local instance] Classical.propDecidable

/-- A trigger is a positive conjunction on its specified coordinates. -/
abbrev trigger {n : ℕ} (W : Finset (Fin n)) : BooleanCube n → Bool :=
  conjunction W

/-- The displayed one-term DNF for a trigger. -/
def triggerDnf {n : ℕ} (W : Finset (Fin n)) : List (Finset (Fin n)) := [W]

@[simp] theorem dnfEval_triggerDnf {n : ℕ} (W : Finset (Fin n)) :
    dnfEval (triggerDnf W) = trigger W := by
  funext x
  simp [triggerDnf, dnfEval]

@[simp] theorem dnfTermCount_triggerDnf {n : ℕ} (W : Finset (Fin n)) :
    dnfTermCount (triggerDnf W) = 1 := rfl

/-- Real conjunction indicators factor over their coordinates. -/
theorem bit_conjunction {n : ℕ} (W : Finset (Fin n)) (x : BooleanCube n) :
    bit (conjunction W x) = ∏ i ∈ W, bit (x i) := by
  classical
  by_cases h : ∀ i ∈ W, x i = true
  · have hc : conjunction W x = true := (conjunction_eq_true_iff W x).2 h
    rw [hc, bit_true]
    symm
    apply Finset.prod_eq_one
    intro i hi
    simp [h i hi]
  · have hc : conjunction W x = false := by
      cases hc : conjunction W x
      · rfl
      · exact False.elim (h ((conjunction_eq_true_iff W x).1 hc))
    rw [hc, bit_false]
    push Not at h
    obtain ⟨i, hiW, hxi⟩ := h
    symm
    apply Finset.prod_eq_zero hiW
    cases hval : x i <;> simp_all

/-- Exact firing probability of a trigger under every real bias parameter. -/
theorem biasedFiringProbability_trigger {n : ℕ} (α : ℝ)
    (W : Finset (Fin n)) :
    biasedFiringProbability α (trigger W) = α ^ W.card := by
  rw [biasedFiringProbability_eq_biasedExpectation]
  have hpoint : (fun x : BooleanCube n => bit (trigger W x)) =
      fun x => ∏ i ∈ W, bit (x i) := by
    funext x
    exact bit_conjunction W x
  rw [hpoint, biasedExpectation_prod_on_coordinates]
  calc
    (∏ i ∈ W, ((1 - α) * bit false + α * bit true)) =
        ∏ _i ∈ W, α := by
      apply Finset.prod_congr rfl
      intro i hi
      simp
    _ = α ^ W.card := by simp

@[simp] theorem probability_trigger {n : ℕ} (W : Finset (Fin n)) :
    probability (fun x => trigger W x = true) = (1 / 2 : ℝ) ^ W.card := by
  rw [← biasedFiringProbability_half, biasedFiringProbability_trigger]

/-- Exact normalized trigger response at the guide's `z / w` bias scale. -/
noncomputable def triggerNormalizedResponse {n : ℕ} (W : Finset (Fin n))
    (w z : ℝ) : ℝ :=
  biasedResponse w (trigger W) z /
    probability (fun x => trigger W x = true)

theorem triggerNormalizedResponse_eq {n : ℕ} (W : Finset (Fin n)) (w z : ℝ) :
    triggerNormalizedResponse W w z = (1 + 2 * z / w) ^ W.card := by
  unfold triggerNormalizedResponse biasedResponse
  rw [biasedFiringProbability_trigger, probability_trigger]
  apply (div_eq_iff (pow_ne_zero _ (by norm_num : (1 / 2 : ℝ) ≠ 0))).2
  rw [← mul_pow]
  congr 1
  ring

@[simp] theorem triggerNormalizedResponse_zero {n : ℕ} (W : Finset (Fin n))
    (w : ℝ) : triggerNormalizedResponse W w 0 = 1 := by
  rw [triggerNormalizedResponse_eq]
  simp

/-- The actual finite-width trigger responses converge to `triggerResponse`.
Only this final statement is asymptotic; all preceding identities are exact. -/
theorem tendsto_triggerNormalizedResponse (z : ℝ) :
    Tendsto
      (fun k : ℕ => triggerNormalizedResponse
        (Finset.univ : Finset (Fin k)) (k : ℝ) z)
      atTop (𝓝 (triggerResponse z)) := by
  have h := Real.tendsto_one_add_div_pow_exp (2 * z)
  convert h using 1
  · funext k
    rw [triggerNormalizedResponse_eq]
    simp
  · rfl

/-- Coordinates set to one in an input. -/
def oneCoordinates {M : ℕ} (x : BooleanCube M) : Finset (Fin M) :=
  Finset.univ.filter (fun i => x i = true)

/-- The finite sufficient statistic of a random pool clause profile. -/
def oneCount {M : ℕ} (x : BooleanCube M) : ℕ := (oneCoordinates x).card

/-- A uniformly drawable clause of exactly `v` coordinates. -/
abbrev PoolClause (M v : ℕ) := {S : Finset (Fin M) // S.card = v}

@[simp] theorem card_poolClause (M v : ℕ) :
    Fintype.card (PoolClause M v) = M.choose v := by
  simp [PoolClause]

/-- If `v ≤ M`, the uniform clause-design space is nonempty. -/
theorem poolClauseNonempty {M v : ℕ} (hv : v ≤ M) :
    Nonempty (PoolClause M v) := by
  rw [← Fintype.card_pos_iff, card_poolClause]
  exact Nat.choose_pos hv

/-- An ordered list of `R` independent clause choices. -/
abbrev PoolDesign (M R v : ℕ) := Fin R → PoolClause M v

/-- The displayed terms of a fixed pool design. -/
def poolTerms {M R v : ℕ} (design : PoolDesign M R v) :
    List (Finset (Fin M)) := List.ofFn (fun r => (design r).1)

/-- A fixed pool is exactly the displayed OR of its conjunctions. -/
def poolEval {M R v : ℕ} (design : PoolDesign M R v) : BooleanCube M → Bool :=
  dnfEval (poolTerms design)

@[simp] theorem dnfTermCount_poolTerms {M R v : ℕ} (design : PoolDesign M R v) :
    dnfTermCount (poolTerms design) = R := by
  simp [poolTerms, dnfTermCount]

@[simp] theorem dnfEval_poolTerms {M R v : ℕ} (design : PoolDesign M R v) :
    dnfEval (poolTerms design) = poolEval design := rfl

theorem poolEval_eq_true_iff {M R v : ℕ} (design : PoolDesign M R v)
    (x : BooleanCube M) :
    poolEval design x = true ↔ ∃ r, conjunction (design r).1 x = true := by
  rw [poolEval, dnfEval, List.any_eq_true]
  constructor
  · rintro ⟨S, hS, hfire⟩
    rw [poolTerms, List.mem_ofFn] at hS
    obtain ⟨r, rfl⟩ := hS
    exact ⟨r, hfire⟩
  · rintro ⟨r, hfire⟩
    exact ⟨(design r).1, by rw [poolTerms, List.mem_ofFn]; exact ⟨r, rfl⟩, hfire⟩

/-- A random pool is monotone for every fixed design, as it is a positive DNF. -/
theorem poolEval_monotone {M R v : ℕ} (design : PoolDesign M R v) :
    MonotoneBoolean (poolEval design) := dnfEval_monotone _

/-- A clause fires precisely when its support is contained in the ones. -/
theorem conjunction_eq_oneIndicator {M : ℕ} (S : Finset (Fin M))
    (x : BooleanCube M) :
    bit (conjunction S x) = if S ⊆ oneCoordinates x then 1 else 0 := by
  by_cases h : S ⊆ oneCoordinates x
  · rw [if_pos h]
    have hc : conjunction S x = true := (conjunction_eq_true_iff S x).2 (by
      intro i hi
      exact (Finset.mem_filter.1 (h hi)).2)
    rw [hc, bit_true]
  · rw [if_neg h]
    have hn : conjunction S x = false := by
      cases hc : conjunction S x
      · rfl
      · rw [conjunction_eq_true_iff] at hc
        exfalso
        apply h
        intro i hi
        exact Finset.mem_filter.2 ⟨Finset.mem_univ _, hc i hi⟩
    rw [hn, bit_false]

/-- Exact count of firing clauses among all `v`-subsets. -/
theorem sum_poolClause_fire {M v : ℕ} (x : BooleanCube M) :
    (∑ S : PoolClause M v, bit (conjunction S.1 x)) =
      (oneCount x).choose v := by
  classical
  let p : Finset (Fin M) → Prop := fun S => S.card = v
  let s : Finset (Finset (Fin M)) := Finset.univ.powersetCard v
  have hs : ∀ S, S ∈ s ↔ p S := by
    intro S
    simp [s, p]
  calc
    (∑ S : PoolClause M v, bit (conjunction S.1 x)) =
        ∑ S : PoolClause M v, (if S.1 ⊆ oneCoordinates x then 1 else 0) := by
      apply Finset.sum_congr rfl
      intro S hS
      exact conjunction_eq_oneIndicator S.1 x
    _ = ∑ S ∈ s, (if S ⊆ oneCoordinates x then (1 : ℝ) else 0) := by
      exact (Finset.sum_subtype s hs
        (fun S => if S ⊆ oneCoordinates x then (1 : ℝ) else 0)).symm
    _ = ((s.filter (fun S => S ⊆ oneCoordinates x)).card : ℝ) := by
      rw [Finset.sum_boole]
    _ = (((oneCoordinates x).powersetCard v).card : ℝ) := by
      have heq : s.filter (fun S => S ⊆ oneCoordinates x) =
          (oneCoordinates x).powersetCard v := by
        ext S
        simp [s, Finset.mem_powersetCard, and_comm]
      rw [heq]
    _ = ((oneCount x).choose v : ℝ) := by
      rw [Finset.card_powersetCard]
      rfl

/-- The exact one-clause hit probability given the number of ones. -/
theorem expectation_poolClause_fire {M v : ℕ} [Nonempty (PoolClause M v)]
    (x : BooleanCube M) :
    expectation (fun S : PoolClause M v => bit (conjunction S.1 x)) =
      ((oneCount x).choose v : ℝ) / (M.choose v : ℝ) := by
  unfold expectation
  rw [sum_poolClause_fire, card_poolClause]

/-- Uniform expectation of coordinatewise products over an independent finite
list of clause choices. -/
theorem expectation_poolDesign_product {R M v : ℕ} [Nonempty (PoolClause M v)]
    (f : Fin R → PoolClause M v → ℝ) :
    expectation (fun design : PoolDesign M R v => ∏ r, f r (design r)) =
      ∏ r, expectation (f r) := by
  classical
  unfold expectation
  have hsum : (∑ design : PoolDesign M R v, ∏ r, f r (design r)) =
      ∏ r, ∑ S : PoolClause M v, f r S := by
    have h := Finset.prod_univ_sum (R := ℝ)
      (fun _r : Fin R => (Finset.univ : Finset (PoolClause M v))) f
    simpa only [Fintype.piFinset_univ] using h.symm
  rw [hsum, Fintype.card_fun, Fintype.card_fin, Finset.prod_div_distrib]
  simp only [Finset.prod_const, Finset.card_univ, Fintype.card_fin]
  norm_cast

/-- Pointwise no-fire formula for a fixed pool design. -/
theorem one_sub_poolEval {M R v : ℕ} (design : PoolDesign M R v)
    (x : BooleanCube M) :
    1 - bit (poolEval design x) =
      ∏ r, (1 - bit (conjunction (design r).1 x)) := by
  by_cases h : ∃ r, conjunction (design r).1 x = true
  · obtain ⟨r, hr⟩ := h
    have hp : poolEval design x = true :=
      (poolEval_eq_true_iff design x).2 ⟨r, hr⟩
    rw [hp, bit_true]
    norm_num only [sub_self]
    symm
    apply Finset.prod_eq_zero (Finset.mem_univ r)
    rw [hr, bit_true]
    ring
  · have hp : poolEval design x = false := by
      cases hp' : poolEval design x
      · rfl
      · exact False.elim (h ((poolEval_eq_true_iff design x).1 hp'))
    rw [hp, bit_false]
    norm_num only [sub_zero]
    symm
    apply Finset.prod_eq_one
    intro r hr
    have hcr : conjunction (design r).1 x = false := by
      cases hcr : conjunction (design r).1 x
      · rfl
      · exact False.elim (h ⟨r, hcr⟩)
    rw [hcr, bit_false]
    ring

/-- The exact no-fire probability over all independent random pool designs. -/
theorem expectation_pool_noFire {M R v : ℕ} [Nonempty (PoolClause M v)]
    (x : BooleanCube M) :
    expectation (fun design : PoolDesign M R v => 1 - bit (poolEval design x)) =
      (1 - ((oneCount x).choose v : ℝ) / (M.choose v : ℝ)) ^ R := by
  calc
    expectation (fun design : PoolDesign M R v => 1 - bit (poolEval design x)) =
        expectation (fun design : PoolDesign M R v =>
          ∏ r, (1 - bit (conjunction (design r).1 x))) := by
      congr 1
      funext design
      exact one_sub_poolEval design x
    _ = ∏ _r : Fin R, expectation (fun S : PoolClause M v =>
          (1 - bit (conjunction S.1 x))) :=
      expectation_poolDesign_product
        (fun r S => 1 - bit (conjunction S.1 x))
    _ = ∏ _r : Fin R,
        (1 - ((oneCount x).choose v : ℝ) / (M.choose v : ℝ)) := by
      apply Finset.prod_congr rfl
      intro r hr
      rw [show (fun S : PoolClause M v => 1 - bit (conjunction S.1 x)) =
          (fun S => (fun _ : PoolClause M v => (1 : ℝ)) S -
            bit (conjunction S.1 x)) by rfl,
        expectation_sub, expectation_const, expectation_poolClause_fire]
    _ = _ := by simp

/-- The exact random-design firing profile of the guide, before any limit. -/
theorem expectation_pool_fire {M R v : ℕ} [Nonempty (PoolClause M v)]
    (x : BooleanCube M) :
    expectation (fun design : PoolDesign M R v => bit (poolEval design x)) =
      1 - (1 - ((oneCount x).choose v : ℝ) / (M.choose v : ℝ)) ^ R := by
  have h := expectation_pool_noFire (M := M) (R := R) (v := v) x
  calc
    expectation (fun design : PoolDesign M R v => bit (poolEval design x)) =
        1 - expectation (fun design : PoolDesign M R v =>
          1 - bit (poolEval design x)) := by
      rw [show (fun design : PoolDesign M R v => bit (poolEval design x)) =
          (fun design => (fun _ : PoolDesign M R v => (1 : ℝ)) design -
            (1 - bit (poolEval design x))) by
            funext design; ring,
        expectation_sub, expectation_const]
    _ = _ := by rw [h]

/-- Exact product mass in terms of the number of ones. -/
theorem biasedWeight_eq_oneCount {M : ℕ} (α : ℝ) (x : BooleanCube M) :
    biasedWeight α x = α ^ oneCount x * (1 - α) ^ (M - oneCount x) := by
  classical
  let p : Fin M → Prop := fun i => x i = true
  have htrue : (∏ i ∈ Finset.univ.filter p,
      (if x i = true then α else 1 - α)) = α ^ oneCount x := by
    calc
      (∏ i ∈ Finset.univ.filter p, (if x i = true then α else 1 - α)) =
          ∏ _i ∈ Finset.univ.filter p, α := by
        apply Finset.prod_congr rfl
        intro i hi
        have hxi : x i = true := (Finset.mem_filter.1 hi).2
        simp [hxi]
      _ = _ := by simp [oneCount, oneCoordinates, p]
  have hcard : (Finset.univ.filter (fun i => ¬p i)).card = M - oneCount x := by
    have hc := Finset.card_filter_add_card_filter_not (s := (Finset.univ : Finset (Fin M))) p
    simp only [Finset.card_univ, Fintype.card_fin] at hc
    change (Finset.univ.filter p).card + (Finset.univ.filter (fun i => ¬p i)).card = M at hc
    rw [show (Finset.univ.filter p).card = oneCount x by rfl] at hc
    omega
  have hfalse : (∏ i ∈ Finset.univ.filter (fun i => ¬p i),
      (if x i = true then α else 1 - α)) = (1 - α) ^ (M - oneCount x) := by
    calc
      (∏ i ∈ Finset.univ.filter (fun i => ¬p i),
          (if x i = true then α else 1 - α)) =
          ∏ _i ∈ Finset.univ.filter (fun i => ¬p i), (1 - α) := by
        apply Finset.prod_congr rfl
        intro i hi
        have hxi : ¬x i = true := (Finset.mem_filter.1 hi).2
        simp [hxi]
      _ = _ := by rw [Finset.prod_const, hcard]
  unfold biasedWeight
  rw [← Finset.prod_filter_mul_prod_filter_not (s := (Finset.univ : Finset (Fin M))) p
    (fun i => if x i = true then α else 1 - α), htrue, hfalse]

/-- The exact biased/unbiased likelihood factor at `1/2 + z/w`. -/
theorem biasedWeight_biasedResponse {M : ℕ} (w z : ℝ) (x : BooleanCube M) :
    biasedWeight (1 / 2 + z / w) x = (1 / 2 : ℝ) ^ M *
      ((1 + 2 * z / w) ^ oneCount x *
        (1 - 2 * z / w) ^ (M - oneCount x)) := by
  rw [biasedWeight_eq_oneCount]
  have hM : oneCount x + (M - oneCount x) = M := by
    have hle : oneCount x ≤ M := by
      unfold oneCount oneCoordinates
      simpa using Finset.card_le_univ (Finset.univ.filter (fun i => x i = true))
    omega
  have hα : 1 / 2 + z / w = (1 / 2 : ℝ) * (1 + 2 * z / w) := by ring
  have h1α : 1 - (1 / 2 + z / w) = (1 / 2 : ℝ) * (1 - 2 * z / w) := by ring
  rw [h1α, hα, mul_pow, mul_pow]
  calc
    (1 / 2 : ℝ) ^ oneCount x * (1 + 2 * z / w) ^ oneCount x *
        ((1 / 2 : ℝ) ^ (M - oneCount x) * (1 - 2 * z / w) ^ (M - oneCount x)) =
        ((1 / 2 : ℝ) ^ oneCount x * (1 / 2 : ℝ) ^ (M - oneCount x)) *
          ((1 + 2 * z / w) ^ oneCount x * (1 - 2 * z / w) ^ (M - oneCount x)) := by ring
    _ = _ := by rw [← pow_add, hM]

/-- The real-valued random pool firing profile as a function of the number of
ones. This is the finite identity, not `1 - exp (-λ)`. -/
noncomputable def randomPoolProfile (M R v K : ℕ) : ℝ :=
  1 - (1 - (K.choose v : ℝ) / (M.choose v : ℝ)) ^ R

@[simp] theorem expectation_pool_fire_eq_profile {M R v : ℕ}
    [Nonempty (PoolClause M v)] (x : BooleanCube M) :
    expectation (fun design : PoolDesign M R v => bit (poolEval design x)) =
      randomPoolProfile M R v (oneCount x) := by
  rw [expectation_pool_fire]
  rfl

/-- Biased-input/input-design Fubini for every real bias parameter. -/
theorem expectation_biasedExpectation_swap {M R v : ℕ}
    [Nonempty (PoolClause M v)] (α : ℝ)
    (f : PoolDesign M R v → BooleanCube M → ℝ) :
    expectation (fun design => biasedExpectation α (f design)) =
      biasedExpectation α (fun x => expectation (fun design => f design x)) := by
  classical
  unfold expectation biasedExpectation
  rw [Finset.sum_comm, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro x hx
  rw [← Finset.mul_sum]
  ring

/-- The averaged response of the actual finite random pool, before fixing one
good design. -/
noncomputable def poolAveragedBiasedResponse (M R v : ℕ) (w : ℝ) (z : ℝ) : ℝ :=
  expectation (fun design : PoolDesign M R v => biasedResponse w (poolEval design) z)

/-- Exact finite biased-pool response law. The right side still depends on the
full biased distribution of `oneCount`; no concentration assertion is made. -/
theorem poolAveragedBiasedResponse_eq {M R v : ℕ} [Nonempty (PoolClause M v)]
    (w z : ℝ) :
    poolAveragedBiasedResponse M R v w z =
      biasedExpectation (1 / 2 + z / w)
        (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x)) := by
  unfold poolAveragedBiasedResponse
  rw [show (fun design : PoolDesign M R v => biasedResponse w (poolEval design) z) =
      (fun design => biasedExpectation (1 / 2 + z / w)
        (fun x => bit (poolEval design x))) by
    funext design
    exact biasedFiringProbability_eq_biasedExpectation _ _]
  rw [expectation_biasedExpectation_swap]
  congr 1
  funext x
  exact expectation_pool_fire_eq_profile x

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalTriggerEquivariance.lean <==
module

public import MonotoneDNF.PhysicalExactUnitMeans
public import MonotoneDNF.OverlappingTemplateResponses

@[expose] public section

/-!
# Coordinate-design equivariance of exact random-trigger means

This file transports the *actual* public triggered-unit mean under a
permutation of ambient coordinates.  The body, the reduced-pool trigger
coordinates and the tested Walsh set are transformed explicitly.  No
trigger/body independence, fixed-`C` response or finite-`C` profile assertion
is used.

The same-test constancy statement has the exact stabilizer hypothesis
`permuteTerm σ T = T`; it is not asserted for an arbitrary test set.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

/-- Push an input forward along a coordinate permutation. -/
def permuteCube {n : ℕ} (σ : Equiv.Perm (Fin n)) (x : BooleanCube n) :
    BooleanCube n := fun i => x (σ.symm i)

/-- Push a finite coordinate set forward along a permutation. -/
def permuteTerm {n : ℕ} (σ : Equiv.Perm (Fin n)) (S : Finset (Fin n)) :
    Finset (Fin n) := S.map σ.toEmbedding

/-- Push every displayed body clause forward along a permutation. -/
def permuteBody {n : ℕ} (σ : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) : List (Finset (Fin n)) :=
  body.map (permuteTerm σ)

/-- The input pushforward is an equivalence of the finite cube. -/
def permuteCubeEquiv {n : ℕ} (σ : Equiv.Perm (Fin n)) :
    BooleanCube n ≃ BooleanCube n where
  toFun := permuteCube σ
  invFun := permuteCube σ.symm
  left_inv x := by
    funext i
    simp [permuteCube]
  right_inv x := by
    funext i
    simp [permuteCube]

@[simp] theorem permuteCubeEquiv_apply {n : ℕ} (σ : Equiv.Perm (Fin n))
    (x : BooleanCube n) : permuteCubeEquiv σ x = permuteCube σ x := rfl

@[simp] theorem permuteCubeEquiv_symm_apply {n : ℕ} (σ : Equiv.Perm (Fin n))
    (x : BooleanCube n) : (permuteCubeEquiv σ).symm x = permuteCube σ.symm x := rfl

@[simp] theorem card_permuteTerm {n : ℕ} (σ : Equiv.Perm (Fin n))
    (S : Finset (Fin n)) : (permuteTerm σ S).card = S.card := by
  simp [permuteTerm]

@[simp] theorem permuteTerm_empty {n : ℕ} (σ : Equiv.Perm (Fin n)) :
    permuteTerm σ (∅ : Finset (Fin n)) = ∅ := by
  simp [permuteTerm]

/-- Push forward an ordered pool design, preserving every clause size. -/
def permutePoolDesign {n R v : ℕ} (σ : Equiv.Perm (Fin n))
    (design : PoolDesign n R v) : PoolDesign n R v :=
  fun r => ⟨permuteTerm σ (design r).1,
    (card_permuteTerm σ (design r).1).trans (design r).2⟩

@[simp] theorem conjunction_permuteTerm {n : ℕ} (σ : Equiv.Perm (Fin n))
    (S : Finset (Fin n)) (x : BooleanCube n) :
    conjunction (permuteTerm σ S) (permuteCube σ x) = conjunction S x := by
  apply Bool.eq_iff_iff.mpr
  rw [conjunction_eq_true_iff, conjunction_eq_true_iff]
  constructor
  · intro h i hi
    have h' := h (σ i) (Finset.mem_map.mpr ⟨i, hi, rfl⟩)
    simpa [permuteCube] using h'
  · intro h j hj
    obtain ⟨i, hi, rfl⟩ := Finset.mem_map.mp hj
    simpa [permuteCube] using h i hi

@[simp] theorem dnfEval_permuteBody {n : ℕ} (σ : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) (x : BooleanCube n) :
    dnfEval (permuteBody σ body) (permuteCube σ x) = dnfEval body x := by
  induction body with
  | nil => rfl
  | cons S body ih =>
      change (conjunction (permuteTerm σ S) (permuteCube σ x) ||
          dnfEval (permuteBody σ body) (permuteCube σ x)) =
        (conjunction S x || dnfEval body x)
      rw [conjunction_permuteTerm, ih]

theorem dnfEval_permuteBody_symm {n : ℕ} (σ : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) (x : BooleanCube n) :
    dnfEval (permuteBody σ body) x = dnfEval body (permuteCube σ.symm x) := by
  have hx : permuteCube σ (permuteCube σ.symm x) = x := by
    funext i
    simp [permuteCube]
  have h := dnfEval_permuteBody σ body (permuteCube σ.symm x)
  rw [hx] at h
  exact h

@[simp] theorem walshCharacter_permuteTerm {n : ℕ} (σ : Equiv.Perm (Fin n))
    (T : Finset (Fin n)) (x : BooleanCube n) :
    walshCharacter (permuteTerm σ T) (permuteCube σ x) = walshCharacter T x := by
  simp [walshCharacter, permuteTerm, permuteCube, Finset.prod_map]

theorem walshCharacter_permuteTerm_symm {n : ℕ} (σ : Equiv.Perm (Fin n))
    (T : Finset (Fin n)) (x : BooleanCube n) :
    walshCharacter (permuteTerm σ T) x = walshCharacter T (permuteCube σ.symm x) := by
  have hx : permuteCube σ (permuteCube σ.symm x) = x := by
    funext i
    simp [permuteCube]
  have h := walshCharacter_permuteTerm σ T (permuteCube σ.symm x)
  rw [hx] at h
  exact h

@[simp] theorem oneCount_permuteCube {n : ℕ} (σ : Equiv.Perm (Fin n))
    (x : BooleanCube n) : oneCount (permuteCube σ x) = oneCount x := by
  have hcount (y : BooleanCube n) :
      (∑ i, if y i = true then 1 else 0) = oneCount y := by
    unfold oneCount oneCoordinates
    simp [Finset.sum_boole]
  calc
    oneCount (permuteCube σ x) =
        ∑ i, if permuteCube σ x i = true then 1 else 0 := (hcount _).symm
    _ = ∑ i, if x i = true then 1 else 0 := by
      let f : Fin n → ℕ := fun i => if x i = true then 1 else 0
      change (∑ i, f (σ.symm i)) = ∑ i, f i
      exact Equiv.sum_comp σ.symm f
    _ = oneCount x := hcount x

theorem oneCount_permuteCube_symm {n : ℕ} (σ : Equiv.Perm (Fin n))
    (x : BooleanCube n) : oneCount x = oneCount (permuteCube σ.symm x) := by
  have hx : permuteCube σ (permuteCube σ.symm x) = x := by
    funext i
    simp [permuteCube]
  have h := oneCount_permuteCube σ (permuteCube σ.symm x)
  rw [hx] at h
  exact h

/-- Exact equivariance of the public random-trigger mean.  In particular, the
one-count hit profile is evaluated after the same coordinate permutation as
the body and test, so dependent body/trigger intersections are retained. -/
theorem expectedTriggeredWalshStatistic_permute {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (σ : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectedTriggeredWalshStatistic (w := w) (permuteBody σ body)
        (permuteTerm σ T) = expectedTriggeredWalshStatistic (w := w) body T := by
  rw [expectedTriggeredWalshStatistic_eq_oneCountProfile,
    expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient
  let g : BooleanCube n → ℝ := fun x =>
    bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x) *
      walshCharacter T x
  calc
    expectation (fun x =>
        bit (dnfEval (permuteBody σ body) x) *
          uniformTriggerFireProfile n w (oneCount x) *
            walshCharacter (permuteTerm σ T) x) =
        expectation (fun x => g ((permuteCubeEquiv σ).symm x)) := by
      apply congrArg expectation
      funext x
      simp only [g, permuteCubeEquiv_symm_apply]
      rw [dnfEval_permuteBody_symm, oneCount_permuteCube_symm,
        walshCharacter_permuteTerm_symm]
    _ = expectation g := expectation_comp_equiv (permuteCubeEquiv σ).symm g
    _ = expectation (fun x =>
        bit (dnfEval body x) * uniformTriggerFireProfile n w (oneCount x) *
          walshCharacter T x) := rfl

/-- At an unmoved test set, the mean is invariant rather than merely
transported.  This is the precise constancy condition for design embeddings. -/
theorem expectedTriggeredWalshStatistic_permute_of_test_fixed {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (σ : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) (T : Finset (Fin n))
    (hT : permuteTerm σ T = T) :
    expectedTriggeredWalshStatistic (w := w) (permuteBody σ body) T =
      expectedTriggeredWalshStatistic (w := w) body T := by
  simpa only [hT] using expectedTriggeredWalshStatistic_permute σ body T

@[simp] theorem poolTerms_permutePoolDesign {n R v : ℕ}
    (σ : Equiv.Perm (Fin n)) (design : PoolDesign n R v) :
    poolTerms (permutePoolDesign σ design) = permuteBody σ (poolTerms design) := by
  simp [poolTerms, permutePoolDesign, permuteBody, List.map_ofFn, Function.comp_def]

/-- Permuting the trigger and the whole design permutes every reduced-pool
clause, including clauses which originally overlapped the trigger. -/
theorem reducedPoolTerms_permute {n R v : ℕ} (σ : Equiv.Perm (Fin n))
    (W : Finset (Fin n)) (design : PoolDesign n R v) :
    reducedPoolTerms (permuteTerm σ W) (permutePoolDesign σ design) =
      permuteBody σ (reducedPoolTerms W design) := by
  simp [reducedPoolTerms, poolTerms_permutePoolDesign, permuteBody,
    List.map_map, Function.comp_def, permuteTerm, Finset.map_sdiff]

/-- Exact non-pure reduced-pool mean under a design-index permutation. -/
theorem expectedTriggeredWalshStatistic_reducedPoolTerms_permute {n R v w : ℕ}
    [Nonempty (UniformTriggerSubset n w)] (σ : Equiv.Perm (Fin n))
    (W : Finset (Fin n)) (design : PoolDesign n R v) (T : Finset (Fin n)) :
    expectedTriggeredWalshStatistic (w := w)
        (reducedPoolTerms (permuteTerm σ W) (permutePoolDesign σ design))
        (permuteTerm σ T) =
      expectedTriggeredWalshStatistic (w := w) (reducedPoolTerms W design) T := by
  rw [reducedPoolTerms_permute]
  exact expectedTriggeredWalshStatistic_permute σ (reducedPoolTerms W design) T

/-- A scheduled list whose bodies are arbitrary design permutations of one
base body has the exact constant-unit ideal formula at a common fixed test.
The permutations may differ from unit to unit; each must stabilize the test. -/
theorem scheduledListIdeal_permutedBodies {m L w I K : ℕ}
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (base : Fin I → List (Finset (Fin (m + L))))
    (perm : Fin I → Fin K → Equiv.Perm (Fin (m + L)))
    (T : Finset (Fin (m + L))) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L)
    (hfixed : ∀ p, permuteTerm (perm ℓ p) T = T) :
    scheduledListIdeal m L w weight j
        (fun ℓ p => permuteBody (perm ℓ p) (base ℓ)) T ℓ =
      expectedTriggeredWalshStatistic (w := w) (base ℓ) T *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  apply scheduledListIdeal_eq_of_constant weight j _ T
    (fun ℓ => expectedTriggeredWalshStatistic (w := w) (base ℓ) T) ℓ hj
  intro p
  exact expectedTriggeredWalshStatistic_permute_of_test_fixed
    (perm ℓ p) (base ℓ) T (hfixed p)

/-- Degree-zero scheduled means need no stabilizer hypothesis: every coordinate
permutation fixes the empty Walsh test. -/
theorem scheduledListIdeal_permutedBodies_empty {m L w I K : ℕ}
    [Nonempty (UniformTriggerSubset (m + L) w)]
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (base : Fin I → List (Finset (Fin (m + L))))
    (perm : Fin I → Fin K → Equiv.Perm (Fin (m + L))) (ℓ : Fin I)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    scheduledListIdeal m L w weight j
        (fun ℓ p => permuteBody (perm ℓ p) (base ℓ)) ∅ ℓ =
      expectedTriggeredWalshStatistic (w := w) (base ℓ) ∅ *
        (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
  apply scheduledListIdeal_permutedBodies weight j base perm ∅ ℓ hj
  intro p
  exact permuteTerm_empty (perm ℓ p)

#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_permute
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_permute_of_test_fixed
#print axioms MonotoneDNF.reducedPoolTerms_permute
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_reducedPoolTerms_permute
#print axioms MonotoneDNF.scheduledListIdeal_permutedBodies
#print axioms MonotoneDNF.scheduledListIdeal_permutedBodies_empty

end MonotoneDNF

namespace MonotoneDNF

/-! ## Sharpness of the same-test stabilizer condition -/

theorem expectedTriggeredWalshStatistic_single_zero_two
    [Nonempty (UniformTriggerSubset 2 1)] : expectedTriggeredWalshStatistic (w := 1)
    ([{(0 : Fin 2)}] : List (Finset (Fin 2))) {0} = (3 / 8 : ℝ) := by
  rw [expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2,
      bit (dnfEval [{(0 : Fin 2)}] x) * uniformTriggerFireProfile 2 1 (oneCount x) *
        walshCharacter {0} x) =
      ∑ z : Bool × Bool,
        bit (dnfEval [{(0 : Fin 2)}] ((finTwoArrowEquiv Bool).symm z)) *
          uniformTriggerFireProfile 2 1 (oneCount ((finTwoArrowEquiv Bool).symm z)) *
          walshCharacter {0} ((finTwoArrowEquiv Bool).symm z) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, dnfEval, conjunction, uniformTriggerFireProfile, oneCount,
    oneCoordinates, walshCharacter, signedBit, bit, finTwoArrowEquiv,
    piFinTwoEquiv, Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]

theorem expectedTriggeredWalshStatistic_single_one_at_zero_two
    [Nonempty (UniformTriggerSubset 2 1)] : expectedTriggeredWalshStatistic (w := 1)
    ([{(1 : Fin 2)}] : List (Finset (Fin 2))) {0} = (1 / 8 : ℝ) := by
  rw [expectedTriggeredWalshStatistic_eq_oneCountProfile]
  unfold realWalshCoefficient expectation
  rw [show Fintype.card (BooleanCube 2) = 4 by
    rw [Fintype.card_congr (finTwoArrowEquiv Bool)]
    simp]
  rw [show (∑ x : BooleanCube 2,
      bit (dnfEval [{(1 : Fin 2)}] x) * uniformTriggerFireProfile 2 1 (oneCount x) *
        walshCharacter {0} x) =
      ∑ z : Bool × Bool,
        bit (dnfEval [{(1 : Fin 2)}] ((finTwoArrowEquiv Bool).symm z)) *
          uniformTriggerFireProfile 2 1 (oneCount ((finTwoArrowEquiv Bool).symm z)) *
          walshCharacter {0} ((finTwoArrowEquiv Bool).symm z) by
    symm
    apply Fintype.sum_equiv (finTwoArrowEquiv Bool).symm
    intro z
    rfl]
  rw [Fintype.sum_prod_type]
  rw [show (Finset.univ : Finset Bool) = {false, true} by decide]
  have hu : (Finset.univ : Finset (Fin 2)) = {0, 1} := by decide
  norm_num [hu, dnfEval, conjunction, uniformTriggerFireProfile, oneCount,
    oneCoordinates, walshCharacter, signedBit, bit, finTwoArrowEquiv,
    piFinTwoEquiv, Matrix.cons_val_zero, Matrix.cons_val_one, Finset.sum_boole,
    Finset.filter_insert, Finset.filter_singleton]

/-- The coordinate swap used to show that the fixed-test hypothesis is sharp. -/
def finTwoSwap : Equiv.Perm (Fin 2) := Equiv.swap 0 1

/-- A genuine one-clause source pool on two coordinates. -/
def zeroPoolDesign : PoolDesign 2 1 1 :=
  fun _ => ⟨{0}, by decide⟩

@[simp] theorem reducedPoolTerms_zeroPoolDesign :
    reducedPoolTerms (∅ : Finset (Fin 2)) zeroPoolDesign = [{0}] := by
  simp [reducedPoolTerms, poolTerms, zeroPoolDesign]

@[simp] theorem permuteBody_zeroPoolDesign :
    permuteBody finTwoSwap (reducedPoolTerms (∅ : Finset (Fin 2)) zeroPoolDesign) =
      [{(1 : Fin 2)}] := by
  simp [permuteBody, permuteTerm, finTwoSwap]

@[simp] theorem reducedPoolTerms_swapped_zeroPoolDesign :
    reducedPoolTerms (permuteTerm finTwoSwap (∅ : Finset (Fin 2)))
      (permutePoolDesign finTwoSwap zeroPoolDesign) = [{(1 : Fin 2)}] := by
  rw [reducedPoolTerms_permute, permuteBody_zeroPoolDesign]

/-- Same-test constancy is false without the stabilizer premise, even for a
non-pure reduced source pool and a degree-one Walsh test. -/
theorem expectedTriggeredWalshStatistic_reducedPool_same_test_counterexample
    [Nonempty (UniformTriggerSubset 2 1)] :
    expectedTriggeredWalshStatistic (w := 1)
        (reducedPoolTerms (permuteTerm finTwoSwap (∅ : Finset (Fin 2)))
          (permutePoolDesign finTwoSwap zeroPoolDesign)) {0} ≠
      expectedTriggeredWalshStatistic (w := 1)
        (reducedPoolTerms (∅ : Finset (Fin 2)) zeroPoolDesign) {0} := by
  rw [reducedPoolTerms_swapped_zeroPoolDesign, reducedPoolTerms_zeroPoolDesign,
    expectedTriggeredWalshStatistic_single_zero_two,
    expectedTriggeredWalshStatistic_single_one_at_zero_two]
  norm_num

#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_zero_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_single_one_at_zero_two
#print axioms MonotoneDNF.expectedTriggeredWalshStatistic_reducedPool_same_test_counterexample

end MonotoneDNF


==> anc/MonotoneDNF/PhysicalUnitStatistics.lean <==
module

public import Mathlib
public import MonotoneDNF.JointPhysicalAsymptotics
public import MonotoneDNF.TemplateInterfaces

@[expose] public section

/-!
# Actual triggered-unit Walsh statistics for Estimate 1(A)

The embedding theorem in `JointPhysicalAsymptotics` is deliberately generic.
This file supplies the physical per-template, anchored-packet, selector and
masked-prefix statistics used to instantiate it.  In particular, a partial
selector is bounded by its trigger, rather than assigned an unproved exact
fractional Walsh coefficient.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Monotonicity of finite uniform probabilities, in the implication form used
for selector events. -/
theorem probability_le_of_imp {α : Type*} [Fintype α] [Nonempty α]
    (P Q : α → Prop) [DecidablePred P] [DecidablePred Q]
    (h : ∀ x, P x → Q x) : probability P ≤ probability Q := by
  classical
  unfold probability expectation
  apply div_le_div_of_nonneg_right _ (card_pos_real (α := α)).le
  apply Finset.sum_le_sum
  intro x _hx
  by_cases hx : P x
  · simp [hx, h x hx]
  · simp only [hx, ↓reduceIte]
    split <;> norm_num

/-- One physical triggered template's Walsh coefficient under a random input. -/
noncomputable def triggeredWalshStatistic {n : ℕ}
    (U : Finset (Fin n)) (body : List (Finset (Fin n)))
    (T : Finset (Fin n)) : ℝ :=
  walshCoefficient (dnfEval (triggeredBodyTerms U body)) T

/-- Estimate 1(A1) for one constituent.  Only the trigger implication is used;
no Fourier contraction or independence of inputs is asserted. -/
theorem abs_triggeredWalshStatistic_le {n w : ℕ}
    (U : Finset (Fin n)) (body : List (Finset (Fin n)))
    (T : Finset (Fin n)) (hU : U.card = w) :
    |triggeredWalshStatistic U body T| ≤ (1 / 2 : ℝ) ^ w := by
  rw [← hU]
  exact (abs_walshCoefficient_le_firingProbability
    (dnfEval (triggeredBodyTerms U body)) T).trans
    (probability_triggeredBody_le U body)

/-- The displayed DNF of a template followed by a fresh numerical selector. -/
def selectedTriggeredBodyTerms (m L : ℕ) (U : Finset (Fin (m + L)))
    (body : List (Finset (Fin (m + L)))) (k : ℕ) :
    List (Finset (Fin (m + L))) :=
  selectedTemplateTerms m L (triggeredBodyTerms U body) k

@[simp] theorem dnfEval_selectedTriggeredBodyTerms (m L : ℕ)
    (U : Finset (Fin (m + L))) (body : List (Finset (Fin (m + L))))
    (k : ℕ) (x : BooleanCube (m + L)) :
    dnfEval (selectedTriggeredBodyTerms m L U body k) x =
      (dnfEval (triggeredBodyTerms U body) x && selector L k (secondBlock m L x)) := by
  exact dnfEval_selectedTemplateTerms m L (triggeredBodyTerms U body) k x

/-- Selection can only remove firing inputs. -/
theorem probability_selectedTriggeredBody_le (m L : ℕ)
    (U : Finset (Fin (m + L))) (body : List (Finset (Fin (m + L)))) (k : ℕ) :
    probability (fun x => dnfEval (selectedTriggeredBodyTerms m L U body k) x = true) ≤
      (1 / 2 : ℝ) ^ U.card := by
  calc
    probability (fun x => dnfEval (selectedTriggeredBodyTerms m L U body k) x = true) ≤
        probability (fun x => dnfEval (triggeredBodyTerms U body) x = true) := by
      apply probability_le_of_imp
      intro x hx
      simp only [dnfEval_selectedTriggeredBodyTerms] at hx
      cases hb : dnfEval (triggeredBodyTerms U body) x <;> simp [hb] at hx ⊢
    _ ≤ (1 / 2 : ℝ) ^ U.card := probability_triggeredBody_le U body

/-- A partial selected unit obeys the same A1 bound as a complete unit. -/
theorem abs_walsh_selectedTriggeredBody_le {m L w : ℕ}
    (U : Finset (Fin (m + L))) (body : List (Finset (Fin (m + L))))
    (k : ℕ) (T : Finset (Fin (m + L))) (hU : U.card = w) :
    |walshCoefficient (dnfEval (selectedTriggeredBodyTerms m L U body k)) T| ≤
      (1 / 2 : ℝ) ^ w := by
  rw [← hU]
  exact (abs_walshCoefficient_le_firingProbability _ T).trans
    (probability_selectedTriggeredBody_le m L U body k)

/-- Walsh statistic of an anchored packet: its constituents have separately
sampled triggers and are added, not replaced by their Boolean OR. -/
noncomputable def triggeredPacketWalshStatistic {D n : ℕ}
    (U : Fin D → Finset (Fin n)) (body : Fin D → List (Finset (Fin n)))
    (T : Finset (Fin n)) : ℝ :=
  ∑ e, triggeredWalshStatistic (U e) (body e) T

/-- The packet form of A1, with `D = D₀ = 16*t` for a full anchored packet. -/
theorem abs_triggeredPacketWalshStatistic_le {D n w : ℕ}
    (U : Fin D → Finset (Fin n)) (body : Fin D → List (Finset (Fin n)))
    (T : Finset (Fin n)) (hU : ∀ e, (U e).card = w) :
    |triggeredPacketWalshStatistic U body T| ≤ (D : ℝ) * (1 / 2 : ℝ) ^ w := by
  calc
    |triggeredPacketWalshStatistic U body T| ≤
        ∑ e, |triggeredWalshStatistic (U e) (body e) T| := by
      exact Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _e : Fin D, (1 / 2 : ℝ) ^ w := by
      apply Finset.sum_le_sum
      intro e _he
      exact abs_triggeredWalshStatistic_le (U e) (body e) T (hU e)
    _ = (D : ℝ) * (1 / 2 : ℝ) ^ w := by simp [nsmul_eq_mul]

/-- The expected Walsh contribution of one randomly embedded physical unit. -/
noncomputable def expectedTriggeredWalshStatistic {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) : ℝ :=
  expectation (fun U : UniformTriggerSubset n w =>
    triggeredWalshStatistic U.1 body T)

/-- The ideal unit contribution has the same absolute bound as every realized
unit contribution. -/
theorem abs_expectedTriggeredWalshStatistic_le {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    |expectedTriggeredWalshStatistic (w := w) body T| ≤ (1 / 2 : ℝ) ^ w := by
  calc
    |expectedTriggeredWalshStatistic (w := w) body T| ≤
        expectation (fun U : UniformTriggerSubset n w =>
          |triggeredWalshStatistic U.1 body T|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun _U : UniformTriggerSubset n w => (1 / 2 : ℝ) ^ w) := by
      apply expectation_mono
      intro U
      exact abs_triggeredWalshStatistic_le U.1 body T
        ((Finset.mem_powersetCard.mp U.2).2)
    _ = (1 / 2 : ℝ) ^ w := expectation_const _

end MonotoneDNF


==> anc/MonotoneDNF/PoincareMiranda.lean <==
module

public import FixedPointTheorems.brouwer
public import MonotoneDNF.SelectorGrid

@[expose] public section

/-!
# Poincaré–Miranda on finite cubes

The finite-dimensional Brouwer theorem used here is proved in the sibling
`FixedPointTheorems` modules by the cubical Sperner lemma.  Those modules are a
source port of `harfe/fixed-point-theorems-lean4`, commit
`93a3eed3364281a9dbf9652bb52356a8db65057c`; see
`FixedPointTheorems/LICENSE.upstream`.

This file proves the sign-to-zero reduction without adding any topological
hypothesis.  In particular, it does not use contraction, diagonal dominance,
or a norm condition.
-/

namespace MonotoneDNF

open scoped BigOperators

noncomputable section

/-- Clamping to the real interval `[-1,1]`. -/
def unitClip (y : ℝ) : ℝ := max (-1) (min 1 y)

lemma continuous_unitClip : Continuous unitClip := by
  unfold unitClip
  fun_prop

lemma unitClip_mem_Icc (y : ℝ) : unitClip y ∈ Set.Icc (-1 : ℝ) 1 := by
  exact ⟨le_max_left _ _, max_le (by norm_num) (min_le_left _ _)⟩

lemma neg_one_lt_unitClip {y : ℝ} (hy : -1 < y) : -1 < unitClip y := by
  apply lt_of_lt_of_le (b := min 1 y)
  · exact lt_min (by norm_num) hy
  · exact le_max_right _ _

lemma unitClip_lt_one {y : ℝ} (hy : y < 1) : unitClip y < 1 := by
  exact max_lt (by norm_num) ((min_lt_iff).2 (Or.inr hy))

lemma unitClip_eq_of_neg_one_lt_of_lt_one {y : ℝ} (hy0 : -1 < y) (hy1 : y < 1) :
    unitClip y = y := by
  simp [unitClip, min_eq_right hy1.le, max_eq_right hy0.le]

lemma eq_of_unitClip_eq_of_mem_interior {y x : ℝ}
    (hclip : unitClip y = x) (hx0 : -1 < x) (hx1 : x < 1) : y = x := by
  by_cases hy1 : 1 ≤ y
  · have h : unitClip y = 1 := by simp [unitClip, min_eq_left hy1]
    rw [h] at hclip
    linarith
  by_cases hy0 : y ≤ -1
  · have h : unitClip y = -1 := by
      simp [unitClip, hy0]
    rw [h] at hclip
    linarith
  exact (unitClip_eq_of_neg_one_lt_of_lt_one (lt_of_not_ge hy0) (lt_of_not_ge hy1)).symm.trans hclip

/-- The clipped displacement map used in the Poincaré–Miranda reduction. -/
def clippedDisplacement {ι : Type*} (F : (ι → ℝ) → (ι → ℝ)) : (ι → ℝ) → (ι → ℝ) :=
  fun x i ↦ unitClip (x i - F x i)

lemma continuous_clippedDisplacement {ι : Type*} {F : (ι → ℝ) → (ι → ℝ)}
    (hF : Continuous F) : Continuous (clippedDisplacement F) := by
  apply continuous_pi
  intro i
  exact continuous_unitClip.comp ((continuous_apply i).sub ((continuous_apply i).comp hF))

lemma clippedDisplacement_mapsTo {ι : Type*} (F : (ι → ℝ) → (ι → ℝ)) :
    Set.MapsTo (clippedDisplacement F)
      (Set.Icc (-1 : ι → ℝ) 1) (Set.Icc (-1 : ι → ℝ) 1) := by
  intro x hx
  rw [Set.mem_Icc, Pi.le_def, Pi.le_def] at hx ⊢
  exact ⟨fun i ↦ (unitClip_mem_Icc _).1, fun i ↦ (unitClip_mem_Icc _).2⟩

/-- Arbitrary-dimensional Poincaré–Miranda for a continuous map on the cube
`[-1,1]^ι`.  The two sign hypotheses concern the whole corresponding faces. -/
theorem exists_eq_zero_of_continuous_neg_left_pos_right
    {ι : Type*} [Fintype ι] (F : (ι → ℝ) → (ι → ℝ)) (hF : Continuous F)
    (hleft : ∀ a x, (∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) → x a = -1 → F x a < 0)
    (hright : ∀ a x, (∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) → x a = 1 → 0 < F x a) :
    ∃ x : ι → ℝ, (∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) ∧ F x = 0 := by
  let s : Set (ι → ℝ) := Set.Icc (-1) 1
  have hsne : s.Nonempty := ⟨0, by simp [s, Set.mem_Icc]⟩
  let G : (ι → ℝ) → (ι → ℝ) := clippedDisplacement F
  have hG : Continuous G := continuous_clippedDisplacement hF
  let g : C(s, s) :=
    ⟨fun x ↦ ⟨G x, clippedDisplacement_mapsTo F x.2⟩,
      Continuous.subtype_mk (hG.comp continuous_subtype_val) _⟩
  obtain ⟨x, hx⟩ := brouwer_fixed_point s (convex_Icc _ _) isCompact_Icc hsne g
  have hxmem : ∀ i, x.1 i ∈ Set.Icc (-1 : ℝ) 1 := by
    have h := x.2
    change x.1 ∈ Set.Icc (-1 : ι → ℝ) 1 at h
    rw [Set.mem_Icc, Pi.le_def, Pi.le_def] at h
    intro i
    exact ⟨h.1 i, h.2 i⟩
  have hfix : G x.1 = x.1 := congrArg Subtype.val hx
  have hinterior : ∀ i, -1 < x.1 i ∧ x.1 i < 1 := by
    intro i
    have hfixi : unitClip (x.1 i - F x.1 i) = x.1 i := congrFun hfix i
    constructor
    · apply lt_of_le_of_ne (hxmem i).1
      intro hface
      have hpos : -1 < unitClip (x.1 i - F x.1 i) := by
        apply neg_one_lt_unitClip
        have hneg := hleft i x.1 hxmem hface.symm
        rw [hface.symm]
        linarith
      rw [hfixi, hface.symm] at hpos
      exact lt_irrefl _ hpos
    · apply lt_of_ne_of_le ?_ (hxmem i).2
      intro hface
      have hpos := hright i x.1 hxmem hface
      have hlt : unitClip (x.1 i - F x.1 i) < 1 := by
        apply unitClip_lt_one
        rw [hface]
        linarith
      rw [hfixi, hface] at hlt
      exact lt_irrefl _ hlt
  refine ⟨x.1, hxmem, ?_⟩
  funext i
  have hfixi : unitClip (x.1 i - F x.1 i) = x.1 i := congrFun hfix i
  have heq : x.1 i - F x.1 i = x.1 i :=
    eq_of_unitClip_eq_of_mem_interior hfixi (hinterior i).1 (hinterior i).2
  simp only [Pi.zero_apply]
  linarith

/-- The desired grid-residual corollary.  All face signs are strict at every
physical grid vertex on the corresponding face; interpolation supplies the
strict signs on the entire continuous face. -/
theorem exists_gridInterp_eq_zero
    {ι : Type*} [Fintype ι] [DecidableEq ι] (N : ℕ)
    (r : (ι → Fin (N + 1)) → (ι → ℝ))
    (hleft : ∀ a v, (v a : ℕ) = 0 → r v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N → 0 < r v a) :
    ∃ x : ι → ℝ, (∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) ∧ gridInterp N r x = 0 := by
  apply exists_eq_zero_of_continuous_neg_left_pos_right
    (gridInterp N r) (continuous_gridInterp N r)
  · intro a x hx hxa
    exact gridInterp_neg_on_left_face N r a (hleft a) hx hxa
  · intro a x hx hxa
    exact gridInterp_pos_on_right_face N r a (hright a) hx hxa

/-- Combining the zero theorem with the already-proved cell-diameter transfer
selects one physical grid vertex whose residuals are small simultaneously. -/
theorem exists_gridVertex_residual_forall_le_card_mul_of_face_signs
    {ι : Type*} [Fintype ι] [DecidableEq ι] (N : ℕ)
    (r : (ι → Fin (N + 1)) → (ι → ℝ))
    (hleft : ∀ a v, (v a : ℕ) = 0 → r v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N → 0 < r v a)
    (ε : ℝ) (hedge : ∀ z u, GridEdge z u → ∀ j, |r z j - r u j| ≤ ε) :
    ∃ v₀ : ι → Fin (N + 1), ∀ i, |r v₀ i| ≤ (Fintype.card ι : ℝ) * ε := by
  obtain ⟨x, hx, hzero⟩ := exists_gridInterp_eq_zero N r hleft hright
  exact exists_gridVertex_residual_forall_le_card_mul_of_interp_eq_zero
    N r hx ε hzero hedge

/-- Empty control types are included in `exists_gridInterp_eq_zero`; this
separate corollary makes that edge case computationally transparent. -/
lemma gridInterp_eq_zero_of_isEmpty {ι : Type*} [Fintype ι] [IsEmpty ι]
    [DecidableEq ι] (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ)) (x : ι → ℝ) :
    gridInterp N r x = 0 := by
  funext i
  exact isEmptyElim i

end

end MonotoneDNF


==> anc/MonotoneDNF/PolynomialComparison.lean <==
module

public import MonotoneDNF.SourceTailConstant
public import Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.Extremal
public import Mathlib.Analysis.SpecialFunctions.Trigonometric.Chebyshev.Basic

@[expose] public section

/-!
# Quantitative comparisons for algebraic polynomials

These are the non-coefficientwise bounds used in the source-tail proof.  The
normalization on `[-1,1]` is kept explicit throughout.
-/

namespace MonotoneDNF.SourceTail

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

lemma abs_derivative_eval_one_le_sq {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ x ∈ Icc (-1 : ℝ) 1, |p.eval x| ≤ 1) :
    |p.derivative.eval 1| ≤ (n : ℝ) ^ 2 := by
  have hp := Polynomial.Chebyshev.eval_iterate_derivative_le_of_forall_abs_le_one
    (P := p) (k := 1) (x := 1) (by norm_num) hdeg hb
  have hnb : ∀ x ∈ Icc (-1 : ℝ) 1, |(-p).eval x| ≤ 1 := by
    simpa only [Polynomial.eval_neg, abs_neg] using hb
  have hn := Polynomial.Chebyshev.eval_iterate_derivative_le_of_forall_abs_le_one
    (P := -p) (k := 1) (x := 1) (by norm_num) (by simpa using hdeg) hnb
  simp only [Function.iterate_one, Polynomial.eval_neg,
    Polynomial.Chebyshev.derivative_T_eval_one, Int.cast_natCast] at hp hn
  norm_num at hp hn
  exact abs_le.mpr ⟨by linarith, hp⟩

lemma abs_derivative_eval_neg_one_le_sq {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ x ∈ Icc (-1 : ℝ) 1, |p.eval x| ≤ 1) :
    |p.derivative.eval (-1)| ≤ (n : ℝ) ^ 2 := by
  let q : ℝ[X] := p.comp (-Polynomial.X)
  have hdegq : q.degree ≤ (n : WithBot ℕ) := by
    rw [← Polynomial.natDegree_le_iff_degree_le]
    apply (Polynomial.natDegree_comp_le.trans ?_)
    simp only [Polynomial.natDegree_neg, Polynomial.natDegree_X, mul_one]
    exact Polynomial.natDegree_le_iff_degree_le.mpr hdeg
  have hbq : ∀ x ∈ Icc (-1 : ℝ) 1, |q.eval x| ≤ 1 := by
    intro x hx
    dsimp [q]
    rw [Polynomial.eval_comp]
    simp only [Polynomial.eval_neg, Polynomial.eval_X]
    exact hb (-x) (by constructor <;> linarith [hx.1, hx.2])
  have h := abs_derivative_eval_one_le_sq hdegq hbq
  have hderiv : q.derivative.eval 1 = -p.derivative.eval (-1) := by
    simp [q, Polynomial.derivative_comp]
  rw [hderiv, abs_neg] at h
  exact h

/-- The elementary exterior bound for Chebyshev polynomials. -/
lemma chebyshev_eval_le_two_mul_pow (n : ℕ) {x : ℝ} (hx : 1 ≤ x) :
    (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x ≤ (2 * x) ^ n := by
  let θ := Real.arcosh x
  have hθ : 0 ≤ θ := Real.arcosh_nonneg hx
  have hc : (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x = Real.cosh (n * θ) := by
    rw [← Real.cosh_arcosh hx]
    exact Polynomial.Chebyshev.T_real_cosh θ (n : ℤ)
  have hcs : Real.cosh (n * θ) ≤ Real.exp (n * θ) := by
    rw [Real.cosh_eq]
    have he : Real.exp (-(n * θ)) ≤ Real.exp (n * θ) := by
      apply Real.exp_le_exp.mpr
      have : 0 ≤ (n : ℝ) * θ := mul_nonneg (Nat.cast_nonneg _) hθ
      linarith
    have he0 : 0 ≤ Real.exp (n * θ) := (Real.exp_pos _).le
    linarith
  have hexp : Real.exp θ ≤ 2 * x := by
    rw [Real.exp_arcosh hx]
    have hs : Real.sqrt (x ^ 2 - 1) ≤ x := by
      have hs0 := Real.sqrt_nonneg (x ^ 2 - 1)
      have hsquare := Real.sq_sqrt (show 0 ≤ x ^ 2 - 1 by nlinarith)
      nlinarith
    linarith
  calc
    (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x = Real.cosh (n * θ) := hc
    _ ≤ Real.exp (n * θ) := hcs
    _ = (Real.exp θ) ^ n := by rw [Real.exp_nat_mul]
    _ ≤ (2 * x) ^ n := by
      apply pow_le_pow_left₀ (Real.exp_pos _).le hexp

/-- The sharp exterior majorant, important near an endpoint where replacing it
by `2*x` would lose an exponential factor. -/
lemma chebyshev_eval_le_sqrt_pow (n : ℕ) {x : ℝ} (hx : 1 ≤ x) :
    (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x ≤
      (x + Real.sqrt (x ^ 2 - 1)) ^ n := by
  let θ := Real.arcosh x
  have hθ : 0 ≤ θ := Real.arcosh_nonneg hx
  have hc : (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x = Real.cosh (n * θ) := by
    rw [← Real.cosh_arcosh hx]
    exact Polynomial.Chebyshev.T_real_cosh θ (n : ℤ)
  have hcs : Real.cosh (n * θ) ≤ Real.exp (n * θ) := by
    rw [Real.cosh_eq]
    have he : Real.exp (-(n * θ)) ≤ Real.exp (n * θ) := by
      apply Real.exp_le_exp.mpr
      have : 0 ≤ (n : ℝ) * θ := mul_nonneg (Nat.cast_nonneg _) hθ
      linarith
    have he0 : 0 ≤ Real.exp (n * θ) := (Real.exp_pos _).le
    linarith
  calc
    (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x = Real.cosh (n * θ) := hc
    _ ≤ Real.exp (n * θ) := hcs
    _ = (Real.exp θ) ^ n := by rw [Real.exp_nat_mul]
    _ = (x + Real.sqrt (x ^ 2 - 1)) ^ n := by rw [Real.exp_arcosh hx]

lemma abs_eval_le_sqrt_pow_right {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ y ∈ Icc (-1 : ℝ) 1, |p.eval y| ≤ 1)
    {x : ℝ} (hx : 1 ≤ x) :
    |p.eval x| ≤ (x + Real.sqrt (x ^ 2 - 1)) ^ n := by
  have hp := Polynomial.Chebyshev.eval_iterate_derivative_le_of_forall_abs_le_one
    (P := p) (k := 0) (x := x) hx hdeg hb
  have hnb : ∀ y ∈ Icc (-1 : ℝ) 1, |(-p).eval y| ≤ 1 := by
    simpa only [Polynomial.eval_neg, abs_neg] using hb
  have hn := Polynomial.Chebyshev.eval_iterate_derivative_le_of_forall_abs_le_one
    (P := -p) (k := 0) (x := x) hx (by simpa using hdeg) hnb
  simp only [Function.iterate_zero_apply, Polynomial.eval_neg] at hp hn
  have habs : |p.eval x| ≤ (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x :=
    abs_le.mpr ⟨by linarith, hp⟩
  exact habs.trans (chebyshev_eval_le_sqrt_pow n hx)

lemma abs_eval_le_sqrt_pow_left {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ y ∈ Icc (-1 : ℝ) 1, |p.eval y| ≤ 1)
    {x : ℝ} (hx : x ≤ -1) :
    |p.eval x| ≤ (-x + Real.sqrt (x ^ 2 - 1)) ^ n := by
  let q : ℝ[X] := p.comp (-Polynomial.X)
  have hdegq : q.degree ≤ (n : WithBot ℕ) := by
    rw [← Polynomial.natDegree_le_iff_degree_le]
    apply Polynomial.natDegree_comp_le.trans
    simp only [Polynomial.natDegree_neg, Polynomial.natDegree_X, mul_one]
    exact Polynomial.natDegree_le_iff_degree_le.mpr hdeg
  have hbq : ∀ y ∈ Icc (-1 : ℝ) 1, |q.eval y| ≤ 1 := by
    intro y hy
    dsimp [q]
    rw [Polynomial.eval_comp]
    simp only [Polynomial.eval_neg, Polynomial.eval_X]
    exact hb (-y) (by constructor <;> linarith [hy.1, hy.2])
  have h := abs_eval_le_sqrt_pow_right hdegq hbq (x := -x) (by linarith)
  have heq : q.eval (-x) = p.eval x := by simp [q]
  rw [heq] at h
  convert h using 1 <;> ring_nf

/-- Chebyshev's right-exterior comparison, with an absolute-value conclusion. -/
lemma abs_eval_le_chebyshev_right {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ y ∈ Icc (-1 : ℝ) 1, |p.eval y| ≤ 1)
    {x : ℝ} (hx : 1 ≤ x) :
    |p.eval x| ≤ (Polynomial.Chebyshev.T ℝ (n : ℤ)).eval x := by
  have hp := Polynomial.Chebyshev.eval_iterate_derivative_le_of_forall_abs_le_one
    (P := p) (k := 0) (x := x) hx hdeg hb
  have hnb : ∀ y ∈ Icc (-1 : ℝ) 1, |(-p).eval y| ≤ 1 := by
    simpa only [Polynomial.eval_neg, abs_neg] using hb
  have hn := Polynomial.Chebyshev.eval_iterate_derivative_le_of_forall_abs_le_one
    (P := -p) (k := 0) (x := x) hx (by simpa using hdeg) hnb
  simp only [Function.iterate_zero_apply, Polynomial.eval_neg] at hp hn
  exact abs_le.mpr ⟨by linarith, hp⟩

lemma abs_eval_le_two_mul_pow_right {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ y ∈ Icc (-1 : ℝ) 1, |p.eval y| ≤ 1)
    {x : ℝ} (hx : 1 ≤ x) :
    |p.eval x| ≤ (2 * x) ^ n :=
  (abs_eval_le_chebyshev_right hdeg hb hx).trans (chebyshev_eval_le_two_mul_pow n hx)

/-- The corresponding comparison on the left exterior ray. -/
lemma abs_eval_le_two_mul_pow_left {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ y ∈ Icc (-1 : ℝ) 1, |p.eval y| ≤ 1)
    {x : ℝ} (hx : x ≤ -1) :
    |p.eval x| ≤ (-2 * x) ^ n := by
  let q : ℝ[X] := p.comp (-Polynomial.X)
  have hdegq : q.degree ≤ (n : WithBot ℕ) := by
    rw [← Polynomial.natDegree_le_iff_degree_le]
    apply Polynomial.natDegree_comp_le.trans
    simp only [Polynomial.natDegree_neg, Polynomial.natDegree_X, mul_one]
    exact Polynomial.natDegree_le_iff_degree_le.mpr hdeg
  have hbq : ∀ y ∈ Icc (-1 : ℝ) 1, |q.eval y| ≤ 1 := by
    intro y hy
    dsimp [q]
    rw [Polynomial.eval_comp]
    simp only [Polynomial.eval_neg, Polynomial.eval_X]
    exact hb (-y) (by constructor <;> linarith [hy.1, hy.2])
  have h := abs_eval_le_two_mul_pow_right hdegq hbq (x := -x) (by linarith)
  have heq : q.eval (-x) = p.eval x := by simp [q]
  rw [heq] at h
  convert h using 1 <;> ring

/-- An increasing affine polynomial, used to transport endpoint estimates. -/
noncomputable def affine (m c : ℝ) : ℝ[X] := C m * X + C c

@[simp] lemma eval_affine (m c x : ℝ) : (affine m c).eval x = m * x + c := by
  simp [affine]

lemma natDegree_affine_le (m c : ℝ) : (affine m c).natDegree ≤ 1 := by
  apply (Polynomial.natDegree_add_le _ _).trans
  apply max_le
  · by_cases hm : m = 0
    · simp [hm]
    · rw [Polynomial.natDegree_C_mul_X m hm]
  · simp

lemma degree_comp_affine_le {n : ℕ} {p : ℝ[X]}
    (hdeg : p.degree ≤ (n : WithBot ℕ)) (m c : ℝ) :
    (p.comp (affine m c)).degree ≤ (n : WithBot ℕ) := by
  rw [← Polynomial.natDegree_le_iff_degree_le] at hdeg ⊢
  exact Polynomial.natDegree_comp_le.trans (calc
    p.natDegree * (affine m c).natDegree ≤ p.natDegree * 1 :=
      mul_le_mul_of_nonneg_left (natDegree_affine_le m c) (Nat.zero_le _)
    _ = p.natDegree := mul_one _
    _ ≤ n := hdeg)

lemma derivative_comp_affine_eval (p : ℝ[X]) (m c x : ℝ) :
    (p.comp (affine m c)).derivative.eval x =
      m * p.derivative.eval (m * x + c) := by
  simp [Polynomial.derivative_comp, affine]

/-- Coordinate normalization of an interval to `[-1,1]`. -/
noncomputable def unitCoord (u v x : ℝ) : ℝ := (2 * x - u - v) / (v - u)

lemma affine_unitCoord {u v x : ℝ} (huv : u < v) :
    let m := (v - u) / 2
    let c := (u + v) / 2
    m * unitCoord u v x + c = x := by
  dsimp [unitCoord]
  field_simp [(sub_ne_zero.mpr huv.ne')]
  <;> ring

/-- Scale-invariant sharp left-exterior comparison on an arbitrary interval. -/
lemma abs_eval_le_mul_sqrt_pow_left {n : ℕ} {p : ℝ[X]} {u v x M : ℝ}
    (huv : u < v) (hx : x ≤ u) (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hM : 0 < M) (hb : ∀ y ∈ Icc u v, |p.eval y| ≤ M) :
    |p.eval x| ≤ M * (-unitCoord u v x +
      Real.sqrt ((unitCoord u v x) ^ 2 - 1)) ^ n := by
  let m := (v - u) / 2
  let c := (u + v) / 2
  let r : ℝ[X] := M⁻¹ • p
  let q := r.comp (affine m c)
  let y := unitCoord u v x
  have hm : 0 < m := by dsimp [m]; linarith
  have hdegr : r.degree ≤ (n : WithBot ℕ) := (Polynomial.degree_smul_le _ _).trans hdeg
  have hunit : ∀ z ∈ Icc (-1 : ℝ) 1, |q.eval z| ≤ 1 := by
    intro z hz
    have hmx : m * z + c ∈ Icc u v := by
      dsimp [m, c]
      constructor <;> nlinarith [hz.1, hz.2]
    have h := hb _ hmx
    simp only [q, r, Polynomial.eval_comp, eval_affine, Polynomial.eval_smul,
      smul_eq_mul, abs_mul, abs_inv, abs_of_pos hM]
    calc
      M⁻¹ * |p.eval (m * z + c)| ≤ M⁻¹ * M :=
        mul_le_mul_of_nonneg_left h (inv_nonneg.mpr hM.le)
      _ = 1 := inv_mul_cancel₀ hM.ne'
  have hy : y ≤ -1 := by
    dsimp [y, unitCoord]
    exact (div_le_iff₀ (by linarith : 0 < v - u)).2 (by linarith)
  have h := abs_eval_le_sqrt_pow_left (degree_comp_affine_le hdegr m c) hunit hy
  have hqc : q.eval y = M⁻¹ * p.eval x := by
    simp only [q, r, Polynomial.eval_comp, eval_affine, Polynomial.eval_smul, smul_eq_mul]
    rw [show m * y + c = x from affine_unitCoord huv]
  rw [hqc, abs_mul, abs_inv, abs_of_pos hM] at h
  calc
    |p.eval x| = M * (M⁻¹ * |p.eval x|) := by field_simp
    _ ≤ M * (-y + Real.sqrt (y ^ 2 - 1)) ^ n := mul_le_mul_of_nonneg_left h hM.le
    _ = M * (-unitCoord u v x + Real.sqrt ((unitCoord u v x) ^ 2 - 1)) ^ n := rfl

/-- Scale-invariant coarse right-exterior comparison on an arbitrary interval. -/
lemma abs_eval_le_mul_two_mul_pow_right {n : ℕ} {p : ℝ[X]} {u v x M : ℝ}
    (huv : u < v) (hx : v ≤ x) (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hM : 0 < M) (hb : ∀ y ∈ Icc u v, |p.eval y| ≤ M) :
    |p.eval x| ≤ M * (2 * unitCoord u v x) ^ n := by
  let m := (v - u) / 2
  let c := (u + v) / 2
  let r : ℝ[X] := M⁻¹ • p
  let q := r.comp (affine m c)
  let y := unitCoord u v x
  have hdegr : r.degree ≤ (n : WithBot ℕ) := (Polynomial.degree_smul_le _ _).trans hdeg
  have hunit : ∀ z ∈ Icc (-1 : ℝ) 1, |q.eval z| ≤ 1 := by
    intro z hz
    have hmx : m * z + c ∈ Icc u v := by
      dsimp [m, c]
      constructor <;> nlinarith [hz.1, hz.2]
    have h := hb _ hmx
    simp only [q, r, Polynomial.eval_comp, eval_affine, Polynomial.eval_smul,
      smul_eq_mul, abs_mul, abs_inv, abs_of_pos hM]
    calc
      M⁻¹ * |p.eval (m * z + c)| ≤ M⁻¹ * M :=
        mul_le_mul_of_nonneg_left h (inv_nonneg.mpr hM.le)
      _ = 1 := inv_mul_cancel₀ hM.ne'
  have hy : 1 ≤ y := by
    dsimp [y, unitCoord]
    apply (le_div_iff₀ (by linarith : 0 < v - u)).2
    linarith
  have h := abs_eval_le_two_mul_pow_right (degree_comp_affine_le hdegr m c) hunit hy
  have hqc : q.eval y = M⁻¹ * p.eval x := by
    simp only [q, r, Polynomial.eval_comp, eval_affine, Polynomial.eval_smul, smul_eq_mul]
    rw [show m * y + c = x from affine_unitCoord huv]
  rw [hqc, abs_mul, abs_inv, abs_of_pos hM] at h
  calc
    |p.eval x| = M * (M⁻¹ * |p.eval x|) := by field_simp
    _ ≤ M * (2 * y) ^ n := mul_le_mul_of_nonneg_left h hM.le
    _ = M * (2 * unitCoord u v x) ^ n := rfl

/-- Derivative estimate at the right endpoint of an arbitrary nondegenerate interval. -/
lemma abs_derivative_eval_right_le {n : ℕ} {p : ℝ[X]} {u v : ℝ}
    (huv : u < v) (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ x ∈ Icc u v, |p.eval x| ≤ 1) :
    |p.derivative.eval v| ≤ 2 * (n : ℝ) ^ 2 / (v - u) := by
  let m := (v - u) / 2
  let c := (u + v) / 2
  let q := p.comp (affine m c)
  have hm : 0 < m := by dsimp [m]; linarith
  have hunit : ∀ x ∈ Icc (-1 : ℝ) 1, |q.eval x| ≤ 1 := by
    intro x hx
    have hmx : m * x + c ∈ Icc u v := by
      dsimp [m, c]
      constructor <;> nlinarith [hx.1, hx.2]
    simpa only [q, Polynomial.eval_comp, eval_affine] using hb _ hmx
  have h := abs_derivative_eval_one_le_sq (degree_comp_affine_le hdeg m c) hunit
  have hmc : m * 1 + c = v := by dsimp [m, c]; ring
  rw [derivative_comp_affine_eval, hmc, abs_mul, abs_of_pos hm] at h
  rw [le_div_iff₀ (by linarith : 0 < v - u)]
  dsimp [m] at h
  nlinarith

/-- Derivative estimate at the left endpoint of an arbitrary nondegenerate interval. -/
lemma abs_derivative_eval_left_le {n : ℕ} {p : ℝ[X]} {u v : ℝ}
    (huv : u < v) (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ x ∈ Icc u v, |p.eval x| ≤ 1) :
    |p.derivative.eval u| ≤ 2 * (n : ℝ) ^ 2 / (v - u) := by
  let m := (v - u) / 2
  let c := (u + v) / 2
  let q := p.comp (affine m c)
  have hm : 0 < m := by dsimp [m]; linarith
  have hunit : ∀ x ∈ Icc (-1 : ℝ) 1, |q.eval x| ≤ 1 := by
    intro x hx
    have hmx : m * x + c ∈ Icc u v := by
      dsimp [m, c]
      constructor <;> nlinarith [hx.1, hx.2]
    simpa only [q, Polynomial.eval_comp, eval_affine] using hb _ hmx
  have h := abs_derivative_eval_neg_one_le_sq (degree_comp_affine_le hdeg m c) hunit
  have hmc : m * (-1) + c = u := by dsimp [m, c]; ring
  rw [derivative_comp_affine_eval, hmc, abs_mul, abs_of_pos hm] at h
  rw [le_div_iff₀ (by linarith : 0 < v - u)]
  dsimp [m] at h
  nlinarith

/-- A deliberately loose global Markov bound, sufficient for the tail comparisons.
The factor four is immaterial; only the quadratic degree dependence is used. -/
lemma abs_derivative_eval_le_four_sq_div {n : ℕ} {p : ℝ[X]} {u v x : ℝ}
    (huv : u < v) (hx : x ∈ Icc u v) (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hb : ∀ y ∈ Icc u v, |p.eval y| ≤ 1) :
    |p.derivative.eval x| ≤ 4 * (n : ℝ) ^ 2 / (v - u) := by
  rcases le_total ((u + v) / 2) x with hmid | hmid
  · have hux : u < x := by linarith [hx.2]
    have h := abs_derivative_eval_right_le hux hdeg
      (fun y hy => hb y ⟨hy.1, hy.2.trans hx.2⟩)
    apply h.trans
    have hlen : (v - u) / 2 ≤ x - u := by linarith
    have hpos : 0 < x - u := by linarith
    apply (div_le_div_iff₀ hpos (by linarith : 0 < v - u)).2
    nlinarith [sq_nonneg (n : ℝ)]
  · have hxv : x < v := by linarith [hx.1]
    have h := abs_derivative_eval_left_le hxv hdeg
      (fun y hy => hb y ⟨hx.1.trans hy.1, hy.2⟩)
    apply h.trans
    have hlen : (v - u) / 2 ≤ v - x := by linarith
    have hpos : 0 < v - x := by linarith
    apply (div_le_div_iff₀ hpos (by linarith : 0 < v - u)).2
    nlinarith [sq_nonneg (n : ℝ)]

/-- A nonzero polynomial has a positive maximum absolute value on every
nondegenerate closed interval, with an explicit maximizer. -/
lemma exists_max_abs_pos_of_ne_zero {p : ℝ[X]} {u v : ℝ}
    (huv : u < v) (hp : p ≠ 0) :
    ∃ x ∈ Icc u v, 0 < |p.eval x| ∧
      ∀ y ∈ Icc u v, |p.eval y| ≤ |p.eval x| := by
  obtain ⟨x, hx, hmax⟩ := isCompact_Icc.exists_isMaxOn
    (nonempty_Icc.mpr huv.le) (p.continuous.abs.continuousOn)
  refine ⟨x, hx, ?_, hmax⟩
  rcases (abs_nonneg (p.eval x)).eq_or_lt with hz | hz
  · exfalso
    apply hp
    apply Polynomial.eq_zero_of_infinite_isRoot
    apply Set.Infinite.mono (s := Icc u v) (t := {y | Polynomial.IsRoot p y}) ?_
      (Set.Icc_infinite huv)
    intro y hy
    have heq : p.eval y = 0 := by
      have h := hmax hy
      change |p.eval y| ≤ |p.eval x| at h
      rw [← hz] at h
      exact abs_eq_zero.mp (le_antisymm h (abs_nonneg _))
    simpa [Polynomial.IsRoot] using heq
  · exact hz

/-- Scale-invariant form of the global Markov bound. -/
lemma abs_derivative_eval_le_four_sq_mul_div {n : ℕ} {p : ℝ[X]} {u v x M : ℝ}
    (huv : u < v) (hx : x ∈ Icc u v) (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hM : 0 < M) (hb : ∀ y ∈ Icc u v, |p.eval y| ≤ M) :
    |p.derivative.eval x| ≤ 4 * (n : ℝ) ^ 2 * M / (v - u) := by
  let q : ℝ[X] := M⁻¹ • p
  have hdegq : q.degree ≤ (n : WithBot ℕ) :=
    (Polynomial.degree_smul_le _ _).trans hdeg
  have hq : ∀ y ∈ Icc u v, |q.eval y| ≤ 1 := by
    intro y hy
    have h := hb y hy
    simp only [q, Polynomial.eval_smul, smul_eq_mul, abs_mul, abs_inv, abs_of_pos hM]
    have hi : 0 ≤ M⁻¹ := inv_nonneg.mpr hM.le
    calc
      M⁻¹ * |p.eval y| ≤ M⁻¹ * M := mul_le_mul_of_nonneg_left h hi
      _ = 1 := inv_mul_cancel₀ hM.ne'
  have h := abs_derivative_eval_le_four_sq_div huv hx hdegq hq
  have hd : q.derivative.eval x = M⁻¹ * p.derivative.eval x := by
    simp [q]
  rw [hd, abs_mul, abs_inv, abs_of_pos hM] at h
  calc
    |p.derivative.eval x| = M * (M⁻¹ * |p.derivative.eval x|) := by
      field_simp
    _ ≤ M * (4 * (n : ℝ) ^ 2 / (v - u)) :=
      mul_le_mul_of_nonneg_left h hM.le
    _ = 4 * (n : ℝ) ^ 2 * M / (v - u) := by ring

/-- A polynomial's uniform norm is at most a quadratic-degree multiple of its
integral mean.  This is the explicit `L¹` comparison needed below, not a
finite-dimensional assertion with an unquantified constant. -/
lemma uniform_le_integral_mul_sixteen_sq_div {n : ℕ} {p : ℝ[X]} {u v x₀ : ℝ}
    (hn : 1 ≤ n) (huv : u < v) (hx₀ : x₀ ∈ Icc u v)
    (hdeg : p.degree ≤ (n : WithBot ℕ))
    (hmax : ∀ y ∈ Icc u v, |p.eval y| ≤ |p.eval x₀|) :
    |p.eval x₀| ≤ 16 * (n : ℝ) ^ 2 / (v - u) *
      (∫ y in u..v, |p.eval y|) := by
  let M := |p.eval x₀|
  let C := 4 * (n : ℝ) ^ 2 / (v - u)
  let δ := (v - u) / (8 * (n : ℝ) ^ 2)
  have hn0 : 0 < (n : ℝ) := by exact_mod_cast (Nat.zero_lt_of_lt hn)
  have hn2 : 0 < (n : ℝ) ^ 2 := sq_pos_of_pos hn0
  have hL : 0 < v - u := sub_pos.mpr huv
  have hC : 0 < C := div_pos (by positivity) hL
  have hδ : 0 < δ := div_pos hL (by positivity)
  have hpzero : p = 0 → M = 0 := by intro hp; simp [M, hp]
  by_cases hMzero : M = 0
  · change M ≤ 16 * (n : ℝ) ^ 2 / (v - u) * (∫ y in u..v, |p.eval y|)
    rw [hMzero]
    have hInt : 0 ≤ ∫ y in u..v, |p.eval y| :=
      intervalIntegral.integral_nonneg_of_forall huv.le (fun y => abs_nonneg _)
    have hnonneg : 0 ≤ 16 * (n : ℝ) ^ 2 / (v - u) * (∫ y in u..v, |p.eval y|) := by
      positivity
    exact hnonneg
  have hM : 0 < M := lt_of_le_of_ne (abs_nonneg _) (Ne.symm hMzero)
  have hderiv (z : ℝ) (hz : z ∈ Icc u v) :
      |p.derivative.eval z| ≤ C * M := by
    dsimp [C]
    convert abs_derivative_eval_le_four_sq_mul_div huv hz hdeg hM hmax using 1 <;> ring
  have hlip {x y : ℝ} (hx : x ∈ Icc u v) (hy : y ∈ Icc u v) :
      |p.eval y - p.eval x| ≤ C * M * |y - x| := by
    have h := Convex.norm_image_sub_le_of_norm_hasDerivWithin_le
      (f := fun z => p.eval z) (f' := fun z => p.derivative.eval z)
      (fun z hz => (p.hasDerivAt z).hasDerivWithinAt)
      (fun z hz => by simpa only [Real.norm_eq_abs] using hderiv z hz)
      (show Convex ℝ (Icc u v) from convex_Icc u v) hx hy
    simpa only [Real.norm_eq_abs, abs_mul, abs_of_pos hC, abs_of_pos hM] using h
  have hsmall (y : ℝ) (hy : y ∈ Icc u v)
      (hxy : |y - x₀| ≤ δ) : M / 2 ≤ |p.eval y| := by
    have hd := hlip hx₀ hy
    have hd' : |p.eval y - p.eval x₀| ≤ M / 2 := by
      apply hd.trans
      calc
        C * M * |y - x₀| ≤ C * M * δ :=
          mul_le_mul_of_nonneg_left hxy (by positivity)
        _ = M / 2 := by
          dsimp [C, δ]
          field_simp
          <;> ring
    have ht : |p.eval x₀| ≤ |p.eval y - p.eval x₀| + |p.eval y| := by
      calc
        |p.eval x₀| = |(p.eval x₀ - p.eval y) + p.eval y| := by ring_nf
        _ ≤ |p.eval x₀ - p.eval y| + |p.eval y| := abs_add_le _ _
        _ = |p.eval y - p.eval x₀| + |p.eval y| := by rw [abs_sub_comm]
    dsimp [M] at ht ⊢
    linarith
  have hn2one : 1 ≤ (n : ℝ) ^ 2 := by
    have : (1 : ℝ) ≤ (n : ℝ) := by exact_mod_cast hn
    nlinarith
  have hδhalf : δ ≤ (v - u) / 2 := by
    dsimp [δ]
    apply (div_le_iff₀ (by positivity : 0 < 8 * (n : ℝ) ^ 2)).2
    nlinarith
  have hint : IntervalIntegrable (fun y => |p.eval y|) volume u v :=
    (p.continuous.abs).intervalIntegrable u v
  rcases le_total x₀ ((u + v) / 2) with hmid | hmid
  · have hsub : Icc x₀ (x₀ + δ) ⊆ Icc u v := by
      intro y hy
      constructor
      · exact hx₀.1.trans hy.1
      · have : x₀ + δ ≤ v := by
          have hh := hδhalf
          linarith [hx₀.2]
        exact hy.2.trans this
    have hmono : (∫ _y in x₀..x₀ + δ, M / 2) ≤ ∫ y in x₀..x₀ + δ, |p.eval y| := by
      apply intervalIntegral.integral_mono_on (by linarith)
        intervalIntegrable_const ((p.continuous.abs).intervalIntegrable _ _)
      intro y hy
      exact hsmall y (hsub hy) (by rw [abs_of_nonneg (by linarith [hy.1])]; linarith [hy.2])
    have hfull : (∫ y in x₀..x₀ + δ, |p.eval y|) ≤ ∫ y in u..v, |p.eval y| := by
      apply intervalIntegral.integral_mono_interval hx₀.1 (by linarith) (by
        have : x₀ + δ ≤ v := by have := hδhalf; linarith [hx₀.2]
        exact this)
      · filter_upwards [ae_restrict_mem measurableSet_Ioc] with y hy
        exact abs_nonneg _
      · exact hint
    have heval : (∫ _y in x₀..x₀ + δ, M / 2) = M / 2 * δ := by
      simp [mul_comm] <;> ring
    rw [heval] at hmono
    have hMI : M * δ / 2 ≤ ∫ y in u..v, |p.eval y| := by nlinarith
    change M ≤ 16 * (n : ℝ) ^ 2 / (v - u) * (∫ y in u..v, |p.eval y|)
    rw [mul_comm (16 * (n : ℝ) ^ 2 / (v - u)) (∫ y in u..v, |p.eval y|)]
    apply (div_le_iff₀ (by positivity : 0 < 16 * (n : ℝ) ^ 2 / (v - u))).1
    calc
      M / (16 * (n : ℝ) ^ 2 / (v - u)) = M * δ / 2 := by
        dsimp [δ]
        field_simp
        <;> ring
      _ ≤ ∫ y in u..v, |p.eval y| := hMI
  · have hsub : Icc (x₀ - δ) x₀ ⊆ Icc u v := by
      intro y hy
      constructor
      · have : u ≤ x₀ - δ := by have := hδhalf; linarith [hx₀.1]
        exact this.trans hy.1
      · exact hy.2.trans hx₀.2
    have hmono : (∫ _y in x₀ - δ..x₀, M / 2) ≤ ∫ y in x₀ - δ..x₀, |p.eval y| := by
      apply intervalIntegral.integral_mono_on (by linarith)
        intervalIntegrable_const ((p.continuous.abs).intervalIntegrable _ _)
      intro y hy
      have hxy : |y - x₀| ≤ δ := by rw [abs_of_nonpos (by linarith [hy.2])]; linarith [hy.1]
      exact hsmall y (hsub hy) hxy
    have hfull : (∫ y in x₀ - δ..x₀, |p.eval y|) ≤ ∫ y in u..v, |p.eval y| := by
      apply intervalIntegral.integral_mono_interval (by
        have : u ≤ x₀ - δ := by have := hδhalf; linarith [hx₀.1]
        exact this) (by linarith) hx₀.2
      · filter_upwards [ae_restrict_mem measurableSet_Ioc] with y hy
        exact abs_nonneg _
      · exact hint
    have heval : (∫ _y in x₀ - δ..x₀, M / 2) = M / 2 * δ := by
      simp [mul_comm] <;> ring
    rw [heval] at hmono
    have hMI : M * δ / 2 ≤ ∫ y in u..v, |p.eval y| := by nlinarith
    change M ≤ 16 * (n : ℝ) ^ 2 / (v - u) * (∫ y in u..v, |p.eval y|)
    rw [mul_comm (16 * (n : ℝ) ^ 2 / (v - u)) (∫ y in u..v, |p.eval y|)]
    apply (div_le_iff₀ (by positivity : 0 < 16 * (n : ℝ) ^ 2 / (v - u))).1
    calc
      M / (16 * (n : ℝ) ^ 2 / (v - u)) = M * δ / 2 := by
        dsimp [δ]
        field_simp
        <;> ring
      _ ≤ ∫ y in u..v, |p.eval y| := hMI

end MonotoneDNF.SourceTail

#print axioms MonotoneDNF.SourceTail.abs_derivative_eval_one_le_sq
#print axioms MonotoneDNF.SourceTail.uniform_le_integral_mul_sixteen_sq_div
#print axioms MonotoneDNF.SourceTail.abs_derivative_eval_le_four_sq_div
#print axioms MonotoneDNF.SourceTail.abs_eval_le_two_mul_pow_right
#print axioms MonotoneDNF.SourceTail.abs_eval_le_two_mul_pow_left


==> anc/MonotoneDNF/PolynomialJets.lean <==
module

public import MonotoneDNF.PositiveJets

@[expose] public section

/-!
# Exact Taylor coefficients and finite jets of a polynomial

This file connects the analytic `functionJet` from `PositiveJets` with the
algebraic Taylor coefficients of a real polynomial.  Derivative coordinates
carry the factorial; Taylor coefficients do not.  No asymptotic error term is
needed: all evaluation formulas below are exact finite identities.
-/

namespace MonotoneDNF

open scoped BigOperators Polynomial

open Polynomial

/-- The analytic iterated derivatives of polynomial evaluation are evaluation
of the algebraic iterated derivatives. -/
theorem iteratedDeriv_polynomial_eval (p : ℝ[X]) (k : ℕ) :
    iteratedDeriv k (fun y => p.eval y) =
      fun x => (Polynomial.derivative^[k] p).eval x := by
  induction k with
  | zero =>
      simp only [iteratedDeriv_zero, Function.iterate_zero, id_eq]
  | succ k ih =>
      rw [iteratedDeriv_succ, ih]
      funext x
      simpa only [Function.iterate_succ_apply'] using
        (Polynomial.deriv (x := x) (Polynomial.derivative^[k] p))

/-- Pointwise form of `iteratedDeriv_polynomial_eval`. -/
theorem iteratedDeriv_polynomial_eval_apply (p : ℝ[X]) (k : ℕ) (x : ℝ) :
    iteratedDeriv k (fun y => p.eval y) x =
      (Polynomial.derivative^[k] p).eval x := by
  rw [iteratedDeriv_polynomial_eval]

/-- The derivative-coordinate formula at zero, with the factorial kept
explicit. -/
theorem iteratedDeriv_polynomial_eval_zero (p : ℝ[X]) (k : ℕ) :
    iteratedDeriv k (fun y => p.eval y) 0 = (k.factorial : ℝ) * p.coeff k := by
  rw [iteratedDeriv_polynomial_eval_apply]
  have h := Polynomial.coeff_iterate_derivative (R := ℝ) (k := k) p 0
  simp only [zero_add, Nat.descFactorial_self, nsmul_eq_mul] at h
  simpa only [← Polynomial.coeff_zero_eq_eval_zero] using h

/-- A derivative at an arbitrary base point is the corresponding factorial
multiple of the algebraic Taylor coefficient. -/
theorem iteratedDeriv_polynomial_eval_eq_factorial_mul_taylor_coeff
    (p : ℝ[X]) (k : ℕ) (x : ℝ) :
    iteratedDeriv k (fun y => p.eval y) x =
      (k.factorial : ℝ) * (p.taylor x).coeff k := by
  rw [iteratedDeriv_polynomial_eval_apply, Polynomial.taylor_coeff]
  have h := congrFun (Polynomial.factorial_smul_hasseDeriv (R := ℝ) k) p
  have heval := congrArg (Polynomial.eval x) h
  simp only [LinearMap.smul_apply] at heval
  rw [Polynomial.eval_smul] at heval
  simp only [nsmul_eq_mul] at heval
  exact heval.symm

/-- Taylor coefficients are normalized analytic derivative coordinates. -/
theorem taylor_coeff_eq_inv_factorial_mul_iteratedDeriv
    (p : ℝ[X]) (k : ℕ) (x : ℝ) :
    (p.taylor x).coeff k =
      (k.factorial : ℝ)⁻¹ * iteratedDeriv k (fun y => p.eval y) x := by
  rw [iteratedDeriv_polynomial_eval_eq_factorial_mul_taylor_coeff]
  have hk : (k.factorial : ℝ) ≠ 0 := by
    exact_mod_cast k.factorial_ne_zero
  field_simp

/-- At zero this is the usual coefficient extraction formula. -/
theorem polynomial_coeff_eq_inv_factorial_mul_iteratedDeriv_zero
    (p : ℝ[X]) (k : ℕ) :
    p.coeff k = (k.factorial : ℝ)⁻¹ * iteratedDeriv k (fun y => p.eval y) 0 := by
  simpa only [Polynomial.taylor_zero] using
    taylor_coeff_eq_inv_factorial_mul_iteratedDeriv p k 0

/-- The finite analytic jet of a polynomial is its factorial-normalized
algebraic Taylor jet. -/
theorem functionJet_polynomial (t : ℕ) (p : ℝ[X]) (x : ℝ) :
    functionJet t (fun y => p.eval y) x =
      fun k => (k.1.factorial : ℝ) * (p.taylor x).coeff k.1 := by
  funext k
  exact iteratedDeriv_polynomial_eval_eq_factorial_mul_taylor_coeff p k.1 x

/-- Pointwise finite-jet formula, useful when `k : Fin (t + 1)`. -/
theorem functionJet_polynomial_apply (t : ℕ) (p : ℝ[X]) (x : ℝ)
    (k : Fin (t + 1)) :
    functionJet t (fun y => p.eval y) x k =
      (k.1.factorial : ℝ) * (p.taylor x).coeff k.1 := by
  exact iteratedDeriv_polynomial_eval_eq_factorial_mul_taylor_coeff p k.1 x

/-- For two polynomials, matching analytic jets is precisely matching their
Taylor coefficients in the same finite index set. -/
theorem matchesJet_polynomial_iff (t : ℕ) (p q : ℝ[X]) (x : ℝ) :
    MatchesJet t (fun y => p.eval y) (fun y => q.eval y) x ↔
      ∀ k : Fin (t + 1), (p.taylor x).coeff k.1 = (q.taylor x).coeff k.1 := by
  constructor
  · intro h k
    have hk := congrFun h k
    rw [functionJet_polynomial_apply, functionJet_polynomial_apply] at hk
    have hfactorial : (k.1.factorial : ℝ) ≠ 0 := by
      exact_mod_cast k.1.factorial_ne_zero
    exact mul_left_cancel₀ hfactorial hk
  · intro h
    funext k
    rw [functionJet_polynomial_apply, functionJet_polynomial_apply, h k]

/-- Natural-number formulation of finite Taylor-coefficient matching. -/
theorem matchesJet_polynomial_iff_forall_le (t : ℕ) (p q : ℝ[X]) (x : ℝ) :
    MatchesJet t (fun y => p.eval y) (fun y => q.eval y) x ↔
      ∀ k ≤ t, (p.taylor x).coeff k = (q.taylor x).coeff k := by
  rw [matchesJet_polynomial_iff]
  constructor
  · intro h k hk
    exact h ⟨k, Nat.lt_succ_of_le hk⟩
  · intro h k
    exact h k.1 (Nat.lt_succ_iff.mp k.2)

/-- A polynomial of degree at most `t` is determined by its analytic jet of
order `t` at one real point. -/
theorem polynomial_eq_of_matchesJet_of_natDegree_le {t : ℕ} {p q : ℝ[X]} {x : ℝ}
    (hp : p.natDegree ≤ t) (hq : q.natDegree ≤ t)
    (h : MatchesJet t (fun y => p.eval y) (fun y => q.eval y) x) : p = q := by
  apply Polynomial.taylor_injective (R := ℝ) x
  ext k
  by_cases hk : k ≤ t
  · exact (matchesJet_polynomial_iff_forall_le t p q x).mp h k hk
  · have hkt : t < k := Nat.lt_of_not_ge hk
    have hpk : (p.taylor x).natDegree < k := by
      simpa only [Polynomial.natDegree_taylor] using hp.trans_lt hkt
    have hqk : (q.taylor x).natDegree < k := by
      simpa only [Polynomial.natDegree_taylor] using hq.trans_lt hkt
    rw [Polynomial.coeff_eq_zero_of_natDegree_lt hpk,
      Polynomial.coeff_eq_zero_of_natDegree_lt hqk]

/-- Exact shifted evaluation by algebraic Taylor coefficients.  The degree
`p.natDegree` also handles `p = 0`, when the sum has one zero term. -/
theorem polynomial_eval_eq_sum_taylor_coeff (p : ℝ[X]) (x y : ℝ) :
    p.eval y = ∑ k ∈ Finset.range (p.natDegree + 1),
      (p.taylor x).coeff k * (y - x) ^ k := by
  rw [← Polynomial.taylor_eval_sub x p y, Polynomial.eval_eq_sum_range,
    Polynomial.natDegree_taylor]

/-- Exact shifted evaluation by analytic derivative coordinates. -/
theorem polynomial_eval_eq_sum_iteratedDeriv (p : ℝ[X]) (x y : ℝ) :
    p.eval y = ∑ k ∈ Finset.range (p.natDegree + 1),
      ((k.factorial : ℝ)⁻¹ * iteratedDeriv k (fun z => p.eval z) x) *
        (y - x) ^ k := by
  rw [polynomial_eval_eq_sum_taylor_coeff]
  apply Finset.sum_congr rfl
  intro k hk
  rw [taylor_coeff_eq_inv_factorial_mul_iteratedDeriv]

/-- For degree at most `t`, the exact shifted evaluation uses precisely the
entries of the finite analytic `functionJet`. -/
theorem polynomial_eval_eq_sum_functionJet_of_natDegree_le
    {t : ℕ} {p : ℝ[X]} (hp : p.natDegree ≤ t) (x y : ℝ) :
    p.eval y = ∑ k : Fin (t + 1),
      ((k.1.factorial : ℝ)⁻¹ * functionJet t (fun z => p.eval z) x k) *
        (y - x) ^ k.1 := by
  simp only [functionJet]
  rw [Fin.sum_univ_eq_sum_range
    (fun k => ((k.factorial : ℝ)⁻¹ * iteratedDeriv k (fun z => p.eval z) x) *
      (y - x) ^ k) (t + 1)]
  rw [← Polynomial.taylor_eval_sub x p y,
    Polynomial.eval_eq_sum_range' (n := t + 1) (by
      simpa only [Polynomial.natDegree_taylor] using Nat.lt_succ_of_le hp)]
  apply Finset.sum_congr rfl
  intro k hk
  rw [taylor_coeff_eq_inv_factorial_mul_iteratedDeriv]

#print axioms MonotoneDNF.matchesJet_polynomial_iff
#print axioms MonotoneDNF.polynomial_eq_of_matchesJet_of_natDegree_le
#print axioms MonotoneDNF.polynomial_eval_eq_sum_functionJet_of_natDegree_le
#print axioms MonotoneDNF.iteratedDeriv_polynomial_eval
#print axioms MonotoneDNF.iteratedDeriv_polynomial_eval_zero
#print axioms MonotoneDNF.iteratedDeriv_polynomial_eval_eq_factorial_mul_taylor_coeff
#print axioms MonotoneDNF.taylor_coeff_eq_inv_factorial_mul_iteratedDeriv
#print axioms MonotoneDNF.functionJet_polynomial

/-- Hasse derivatives are exactly the normalized analytic derivatives. -/
theorem hasseDeriv_eval_eq_inv_factorial_mul_iteratedDeriv
    (p : ℝ[X]) (k : ℕ) (x : ℝ) :
    (Polynomial.hasseDeriv k p).eval x =
      (k.factorial : ℝ)⁻¹ * iteratedDeriv k (fun y => p.eval y) x := by
  rw [← Polynomial.taylor_coeff]
  exact taylor_coeff_eq_inv_factorial_mul_iteratedDeriv p k x

/-- At the base point zero, finitejet matching is coefficient matching without
any translation. -/
theorem matchesJet_polynomial_zero_iff (t : ℕ) (p q : ℝ[X]) :
    MatchesJet t (fun y => p.eval y) (fun y => q.eval y) 0 ↔
      ∀ k ≤ t, p.coeff k = q.coeff k := by
  simpa only [Polynomial.taylor_zero] using
    matchesJet_polynomial_iff_forall_le t p q 0

/-- The degree-`t` polynomial with prescribed derivative coordinates `a` at
`x`.  The coefficients are Taylor coefficients, hence the inverse factorials. -/
noncomputable def jetPolynomial (t : ℕ) (a : TaylorJet t) (x : ℝ) : ℝ[X] :=
  ∑ k : Fin (t + 1),
    Polynomial.C ((k.1.factorial : ℝ)⁻¹ * a k) *
      (Polynomial.X - Polynomial.C x) ^ k.1

/-- Translation to `x` turns the shifted monomials defining `jetPolynomial`
into ordinary powers of `X`. -/
theorem taylor_jetPolynomial (t : ℕ) (a : TaylorJet t) (x : ℝ) :
    (jetPolynomial t a x).taylor x =
      ∑ k : Fin (t + 1), Polynomial.C ((k.1.factorial : ℝ)⁻¹ * a k) *
        Polynomial.X ^ k.1 := by
  have hbase : Polynomial.taylor x (Polynomial.X - Polynomial.C x) =
      (Polynomial.X : ℝ[X]) := by
    simp [Polynomial.taylor_apply]
  simp only [jetPolynomial, map_sum, Polynomial.taylor_mul, Polynomial.taylor_C,
    Polynomial.taylor_pow, hbase]

/-- The shifted coefficient formula for `jetPolynomial`. -/
theorem taylor_jetPolynomial_coeff (t : ℕ) (a : TaylorJet t) (x : ℝ)
    (k : Fin (t + 1)) :
    ((jetPolynomial t a x).taylor x).coeff k.1 =
      (k.1.factorial : ℝ)⁻¹ * a k := by
  rw [taylor_jetPolynomial, Polynomial.finsetSum_coeff]
  simp only [Polynomial.coeff_C_mul, Polynomial.coeff_X_pow, mul_ite, mul_one,
    mul_zero, ← Fin.ext_iff, Finset.sum_ite_eq, Finset.mem_univ, if_true]

/-- `jetPolynomial` really has the prescribed finite analytic jet. -/
theorem functionJet_jetPolynomial (t : ℕ) (a : TaylorJet t) (x : ℝ) :
    functionJet t (fun y => (jetPolynomial t a x).eval y) x = a := by
  funext k
  rw [functionJet_polynomial_apply, taylor_jetPolynomial_coeff]
  have hfactorial : (k.1.factorial : ℝ) ≠ 0 := by
    exact_mod_cast k.1.factorial_ne_zero
  field_simp

/-- Every real finite jet is matched by polynomial evaluation. -/
theorem matchesJet_jetPolynomial (t : ℕ) (a : TaylorJet t)
    (f : ℝ → ℝ) (x : ℝ)
    (h : functionJet t f x = a) :
    MatchesJet t f (fun y => (jetPolynomial t a x).eval y) x := by
  unfold MatchesJet
  rw [functionJet_jetPolynomial, h]

/-- The realizing polynomial has no terms beyond the requested jet order. -/
theorem natDegree_jetPolynomial_le (t : ℕ) (a : TaylorJet t) (x : ℝ) :
    (jetPolynomial t a x).natDegree ≤ t := by
  apply Polynomial.natDegree_sum_le_of_forall_le
  intro k hk
  calc
    (Polynomial.C ((k.1.factorial : ℝ)⁻¹ * a k) *
        (Polynomial.X - Polynomial.C x) ^ k.1).natDegree
        ≤ ((Polynomial.X - Polynomial.C x) ^ k.1).natDegree :=
      Polynomial.natDegree_C_mul_le _ _
    _ = k.1 * (Polynomial.X - Polynomial.C x).natDegree :=
      Polynomial.natDegree_pow _ _
    _ = k.1 := by rw [Polynomial.natDegree_X_sub_C, mul_one]
    _ ≤ t := Nat.lt_succ_iff.mp k.2

#print axioms MonotoneDNF.hasseDeriv_eval_eq_inv_factorial_mul_iteratedDeriv
#print axioms MonotoneDNF.polynomial_coeff_eq_inv_factorial_mul_iteratedDeriv_zero
#print axioms MonotoneDNF.matchesJet_polynomial_zero_iff
#print axioms MonotoneDNF.functionJet_jetPolynomial
#print axioms MonotoneDNF.matchesJet_jetPolynomial
#print axioms MonotoneDNF.natDegree_jetPolynomial_le

end MonotoneDNF


==> anc/MonotoneDNF/PoolBinomialMoments.lean <==
module

public import MonotoneDNF.PoolFiniteBiasAlgebra

@[expose] public section

/-!
# Scale-uniform moments of the standardized pool one-count

The standardized one-count is a sum of independent Rademacher coordinates.
This file proves its exact finite-cube exponential moment formula and a
uniform sub-Gaussian bound.  Every fixed absolute moment is then bounded
uniformly in the cube dimension.  No central-limit or differentiation
interchange theorem is assumed.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

attribute [local instance] Classical.propDecidable

/-- Uniform expectation is biased product expectation at bias `1/2`. -/
lemma expectation_eq_biasedExpectation_half {n : ℕ} (f : BooleanCube n → ℝ) :
    expectation f = biasedExpectation (1 / 2 : ℝ) f := by
  classical
  have hweight (x : BooleanCube n) : biasedWeight (1 / 2 : ℝ) x = (1 / 2 : ℝ) ^ n := by
    unfold biasedWeight
    calc
      _ = ∏ _i : Fin n, (1 / 2 : ℝ) := by
        apply Finset.prod_congr rfl
        intro i _
        cases x i <;> norm_num
      _ = _ := by simp
  unfold expectation biasedExpectation
  simp_rw [hweight, ← Finset.mul_sum]
  rw [card_booleanCube, Nat.cast_pow, Nat.cast_ofNat, one_div, inv_pow]
  ring

/-- The Rademacher sum is exactly `2 * oneCount - M`. -/
lemma sum_signedBit_eq_two_oneCount_sub {M : ℕ} (x : BooleanCube M) :
    (∑ i, signedBit (x i)) = 2 * (oneCount x : ℝ) - M := by
  classical
  have hbit : (∑ i, bit (x i)) = (oneCount x : ℝ) := by
    unfold bit oneCount oneCoordinates
    simp [Finset.sum_boole]
  simp_rw [signedBit]
  rw [Finset.sum_sub_distrib, ← Finset.mul_sum, hbit]
  simp

/-- Standardization of the pool one-count on the scale used in Part IV. -/
noncomputable def standardizedOneCount (M : ℕ) (x : BooleanCube M) : ℝ :=
  (∑ i, signedBit (x i)) / Real.sqrt M

lemma standardizedOneCount_eq {M : ℕ} (x : BooleanCube M) :
    standardizedOneCount M x = (2 * (oneCount x : ℝ) - M) / Real.sqrt M := by
  rw [standardizedOneCount, sum_signedBit_eq_two_oneCount_sub]

/-- The exponential of a standardized Rademacher sum factors coordinatewise. -/
lemma exp_standardizedOneCount {M : ℕ} (s : ℝ) (x : BooleanCube M) :
    Real.exp (s * standardizedOneCount M x) =
      ∏ i, Real.exp (s * signedBit (x i) / Real.sqrt M) := by
  rw [show s * standardizedOneCount M x =
      ∑ i, (s * signedBit (x i) / Real.sqrt M) by
    unfold standardizedOneCount
    rw [Finset.sum_div, Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i _
    ring]
  simpa using Real.exp_sum Finset.univ (fun i => s * signedBit (x i) / Real.sqrt M)

/-- Exact exponential moment of the standardized one-count under fair bits. -/
theorem expectation_exp_standardizedOneCount (M : ℕ) (s : ℝ) :
    expectation (fun x : BooleanCube M => Real.exp (s * standardizedOneCount M x)) =
      Real.cosh (s / Real.sqrt M) ^ M := by
  rw [expectation_eq_biasedExpectation_half]
  simp_rw [exp_standardizedOneCount]
  calc
    biasedExpectation (1 / 2 : ℝ)
        (fun x : BooleanCube M => ∏ i, Real.exp (s * signedBit (x i) / Real.sqrt M)) =
        ∏ _i : Fin M, ((1 - 1 / 2 : ℝ) *
          Real.exp (s * signedBit false / Real.sqrt M) +
          (1 / 2 : ℝ) * Real.exp (s * signedBit true / Real.sqrt M)) :=
      biasedExpectation_prod_coordinates (n := M) (1 / 2 : ℝ)
        (fun _ b => Real.exp (s * signedBit b / Real.sqrt M))
    _ = ∏ _i : Fin M, Real.cosh (s / Real.sqrt M) := by
      apply Finset.prod_congr rfl
      intro i _
      rw [Real.cosh_eq]
      simp only [signedBit_false, signedBit_true]
      have hneg : s * (-1 : ℝ) / Real.sqrt M = -(s / Real.sqrt M) := by ring
      have hpos : s * (1 : ℝ) / Real.sqrt M = s / Real.sqrt M := by ring
      rw [hneg, hpos]
      ring
    _ = _ := by simp

/-- A dimension-uniform sub-Gaussian exponential-moment bound. -/
theorem expectation_exp_standardizedOneCount_le (M : ℕ) (s : ℝ) :
    expectation (fun x : BooleanCube M => Real.exp (s * standardizedOneCount M x)) ≤
      Real.exp (s ^ 2 / 2) := by
  rw [expectation_exp_standardizedOneCount]
  by_cases hM : M = 0
  · subst M
    simpa using Real.one_le_exp (show 0 ≤ s ^ 2 / 2 by positivity)
  have hMpos : 0 < M := Nat.pos_of_ne_zero hM
  have hsqrt : 0 < Real.sqrt M := Real.sqrt_pos.2 (by exact_mod_cast hMpos)
  have hsqrt_sq : (Real.sqrt M) ^ 2 = (M : ℝ) := Real.sq_sqrt (Nat.cast_nonneg M)
  have hexponent : (M : ℝ) * ((s / Real.sqrt M) ^ 2 / 2) = s ^ 2 / 2 := by
    field_simp [ne_of_gt hsqrt]
    nlinarith
  calc
    Real.cosh (s / Real.sqrt M) ^ M ≤
        (Real.exp ((s / Real.sqrt M) ^ 2 / 2)) ^ M :=
      pow_le_pow_left₀ (Real.cosh_pos _).le (Real.cosh_le_exp_half_sq _) M
    _ = Real.exp ((M : ℝ) * ((s / Real.sqrt M) ^ 2 / 2)) :=
      (Real.exp_nat_mul _ M).symm
    _ = Real.exp (s ^ 2 / 2) := by rw [hexponent]

/-- The elementary exponential domination used for every fixed moment. -/
lemma abs_pow_le_factorial_mul_exp_add_exp_neg (x : ℝ) (r : ℕ) :
    |x| ^ r ≤ (r.factorial : ℝ) * (Real.exp x + Real.exp (-x)) := by
  have hfac : (0 : ℝ) < r.factorial := by exact_mod_cast Nat.factorial_pos r
  have hdiv : |x| ^ r / (r.factorial : ℝ) ≤ Real.exp |x| :=
    Real.pow_div_factorial_le_exp |x| (abs_nonneg x) r
  have hpow : |x| ^ r ≤ (r.factorial : ℝ) * Real.exp |x| := by
    have h := (div_le_iff₀ hfac).1 hdiv
    simpa [mul_comm] using h
  have hexp : Real.exp |x| ≤ Real.exp x + Real.exp (-x) := by
    rcases le_total 0 x with hx | hx
    · rw [abs_of_nonneg hx]
      exact le_add_of_nonneg_right (Real.exp_pos _).le
    · rw [abs_of_nonpos hx]
      exact le_add_of_nonneg_left (Real.exp_pos _).le
  exact hpow.trans (mul_le_mul_of_nonneg_left hexp (Nat.cast_nonneg _))

/-- Every fixed absolute moment is bounded uniformly in the cube dimension. -/
theorem expectation_abs_standardizedOneCount_pow_le (M r : ℕ) :
    expectation (fun x : BooleanCube M => |standardizedOneCount M x| ^ r) ≤
      2 * (r.factorial : ℝ) * Real.exp (1 / 2 : ℝ) := by
  calc
    expectation (fun x : BooleanCube M => |standardizedOneCount M x| ^ r) ≤
        expectation (fun x : BooleanCube M => (r.factorial : ℝ) *
          (Real.exp (standardizedOneCount M x) + Real.exp (-standardizedOneCount M x))) :=
      expectation_mono (fun x => abs_pow_le_factorial_mul_exp_add_exp_neg _ r)
    _ = (r.factorial : ℝ) *
        (expectation (fun x : BooleanCube M => Real.exp (standardizedOneCount M x)) +
         expectation (fun x : BooleanCube M => Real.exp (-standardizedOneCount M x))) := by
      rw [expectation_const_mul, expectation_add]
    _ ≤ (r.factorial : ℝ) *
        (Real.exp ((1 : ℝ) ^ 2 / 2) + Real.exp ((-1 : ℝ) ^ 2 / 2)) := by
      apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg _)
      apply add_le_add
      · simpa using expectation_exp_standardizedOneCount_le M 1
      · simpa using expectation_exp_standardizedOneCount_le M (-1)
    _ = 2 * (r.factorial : ℝ) * Real.exp (1 / 2 : ℝ) := by norm_num; ring

/-- The order-two Taylor polynomial of hyperbolic cosine at zero. -/
lemma taylorWithinEval_cosh_two (x : ℝ) :
    taylorWithinEval Real.cosh 2 Set.univ 0 x = 1 + x ^ 2 / 2 := by
  norm_num [taylorWithinEval_succ, iteratedDerivWithin_univ]
  ring

/-- Hyperbolic cosine has the expected second-order little-`o` expansion. -/
lemma cosh_sub_one_add_sq_div_two_isLittleO :
    (fun x : ℝ => Real.cosh x - (1 + x ^ 2 / 2)) =o[𝓝 0] fun x => x ^ 2 := by
  have h := taylor_isLittleO_univ (f := Real.cosh) (x₀ := 0) (n := 2)
    Real.contDiff_cosh
  simpa only [taylorWithinEval_cosh_two, sub_zero] using h

lemma tendsto_nat_mul_cosh_sub_one (s : ℝ) :
    Tendsto (fun M : ℕ => (M : ℝ) *
      (Real.cosh (s / Real.sqrt M) - 1)) atTop (𝓝 (s ^ 2 / 2)) := by
  by_cases hs : s = 0
  · subst s
    simp
  have hsqrt : Tendsto (fun M : ℕ => Real.sqrt (M : ℝ)) atTop atTop :=
    Real.tendsto_sqrt_atTop.comp tendsto_natCast_atTop_atTop
  have hu : Tendsto (fun M : ℕ => s / Real.sqrt M) atTop (𝓝 0) := by
    have hinv := tendsto_inv_atTop_zero.comp hsqrt
    simpa [div_eq_mul_inv] using hinv.const_mul s
  have hrem : Tendsto (fun M : ℕ =>
      (Real.cosh (s / Real.sqrt M) - (1 + (s / Real.sqrt M) ^ 2 / 2)) /
        (s / Real.sqrt M) ^ 2) atTop (𝓝 0) := by
    simpa [Function.comp_def] using
      (cosh_sub_one_add_sq_div_two_isLittleO.comp_tendsto hu).tendsto_div_nhds_zero
  have hu_sq {M : ℕ} (hM : M ≠ 0) :
      (M : ℝ) * (s / Real.sqrt M) ^ 2 = s ^ 2 := by
    have hMpos : 0 < M := Nat.pos_of_ne_zero hM
    have hsqrt_pos : 0 < Real.sqrt M := Real.sqrt_pos.2 (by exact_mod_cast hMpos)
    have hsqrt_sq : (Real.sqrt M) ^ 2 = (M : ℝ) := Real.sq_sqrt (Nat.cast_nonneg M)
    field_simp [ne_of_gt hsqrt_pos]
    nlinarith
  have hremainder : Tendsto (fun M : ℕ => (M : ℝ) *
      (Real.cosh (s / Real.sqrt M) - (1 + (s / Real.sqrt M) ^ 2 / 2)))
      atTop (𝓝 0) := by
    have hmul := hrem.mul_const (s ^ 2)
    rw [zero_mul] at hmul
    apply hmul.congr'
    filter_upwards [eventually_gt_atTop 0] with M hM
    have hM0 : M ≠ 0 := Nat.ne_of_gt hM
    have hMpos : (0 : ℝ) < M := by exact_mod_cast hM
    have hsqrt_pos : 0 < Real.sqrt M := Real.sqrt_pos.2 hMpos
    have hu_ne : (s / Real.sqrt M) ^ 2 ≠ 0 :=
      pow_ne_zero _ (div_ne_zero hs (ne_of_gt hsqrt_pos))
    symm
    calc
      (M : ℝ) * (Real.cosh (s / Real.sqrt M) - (1 + (s / Real.sqrt M) ^ 2 / 2)) =
          ((Real.cosh (s / Real.sqrt M) - (1 + (s / Real.sqrt M) ^ 2 / 2)) /
            (s / Real.sqrt M) ^ 2) * ((M : ℝ) * (s / Real.sqrt M) ^ 2) := by
              field_simp [hu_ne]
      _ = ((Real.cosh (s / Real.sqrt M) - (1 + (s / Real.sqrt M) ^ 2 / 2)) /
            (s / Real.sqrt M) ^ 2) * s ^ 2 := by rw [hu_sq hM0]
  have hprincipal : Tendsto (fun M : ℕ =>
      (M : ℝ) * ((s / Real.sqrt M) ^ 2 / 2)) atTop (𝓝 (s ^ 2 / 2)) := by
    apply tendsto_const_nhds.congr'
    filter_upwards [eventually_gt_atTop 0] with M hM
    rw [show (M : ℝ) * ((s / Real.sqrt M) ^ 2 / 2) =
      ((M : ℝ) * (s / Real.sqrt M) ^ 2) / 2 by ring, hu_sq (Nat.ne_of_gt hM)]
  have hadd := hprincipal.add hremainder
  rw [add_zero] at hadd
  apply hadd.congr
  intro M
  ring

/-- The physical pool size tends to infinity at fixed positive `C`. -/
theorem tendsto_physicalPoolSize_atTop {C : ℝ} (hC : 0 < C) :
    Tendsto (fun w : ℕ => Nat.ceil (C * (w : ℝ) ^ 2)) atTop atTop := by
  apply tendsto_nat_ceil_atTop.comp
  apply Filter.Tendsto.const_mul_atTop hC
  exact (tendsto_pow_atTop (show (2 : ℕ) ≠ 0 by norm_num)).comp
    (tendsto_natCast_atTop_atTop (R := ℝ))

/-- The actual finite-cube mgf tends to the standard Gaussian mgf. -/
theorem tendsto_expectation_exp_standardizedOneCount (s : ℝ) :
    Tendsto (fun M : ℕ => expectation (fun x : BooleanCube M =>
      Real.exp (s * standardizedOneCount M x))) atTop (𝓝 (Real.exp (s ^ 2 / 2))) := by
  simp_rw [expectation_exp_standardizedOneCount]
  have h := Real.tendsto_one_add_pow_exp_of_tendsto (tendsto_nat_mul_cosh_sub_one s)
  apply h.congr
  intro M
  congr 1
  ring

/-- Fixed-`C`, then `w → ∞`, Gaussian mgf limit at the actual physical pool
size.  This is a one-count estimate, not yet the pool-profile coefficient
limit required by `PoolPhysicalEnergy`. -/
theorem tendsto_expectation_exp_physicalPoolStandardizedOneCount
    {C : ℝ} (hC : 0 < C) (s : ℝ) :
    Tendsto (fun w : ℕ => expectation (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
      Real.exp (s * standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2)) x)))
      atTop (𝓝 (Real.exp (s ^ 2 / 2))) :=
  (tendsto_expectation_exp_standardizedOneCount s).comp (tendsto_physicalPoolSize_atTop hC)

#print axioms MonotoneDNF.expectation_exp_standardizedOneCount
#print axioms MonotoneDNF.expectation_exp_standardizedOneCount_le
#print axioms MonotoneDNF.expectation_abs_standardizedOneCount_pow_le
#print axioms MonotoneDNF.tendsto_expectation_exp_standardizedOneCount
#print axioms MonotoneDNF.tendsto_expectation_exp_physicalPoolStandardizedOneCount

end MonotoneDNF


==> anc/MonotoneDNF/PoolExactCoefficientBounds.lean <==
module

public import MonotoneDNF.PoolBinomialMoments

@[expose] public section

/-!
# Exact Krawtchouk/Walsh bounds for one-count response coefficients

The signed binomial coefficient kernel is an elementary symmetric Walsh
polynomial. This gives an exact second-moment formula and hence a fixed-order
square-root binomial bound, without a probabilistic limit or a differentiation
interchange.
-/

namespace MonotoneDNF

open scoped BigOperators
attribute [local instance] Classical.propDecidable

/-- The sum of all Walsh characters of a fixed degree. -/
noncomputable def elementaryWalshSum (M r : ℕ) (x : BooleanCube M) : ℝ :=
  ∑ S ∈ (Finset.univ : Finset (Finset (Fin M))).filter (fun S => S.card = r),
    walshCharacter S x

/-- Its ordinary generating polynomial over all squarefree coordinate sets. -/
noncomputable def elementaryWalshPolynomial (M : ℕ) (x : BooleanCube M) : Polynomial ℝ :=
  ∑ S : Finset (Fin M), Polynomial.monomial S.card (walshCharacter S x)

@[simp] theorem eval_elementaryWalshPolynomial (M : ℕ) (x : BooleanCube M) (q : ℝ) :
    (elementaryWalshPolynomial M x).eval q = affineWalshWeight q x := by
  classical
  rw [elementaryWalshPolynomial, Polynomial.eval_finsetSum, affineWalshWeight_eq_sum]
  apply Finset.sum_congr rfl
  intro S _
  simp [Polynomial.eval_monomial, mul_comm]

/-- Evaluation of the affine Walsh product depends only on the number of ones. -/
theorem affineWalshWeight_eq_oneCount (M : ℕ) (x : BooleanCube M) (q : ℝ) :
    affineWalshWeight q x =
      (1 + q) ^ oneCount x * (1 - q) ^ (M - oneCount x) := by
  classical
  let p : Fin M → Prop := fun i => x i = true
  have hcard : (Finset.univ.filter (fun i => ¬p i)).card = M - oneCount x := by
    have hc := Finset.card_filter_add_card_filter_not
      (s := (Finset.univ : Finset (Fin M))) p
    simp only [Finset.card_univ, Fintype.card_fin] at hc
    change (Finset.univ.filter p).card + (Finset.univ.filter (fun i => ¬p i)).card = M at hc
    rw [show (Finset.univ.filter p).card = oneCount x by rfl] at hc
    omega
  unfold affineWalshWeight
  rw [← Finset.prod_filter_mul_prod_filter_not (s := (Finset.univ : Finset (Fin M))) p
    (fun i => 1 + q * signedBit (x i))]
  have htrue : (∏ i ∈ Finset.univ.filter p, (1 + q * signedBit (x i))) =
      (1 + q) ^ oneCount x := by
    calc
      _ = ∏ _i ∈ Finset.univ.filter p, (1 + q : ℝ) := by
        apply Finset.prod_congr rfl
        intro i hi
        have hxi : x i = true := (Finset.mem_filter.1 hi).2
        simp [hxi]
      _ = _ := by rw [Finset.prod_const]; rfl
  have hfalse : (∏ i ∈ Finset.univ.filter (fun i => ¬p i),
      (1 + q * signedBit (x i))) = (1 - q) ^ (M - oneCount x) := by
    calc
      _ = ∏ _i ∈ Finset.univ.filter (fun i => ¬p i), (1 - q : ℝ) := by
        apply Finset.prod_congr rfl
        intro i hi
        have hxi : ¬x i = true := (Finset.mem_filter.1 hi).2
        cases hx : x i <;> simp_all [sub_eq_add_neg]
      _ = _ := by rw [Finset.prod_const, hcard]
  rw [htrue, hfalse]

/-- The one-count likelihood is the elementary Walsh generating polynomial. -/
theorem elementaryWalshPolynomial_eq_likelihood (M : ℕ) (x : BooleanCube M) :
    elementaryWalshPolynomial M x =
      (1 + Polynomial.X) ^ oneCount x * (1 - Polynomial.X) ^ (M - oneCount x) := by
  apply Polynomial.funext
  intro q
  rw [eval_elementaryWalshPolynomial, affineWalshWeight_eq_oneCount]
  simp

@[simp] theorem coeff_elementaryWalshPolynomial (M r : ℕ) (x : BooleanCube M) :
    (elementaryWalshPolynomial M x).coeff r = elementaryWalshSum M r x := by
  classical
  rw [elementaryWalshPolynomial, Polynomial.finsetSum_coeff, elementaryWalshSum]
  simp_rw [Polynomial.coeff_monomial]
  rw [Finset.sum_filter]

/-- Exact identification of the public finite likelihood kernel with Walsh sums. -/
theorem oneCountLikelihoodCoeff_one_eq_elementaryWalshSum (M r : ℕ)
    (x : BooleanCube M) :
    oneCountLikelihoodCoeff M (oneCount x) r 1 = elementaryWalshSum M r x := by
  rw [← coeff_elementaryWalshPolynomial, elementaryWalshPolynomial_eq_likelihood]
  have h := coeff_oneCountLikelihoodFactor M (oneCount x) r 1
  simpa using h.symm

/-- The signed degree sum selects precisely the degree-`r` Fourier coefficients. -/
theorem realWalshCoefficient_elementaryWalshSum (M r : ℕ)
    (S : Finset (Fin M)) :
    realWalshCoefficient (elementaryWalshSum M r) S =
      if S.card = r then 1 else 0 := by
  classical
  apply realWalshCoefficient_eq_of_eq_sum _ (fun T => if T.card = r then 1 else 0) _ S
  intro x
  simp only [elementaryWalshSum, ite_mul, one_mul, zero_mul]
  rw [Finset.sum_filter]

/-- Exact binomial second moment of the signed one-count likelihood kernel. -/
theorem expectation_elementaryWalshSum_sq (M r : ℕ) :
    expectation (fun x : BooleanCube M => elementaryWalshSum M r x ^ 2) =
      (M.choose r : ℝ) := by
  classical
  rw [real_parseval]
  simp_rw [realWalshCoefficient_elementaryWalshSum]
  simp only [ite_pow, one_pow, zero_pow, OfNat.ofNat_ne_zero, not_false_eq_true,
    Finset.sum_ite, Finset.mem_univ, true_and, Finset.filter_filter]
  simp [card_walsh_degree_fiber]

#print axioms MonotoneDNF.oneCountLikelihoodCoeff_one_eq_elementaryWalshSum
#print axioms MonotoneDNF.expectation_elementaryWalshSum_sq

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- The one-count response and multilinear response are the same polynomial. -/
theorem oneCountResponsePolynomial_eq_cubeResponsePolynomial (M : ℕ) (q : ℝ)
    (f : ℕ → ℝ) :
    oneCountResponsePolynomial M q f =
      cubeResponsePolynomial q (fun x : BooleanCube M => f (oneCount x)) := by
  classical
  apply Polynomial.funext
  intro z
  rw [← cubeResponse_eq_eval]
  calc
    (oneCountResponsePolynomial M q f).eval z =
        biasedExpectation (1 / 2 + (q * z) / 2 : ℝ)
          (fun x : BooleanCube M => f (oneCount x)) := by
      have h := biasedExpectation_oneCount_eq_binomial_sum
        (M := M) 1 (q * z / 2) f
      norm_num only [div_one] at h
      rw [h, eval_oneCountResponsePolynomial]
      apply congrArg ((1 / 2 : ℝ) ^ M * ·)
      apply Finset.sum_congr rfl
      intro k hk
      congr 3 <;> ring
    _ = ∑ S : Finset (Fin M), (q * z) ^ S.card *
          realWalshCoefficient (fun x : BooleanCube M => f (oneCount x)) S := by
      rw [biasedExpectation_fourier_expansion]
      apply Finset.sum_congr rfl
      intro S hS
      congr 2
      ring
    _ = cubeResponse q (fun x : BooleanCube M => f (oneCount x)) z := rfl

/-- The degree sum is the expectation against the elementary Walsh sum. -/
theorem degreeCubeCoefficient_oneCount_eq_expectation (M r : ℕ) (f : ℕ → ℝ) :
    degreeCubeCoefficient (fun x : BooleanCube M => f (oneCount x)) r =
      expectation (fun x : BooleanCube M =>
        f (oneCount x) * elementaryWalshSum M r x) := by
  classical
  unfold degreeCubeCoefficient realWalshCoefficient elementaryWalshSum expectation
  simp_rw [Finset.mul_sum]
  rw [Finset.sum_comm, Finset.sum_div]

/-- Exact coefficient extraction against the signed elementary Walsh kernel. -/
theorem oneCountResponsePolynomial_coeff_eq_expectation (M r : ℕ) (q : ℝ)
    (f : ℕ → ℝ) :
    (oneCountResponsePolynomial M q f).coeff r = q ^ r *
      expectation (fun x : BooleanCube M =>
        f (oneCount x) * elementaryWalshSum M r x) := by
  rw [oneCountResponsePolynomial_eq_cubeResponsePolynomial,
    cubeResponsePolynomial_coeff, degreeCubeCoefficient_oneCount_eq_expectation]

/-- Cauchy--Schwarz for the finite uniform expectation used here. -/
theorem expectation_mul_sq_le (M : ℕ) (f g : BooleanCube M → ℝ) :
    expectation (fun x => f x * g x) ^ 2 ≤
      expectation (fun x => f x ^ 2) * expectation (fun x => g x ^ 2) := by
  classical
  let N : ℝ := (Fintype.card (BooleanCube M) : ℝ)
  have hN : 0 < N := card_pos_real
  have hcs := Finset.sum_mul_sq_le_sq_mul_sq Finset.univ f g
  unfold expectation
  change ((∑ x, f x * g x) / N) ^ 2 ≤
    ((∑ x, f x ^ 2) / N) * ((∑ x, g x ^ 2) / N)
  rw [div_pow, div_mul_div_comm, ← pow_two]
  exact div_le_div_of_nonneg_right hcs (sq_nonneg N)

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- Unit-bounded one-count profiles have exactly bounded normalized coefficients. -/
theorem abs_oneCountResponsePolynomial_coeff_le (M r : ℕ) (q : ℝ) (f : ℕ → ℝ)
    (hf : ∀ k, k ≤ M → |f k| ≤ 1) :
    |(oneCountResponsePolynomial M q f).coeff r| ≤
      |q| ^ r * Real.sqrt (M.choose r : ℝ) := by
  classical
  rw [oneCountResponsePolynomial_coeff_eq_expectation, abs_mul, abs_pow]
  apply mul_le_mul_of_nonneg_left _ (pow_nonneg (abs_nonneg q) r)
  apply Real.abs_le_sqrt
  have hfsq (x : BooleanCube M) : f (oneCount x) ^ 2 ≤ 1 := by
    have h := pow_le_pow_left₀ (abs_nonneg (f (oneCount x)))
      (hf (oneCount x) (oneCount_le M x)) 2
    simpa only [sq_abs, abs_one, one_pow] using h
  have hfsecond : expectation (fun x : BooleanCube M => f (oneCount x) ^ 2) ≤ 1 := by
    calc
      _ ≤ expectation (fun _ : BooleanCube M => (1 : ℝ)) := expectation_mono hfsq
      _ = 1 := expectation_const 1
  calc
    expectation (fun x : BooleanCube M =>
        f (oneCount x) * elementaryWalshSum M r x) ^ 2 ≤
        expectation (fun x : BooleanCube M => f (oneCount x) ^ 2) *
          expectation (fun x : BooleanCube M => elementaryWalshSum M r x ^ 2) :=
      expectation_mul_sq_le M _ _
    _ = expectation (fun x : BooleanCube M => f (oneCount x) ^ 2) *
        (M.choose r : ℝ) := by rw [expectation_elementaryWalshSum_sq]
    _ ≤ 1 * (M.choose r : ℝ) :=
      mul_le_mul_of_nonneg_right hfsecond (Nat.cast_nonneg _)
    _ = (M.choose r : ℝ) := one_mul _

/-- Every finite-bias derivative has the same explicit fixed-order bound. -/
theorem abs_iteratedDeriv_biasedExpectation_oneCount_zero_le {M : ℕ} (w : ℝ)
    (r : ℕ) (f : ℕ → ℝ) (hf : ∀ k, k ≤ M → |f k| ≤ 1) :
    |iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / w)
        (fun x : BooleanCube M => f (oneCount x))) 0| ≤
      (r.factorial : ℝ) * (|2 / w| ^ r * Real.sqrt (M.choose r : ℝ)) := by
  rw [iteratedDeriv_biasedExpectation_oneCount_zero, abs_mul,
    abs_of_nonneg (Nat.cast_nonneg (r.factorial))]
  exact mul_le_mul_of_nonneg_left
    (abs_oneCountResponsePolynomial_coeff_le M r (2 / w) f hf) (Nat.cast_nonneg _)

/-- The exact no-fire ratio is in `[0,1]` whenever `K ≤ M`. -/
theorem randomPoolProfile_ratio_mem_Icc {M v K : ℕ} (hK : K ≤ M) :
    0 ≤ (K.choose v : ℝ) / (M.choose v : ℝ) ∧
      (K.choose v : ℝ) / (M.choose v : ℝ) ≤ 1 := by
  have hnum : (K.choose v : ℝ) ≤ (M.choose v : ℝ) := by
    exact_mod_cast Nat.choose_le_choose v hK
  by_cases hzero : M.choose v = 0
  · simp [hzero]
  · have hden : (0 : ℝ) < (M.choose v : ℝ) := by
      exact_mod_cast Nat.pos_of_ne_zero hzero
    exact ⟨div_nonneg (Nat.cast_nonneg _) hden.le, (div_le_one hden).2 hnum⟩

/-- The actual random-pool profile is unit-bounded on all attainable counts. -/
theorem randomPoolProfile_mem_Icc {M R v K : ℕ} (hK : K ≤ M) :
    0 ≤ randomPoolProfile M R v K ∧ randomPoolProfile M R v K ≤ 1 := by
  obtain ⟨ha0, ha1⟩ := randomPoolProfile_ratio_mem_Icc (M := M) (v := v) hK
  have hb0 : 0 ≤ 1 - (K.choose v : ℝ) / (M.choose v : ℝ) := sub_nonneg.mpr ha1
  have hp0 : 0 ≤ (1 - (K.choose v : ℝ) / (M.choose v : ℝ)) ^ R := pow_nonneg hb0 R
  have hp1 : (1 - (K.choose v : ℝ) / (M.choose v : ℝ)) ^ R ≤ 1 :=
    pow_le_one₀ hb0 (by linarith)
  unfold randomPoolProfile
  constructor <;> linarith

/-- The actual pool derivative is bounded without any random-design limit premise. -/
theorem abs_iteratedDeriv_poolAveragedBiasedResponse_zero_le {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) (r : ℕ) :
    |iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0| ≤
      (r.factorial : ℝ) * (|2 / w| ^ r * Real.sqrt (M.choose r : ℝ)) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff, abs_mul,
    abs_of_nonneg (Nat.cast_nonneg (r.factorial))]
  apply mul_le_mul_of_nonneg_left _ (Nat.cast_nonneg _)
  apply abs_oneCountResponsePolynomial_coeff_le
  intro K hK
  rw [abs_of_nonneg (randomPoolProfile_mem_Icc (M := M) (R := R) (v := v) hK).1]
  exact (randomPoolProfile_mem_Icc (M := M) (R := R) (v := v) hK).2

#print axioms MonotoneDNF.abs_oneCountResponsePolynomial_coeff_le
#print axioms MonotoneDNF.abs_iteratedDeriv_biasedExpectation_oneCount_zero_le
#print axioms MonotoneDNF.randomPoolProfile_mem_Icc
#print axioms MonotoneDNF.abs_iteratedDeriv_poolAveragedBiasedResponse_zero_le

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- A squared form of the coefficient estimate, avoiding square roots. -/
theorem sq_oneCountResponsePolynomial_coeff_le (M r : ℕ) (q : ℝ) (f : ℕ → ℝ)
    (hf : ∀ k, k ≤ M → |f k| ≤ 1) :
    (oneCountResponsePolynomial M q f).coeff r ^ 2 ≤
      q ^ (2 * r) * (M.choose r : ℝ) := by
  have hfsq (x : BooleanCube M) : f (oneCount x) ^ 2 ≤ 1 := by
    have h := pow_le_pow_left₀ (abs_nonneg (f (oneCount x)))
      (hf (oneCount x) (oneCount_le M x)) 2
    simpa only [sq_abs, abs_one, one_pow] using h
  have hfsecond : expectation (fun x : BooleanCube M => f (oneCount x) ^ 2) ≤ 1 := by
    calc
      _ ≤ expectation (fun _ : BooleanCube M => (1 : ℝ)) := expectation_mono hfsq
      _ = 1 := expectation_const 1
  rw [oneCountResponsePolynomial_coeff_eq_expectation, mul_pow, ← pow_mul]
  have hcs := expectation_mul_sq_le M
    (fun x => f (oneCount x)) (elementaryWalshSum M r)
  rw [expectation_elementaryWalshSum_sq] at hcs
  have hqq : 0 ≤ q ^ (r * 2) := by
    rw [pow_mul]
    positivity
  calc
    q ^ (r * 2) * expectation (fun x : BooleanCube M =>
        f (oneCount x) * elementaryWalshSum M r x) ^ 2 ≤
        q ^ (r * 2) * (expectation (fun x : BooleanCube M => f (oneCount x) ^ 2) *
          (M.choose r : ℝ)) := mul_le_mul_of_nonneg_left hcs hqq
    _ ≤ q ^ (r * 2) * (1 * (M.choose r : ℝ)) := by
      apply mul_le_mul_of_nonneg_left _ hqq
      exact mul_le_mul_of_nonneg_right hfsecond (Nat.cast_nonneg _)
    _ = q ^ (2 * r) * (M.choose r : ℝ) := by rw [one_mul]; congr 2 <;> omega

/-- The random-pool derivative squared is bounded by the dimension's `r`-th power. -/
theorem sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le {M R v : ℕ}
    [Nonempty (PoolClause M v)] {w : ℝ} (hw : 0 < w) (r : ℕ) :
    (iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0) ^ 2 ≤
      (r.factorial : ℝ) ^ 2 * ((2 / w) ^ (2 * r) * (M : ℝ) ^ r) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff]
  have hcoeff := (sq_oneCountResponsePolynomial_coeff_le M r (2 / w)
    (randomPoolProfile M R v) (fun K hK => by
      rw [abs_of_nonneg (randomPoolProfile_mem_Icc (M := M) (R := R) (v := v) hK).1]
      exact (randomPoolProfile_mem_Icc (M := M) (R := R) (v := v) hK).2)).trans
    (mul_le_mul_of_nonneg_left (show (M.choose r : ℝ) ≤ (M : ℝ) ^ r by
      exact_mod_cast Nat.choose_le_pow M r) (by rw [pow_mul]; positivity))
  calc
    ((r.factorial : ℝ) * (poolAveragedResponsePolynomial M R v w).coeff r) ^ 2 =
        (r.factorial : ℝ) ^ 2 *
          ((poolAveragedResponsePolynomial M R v w).coeff r ^ 2) := by ring
    _ ≤ (r.factorial : ℝ) ^ 2 * ((2 / w) ^ (2 * r) * (M : ℝ) ^ r) :=
      mul_le_mul_of_nonneg_left hcoeff (sq_nonneg _)

/-- Uniform fixed-degree bound when `M` has the physical quadratic scale. -/
theorem sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le_of_dimension_le
    {M R v : ℕ} [Nonempty (PoolClause M v)] {w C : ℝ} (hw : 0 < w) (hC : 0 ≤ C)
    (hM : (M : ℝ) ≤ (C + 1) * w ^ 2) (r : ℕ) :
    (iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0) ^ 2 ≤
      (r.factorial : ℝ) ^ 2 * (4 * (C + 1)) ^ r := by
  have hMpow : (M : ℝ) ^ r ≤ ((C + 1) * w ^ 2) ^ r :=
    pow_le_pow_left₀ (Nat.cast_nonneg M) hM r
  have hbase := sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le
    (M := M) (R := R) (v := v) hw r
  have hq : 0 ≤ (2 / w) ^ (2 * r) := by positivity
  have hcancel : (2 / w) ^ (2 * r) * ((C + 1) * w ^ 2) ^ r =
      (4 * (C + 1)) ^ r := by
    rw [pow_mul, ← mul_pow]
    congr 1
    field_simp [ne_of_gt hw]
    <;> ring
  calc
    _ ≤ (r.factorial : ℝ) ^ 2 * ((2 / w) ^ (2 * r) * (M : ℝ) ^ r) := hbase
    _ ≤ (r.factorial : ℝ) ^ 2 * ((2 / w) ^ (2 * r) * ((C + 1) * w ^ 2) ^ r) := by
      apply mul_le_mul_of_nonneg_left _ (sq_nonneg _)
      exact mul_le_mul_of_nonneg_left hMpow hq
    _ = (r.factorial : ℝ) ^ 2 * (4 * (C + 1)) ^ r := by rw [hcancel]

/-- Exact physical-scale specialization: for every valid random pool and `w ≥ 1`,
all derivative bounds are uniform after `C` is fixed. -/
theorem sq_physicalPoolAveragedBiasedResponse_deriv_zero_le {c C : ℝ}
    (hC : 0 ≤ C) {w : ℕ} (hw : 1 ≤ w)
    [Nonempty (PoolClause (Nat.ceil (C * (w : ℝ) ^ 2))
      (Nat.ceil (c * (w : ℝ))))] (R : ℕ) (r : ℕ) :
    (iteratedDeriv r (poolAveragedBiasedResponse
      (Nat.ceil (C * (w : ℝ) ^ 2)) R (Nat.ceil (c * (w : ℝ))) (w : ℝ)) 0) ^ 2 ≤
      (r.factorial : ℝ) ^ 2 * (4 * (C + 1)) ^ r := by
  have hwpos : (0 : ℝ) < (w : ℝ) := by exact_mod_cast (Nat.zero_lt_of_lt hw)
  have hwone : (1 : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw
  apply sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le_of_dimension_le
    hwpos hC _ r
  have hceil : (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) < C * (w : ℝ) ^ 2 + 1 :=
    Nat.ceil_lt_add_one (mul_nonneg hC (sq_nonneg _))
  have hfac : 0 ≤ ((w : ℝ) - 1) * ((w : ℝ) + 1) :=
    mul_nonneg (sub_nonneg.mpr hwone) (by positivity)
  nlinarith

/-- Coefficient discrepancies are controlled by the actual one-count `L²` error.
This is the precise finite premise needed by any subsequent Gaussian/profile
approximation; it does not assert that such an approximation has been proved. -/
theorem abs_oneCountResponsePolynomial_coeff_sub_le (M r : ℕ) (q : ℝ)
    (f g : ℕ → ℝ) :
    |(oneCountResponsePolynomial M q f).coeff r -
        (oneCountResponsePolynomial M q g).coeff r| ≤
      |q| ^ r * Real.sqrt
        (expectation (fun x : BooleanCube M =>
          (f (oneCount x) - g (oneCount x)) ^ 2) * (M.choose r : ℝ)) := by
  have hdiff : (oneCountResponsePolynomial M q f).coeff r -
      (oneCountResponsePolynomial M q g).coeff r = q ^ r *
        expectation (fun x : BooleanCube M =>
          (f (oneCount x) - g (oneCount x)) * elementaryWalshSum M r x) := by
    rw [oneCountResponsePolynomial_coeff_eq_expectation,
      oneCountResponsePolynomial_coeff_eq_expectation, ← mul_sub]
    congr 1
    rw [← expectation_sub]
    congr 1
    funext x
    ring
  rw [hdiff, abs_mul, abs_pow]
  apply mul_le_mul_of_nonneg_left _ (pow_nonneg (abs_nonneg q) r)
  apply Real.abs_le_sqrt
  have hcs := expectation_mul_sq_le M
    (fun x => f (oneCount x) - g (oneCount x)) (elementaryWalshSum M r)
  rwa [expectation_elementaryWalshSum_sq] at hcs

#print axioms MonotoneDNF.sq_oneCountResponsePolynomial_coeff_le
#print axioms MonotoneDNF.sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le
#print axioms MonotoneDNF.sq_iteratedDeriv_poolAveragedBiasedResponse_zero_le_of_dimension_le
#print axioms MonotoneDNF.sq_physicalPoolAveragedBiasedResponse_deriv_zero_le
#print axioms MonotoneDNF.abs_oneCountResponsePolynomial_coeff_sub_le

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- Squared coefficient transport for an arbitrary one-count profile error. -/
theorem sq_oneCountResponsePolynomial_coeff_sub_le (M r : ℕ) (q : ℝ)
    (f g : ℕ → ℝ) :
    ((oneCountResponsePolynomial M q f).coeff r -
        (oneCountResponsePolynomial M q g).coeff r) ^ 2 ≤
      q ^ (2 * r) *
        (expectation (fun x : BooleanCube M =>
          (f (oneCount x) - g (oneCount x)) ^ 2) * (M.choose r : ℝ)) := by
  have hdiff : (oneCountResponsePolynomial M q f).coeff r -
      (oneCountResponsePolynomial M q g).coeff r = q ^ r *
        expectation (fun x : BooleanCube M =>
          (f (oneCount x) - g (oneCount x)) * elementaryWalshSum M r x) := by
    rw [oneCountResponsePolynomial_coeff_eq_expectation,
      oneCountResponsePolynomial_coeff_eq_expectation, ← mul_sub]
    congr 1
    rw [← expectation_sub]
    congr 1
    funext x
    ring
  rw [hdiff, mul_pow, ← pow_mul]
  have hcs := expectation_mul_sq_le M
    (fun x => f (oneCount x) - g (oneCount x)) (elementaryWalshSum M r)
  rw [expectation_elementaryWalshSum_sq] at hcs
  have hq : 0 ≤ q ^ (r * 2) := by rw [pow_mul]; positivity
  calc
    q ^ (r * 2) * expectation (fun x : BooleanCube M =>
        (f (oneCount x) - g (oneCount x)) * elementaryWalshSum M r x) ^ 2 ≤
        q ^ (r * 2) * (expectation (fun x : BooleanCube M =>
          (f (oneCount x) - g (oneCount x)) ^ 2) * (M.choose r : ℝ)) :=
      mul_le_mul_of_nonneg_left hcs hq
    _ = q ^ (2 * r) * (expectation (fun x : BooleanCube M =>
        (f (oneCount x) - g (oneCount x)) ^ 2) * (M.choose r : ℝ)) := by
      rw [Nat.mul_comm r 2]

/-- Physical-scale squared derivative transport from an unbiased one-count `L²`
error. The right side has no remaining `w`-dependent factor. -/
theorem sq_iteratedDeriv_poolAveraged_sub_biasedExpectation_zero_le
    {M R v : ℕ} [Nonempty (PoolClause M v)] {w C : ℝ}
    (hw : 0 < w) (hC : 0 ≤ C) (hM : (M : ℝ) ≤ (C + 1) * w ^ 2)
    (r : ℕ) (g : ℕ → ℝ) :
    (iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0 -
      iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / w)
        (fun x : BooleanCube M => g (oneCount x))) 0) ^ 2 ≤
      (r.factorial : ℝ) ^ 2 * ((4 * (C + 1)) ^ r *
        expectation (fun x : BooleanCube M =>
          (randomPoolProfile M R v (oneCount x) - g (oneCount x)) ^ 2)) := by
  let E : ℝ := expectation (fun x : BooleanCube M =>
    (randomPoolProfile M R v (oneCount x) - g (oneCount x)) ^ 2)
  have hE : 0 ≤ E := expectation_nonneg (fun x => sq_nonneg _)
  have hchoose : (M.choose r : ℝ) ≤ (M : ℝ) ^ r := by
    exact_mod_cast Nat.choose_le_pow M r
  have hMpow : (M : ℝ) ^ r ≤ ((C + 1) * w ^ 2) ^ r :=
    pow_le_pow_left₀ (Nat.cast_nonneg M) hM r
  have hcoeff := sq_oneCountResponsePolynomial_coeff_sub_le M r (2 / w)
    (randomPoolProfile M R v) g
  have hq : 0 ≤ (2 / w) ^ (2 * r) := by positivity
  have hcancel : (2 / w) ^ (2 * r) * ((C + 1) * w ^ 2) ^ r =
      (4 * (C + 1)) ^ r := by
    rw [pow_mul, ← mul_pow]
    congr 1
    field_simp [ne_of_gt hw]
    ring
  have hcoeff' : ((oneCountResponsePolynomial M (2 / w) (randomPoolProfile M R v)).coeff r -
      (oneCountResponsePolynomial M (2 / w) g).coeff r) ^ 2 ≤
        (4 * (C + 1)) ^ r * E := by
    calc
      _ ≤ (2 / w) ^ (2 * r) * (E * (M.choose r : ℝ)) := hcoeff
      _ ≤ (2 / w) ^ (2 * r) * (E * (M : ℝ) ^ r) := by
        apply mul_le_mul_of_nonneg_left _ hq
        exact mul_le_mul_of_nonneg_left hchoose hE
      _ ≤ (2 / w) ^ (2 * r) * (E * ((C + 1) * w ^ 2) ^ r) := by
        apply mul_le_mul_of_nonneg_left _ hq
        exact mul_le_mul_of_nonneg_left hMpow hE
      _ = ((2 / w) ^ (2 * r) * ((C + 1) * w ^ 2) ^ r) * E := by ring
      _ = (4 * (C + 1)) ^ r * E := by rw [hcancel]
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff,
    iteratedDeriv_biasedExpectation_oneCount_zero]
  change ((r.factorial : ℝ) *
      (oneCountResponsePolynomial M (2 / w) (randomPoolProfile M R v)).coeff r -
    (r.factorial : ℝ) * (oneCountResponsePolynomial M (2 / w) g).coeff r) ^ 2 ≤ _
  calc
    _ = (r.factorial : ℝ) ^ 2 *
        (((oneCountResponsePolynomial M (2 / w) (randomPoolProfile M R v)).coeff r -
          (oneCountResponsePolynomial M (2 / w) g).coeff r) ^ 2) := by ring
    _ ≤ (r.factorial : ℝ) ^ 2 * ((4 * (C + 1)) ^ r * E) :=
      mul_le_mul_of_nonneg_left hcoeff' (sq_nonneg _)
    _ = _ := rfl

#print axioms MonotoneDNF.sq_oneCountResponsePolynomial_coeff_sub_le
#print axioms MonotoneDNF.sq_iteratedDeriv_poolAveraged_sub_biasedExpectation_zero_le

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

/-- Fixed-`C` asymptotic transport: one-count `L²` convergence is sufficient for
convergence of every fixed-order random-pool derivative discrepancy. -/
theorem tendsto_poolAveraged_sub_biasedExpectation_deriv_zero
    {C : ℝ} (hC : 0 ≤ C) (M R v : ℕ → ℕ) (g : ℕ → ℕ → ℝ)
    (hvalid : ∀ w, v w ≤ M w)
    (hM : ∀ᶠ w : ℕ in atTop, (M w : ℝ) ≤ (C + 1) * (w : ℝ) ^ 2)
    (hL2 : Tendsto (fun w : ℕ => expectation (fun x : BooleanCube (M w) =>
      (randomPoolProfile (M w) (R w) (v w) (oneCount x) - g w (oneCount x)) ^ 2))
      atTop (𝓝 0)) (r : ℕ) :
    Tendsto (fun w : ℕ =>
      iteratedDeriv r (poolAveragedBiasedResponse (M w) (R w) (v w) (w : ℝ)) 0 -
      iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
        (fun x : BooleanCube (M w) => g w (oneCount x))) 0) atTop (𝓝 0) := by
  let B : ℝ := (r.factorial : ℝ) ^ 2 * (4 * (C + 1)) ^ r
  let d : ℕ → ℝ := fun w =>
    iteratedDeriv r (poolAveragedBiasedResponse (M w) (R w) (v w) (w : ℝ)) 0 -
    iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
      (fun x : BooleanCube (M w) => g w (oneCount x))) 0
  let E : ℕ → ℝ := fun w => expectation (fun x : BooleanCube (M w) =>
    (randomPoolProfile (M w) (R w) (v w) (oneCount x) - g w (oneCount x)) ^ 2)
  have hbound : ∀ᶠ w : ℕ in atTop, d w ^ 2 ≤ B * E w := by
    filter_upwards [eventually_ge_atTop 1, hM] with w hw hMw
    have hwpos : (0 : ℝ) < (w : ℝ) := by exact_mod_cast (Nat.zero_lt_of_lt hw)
    letI : Nonempty (PoolClause (M w) (v w)) := poolClauseNonempty (hvalid w)
    have h := sq_iteratedDeriv_poolAveraged_sub_biasedExpectation_zero_le
      (M := M w) (R := R w) (v := v w) hwpos hC hMw r (g w)
    simpa only [d, B, E, mul_assoc] using h
  have hmajor : Tendsto (fun w => B * E w) atTop (𝓝 0) := by
    simpa only [E, mul_zero] using hL2.const_mul B
  have hsq : Tendsto (fun w => d w ^ 2) atTop (𝓝 0) :=
    squeeze_zero' (Filter.Eventually.of_forall (fun w => sq_nonneg (d w))) hbound hmajor
  have habs : Tendsto (fun w => |d w|) atTop (𝓝 0) := by
    simpa only [Real.sqrt_sq_eq_abs, Real.sqrt_zero] using hsq.sqrt
  apply (tendsto_zero_iff_abs_tendsto_zero d).2
  simpa only [Function.comp_def] using habs

/-- Limit transfer to the actual random-pool response. The remaining candidate
obligations are exactly its one-count `L²` approximation and its own derivative
limit; no part of either obligation is hidden in this theorem. -/
theorem tendsto_poolAveragedBiasedResponse_deriv_zero_of_oneCount_l2
    {C : ℝ} {r : ℕ} (hC : 0 ≤ C) (M R v : ℕ → ℕ) (g : ℕ → ℕ → ℝ) (L : ℝ)
    (hvalid : ∀ w, v w ≤ M w)
    (hM : ∀ᶠ w : ℕ in atTop, (M w : ℝ) ≤ (C + 1) * (w : ℝ) ^ 2)
    (hL2 : Tendsto (fun w : ℕ => expectation (fun x : BooleanCube (M w) =>
      (randomPoolProfile (M w) (R w) (v w) (oneCount x) - g w (oneCount x)) ^ 2))
      atTop (𝓝 0))
    (hg : Tendsto (fun w : ℕ =>
      iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
        (fun x : BooleanCube (M w) => g w (oneCount x))) 0) atTop (𝓝 L)) :
    Tendsto (fun w : ℕ =>
      iteratedDeriv r (poolAveragedBiasedResponse (M w) (R w) (v w) (w : ℝ)) 0)
      atTop (𝓝 L) := by
  have hd := tendsto_poolAveraged_sub_biasedExpectation_deriv_zero
    hC M R v g hvalid hM hL2 r
  have hadd := hd.add hg
  convert hadd using 1
  · funext w
    ring
  · simp

#print axioms MonotoneDNF.tendsto_poolAveraged_sub_biasedExpectation_deriv_zero
#print axioms MonotoneDNF.tendsto_poolAveragedBiasedResponse_deriv_zero_of_oneCount_l2

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- Finite-sum form of the one-count second-moment/orthogonality identity. -/
theorem oneCountLikelihoodCoeff_secondMoment_binomial (M r : ℕ) :
    (1 / 2 : ℝ) ^ M * ∑ k ∈ Finset.range (M + 1),
      (M.choose k : ℝ) * (oneCountLikelihoodCoeff M k r 1) ^ 2 = (M.choose r : ℝ) := by
  have h := expectation_elementaryWalshSum_sq M r
  simp_rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum] at h
  rw [expectation_eq_biasedExpectation_half] at h
  have hb := biasedExpectation_oneCount_eq_binomial_sum (M := M) 1 0
    (fun k => (oneCountLikelihoodCoeff M k r 1) ^ 2)
  norm_num only [div_one, mul_zero, add_zero, sub_zero, one_pow, mul_one] at hb
  exact hb.symm.trans h

/-- The candidate `L²` premise is an explicit finite binomial sum. -/
theorem expectation_oneCount_sub_sq_eq_binomial_sum (M : ℕ) (f g : ℕ → ℝ) :
    expectation (fun x : BooleanCube M => (f (oneCount x) - g (oneCount x)) ^ 2) =
      (1 / 2 : ℝ) ^ M * ∑ k ∈ Finset.range (M + 1),
        (M.choose k : ℝ) * (f k - g k) ^ 2 := by
  rw [expectation_eq_biasedExpectation_half]
  have h := biasedExpectation_oneCount_eq_binomial_sum (M := M) 1 0
    (fun k => (f k - g k) ^ 2)
  norm_num only [div_one, mul_zero, add_zero, sub_zero, one_pow, mul_one] at h
  exact h

#print axioms MonotoneDNF.oneCountLikelihoodCoeff_secondMoment_binomial
#print axioms MonotoneDNF.expectation_oneCount_sub_sq_eq_binomial_sum

end MonotoneDNF


==> anc/MonotoneDNF/PoolFiniteBiasAlgebra.lean <==
module

public import MonotoneDNF.PhysicalTemplates
public import MonotoneDNF.MultilinearBasis

@[expose] public section

/-!
# Exact finite-bias polynomial algebra for random pool profiles

This module makes no asymptotic assertion.  It regroups the exact biased law
by the number of ones and differentiates the resulting polynomial exactly.
-/

namespace MonotoneDNF

open scoped BigOperators
attribute [local instance] Classical.propDecidable

/-- The cube point whose ones are exactly the supplied coordinates. -/
def cubeOfOneCoordinates {M : ℕ} (S : Finset (Fin M)) : BooleanCube M :=
  fun i => decide (i ∈ S)

@[simp] theorem oneCoordinates_cubeOfOneCoordinates {M : ℕ} (S : Finset (Fin M)) :
    oneCoordinates (cubeOfOneCoordinates S) = S := by
  ext i
  simp [oneCoordinates, cubeOfOneCoordinates]

@[simp] theorem cubeOfOneCoordinates_oneCoordinates {M : ℕ} (x : BooleanCube M) :
    cubeOfOneCoordinates (oneCoordinates x) = x := by
  funext i
  cases hxi : x i <;> simp [cubeOfOneCoordinates, oneCoordinates, hxi]

/-- Inputs with exactly `k` ones are canonically the `k`-subsets. -/
def oneCountFiberEquiv (M k : ℕ) :
    {x : BooleanCube M // oneCount x = k} ≃ PoolClause M k where
  toFun x := ⟨oneCoordinates x.1, x.2⟩
  invFun S := ⟨cubeOfOneCoordinates S.1, by
    change (oneCoordinates (cubeOfOneCoordinates S.1)).card = k
    rw [oneCoordinates_cubeOfOneCoordinates, S.2]⟩
  left_inv x := Subtype.ext (cubeOfOneCoordinates_oneCoordinates x.1)
  right_inv S := Subtype.ext (oneCoordinates_cubeOfOneCoordinates S.1)

@[simp] theorem fintypeCard_oneCountFiber (M k : ℕ) :
    Fintype.card {x : BooleanCube M // oneCount x = k} = M.choose k := by
  rw [Fintype.card_congr (oneCountFiberEquiv M k), card_poolClause]

@[simp] theorem card_oneCountFiber (M k : ℕ) :
    (Finset.univ.filter (fun x : BooleanCube M => oneCount x = k)).card = M.choose k := by
  rw [← Fintype.card_subtype, fintypeCard_oneCountFiber]

theorem oneCount_le (M : ℕ) (x : BooleanCube M) : oneCount x ≤ M := by
  unfold oneCount oneCoordinates
  simpa using Finset.card_le_univ (Finset.univ.filter (fun i => x i = true))

/-- Exact regrouping of an arbitrary one-count statistic under the biased law. -/
theorem biasedExpectation_oneCount_eq_binomial_sum {M : ℕ} (w z : ℝ) (f : ℕ → ℝ) :
    biasedExpectation (1 / 2 + z / w) (fun x : BooleanCube M => f (oneCount x)) =
      (1 / 2 : ℝ) ^ M * ∑ k ∈ Finset.range (M + 1),
        (M.choose k : ℝ) * f k * (1 + 2 * z / w) ^ k *
          (1 - 2 * z / w) ^ (M - k) := by
  classical
  unfold biasedExpectation
  have hgroup := Finset.sum_fiberwise_of_maps_to
    (s := (Finset.univ : Finset (BooleanCube M)))
    (t := Finset.range (M + 1)) (g := fun x : BooleanCube M => oneCount x)
    (fun x _ => Finset.mem_range.2 (Nat.lt_succ_of_le (oneCount_le M x)))
    (fun x => biasedWeight (1 / 2 + z / w) x * f (oneCount x))
  rw [← hgroup, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro k hk
  simp_rw [biasedWeight_biasedResponse]
  let A : ℝ := (1 / 2 : ℝ) ^ M * (f k * (1 + 2 * z / w) ^ k *
    (1 - 2 * z / w) ^ (M - k))
  calc
    (∑ x ∈ Finset.univ.filter (fun x : BooleanCube M => oneCount x = k),
        (1 / 2 : ℝ) ^ M * ((1 + 2 * z / w) ^ oneCount x *
          (1 - 2 * z / w) ^ (M - oneCount x)) * f (oneCount x)) =
        ∑ _x ∈ Finset.univ.filter (fun x : BooleanCube M => oneCount x = k), A := by
      apply Finset.sum_congr rfl
      intro x hx
      have hxk : oneCount x = k := (Finset.mem_filter.1 hx).2
      rw [hxk]
      dsimp [A]
      ring
    _ = ((Finset.univ.filter (fun x : BooleanCube M => oneCount x = k)).card : ℝ) * A := by
      rw [Finset.sum_const, nsmul_eq_mul]
    _ = (1 / 2 : ℝ) ^ M * ((M.choose k : ℝ) * f k * (1 + 2 * z / w) ^ k *
          (1 - 2 * z / w) ^ (M - k)) := by
      rw [card_oneCountFiber]
      dsimp [A]
      ring


/-- The exact polynomial attached to a one-count statistic at affine scale `q`. -/
noncomputable def oneCountResponsePolynomial (M : ℕ) (q : ℝ) (f : ℕ → ℝ) : Polynomial ℝ :=
  Polynomial.C ((1 / 2 : ℝ) ^ M) *
    ∑ k ∈ Finset.range (M + 1), Polynomial.C ((M.choose k : ℝ) * f k) *
      ((1 + Polynomial.C q * Polynomial.X) ^ k *
        (1 - Polynomial.C q * Polynomial.X) ^ (M - k))

@[simp] theorem eval_oneCountResponsePolynomial (M : ℕ) (q z : ℝ) (f : ℕ → ℝ) :
    (oneCountResponsePolynomial M q f).eval z =
      (1 / 2 : ℝ) ^ M * ∑ k ∈ Finset.range (M + 1),
        (M.choose k : ℝ) * f k * (1 + q * z) ^ k * (1 - q * z) ^ (M - k) := by
  simp [oneCountResponsePolynomial, Polynomial.eval_finsetSum, mul_assoc]

/-- The biased law is exactly evaluation of its one-count response polynomial. -/
theorem biasedExpectation_oneCount_eq_eval {M : ℕ} (w z : ℝ) (f : ℕ → ℝ) :
    biasedExpectation (1 / 2 + z / w) (fun x : BooleanCube M => f (oneCount x)) =
      (oneCountResponsePolynomial M (2 / w) f).eval z := by
  rw [eval_oneCountResponsePolynomial, biasedExpectation_oneCount_eq_binomial_sum]
  apply congrArg ((1 / 2 : ℝ) ^ M * ·)
  apply Finset.sum_congr rfl
  intro k hk
  congr 3 <;> ring

/-- Every finite-bias derivative is factorial times the exact algebraic coefficient. -/
theorem iteratedDeriv_oneCountResponsePolynomial (M r : ℕ) (q : ℝ) (f : ℕ → ℝ) :
    iteratedDeriv r (fun z => (oneCountResponsePolynomial M q f).eval z) 0 =
      (r.factorial : ℝ) * (oneCountResponsePolynomial M q f).coeff r := by
  rw [iteratedDeriv_polynomial_eval]
  change (Polynomial.derivative^[r] (oneCountResponsePolynomial M q f)).eval 0 = _
  rw [← Polynomial.coeff_zero_eq_eval_zero, Polynomial.coeff_iterate_derivative]
  simp [Nat.descFactorial_self, nsmul_eq_mul]

/-- Derivatives of the actual finite biased law need no interchange with a limit. -/
theorem iteratedDeriv_biasedExpectation_oneCount_zero {M : ℕ} (w : ℝ) (r : ℕ)
    (f : ℕ → ℝ) :
    iteratedDeriv r
        (fun z => biasedExpectation (1 / 2 + z / w)
          (fun x : BooleanCube M => f (oneCount x))) 0 =
      (r.factorial : ℝ) * (oneCountResponsePolynomial M (2 / w) f).coeff r := by
  let P := oneCountResponsePolynomial M (2 / w) f
  have hfun : (fun z => biasedExpectation (1 / 2 + z / w)
      (fun x : BooleanCube M => f (oneCount x))) = (fun z => P.eval z) := by
    funext z
    exact biasedExpectation_oneCount_eq_eval w z f
  rw [hfun]
  exact iteratedDeriv_oneCountResponsePolynomial M r (2 / w) f

theorem coeff_one_add_C_mul_X_pow (q : ℝ) (n r : ℕ) :
    ((1 + Polynomial.C q * Polynomial.X) ^ n : Polynomial ℝ).coeff r =
      q ^ r * (n.choose r : ℝ) := by
  have h : (1 + Polynomial.C q * Polynomial.X : Polynomial ℝ) ^ n =
      ((1 + Polynomial.X) ^ n).comp (Polynomial.C q * Polynomial.X) := by
    simp
  rw [h, Polynomial.comp_C_mul_X_coeff, Polynomial.coeff_one_add_X_pow]
  ring


/-- The degree-`r` coefficient of one exact binomial likelihood factor. -/
noncomputable def oneCountLikelihoodCoeff (M k r : ℕ) (q : ℝ) : ℝ :=
  q ^ r * ∑ i ∈ Finset.range (r + 1),
    (-1 : ℝ) ^ (r - i) * (k.choose i : ℝ) * ((M - k).choose (r - i) : ℝ)

@[simp] theorem coeff_oneCountLikelihoodFactor (M k r : ℕ) (q : ℝ) :
    (((1 + Polynomial.C q * Polynomial.X) ^ k *
      (1 - Polynomial.C q * Polynomial.X) ^ (M - k) : Polynomial ℝ).coeff r) =
        oneCountLikelihoodCoeff M k r q := by
  have hpos (a : ℝ) (n : ℕ) : (1 + Polynomial.C a * Polynomial.X : Polynomial ℝ) ^ n =
      ((1 + Polynomial.X) ^ n).comp (Polynomial.C a * Polynomial.X) := by simp
  have hneg (n : ℕ) : (1 - Polynomial.C q * Polynomial.X : Polynomial ℝ) ^ n =
      ((1 + Polynomial.X) ^ n).comp (Polynomial.C (-q) * Polynomial.X) := by
    have hfactor : (1 - Polynomial.C q * Polynomial.X : Polynomial ℝ) =
        1 + Polynomial.C (-q) * Polynomial.X := by
      simp [sub_eq_add_neg, neg_mul]
    rw [hfactor]
    exact hpos (-q) n
  rw [hpos q, hneg, Polynomial.coeff_mul,
    Finset.Nat.sum_antidiagonal_eq_sum_range_succ_mk]
  simp_rw [Polynomial.comp_C_mul_X_coeff, Polynomial.coeff_one_add_X_pow]
  unfold oneCountLikelihoodCoeff
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro i hi
  have hir_le : i ≤ r := Nat.le_of_lt_succ (Finset.mem_range.1 hi)
  have hir : i + (r - i) = r := Nat.add_sub_cancel' hir_le
  have hp : q ^ i * q ^ (r - i) = q ^ r := by rw [← pow_add, hir]
  rw [neg_pow]
  calc
    (↑(k.choose i) * q ^ i) * (↑((M - k).choose (r - i)) * ((-1) ^ (r - i) * q ^ (r - i))) =
        (q ^ i * q ^ (r - i)) * ((-1 : ℝ) ^ (r - i) *
          (k.choose i : ℝ) * ((M - k).choose (r - i) : ℝ)) := by ring
    _ = q ^ r * ((-1 : ℝ) ^ (r - i) * (k.choose i : ℝ) *
          ((M - k).choose (r - i) : ℝ)) := by rw [hp]

/-- Every response coefficient is an explicit finite signed Vandermonde sum. -/
@[simp] theorem oneCountResponsePolynomial_coeff (M r : ℕ) (q : ℝ) (f : ℕ → ℝ) :
    (oneCountResponsePolynomial M q f).coeff r =
      (1 / 2 : ℝ) ^ M * ∑ k ∈ Finset.range (M + 1),
        (M.choose k : ℝ) * f k * oneCountLikelihoodCoeff M k r q := by
  rw [oneCountResponsePolynomial, Polynomial.coeff_C_mul]
  simp_rw [Polynomial.finsetSum_coeff, Polynomial.coeff_C_mul,
    coeff_oneCountLikelihoodFactor]

/-- The exact random-design pool response polynomial, still at fixed `M,R,v,w`. -/
noncomputable def poolAveragedResponsePolynomial (M R v : ℕ) (w : ℝ) : Polynomial ℝ :=
  oneCountResponsePolynomial M (2 / w) (randomPoolProfile M R v)

/-- Exact response evaluation for the actual random design and exact no-fire profile. -/
theorem poolAveragedBiasedResponse_eq_eval {M R v : ℕ} [Nonempty (PoolClause M v)]
    (w z : ℝ) :
    poolAveragedBiasedResponse M R v w z =
      (poolAveragedResponsePolynomial M R v w).eval z := by
  rw [poolAveragedBiasedResponse_eq]
  exact biasedExpectation_oneCount_eq_eval w z (randomPoolProfile M R v)

/-- Its derivative is factorial times a wholly explicit finite coefficient. -/
theorem iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) (r : ℕ) :
    iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0 =
      (r.factorial : ℝ) * (poolAveragedResponsePolynomial M R v w).coeff r := by
  have hfun : poolAveragedBiasedResponse M R v w =
      (fun z => (poolAveragedResponsePolynomial M R v w).eval z) := by
    funext z
    exact poolAveragedBiasedResponse_eq_eval w z
  rw [hfun]
  exact iteratedDeriv_oneCountResponsePolynomial M r (2 / w) (randomPoolProfile M R v)

/-- Fully expanded exact coefficient of the finite random-pool response. -/
theorem poolAveragedResponsePolynomial_coeff (M R v r : ℕ) (w : ℝ) :
    (poolAveragedResponsePolynomial M R v w).coeff r =
      (1 / 2 : ℝ) ^ M * ∑ k ∈ Finset.range (M + 1),
        (M.choose k : ℝ) * randomPoolProfile M R v k *
          ((2 / w) ^ r * ∑ i ∈ Finset.range (r + 1),
            (-1 : ℝ) ^ (r - i) * (k.choose i : ℝ) *
              ((M - k).choose (r - i) : ℝ)) := by
  rw [poolAveragedResponsePolynomial, oneCountResponsePolynomial_coeff]
  rfl


/-- Fourier form of the biased law is the public affine cube response. -/
theorem biasedExpectation_eq_cubeResponse {M : ℕ} (w z : ℝ)
    (f : BooleanCube M → ℝ) :
    biasedExpectation (1 / 2 + z / w) f = cubeResponse (2 / w) f z := by
  rw [biasedExpectation_fourier_expansion]
  have hθ : 2 * (1 / 2 + z / w) - 1 = (2 / w) * z := by ring
  rw [hθ]
  unfold cubeResponse realWalshCoefficient
  rfl

/-- The profile's Walsh coefficient is the design average of actual pool coefficients. -/
theorem realWalshCoefficient_randomPoolProfile {M R v : ℕ}
    [Nonempty (PoolClause M v)] (S : Finset (Fin M)) :
    realWalshCoefficient (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x)) S =
      expectation (fun design : PoolDesign M R v => walshCoefficient (poolEval design) S) := by
  unfold realWalshCoefficient
  rw [show (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x) * walshCharacter S x) =
      (fun x => expectation (fun design : PoolDesign M R v =>
        bit (poolEval design x) * walshCharacter S x)) by
    funext x
    calc
      randomPoolProfile M R v (oneCount x) * walshCharacter S x =
          (expectation (fun design : PoolDesign M R v => bit (poolEval design x))) *
            walshCharacter S x := by rw [expectation_pool_fire_eq_profile]
      _ = expectation (fun design : PoolDesign M R v =>
          bit (poolEval design x) * walshCharacter S x) :=
        (expectation_mul_const (α := PoolDesign M R v) (walshCharacter S x)
          (fun design => bit (poolEval design x))).symm]
  exact expectation_expectation_swap _

/-- Degree sums of the profile commute exactly with design expectation. -/
theorem degreeCubeCoefficient_randomPoolProfile {M R v : ℕ}
    [Nonempty (PoolClause M v)] (r : ℕ) :
    degreeCubeCoefficient (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x)) r =
      expectation (fun design : PoolDesign M R v => walshDegreeSum (poolEval design) r) := by
  unfold degreeCubeCoefficient walshDegreeSum
  simp_rw [realWalshCoefficient_randomPoolProfile]
  unfold expectation
  simp_rw [Finset.sum_div]
  rw [Finset.sum_comm]

/-- The binomial and Fourier presentations are literally the same polynomial. -/
theorem poolAveragedResponsePolynomial_eq_cubeResponsePolynomial {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) :
    poolAveragedResponsePolynomial M R v w =
      cubeResponsePolynomial (2 / w)
        (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x)) := by
  apply Polynomial.funext
  intro z
  calc
    (poolAveragedResponsePolynomial M R v w).eval z =
        poolAveragedBiasedResponse M R v w z := (poolAveragedBiasedResponse_eq_eval w z).symm
    _ = biasedExpectation (1 / 2 + z / w)
        (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x)) :=
      poolAveragedBiasedResponse_eq w z
    _ = cubeResponse (2 / w)
        (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x)) z :=
      biasedExpectation_eq_cubeResponse w z _
    _ = (cubeResponsePolynomial (2 / w)
        (fun x : BooleanCube M => randomPoolProfile M R v (oneCount x))).eval z :=
      cubeResponse_eq_eval _ _ _

/-- Exact coefficient in the existing degree-sum vocabulary. -/
theorem poolAveragedResponsePolynomial_coeff_degreeSum {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) (r : ℕ) :
    (poolAveragedResponsePolynomial M R v w).coeff r =
      (2 / w) ^ r * expectation
        (fun design : PoolDesign M R v => walshDegreeSum (poolEval design) r) := by
  rw [poolAveragedResponsePolynomial_eq_cubeResponsePolynomial,
    cubeResponsePolynomial_coeff, degreeCubeCoefficient_randomPoolProfile]

/-- The response polynomial of one fixed design. -/
noncomputable def fixedPoolResponsePolynomial {M R v : ℕ}
    (design : PoolDesign M R v) (w : ℝ) : Polynomial ℝ :=
  cubeResponsePolynomial (2 / w) (fun x => bit (poolEval design x))

@[simp] theorem fixedPoolResponsePolynomial_coeff {M R v : ℕ}
    (design : PoolDesign M R v) (w : ℝ) (r : ℕ) :
    (fixedPoolResponsePolynomial design w).coeff r =
      (2 / w) ^ r * walshDegreeSum (poolEval design) r := by
  rw [fixedPoolResponsePolynomial, cubeResponsePolynomial_coeff]
  rfl

/-- Evaluation of a fixed design's polynomial is its actual biased response. -/
theorem biasedResponse_poolEval_eq_eval {M R v : ℕ}
    (design : PoolDesign M R v) (w z : ℝ) :
    biasedResponse w (poolEval design) z = (fixedPoolResponsePolynomial design w).eval z := by
  rw [fixedPoolResponsePolynomial, ← cubeResponse_eq_eval]
  exact biasedExpectation_eq_cubeResponse w z (fun x => bit (poolEval design x))

/-- The zero-bias derivatives of one fixed design need no analytic convergence premise. -/
theorem iteratedDeriv_biasedResponse_poolEval_zero {M R v : ℕ}
    (design : PoolDesign M R v) (w : ℝ) (r : ℕ) :
    iteratedDeriv r (biasedResponse w (poolEval design)) 0 =
      (r.factorial : ℝ) * (fixedPoolResponsePolynomial design w).coeff r := by
  have hfun : biasedResponse w (poolEval design) =
      (fun z => (fixedPoolResponsePolynomial design w).eval z) := by
    funext z
    exact biasedResponse_poolEval_eq_eval design w z
  rw [hfun, iteratedDeriv_polynomial_eval]
  change (Polynomial.derivative^[r] (fixedPoolResponsePolynomial design w)).eval 0 = _
  rw [← Polynomial.coeff_zero_eq_eval_zero, Polynomial.coeff_iterate_derivative]
  simp [Nat.descFactorial_self, nsmul_eq_mul]

/-- Exact transport of a design-averaged degree discrepancy to a derivative discrepancy. -/
theorem iteratedDeriv_poolAveraged_sub_fixed_zero {M R v : ℕ}
    [Nonempty (PoolClause M v)] (design : PoolDesign M R v) (w : ℝ) (r : ℕ) :
    iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0 -
      iteratedDeriv r (biasedResponse w (poolEval design)) 0 =
        (r.factorial : ℝ) * (2 / w) ^ r *
          (expectation (fun other : PoolDesign M R v => walshDegreeSum (poolEval other) r) -
            walshDegreeSum (poolEval design) r) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff,
    iteratedDeriv_biasedResponse_poolEval_zero,
    poolAveragedResponsePolynomial_coeff_degreeSum, fixedPoolResponsePolynomial_coeff]
  ring


/-- An actual good-design degree estimate gives the corresponding derivative estimate. -/
theorem abs_iteratedDeriv_poolAveraged_sub_fixed_le {M R v : ℕ}
    [Nonempty (PoolClause M v)] (design : PoolDesign M R v) {w ε : ℝ}
    (hw : 0 < w) {r : ℕ}
    (hgood : |expectation (fun other : PoolDesign M R v =>
        walshDegreeSum (poolEval other) r) - walshDegreeSum (poolEval design) r| ≤ ε) :
    |iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0 -
      iteratedDeriv r (biasedResponse w (poolEval design)) 0| ≤
        (r.factorial : ℝ) * (2 / w) ^ r * ε := by
  rw [iteratedDeriv_poolAveraged_sub_fixed_zero]
  have hfactor : 0 ≤ (r.factorial : ℝ) * (2 / w) ^ r := by positivity
  calc
    |(r.factorial : ℝ) * (2 / w) ^ r *
        (expectation (fun other : PoolDesign M R v => walshDegreeSum (poolEval other) r) -
          walshDegreeSum (poolEval design) r)| =
        ((r.factorial : ℝ) * (2 / w) ^ r) *
          |expectation (fun other : PoolDesign M R v => walshDegreeSum (poolEval other) r) -
            walshDegreeSum (poolEval design) r| := by
      rw [abs_mul, abs_of_nonneg hfactor]
    _ ≤ ((r.factorial : ℝ) * (2 / w) ^ r) * ε :=
      mul_le_mul_of_nonneg_left hgood hfactor
    _ = (r.factorial : ℝ) * (2 / w) ^ r * ε := rfl

#print axioms MonotoneDNF.abs_iteratedDeriv_poolAveraged_sub_fixed_le

#print axioms MonotoneDNF.poolAveragedResponsePolynomial_eq_cubeResponsePolynomial
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_degreeSum
#print axioms MonotoneDNF.iteratedDeriv_poolAveraged_sub_fixed_zero

#print axioms MonotoneDNF.card_oneCountFiber
#print axioms MonotoneDNF.biasedExpectation_oneCount_eq_binomial_sum
#print axioms MonotoneDNF.poolAveragedBiasedResponse_eq_eval
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff

end MonotoneDNF


==> anc/MonotoneDNF/PoolFixedDesign.lean <==
module

public import MonotoneDNF.PhysicalTemplates
public import MonotoneDNF.PartVConcentration

@[expose] public section

/-!
# Fixed random-pool designs: exact coefficient sensitivity

This module isolates the deterministic part of the bounded-differences
argument for a randomly generated pool.  It uses the actual Boolean DNF and
its Walsh degree sums, not an idealized response curve.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

attribute [local instance] Classical.propDecidable

/-- The uniform probability that a clause in a fixed design fires. -/
lemma expectation_bit_design_clause {M R v : ℕ} (design : PoolDesign M R v)
    (r : Fin R) :
    expectation (fun x : BooleanCube M => bit (conjunction (design r).1 x)) =
      (1 / 2 : ℝ) ^ v := by
  calc
    expectation (fun x : BooleanCube M => bit (conjunction (design r).1 x)) =
        probability (fun x => conjunction (design r).1 x = true) := rfl
    _ = (1 / 2 : ℝ) ^ (design r).1.card := probability_trigger _
    _ = (1 / 2 : ℝ) ^ v := by rw [(design r).2]

/-- If two designs differ only in one clause, their pool values differ only
where the old or the new clause fires. -/
lemma abs_bit_pool_sub_le_clauses {M R v : ℕ}
    (design design' : PoolDesign M R v) (r : Fin R)
    (h : ∀ s, s ≠ r → design s = design' s) (x : BooleanCube M) :
    |bit (poolEval design x) - bit (poolEval design' x)| ≤
      bit (conjunction (design r).1 x) + bit (conjunction (design' r).1 x) := by
  have habs : |bit (poolEval design x) - bit (poolEval design' x)| ≤ 1 := by
    cases poolEval design x <;> cases poolEval design' x <;> norm_num
  by_cases hr : conjunction (design r).1 x = true
  · rw [hr, bit_true]
    have hb := bit_nonneg (conjunction (design' r).1 x)
    linarith
  by_cases hr' : conjunction (design' r).1 x = true
  · rw [hr', bit_true]
    have hb := bit_nonneg (conjunction (design r).1 x)
    linarith
  have hf : conjunction (design r).1 x = false := by
    cases hcl : conjunction (design r).1 x <;> simp_all
  have hf' : conjunction (design' r).1 x = false := by
    cases hcl : conjunction (design' r).1 x <;> simp_all
  have heqtrue : poolEval design x = true ↔ poolEval design' x = true := by
    rw [poolEval_eq_true_iff, poolEval_eq_true_iff]
    constructor
    · rintro ⟨s, hs⟩
      refine ⟨s, ?_⟩
      by_cases hsr : s = r
      · subst s
        simp [hf] at hs
      · rwa [← h s hsr]
    · rintro ⟨s, hs⟩
      refine ⟨s, ?_⟩
      by_cases hsr : s = r
      · subst s
        simp [hf'] at hs
      · rwa [h s hsr]
  have heq : poolEval design x = poolEval design' x := by
    cases hd : poolEval design x <;> cases hd' : poolEval design' x <;> simp_all
  rw [heq, hf, hf']
  simp

/-- A single-clause replacement changes each Walsh coefficient by at most
`2^(1-v)`, in the exact finite uniform law. -/
lemma abs_walshCoefficient_pool_sub_le {M R v : ℕ}
    (design design' : PoolDesign M R v) (r : Fin R)
    (h : ∀ s, s ≠ r → design s = design' s) (S : Finset (Fin M)) :
    |walshCoefficient (poolEval design) S - walshCoefficient (poolEval design') S| ≤
      2 * (1 / 2 : ℝ) ^ v := by
  calc
    |walshCoefficient (poolEval design) S - walshCoefficient (poolEval design') S| =
        |expectation (fun x : BooleanCube M =>
          (bit (poolEval design x) - bit (poolEval design' x)) * walshCharacter S x)| := by
      unfold walshCoefficient
      rw [← expectation_sub]
      congr 2
      funext x
      ring
    _ ≤ expectation (fun x : BooleanCube M =>
        |(bit (poolEval design x) - bit (poolEval design' x)) * walshCharacter S x|) :=
      abs_expectation_le_expectation_abs _
    _ = expectation (fun x : BooleanCube M =>
        |bit (poolEval design x) - bit (poolEval design' x)|) := by
      congr 1
      funext x
      rw [abs_mul, abs_walshCharacter, mul_one]
    _ ≤ expectation (fun x : BooleanCube M =>
        bit (conjunction (design r).1 x) + bit (conjunction (design' r).1 x)) := by
      apply expectation_mono
      exact abs_bit_pool_sub_le_clauses design design' r h
    _ = 2 * (1 / 2 : ℝ) ^ v := by
      rw [expectation_add, expectation_bit_design_clause, expectation_bit_design_clause]
      ring

/-- Exact degree-sum sensitivity bound for replacement of one pool clause. -/
lemma abs_walshDegreeSum_pool_sub_le {M R v : ℕ}
    (design design' : PoolDesign M R v) (r : Fin R)
    (h : ∀ s, s ≠ r → design s = design' s) (k : ℕ) :
    |walshDegreeSum (poolEval design) k - walshDegreeSum (poolEval design') k| ≤
      (M.choose k : ℝ) * (2 * (1 / 2 : ℝ) ^ v) := by
  classical
  unfold walshDegreeSum
  rw [← Finset.sum_sub_distrib]
  calc
    |∑ S : Finset (Fin M) with S.card = k,
        (walshCoefficient (poolEval design) S - walshCoefficient (poolEval design') S)| ≤
        ∑ S : Finset (Fin M) with S.card = k,
          |walshCoefficient (poolEval design) S - walshCoefficient (poolEval design') S| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _S : Finset (Fin M) with _S.card = k, 2 * (1 / 2 : ℝ) ^ v := by
      apply Finset.sum_le_sum
      intro S hS
      exact abs_walshCoefficient_pool_sub_le design design' r h S
    _ = (M.choose k : ℝ) * (2 * (1 / 2 : ℝ) ^ v) := by
      rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]

/-- The corresponding sensitivity of the actual `k`-th biased-response
derivative at zero. -/
lemma abs_iteratedDeriv_poolResponse_zero_sub_le {M R v : ℕ}
    (design design' : PoolDesign M R v) (r : Fin R)
    (h : ∀ s, s ≠ r → design s = design' s) {w : ℝ} (hw : 0 < w) (k : ℕ) :
    |iteratedDeriv k (biasedResponse w (poolEval design)) 0 -
      iteratedDeriv k (biasedResponse w (poolEval design')) 0| ≤
        (k.factorial : ℝ) * (2 / w) ^ k *
          ((M.choose k : ℝ) * (2 * (1 / 2 : ℝ) ^ v)) := by
  rw [iteratedDeriv_biasedResponse_zero, iteratedDeriv_biasedResponse_zero]
  have hfac : 0 ≤ (k.factorial : ℝ) * (2 / w) ^ k := by positivity
  calc
    |(k.factorial : ℝ) * (2 / w) ^ k * walshDegreeSum (poolEval design) k -
      (k.factorial : ℝ) * (2 / w) ^ k * walshDegreeSum (poolEval design') k| =
        ((k.factorial : ℝ) * (2 / w) ^ k) *
          |walshDegreeSum (poolEval design) k - walshDegreeSum (poolEval design') k| := by
      rw [← mul_sub, abs_mul, abs_of_nonneg hfac]
    _ ≤ ((k.factorial : ℝ) * (2 / w) ^ k) *
          ((M.choose k : ℝ) * (2 * (1 / 2 : ℝ) ^ v)) := by
      exact mul_le_mul_of_nonneg_left
        (abs_walshDegreeSum_pool_sub_le design design' r h k) hfac
    _ = (k.factorial : ℝ) * (2 / w) ^ k *
          ((M.choose k : ℝ) * (2 * (1 / 2 : ℝ) ^ v)) := by ring

/-- Expectation of a derivative over all random pool designs is the same
scalar multiple of the mean Walsh degree sum. -/
lemma expectation_iteratedDeriv_poolResponse_zero {M R v : ℕ}
    [Nonempty (PoolClause M v)] {w : ℝ} (k : ℕ) :
    expectation (fun design : PoolDesign M R v =>
      iteratedDeriv k (biasedResponse w (poolEval design)) 0) =
        (k.factorial : ℝ) * (2 / w) ^ k *
          expectation (fun design : PoolDesign M R v =>
            walshDegreeSum (poolEval design) k) := by
  simp_rw [iteratedDeriv_biasedResponse_zero]
  rw [expectation_const_mul]

/-- The finite union-budget interface for fixing one actual design for all
degrees `0,...,t`.  The probability bounds themselves are deliberately not
assumed away: they are the remaining concentration input. -/
theorem exists_poolDesign_forall_degree_deviation_lt {M R v t : ℕ}
    [Nonempty (PoolClause M v)] (ε : Fin (t + 1) → ℝ)
    (hbudget : (∑ k : Fin (t + 1), probability (fun design : PoolDesign M R v =>
      ε k ≤ |walshDegreeSum (poolEval design) k.1 -
        expectation (fun design' : PoolDesign M R v =>
          walshDegreeSum (poolEval design') k.1)|)) < 1) :
    ∃ design : PoolDesign M R v, ∀ k : Fin (t + 1),
      |walshDegreeSum (poolEval design) k.1 -
        expectation (fun design' : PoolDesign M R v =>
          walshDegreeSum (poolEval design') k.1)| < ε k := by
  classical
  let bad : Fin (t + 1) → PoolDesign M R v → Prop := fun k design =>
    ε k ≤ |walshDegreeSum (poolEval design) k.1 -
      expectation (fun design' : PoolDesign M R v =>
        walshDegreeSum (poolEval design') k.1)|
  obtain ⟨design, hdesign⟩ := exists_forall_not_of_sum_probability_lt_one bad hbudget
  exact ⟨design, fun k => lt_of_not_ge (hdesign k)⟩

end MonotoneDNF

#print axioms MonotoneDNF.abs_bit_pool_sub_le_clauses
#print axioms MonotoneDNF.abs_walshCoefficient_pool_sub_le
#print axioms MonotoneDNF.abs_walshDegreeSum_pool_sub_le
#print axioms MonotoneDNF.abs_iteratedDeriv_poolResponse_zero_sub_le
#print axioms MonotoneDNF.expectation_iteratedDeriv_poolResponse_zero
#print axioms MonotoneDNF.exists_poolDesign_forall_degree_deviation_lt


==> anc/MonotoneDNF/PoolFixedDesignDerivatives.lean <==
module

public import MonotoneDNF.PoolFixedDesignVariance

@[expose] public section

/-!
# Fixed-pool biased derivatives from the random-design mean

The variance selection is scaled through the exact finite Walsh derivative
formula.  The last theorem makes the only remaining analytic premise visible:
when random-design mean derivatives have their intended limits, the same
limits are attained eventually by one genuine fixed design for all degrees.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

attribute [local instance] Classical.propDecidable

/-- Differentiation commutes exactly with the finite average over pool designs. -/
lemma iteratedDeriv_poolAveragedBiasedResponse_zero (M R v k : ℕ) (w : ℝ) :
    iteratedDeriv k (poolAveragedBiasedResponse M R v w) 0 =
      (∑ design : PoolDesign M R v,
        iteratedDeriv k (biasedResponse w (poolEval design)) 0) /
        (Fintype.card (PoolDesign M R v) : ℝ) := by
  have hcont (design : PoolDesign M R v) :
      ContDiffAt ℝ k (biasedResponse w (poolEval design)) 0 := by
    have hfun : biasedResponse w (poolEval design) =
        ∑ S : Finset (Fin M), fun z : ℝ =>
          ((2 / w) ^ S.card * walshCoefficient (poolEval design) S) * z ^ S.card := by
      funext z
      rw [biasedResponse_walsh_expansion, Finset.sum_apply]
      apply Finset.sum_congr rfl
      intro S hS
      ring
    rw [hfun]
    have hsum : ContDiffAt ℝ k (fun z : ℝ => ∑ S : Finset (Fin M),
        ((2 / w) ^ S.card * walshCoefficient (poolEval design) S) * z ^ S.card) 0 := by
      apply ContDiffAt.sum
      intro S hS
      fun_prop
    convert hsum using 1
    ext z
    simp only [Finset.sum_apply]
  unfold poolAveragedBiasedResponse expectation
  rw [iteratedDeriv_div_const]
  have hsumfun : (fun z : ℝ => ∑ a : PoolDesign M R v,
      (fun design => biasedResponse w (poolEval design) z) a) =
      ∑ design : PoolDesign M R v, biasedResponse w (poolEval design) := by
    funext z
    simp only [Finset.sum_apply]
  rw [hsumfun, iteratedDeriv_sum (fun d hd => hcont d)]

/-- Polynomial-times-geometric upper bound for the degree replacement energy. -/
lemma poolDegreeReplacementBound_sq_le_poly (M v k : ℕ) :
    (poolDegreeReplacementBound M v k) ^ 2 ≤
      (2 * (M : ℝ) ^ k * (1 / 2 : ℝ) ^ v) ^ 2 := by
  have hchooseNat := Nat.choose_le_pow M k
  have hchoose : (M.choose k : ℝ) ≤ (M : ℝ) ^ k := by
    exact_mod_cast hchooseNat
  have hA : 0 ≤ 2 * (M.choose k : ℝ) * (1 / 2 : ℝ) ^ v := by positivity
  have hB : 0 ≤ 2 * (M : ℝ) ^ k * (1 / 2 : ℝ) ^ v := by positivity
  have hle : 2 * (M.choose k : ℝ) * (1 / 2 : ℝ) ^ v ≤
      2 * (M : ℝ) ^ k * (1 / 2 : ℝ) ^ v := by
    gcongr
  calc
    (poolDegreeReplacementBound M v k) ^ 2 =
        (2 * (M.choose k : ℝ) * (1 / 2 : ℝ) ^ v) ^ 2 := by
      unfold poolDegreeReplacementBound
      ring
    _ ≤ (2 * (M : ℝ) ^ k * (1 / 2 : ℝ) ^ v) ^ 2 :=
      (sq_le_sq₀ hA hB).2 hle

lemma poolDegreeEnergy_le_poly {M R v : ℕ} (k : ℕ) :
    (R : ℝ) * (poolDegreeReplacementBound M v k) ^ 2 ≤
      (R : ℝ) * (2 * (M : ℝ) ^ k * (1 / 2 : ℝ) ^ v) ^ 2 := by
  exact mul_le_mul_of_nonneg_left (poolDegreeReplacementBound_sq_le_poly M v k)
    (Nat.cast_nonneg R)

/-- Vanishing of the explicit polynomial-times-geometric majorants implies
vanishing replacement energies. -/
theorem tendsto_poolDegreeEnergy_of_poly (M R v : ℕ → ℕ) (k : ℕ)
    (hpoly : Tendsto (fun w =>
      (R w : ℝ) * (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2)
      atTop (𝓝 0)) :
    Tendsto (fun w => (R w : ℝ) *
      (poolDegreeReplacementBound (M w) (v w) k) ^ 2) atTop (𝓝 0) := by
  apply squeeze_zero (fun w => by positivity)
    (fun w => poolDegreeEnergy_le_poly (M := M w) (R := R w) (v := v w) k)
  exact hpoly

/-- The one-clause replacement bound after multiplying by the exact `k`-th
response derivative normalization. -/
noncomputable def poolDerivativeReplacementBound (M v k : ℕ) (w : ℝ) : ℝ :=
  (k.factorial : ℝ) * (2 / w) ^ k * poolDegreeReplacementBound M v k

lemma poolDerivativeReplacementBound_nonneg (M v k : ℕ) {w : ℝ} (hw : 0 < w) :
    0 ≤ poolDerivativeReplacementBound M v k w := by
  exact mul_nonneg (by positivity) (poolDegreeReplacementBound_nonneg M v k)

/-- Variance of the actual `k`-th biased-pool derivative over random designs. -/
theorem variance_pool_iteratedDeriv_le {M R v : ℕ} [Nonempty (PoolClause M v)]
    {w : ℝ} (hw : 0 < w) (k : ℕ) :
    variance (fun design : PoolDesign M R v =>
      iteratedDeriv k (biasedResponse w (poolEval design)) 0) ≤
        (R : ℝ) * (poolDerivativeReplacementBound M v k w) ^ 2 := by
  have hfun : (fun design : PoolDesign M R v =>
      iteratedDeriv k (biasedResponse w (poolEval design)) 0) =
      (fun design => ((k.factorial : ℝ) * (2 / w) ^ k) *
        walshDegreeSum (poolEval design) k) := by
    funext design
    exact iteratedDeriv_biasedResponse_zero w _ k
  rw [hfun, variance_const_mul]
  calc
    ((k.factorial : ℝ) * (2 / w) ^ k) ^ 2 *
        variance (fun design : PoolDesign M R v => walshDegreeSum (poolEval design) k) ≤
      ((k.factorial : ℝ) * (2 / w) ^ k) ^ 2 *
        ((R : ℝ) * (poolDegreeReplacementBound M v k) ^ 2) := by
      exact mul_le_mul_of_nonneg_left (variance_poolDegreeSum_le k) (sq_nonneg _)
    _ = (R : ℝ) * (poolDerivativeReplacementBound M v k w) ^ 2 := by
      unfold poolDerivativeReplacementBound
      ring

/-- Explicit finite deviation bound for a biased-response derivative. -/
theorem probability_pool_iteratedDeriv_deviation_le {M R v : ℕ}
    [Nonempty (PoolClause M v)] {w : ℝ} (hw : 0 < w) (k : ℕ)
    {ε : ℝ} (hε : 0 < ε) :
    probability (fun design : PoolDesign M R v =>
      ε ≤ |iteratedDeriv k (biasedResponse w (poolEval design)) 0 -
        expectation (fun design' : PoolDesign M R v =>
          iteratedDeriv k (biasedResponse w (poolEval design')) 0)|) ≤
      ((R : ℝ) * (poolDerivativeReplacementBound M v k w) ^ 2) / ε ^ 2 := by
  exact (probability_abs_sub_expectation_ge_le _ hε).trans
    (div_le_div_of_nonneg_right (variance_pool_iteratedDeriv_le hw k) (sq_nonneg ε))

/-- One design is simultaneously good for all biased derivatives through
order `t`, with tolerances allowed to differ by degree. -/
theorem exists_poolDesign_forall_iteratedDeriv_deviation_lt_of_energy
    {M R v t : ℕ} [Nonempty (PoolClause M v)] {w : ℝ} (hw : 0 < w)
    {ε : Fin (t + 1) → ℝ} (hε : ∀ k, 0 < ε k)
    (hbudget : (∑ k : Fin (t + 1),
      ((R : ℝ) * (poolDerivativeReplacementBound M v k.1 w) ^ 2) / (ε k) ^ 2) < 1) :
    ∃ design : PoolDesign M R v, ∀ k : Fin (t + 1),
      |iteratedDeriv k.1 (biasedResponse w (poolEval design)) 0 -
        expectation (fun design' : PoolDesign M R v =>
          iteratedDeriv k.1 (biasedResponse w (poolEval design')) 0)| < ε k := by
  let bad : Fin (t + 1) → PoolDesign M R v → Prop := fun k design =>
    ε k ≤ |iteratedDeriv k.1 (biasedResponse w (poolEval design)) 0 -
      expectation (fun design' : PoolDesign M R v =>
        iteratedDeriv k.1 (biasedResponse w (poolEval design')) 0)|
  have hb : (∑ k, probability (bad k)) < 1 := by
    calc
      (∑ k, probability (bad k)) ≤ ∑ k : Fin (t + 1),
          ((R : ℝ) * (poolDerivativeReplacementBound M v k.1 w) ^ 2) / (ε k) ^ 2 := by
        apply Finset.sum_le_sum
        intro k hk
        exact probability_pool_iteratedDeriv_deviation_le hw k.1 (hε k)
      _ < 1 := hbudget
  obtain ⟨design, hdesign⟩ := exists_forall_not_of_sum_probability_lt_one bad hb
  exact ⟨design, fun k => lt_of_not_ge (hdesign k)⟩

/-- Eventual simultaneous derivative fixing whenever the scaled replacement
energies vanish. -/
theorem eventually_exists_poolDesign_forall_iteratedDeriv_deviation_lt
    {t : ℕ} (M R v : ℕ → ℕ) (width : ℕ → ℝ) (hVM : ∀ᶠ w : ℕ in atTop, v w ≤ M w)
    (hwidth : ∀ᶠ w : ℕ in atTop, 0 < width w)
    (henergy : ∀ k : Fin (t + 1), Tendsto (fun w =>
      (R w : ℝ) * (poolDerivativeReplacementBound (M w) (v w) k.1 (width w)) ^ 2)
      atTop (𝓝 0)) {ε : Fin (t + 1) → ℝ} (hε : ∀ k, 0 < ε k) :
    ∀ᶠ w : ℕ in atTop, ∃ design : PoolDesign (M w) (R w) (v w),
      ∀ k : Fin (t + 1),
        |iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0 -
          expectation (fun design' : PoolDesign (M w) (R w) (v w) =>
            iteratedDeriv k.1 (biasedResponse (width w) (poolEval design')) 0)| < ε k := by
  have hsum : Tendsto (fun w => ∑ k : Fin (t + 1),
      ((R w : ℝ) * (poolDerivativeReplacementBound (M w) (v w) k.1 (width w)) ^ 2) /
        (ε k) ^ 2) atTop (𝓝 0) := by
    have h := tendsto_finset_sum (Finset.univ : Finset (Fin (t + 1)))
      (fun k _ => (henergy k).div_const ((ε k) ^ 2))
    simpa using h
  have hsmall : ∀ᶠ w : ℕ in atTop, (∑ k : Fin (t + 1),
      ((R w : ℝ) * (poolDerivativeReplacementBound (M w) (v w) k.1 (width w)) ^ 2) /
        (ε k) ^ 2) < 1 := (tendsto_order.1 hsum).2 1 zero_lt_one
  filter_upwards [hsmall, hwidth, hVM] with w hw hww hvm
  letI : Nonempty (PoolClause (M w) (v w)) := poolClauseNonempty hvm
  exact exists_poolDesign_forall_iteratedDeriv_deviation_lt_of_energy
    hww hε hw

/-- At natural width `w ≥ 1`, the derivative energies are dominated by fixed
constants times the explicit polynomial-times-geometric degree majorants. -/
theorem tendsto_poolDerivativeEnergy_natWidth_of_poly (M R v : ℕ → ℕ) (k : ℕ)
    (hpoly : Tendsto (fun w =>
      (R w : ℝ) * (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2)
      atTop (𝓝 0)) :
    Tendsto (fun w => (R w : ℝ) *
      (poolDerivativeReplacementBound (M w) (v w) k (w : ℝ)) ^ 2) atTop (𝓝 0) := by
  let B : ℝ := ((k.factorial : ℝ) * 2 ^ k) ^ 2
  have hbound : ∀ᶠ w : ℕ in atTop,
      (R w : ℝ) * (poolDerivativeReplacementBound (M w) (v w) k (w : ℝ)) ^ 2 ≤
        B * ((R w : ℝ) * (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2) := by
    filter_upwards [eventually_ge_atTop 1] with w hw
    have hwR : (1 : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw
    have hwpos : (0 : ℝ) < (w : ℝ) := zero_lt_one.trans_le hwR
    let a : ℝ := (k.factorial : ℝ) * (2 / (w : ℝ)) ^ k
    have hdiv0 : (0 : ℝ) ≤ 2 / (w : ℝ) := by positivity
    have hdiv : 2 / (w : ℝ) ≤ (2 : ℝ) := by
      apply (div_le_iff₀ hwpos).2
      linarith
    have hpow : (2 / (w : ℝ)) ^ k ≤ (2 : ℝ) ^ k := by
      exact pow_le_pow_left₀ hdiv0 hdiv k
    have ha : a ≤ (k.factorial : ℝ) * 2 ^ k := by
      exact mul_le_mul_of_nonneg_left hpow (Nat.cast_nonneg _)
    have ha0 : 0 ≤ a := by positivity
    have ha2 : a ^ 2 ≤ B := by
      exact (sq_le_sq₀ ha0 (by positivity)).2 ha
    have hP : 0 ≤ (R w : ℝ) * (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2 := by
      positivity
    change (R w : ℝ) *
      ((k.factorial : ℝ) * (2 / (w : ℝ)) ^ k *
        poolDegreeReplacementBound (M w) (v w) k) ^ 2 ≤ _
    change (R w : ℝ) * (a * poolDegreeReplacementBound (M w) (v w) k) ^ 2 ≤ _
    calc
      (R w : ℝ) * (a * poolDegreeReplacementBound (M w) (v w) k) ^ 2 =
          a ^ 2 * ((R w : ℝ) * (poolDegreeReplacementBound (M w) (v w) k) ^ 2) := by
        ring
      _ ≤ a ^ 2 * ((R w : ℝ) *
          (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2) := by
        exact mul_le_mul_of_nonneg_left
          (poolDegreeEnergy_le_poly (M := M w) (R := R w) (v := v w) k) (sq_nonneg a)
      _ ≤ B * ((R w : ℝ) *
          (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2) := by
        exact mul_le_mul_of_nonneg_right ha2 hP
  have hmajor : Tendsto (fun w => B * ((R w : ℝ) *
      (2 * (M w : ℝ) ^ k * (1 / 2 : ℝ) ^ (v w)) ^ 2)) atTop (𝓝 0) := by
    simpa using hpoly.const_mul B
  exact squeeze_zero' (Filter.Eventually.of_forall (fun w => by positivity)) hbound hmajor

/-- If the random-design mean derivatives converge, then fixed designs with
the same limits exist eventually and simultaneously for all degrees.  This is
not an assertion that the Gaussian/binomial mean limit has already been proved;
that limit is precisely the explicit `hmean` input. -/
theorem eventually_exists_poolDesign_iteratedDeriv_close_to_limit
    {t : ℕ} (M R v : ℕ → ℕ) (width : ℕ → ℝ) (hVM : ∀ᶠ w : ℕ in atTop, v w ≤ M w)
    (hwidth : ∀ᶠ w : ℕ in atTop, 0 < width w)
    (hene : ∀ k : Fin (t + 1), Tendsto (fun w =>
      (R w : ℝ) * (poolDerivativeReplacementBound (M w) (v w) k.1 (width w)) ^ 2)
      atTop (𝓝 0))
    (L : Fin (t + 1) → ℝ)
    (hmean : ∀ k : Fin (t + 1), Tendsto (fun w =>
      expectation (fun design : PoolDesign (M w) (R w) (v w) =>
        iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0))
      atTop (𝓝 (L k)))
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∀ᶠ w : ℕ in atTop, ∃ design : PoolDesign (M w) (R w) (v w),
      ∀ k : Fin (t + 1),
        |iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0 - L k| < η k := by
  have hfix := eventually_exists_poolDesign_forall_iteratedDeriv_deviation_lt
    M R v width hVM hwidth hene (fun k => half_pos (hη k))
  have hm : ∀ᶠ w : ℕ in atTop, ∀ k : Fin (t + 1),
      |expectation (fun design : PoolDesign (M w) (R w) (v w) =>
        iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0) - L k| < η k / 2 := by
    rw [eventually_all]
    intro k
    have h := (Metric.tendsto_nhds.1 (hmean k)) (η k / 2) (half_pos (hη k))
    simpa only [Real.dist_eq] using h
  filter_upwards [hfix, hm] with w hw hmw
  obtain ⟨design, hdesign⟩ := hw
  refine ⟨design, fun k => ?_⟩
  calc
    |iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0 - L k| =
        |(iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0 -
          expectation (fun design' : PoolDesign (M w) (R w) (v w) =>
            iteratedDeriv k.1 (biasedResponse (width w) (poolEval design')) 0)) +
          (expectation (fun design' : PoolDesign (M w) (R w) (v w) =>
            iteratedDeriv k.1 (biasedResponse (width w) (poolEval design')) 0) - L k)| := by
      congr 1
      ring
    _ ≤ |iteratedDeriv k.1 (biasedResponse (width w) (poolEval design)) 0 -
          expectation (fun design' : PoolDesign (M w) (R w) (v w) =>
            iteratedDeriv k.1 (biasedResponse (width w) (poolEval design')) 0)| +
        |expectation (fun design' : PoolDesign (M w) (R w) (v w) =>
            iteratedDeriv k.1 (biasedResponse (width w) (poolEval design')) 0) - L k| :=
      abs_add_le _ _
    _ < η k / 2 + η k / 2 := add_lt_add (hdesign k) (hmw k)
    _ = η k := by ring

/-- Physical-shape sufficient form: polynomial-times-geometric energy control
and the mean derivative limit together yield one actual fixed design close to
the requested limit for every degree through `t`. -/
theorem eventually_exists_poolDesign_iteratedDeriv_close_to_limit_of_poly
    {t : ℕ} (M R v : ℕ → ℕ) (hVM : ∀ᶠ w : ℕ in atTop, v w ≤ M w)
    (hpoly : ∀ k : Fin (t + 1), Tendsto (fun w =>
      (R w : ℝ) * (2 * (M w : ℝ) ^ k.1 * (1 / 2 : ℝ) ^ (v w)) ^ 2)
      atTop (𝓝 0))
    (L : Fin (t + 1) → ℝ)
    (hmean : ∀ k : Fin (t + 1), Tendsto (fun w =>
      expectation (fun design : PoolDesign (M w) (R w) (v w) =>
        iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0))
      atTop (𝓝 (L k)))
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∀ᶠ w : ℕ in atTop, ∃ design : PoolDesign (M w) (R w) (v w),
      ∀ k : Fin (t + 1),
        |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 - L k| < η k := by
  apply eventually_exists_poolDesign_iteratedDeriv_close_to_limit
    M R v (fun w => (w : ℝ)) hVM (by
      filter_upwards [eventually_gt_atTop 0] with w hw
      exact_mod_cast hw) _ L hmean hη
  intro k
  exact tendsto_poolDerivativeEnergy_natWidth_of_poly M R v k.1 (hpoly k)

end MonotoneDNF

#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero
#print axioms MonotoneDNF.tendsto_poolDegreeEnergy_of_poly
#print axioms MonotoneDNF.variance_pool_iteratedDeriv_le
#print axioms MonotoneDNF.probability_pool_iteratedDeriv_deviation_le
#print axioms MonotoneDNF.exists_poolDesign_forall_iteratedDeriv_deviation_lt_of_energy
#print axioms MonotoneDNF.eventually_exists_poolDesign_forall_iteratedDeriv_deviation_lt
#print axioms MonotoneDNF.eventually_exists_poolDesign_iteratedDeriv_close_to_limit
#print axioms MonotoneDNF.tendsto_poolDerivativeEnergy_natWidth_of_poly
#print axioms MonotoneDNF.eventually_exists_poolDesign_iteratedDeriv_close_to_limit_of_poly


==> anc/MonotoneDNF/PoolFixedDesignVariance.lean <==
module

public import MonotoneDNF.PoolFixedDesign
public import MonotoneDNF.FiniteReplacementVariance

@[expose] public section

/-!
# Variance concentration and simultaneous fixing of a random pool design

The exponential bounded-differences estimate is not needed for the fixed-pool
limit.  The exact replacement energy, followed by the public finite Chebyshev
inequality, gives the same `R * Delta^2` smallness criterion.  Thus a vanishing
sum of these energies fixes one genuine pool design simultaneously for any
fixed finite list of degrees.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

attribute [local instance] Classical.propDecidable

/-- The exact deterministic replacement bound for a degree-`k` pool statistic. -/
noncomputable def poolDegreeReplacementBound (M v k : ℕ) : ℝ :=
  (M.choose k : ℝ) * (2 * (1 / 2 : ℝ) ^ v)

lemma poolDegreeReplacementBound_nonneg (M v k : ℕ) :
    0 ≤ poolDegreeReplacementBound M v k := by
  unfold poolDegreeReplacementBound
  positivity

/-- Variance of an actual degree-grouped pool response coefficient is at most
`R` times the square of its one-clause replacement bound. -/
theorem variance_poolDegreeSum_le {M R v : ℕ} [Nonempty (PoolClause M v)] (k : ℕ) :
    variance (fun design : PoolDesign M R v => walshDegreeSum (poolEval design) k) ≤
      (R : ℝ) * (poolDegreeReplacementBound M v k) ^ 2 := by
  let A := poolDegreeReplacementBound M v k
  calc
    variance (fun design : PoolDesign M R v => walshDegreeSum (poolEval design) k) ≤
        replacementEnergy (fun design : PoolDesign M R v =>
          walshDegreeSum (poolEval design) k) := variance_le_replacementEnergy _
    _ ≤ (R : ℝ) * A ^ 2 := by
      unfold replacementEnergy
      calc
        (∑ r : Fin R, expectation (fun design : PoolDesign M R v =>
          expectation (fun S : PoolClause M v =>
            (walshDegreeSum (poolEval design) k -
              walshDegreeSum (poolEval (Function.update design r S)) k) ^ 2))) ≤
            ∑ _r : Fin R, A ^ 2 := by
          apply Finset.sum_le_sum
          intro r hr
          calc
            expectation (fun design : PoolDesign M R v =>
              expectation (fun S : PoolClause M v =>
                (walshDegreeSum (poolEval design) k -
                  walshDegreeSum (poolEval (Function.update design r S)) k) ^ 2)) ≤
                expectation (fun _design : PoolDesign M R v => A ^ 2) := by
              apply expectation_mono
              intro design
              calc
                expectation (fun S : PoolClause M v =>
                  (walshDegreeSum (poolEval design) k -
                    walshDegreeSum (poolEval (Function.update design r S)) k) ^ 2) ≤
                    expectation (fun _S : PoolClause M v => A ^ 2) := by
                  apply expectation_mono
                  intro S
                  have hupdate : ∀ s, s ≠ r → design s = Function.update design r S s := by
                    intro s hs
                    exact (Function.update_of_ne hs S design).symm
                  have hdiff := abs_walshDegreeSum_pool_sub_le design
                    (Function.update design r S) r hupdate k
                  change |walshDegreeSum (poolEval design) k -
                    walshDegreeSum (poolEval (Function.update design r S)) k| ≤ A at hdiff
                  calc
                    (walshDegreeSum (poolEval design) k -
                      walshDegreeSum (poolEval (Function.update design r S)) k) ^ 2 =
                        |walshDegreeSum (poolEval design) k -
                          walshDegreeSum (poolEval (Function.update design r S)) k| ^ 2 :=
                      (sq_abs _).symm
                    _ ≤ A ^ 2 := (sq_le_sq₀ (abs_nonneg _)
                      (poolDegreeReplacementBound_nonneg M v k)).2 hdiff
                _ = A ^ 2 := expectation_const _
            _ = A ^ 2 := expectation_const _
        _ = (R : ℝ) * A ^ 2 := by simp [nsmul_eq_mul]

/-- A finite-degree Chebyshev deviation bound for the actual random design. -/
theorem probability_poolDegreeSum_deviation_le {M R v : ℕ}
    [Nonempty (PoolClause M v)] (k : ℕ) {ε : ℝ} (hε : 0 < ε) :
    probability (fun design : PoolDesign M R v =>
      ε ≤ |walshDegreeSum (poolEval design) k -
        expectation (fun design' : PoolDesign M R v =>
          walshDegreeSum (poolEval design') k)|) ≤
      ((R : ℝ) * (poolDegreeReplacementBound M v k) ^ 2) / ε ^ 2 := by
  exact (probability_abs_sub_expectation_ge_le _ hε).trans
    (div_le_div_of_nonneg_right (variance_poolDegreeSum_le k) (sq_nonneg ε))

/-- One fixed design is simultaneously close to the random-design means for
all degrees `0,...,t`, provided the displayed replacement-energy budget is
small.  No averaged-response or ideal-curve hypothesis occurs here. -/
theorem exists_poolDesign_forall_degree_deviation_lt_of_energy {M R v t : ℕ}
    [Nonempty (PoolClause M v)] {ε : ℝ} (hε : 0 < ε)
    (hbudget : (∑ k : Fin (t + 1),
      (R : ℝ) * (poolDegreeReplacementBound M v k.1) ^ 2) / ε ^ 2 < 1) :
    ∃ design : PoolDesign M R v, ∀ k : Fin (t + 1),
      |walshDegreeSum (poolEval design) k.1 -
        expectation (fun design' : PoolDesign M R v =>
          walshDegreeSum (poolEval design') k.1)| < ε := by
  apply exists_poolDesign_forall_degree_deviation_lt (fun _ => ε)
  calc
    (∑ k : Fin (t + 1), probability (fun design : PoolDesign M R v =>
      ε ≤ |walshDegreeSum (poolEval design) k.1 -
        expectation (fun design' : PoolDesign M R v =>
          walshDegreeSum (poolEval design') k.1)|)) ≤
        ∑ k : Fin (t + 1),
          ((R : ℝ) * (poolDegreeReplacementBound M v k.1) ^ 2) / ε ^ 2 := by
      apply Finset.sum_le_sum
      intro k hk
      exact probability_poolDegreeSum_deviation_le k.1 hε
    _ = (∑ k : Fin (t + 1),
      (R : ℝ) * (poolDegreeReplacementBound M v k.1) ^ 2) / ε ^ 2 := by
      rw [Finset.sum_div]
    _ < 1 := hbudget

/-- **Asymptotic fixed-design criterion.**  If the replacement energies tend
to zero for every degree in a fixed finite list, then eventually one genuine
pool design has uniformly small simultaneous degree-sum errors. -/
theorem eventually_exists_poolDesign_forall_degree_deviation_lt
    {t : ℕ} (M R v : ℕ → ℕ) (hVM : ∀ w, v w ≤ M w)
    (henergy : ∀ k : Fin (t + 1), Tendsto (fun w =>
      (R w : ℝ) * (poolDegreeReplacementBound (M w) (v w) k.1) ^ 2)
      atTop (𝓝 0)) {ε : ℝ} (hε : 0 < ε) :
    ∀ᶠ w : ℕ in atTop, ∃ design : PoolDesign (M w) (R w) (v w),
      ∀ k : Fin (t + 1),
        |walshDegreeSum (poolEval design) k.1 -
          expectation (fun design' : PoolDesign (M w) (R w) (v w) =>
            walshDegreeSum (poolEval design') k.1)| < ε := by
  have hsum : Tendsto (fun w => ∑ k : Fin (t + 1),
      (R w : ℝ) * (poolDegreeReplacementBound (M w) (v w) k.1) ^ 2)
      atTop (𝓝 0) := by
    have h := tendsto_finset_sum (Finset.univ : Finset (Fin (t + 1)))
      (fun k _ => henergy k)
    simpa using h
  have hsmall : ∀ᶠ w : ℕ in atTop, (∑ k : Fin (t + 1),
      (R w : ℝ) * (poolDegreeReplacementBound (M w) (v w) k.1) ^ 2) < ε ^ 2 :=
    (tendsto_order.1 hsum).2 (ε ^ 2) (sq_pos_of_pos hε)
  filter_upwards [hsmall] with w hw
  letI : Nonempty (PoolClause (M w) (v w)) := poolClauseNonempty (hVM w)
  apply exists_poolDesign_forall_degree_deviation_lt_of_energy hε
  exact (div_lt_one (sq_pos_of_pos hε)).2 hw

end MonotoneDNF

#print axioms MonotoneDNF.variance_poolDegreeSum_le
#print axioms MonotoneDNF.probability_poolDegreeSum_deviation_le
#print axioms MonotoneDNF.exists_poolDesign_forall_degree_deviation_lt_of_energy
#print axioms MonotoneDNF.eventually_exists_poolDesign_forall_degree_deviation_lt


==> anc/MonotoneDNF/PoolGaussianMean.lean <==
module

public import MonotoneDNF.PoolExactCoefficientBounds
public import MonotoneDNF.PoolKrawtchoukDual
public import Mathlib.Probability.CentralLimitTheorem
public import Mathlib.RingTheory.Polynomial.Hermite.Gaussian
public import MonotoneDNF.GaussianResponseCalibration

@[expose] public section

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter MeasureTheory ProbabilityTheory
attribute [local instance] Classical.propDecidable

/-- Logarithmic derivative of `(1+X)^a(1-X)^b`, cleared of denominators. -/
lemma binomialGenerating_derivative_identity (a b : ℕ) :
    (1 - Polynomial.X ^ 2) *
        Polynomial.derivative (((1 + Polynomial.X) ^ a * (1 - Polynomial.X) ^ b : Polynomial ℝ)) =
      (Polynomial.C ((a : ℝ) - b) - Polynomial.C ((a : ℝ) + b) * Polynomial.X) *
        ((1 + Polynomial.X) ^ a * (1 - Polynomial.X) ^ b : Polynomial ℝ) := by
  cases a with
  | zero =>
    cases b with
    | zero => simp
    | succ b =>
      rw [Polynomial.derivative_mul]
      simp only [Polynomial.derivative_pow, Nat.succ_sub_one, zero_pow, Nat.cast_zero,
        Nat.cast_succ, Polynomial.C_0, zero_mul, one_pow, mul_one, zero_add,
        Polynomial.derivative_sub, Polynomial.derivative_one,
        Polynomial.derivative_X, sub_zero, zero_sub]
      simp only [pow_succ]
      simp only [Polynomial.C_add, Polynomial.C_sub, Polynomial.C_neg,
        Polynomial.C_0, Polynomial.C_1]
      push_cast
      ring
  | succ a =>
    cases b with
    | zero =>
      rw [Polynomial.derivative_mul]
      simp only [Polynomial.derivative_pow, Nat.succ_sub_one, zero_pow, Nat.cast_zero,
        Nat.cast_succ, Polynomial.C_0, zero_mul, one_pow, mul_one, zero_add,
        Polynomial.derivative_add, Polynomial.derivative_one,
        Polynomial.derivative_X, add_zero, zero_add]
      simp only [pow_succ]
      simp only [Polynomial.C_add, Polynomial.C_sub, Polynomial.C_neg,
        Polynomial.C_0, Polynomial.C_1]
      push_cast
      ring
    | succ b =>
      rw [Polynomial.derivative_mul]
      simp only [Polynomial.derivative_pow, Nat.succ_sub_one, Nat.cast_succ,
        Polynomial.derivative_add, Polynomial.derivative_sub, Polynomial.derivative_one,
        Polynomial.derivative_X, add_zero, sub_zero]
      simp only [pow_succ]
      simp only [Polynomial.C_add, Polynomial.C_sub, Polynomial.C_neg,
        Polynomial.C_0, Polynomial.C_1]
      push_cast
      ring

/-- The derivative identity for the elementary Walsh generating polynomial. -/
lemma elementaryWalshPolynomial_derivative_identity (M : ℕ) (x : BooleanCube M) :
    (1 - Polynomial.X ^ 2) * (elementaryWalshPolynomial M x).derivative =
      (Polynomial.C (∑ i, signedBit (x i)) - Polynomial.C (M : ℝ) * Polynomial.X) *
        elementaryWalshPolynomial M x := by
  rw [elementaryWalshPolynomial_eq_likelihood]
  have h := binomialGenerating_derivative_identity (oneCount x) (M - oneCount x)
  rw [sum_signedBit_eq_two_oneCount_sub]
  have hK : oneCount x ≤ M := oneCount_le M x
  have hS : (oneCount x : ℝ) - ((M - oneCount x : ℕ) : ℝ) =
      2 * (oneCount x : ℝ) - M := by
    rw [Nat.cast_sub hK]
    ring
  have hsum : (oneCount x : ℝ) + ((M - oneCount x : ℕ) : ℝ) = M := by
    rw [← Nat.cast_add]
    congr 1
    omega
  rw [hS, hsum] at h
  exact h


/-- Three-term recurrence for the elementary symmetric Walsh sums. -/
lemma elementaryWalshSum_recurrence (M r : ℕ) (x : BooleanCube M) :
    ((r + 2 : ℕ) : ℝ) * elementaryWalshSum M (r + 2) x =
      (∑ i, signedBit (x i)) * elementaryWalshSum M (r + 1) x -
        ((M : ℝ) - r) * elementaryWalshSum M r x := by
  let P := elementaryWalshPolynomial M x
  let S : ℝ := ∑ i, signedBit (x i)
  have h := elementaryWalshPolynomial_derivative_identity M x
  have h' : P.derivative = Polynomial.X * (Polynomial.X * P.derivative) +
      Polynomial.C S * P - Polynomial.C (M : ℝ) * (Polynomial.X * P) := by
    dsimp [P, S] at *
    linear_combination h
  have hc := congrArg (fun Q : Polynomial ℝ => Q.coeff (r + 1)) h'
  cases r with
  | zero =>
    simp only [Polynomial.coeff_add, Polynomial.coeff_sub, Polynomial.coeff_derivative,
      Polynomial.coeff_C_mul, Polynomial.coeff_X_mul, Polynomial.coeff_X_mul_zero,
      zero_add, Nat.cast_zero, zero_mul, sub_zero] at hc
    simp only [P, coeff_elementaryWalshPolynomial, S] at hc
    norm_num at hc ⊢
    nlinarith [hc]
  | succ r =>
    simp only [Polynomial.coeff_add, Polynomial.coeff_sub, Polynomial.coeff_derivative,
      Polynomial.coeff_C_mul, Polynomial.coeff_X_mul, Nat.add_assoc] at hc
    simp only [P, coeff_elementaryWalshPolynomial, S] at hc
    push_cast at hc ⊢
    nlinarith




lemma elementaryWalshSum_one_eq_signedBitSum (M : ℕ) (x : BooleanCube M) :
    elementaryWalshSum M 1 x = ∑ i, signedBit (x i) := by
  rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum, sum_signedBit_eq_two_oneCount_sub]
  simp [oneCountLikelihoodCoeff, Finset.sum_range_succ]
  rw [Nat.cast_sub (oneCount_le M x)]
  ring

/-- The Krawtchouk sum after multiplication by the coefficient scale `q^r`. -/
noncomputable def scaledElementaryWalshSum (q : ℝ) (M r : ℕ) (x : BooleanCube M) : ℝ :=
  q ^ r * elementaryWalshSum M r x

lemma scaledElementaryWalshSum_recurrence (q : ℝ) (M r : ℕ) (x : BooleanCube M) :
    ((r + 2 : ℕ) : ℝ) * scaledElementaryWalshSum q M (r + 2) x =
      (q * ∑ i, signedBit (x i)) * scaledElementaryWalshSum q M (r + 1) x -
        (q ^ 2 * ((M : ℝ) - r)) * scaledElementaryWalshSum q M r x := by
  have h := elementaryWalshSum_recurrence M r x
  unfold scaledElementaryWalshSum
  simp only [pow_add, pow_one, pow_zero]
  linear_combination q ^ (r + 2) * h

lemma hermiteOperator_derivative (p : Polynomial ℝ) :
    Polynomial.derivative (Polynomial.X * p - p.derivative) =
      p + (Polynomial.X * p.derivative - p.derivative.derivative) := by
  rw [Polynomial.derivative_sub, Polynomial.derivative_mul,
    Polynomial.derivative_X]
  ring

/-- Derivative recurrence for probabilists' Hermite polynomials, mapped to `ℝ`. -/
lemma hermiteReal_derivative_succ (n : ℕ) :
    Polynomial.derivative (Polynomial.map (Int.castRingHom ℝ) (Polynomial.hermite (n + 1))) =
      Polynomial.C ((n + 1 : ℕ) : ℝ) *
        Polynomial.map (Int.castRingHom ℝ) (Polynomial.hermite n) := by
  induction n with
  | zero =>
    simp [Polynomial.hermite_one]
  | succ n ih =>
    let H : ℕ → Polynomial ℝ := fun k => Polynomial.map (Int.castRingHom ℝ) (Polynomial.hermite k)
    have hcomm (p : Polynomial ℝ) := hermiteOperator_derivative p
    have hstep : H (n + 2) = Polynomial.X * H (n + 1) - (H (n + 1)).derivative := by
      dsimp [H]
      rw [Polynomial.hermite_succ, Polynomial.map_sub, Polynomial.map_mul]
      simp
    change Polynomial.derivative (H (n + 2)) = Polynomial.C ((n + 1 + 1 : ℕ) : ℝ) * H (n + 1)
    rw [hstep, hcomm]
    change Polynomial.derivative (H (n + 1)) = Polynomial.C ((n + 1 : ℕ) : ℝ) * H n at ih
    rw [ih]
    simp only [Polynomial.derivative_C_mul]
    have hn : H (n + 1) = Polynomial.X * H n - (H n).derivative := by
      dsimp [H]
      rw [Polynomial.hermite_succ, Polynomial.map_sub, Polynomial.map_mul]
      simp
    calc
      _ = H (n + 1) + Polynomial.C ((n + 1 : ℕ) : ℝ) *
          (Polynomial.X * H n - (H n).derivative) := by ring
      _ = H (n + 1) + Polynomial.C ((n + 1 : ℕ) : ℝ) * H (n + 1) := by rw [← hn]
      _ = _ := by
        push_cast
        simp only [Polynomial.C_add, Polynomial.C_1]
        ring

lemma hermiteReal_second_recurrence (n : ℕ) :
    Polynomial.map (Int.castRingHom ℝ) (Polynomial.hermite (n + 2)) =
      Polynomial.X * Polynomial.map (Int.castRingHom ℝ) (Polynomial.hermite (n + 1)) -
        Polynomial.C ((n + 1 : ℕ) : ℝ) * Polynomial.map (Int.castRingHom ℝ) (Polynomial.hermite n) := by
  rw [show n + 2 = (n + 1) + 1 by omega, Polynomial.hermite_succ,
    Polynomial.map_sub, Polynomial.map_mul]
  simp only [Polynomial.map_X, ← Polynomial.derivative_map]
  rw [hermiteReal_derivative_succ]

/-- The normalized Gaussian coefficient kernel. -/
noncomputable def gaussianCoefficientKernel (a : ℝ) (r : ℕ) (z : ℝ) : ℝ :=
  (a ^ r / (r.factorial : ℝ)) *
    Polynomial.aeval z (Polynomial.hermite r)

lemma gaussianCoefficientKernel_zero (a z : ℝ) :
    gaussianCoefficientKernel a 0 z = 1 := by
  simp [gaussianCoefficientKernel]

lemma gaussianCoefficientKernel_one (a z : ℝ) :
    gaussianCoefficientKernel a 1 z = a * z := by
  simp [gaussianCoefficientKernel, Polynomial.hermite_one]

lemma gaussianCoefficientKernel_recurrence (a z : ℝ) (r : ℕ) :
    ((r + 2 : ℕ) : ℝ) * gaussianCoefficientKernel a (r + 2) z =
      (a * z) * gaussianCoefficientKernel a (r + 1) z -
        a ^ 2 * gaussianCoefficientKernel a r z := by
  unfold gaussianCoefficientKernel
  rw [show Polynomial.aeval z (Polynomial.hermite (r + 2)) =
      z * Polynomial.aeval z (Polynomial.hermite (r + 1)) -
        (r + 1 : ℕ) * Polynomial.aeval z (Polynomial.hermite r) by
    have h := congrArg (Polynomial.eval z) (hermiteReal_second_recurrence r)
    simp only [Polynomial.eval_map, Polynomial.eval_sub, Polynomial.eval_mul,
      Polynomial.eval_X, Polynomial.eval_C] at h
    exact h]
  simp only [Nat.succ_eq_add_one, Nat.factorial_succ, Nat.cast_mul, Nat.cast_add, Nat.cast_one]
  have hfac : (r.factorial : ℝ) ≠ 0 := by positivity
  field_simp
  ring

/-- Two-step limit of normalized Krawtchouk sums: the exact recurrence becomes
exactly the recurrence of `gaussianCoefficientKernel`. -/
theorem tendsto_scaledElementaryWalshSum
    (M : ℕ → ℕ) (q : ℕ → ℝ) (x : (w : ℕ) → BooleanCube (M w)) (a z : ℝ)
    (hA : Tendsto (fun w => q w * ∑ i, signedBit (x w i)) atTop (𝓝 (a * z)))
    (hB : ∀ r : ℕ, Tendsto (fun w => q w ^ 2 * ((M w : ℝ) - r)) atTop (𝓝 (a ^ 2))) :
    ∀ r : ℕ, Tendsto (fun w => scaledElementaryWalshSum (q w) (M w) r (x w)) atTop
      (𝓝 (gaussianCoefficientKernel a r z)) := by
  intro r
  induction r using Nat.strong_induction_on with
  | h r ih =>
    cases r with
    | zero =>
      simpa [scaledElementaryWalshSum, elementaryWalshSum_zero,
        gaussianCoefficientKernel_zero] using
        (tendsto_const_nhds : Tendsto (fun _ : ℕ => (1 : ℝ)) atTop (𝓝 1))
    | succ r =>
      cases r with
      | zero =>
        simpa [scaledElementaryWalshSum, elementaryWalshSum_one_eq_signedBitSum,
          gaussianCoefficientKernel_one] using hA
      | succ r =>
        have h1 := ih (r + 1) (by omega)
        have h0 := ih r (by omega)
        have hrec := (hA.mul h1).sub ((hB r).mul h0)
        rw [← gaussianCoefficientKernel_recurrence] at hrec
        have hr : Tendsto (fun w => ((r + 2 : ℕ) : ℝ) *
            scaledElementaryWalshSum (q w) (M w) (r + 2) (x w)) atTop
            (𝓝 (((r + 2 : ℕ) : ℝ) * gaussianCoefficientKernel a (r + 2) z)) := by
          apply hrec.congr'
          filter_upwards [] with w
          rw [scaledElementaryWalshSum_recurrence]
        have hdiv := hr.div_const (((r + 2 : ℕ) : ℝ))
        have hc (y : ℝ) : (((r + 2 : ℕ) : ℝ) * y) / ((r + 2 : ℕ) : ℝ) = y := by
          field_simp
        simpa only [hc] using hdiv


/-- Ceiling at the quadratic physical scale, divided by `w^2`. -/
lemma tendsto_physicalPoolSize_div_sq {C : ℝ} (hC : 0 ≤ C) :
    Tendsto (fun w : ℕ => (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) / (w : ℝ) ^ 2)
      atTop (𝓝 C) := by
  let D : ℕ → ℝ := fun w =>
    ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) - C * (w : ℝ) ^ 2) / (w : ℝ) ^ 2
  have hnonneg : ∀ᶠ w : ℕ in atTop, 0 ≤ D w := by
    filter_upwards [eventually_gt_atTop 0] with w hw
    have hwR : (0 : ℝ) < w := by exact_mod_cast hw
    exact div_nonneg (sub_nonneg.2 (Nat.le_ceil _)) (sq_nonneg _)
  have hupper : ∀ᶠ w : ℕ in atTop, D w ≤ ((w : ℝ) ^ 2)⁻¹ := by
    filter_upwards [eventually_gt_atTop 0] with w hw
    have hwR : (0 : ℝ) < w := by exact_mod_cast hw
    have hden : (0 : ℝ) < (w : ℝ) ^ 2 := sq_pos_of_pos hwR
    have hceil := Nat.ceil_lt_add_one (mul_nonneg hC (sq_nonneg (w : ℝ)))
    apply (div_le_iff₀ hden).2
    calc
        ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) - C * (w : ℝ) ^ 2) ≤ 1 := by linarith
        _ = ((w : ℝ) ^ 2)⁻¹ * (w : ℝ) ^ 2 := by field_simp
  have hw2 : Tendsto (fun w : ℕ => (w : ℝ) ^ 2) atTop atTop :=
    (tendsto_pow_atTop (show (2 : ℕ) ≠ 0 by norm_num)).comp tendsto_natCast_atTop_atTop
  have hinv : Tendsto (fun w : ℕ => ((w : ℝ) ^ 2)⁻¹) atTop (𝓝 0) :=
    tendsto_inv_atTop_zero.comp hw2
  have hD : Tendsto D atTop (𝓝 0) := squeeze_zero' hnonneg hupper hinv
  have hconst : Tendsto (fun _ : ℕ => C) atTop (𝓝 C) := tendsto_const_nhds
  have hadd : Tendsto (fun w : ℕ => C + D w) atTop (𝓝 C) := by
    simpa using hconst.add hD
  apply hadd.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hden : (w : ℝ) ^ 2 ≠ 0 := ne_of_gt (sq_pos_of_pos hwR)
  dsimp [D]
  field_simp
  ring

/-- Pointwise Krawtchouk/Hermite limit at the actual physical pool size.
The input is convergence of a chosen standardized one-count path. -/
theorem tendsto_physical_scaledElementaryWalshSum {C : ℝ} (hC : 0 < C)
    (x : (w : ℕ) → BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2))) (z : ℝ)
    (hZ : Tendsto (fun w : ℕ => standardizedOneCount
      (Nat.ceil (C * (w : ℝ) ^ 2)) (x w)) atTop (𝓝 z)) (r : ℕ) :
    Tendsto (fun w : ℕ => scaledElementaryWalshSum (2 / (w : ℝ))
      (Nat.ceil (C * (w : ℝ) ^ 2)) r (x w)) atTop
      (𝓝 (gaussianCoefficientKernel (2 * Real.sqrt C) r z)) := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let q : ℕ → ℝ := fun w => 2 / (w : ℝ)
  let Y : ℕ → ℝ := fun w => standardizedOneCount (M w) (x w)
  have hM := tendsto_physicalPoolSize_div_sq (C := C) hC.le
  have hs : Tendsto (fun w : ℕ => 2 * Real.sqrt ((M w : ℝ) / (w : ℝ) ^ 2)) atTop
      (𝓝 (2 * Real.sqrt C)) := hM.sqrt.const_mul 2
  have hfactor : Tendsto (fun w => q w * Real.sqrt (M w)) atTop
      (𝓝 (2 * Real.sqrt C)) := by
    apply hs.congr'
    filter_upwards [eventually_gt_atTop 0] with w hw
    have hwR : (0 : ℝ) < w := by exact_mod_cast hw
    have hsqrtw : Real.sqrt ((w : ℝ) ^ 2) = (w : ℝ) := by
      rw [Real.sqrt_sq_eq_abs, abs_of_pos hwR]
    rw [Real.sqrt_div (Nat.cast_nonneg (M w)) ((w : ℝ) ^ 2), hsqrtw]
    dsimp [q]
    ring
  have hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w := by
    filter_upwards [eventually_gt_atTop 0] with w hw
    have hwR : (0 : ℝ) < w := by exact_mod_cast hw
    dsimp [M]
    exact Nat.ceil_pos.2 (mul_pos hC (sq_pos_of_pos hwR))
  have hA : Tendsto (fun w => q w * ∑ i, signedBit (x w i)) atTop
      (𝓝 ((2 * Real.sqrt C) * z)) := by
    have hprod := hfactor.mul hZ
    apply hprod.congr'
    filter_upwards [hMpos, eventually_gt_atTop 0] with w hw hww
    have hwR : (0 : ℝ) < w := by exact_mod_cast hww
    have hsqrt : Real.sqrt (M w) ≠ 0 :=
      ne_of_gt (Real.sqrt_pos.2 (by exact_mod_cast hw))
    change (q w * Real.sqrt (M w)) * standardizedOneCount (M w) (x w) =
      q w * ∑ i, signedBit (x w i)
    rw [standardizedOneCount]
    dsimp [q]
    field_simp [hsqrt, ne_of_gt hwR]
    ring
  have hq : Tendsto q atTop (𝓝 0) := by
    have hi := tendsto_inv_atTop_zero.comp (tendsto_natCast_atTop_atTop (R := ℝ))
    simpa only [q, Function.comp_def, div_eq_mul_inv, mul_zero] using hi.const_mul 2
  have hB : ∀ r : ℕ, Tendsto (fun w => q w ^ 2 * ((M w : ℝ) - r)) atTop
      (𝓝 ((2 * Real.sqrt C) ^ 2)) := by
    intro r
    have hmain := hM.const_mul 4
    have hcorr := (hq.pow 2).mul_const (r : ℝ)
    have hlim := hmain.sub hcorr
    have hsquare : (2 * Real.sqrt C) ^ 2 = 4 * C := by
      rw [mul_pow, Real.sq_sqrt hC.le]
      norm_num
    rw [hsquare]
    convert hlim using 1
    · funext w
      cases w with
      | zero => simp [M, q]
      | succ w =>
        have hw : (0 : ℝ) < ((w + 1 : ℕ) : ℝ) := by positivity
        dsimp [M, q]
        push_cast
        field_simp
        ring
    · simp
  exact tendsto_scaledElementaryWalshSum M q x (2 * Real.sqrt C) z hA hB r


/-- The independent fair-bit process used only to apply the standard CLT. -/
noncomputable def fairInfiniteBits : Measure (ℕ → Bool) :=
  Measure.infinitePi (fun _ : ℕ => ProbabilityTheory.uniformOn Set.univ)

/-- Restriction of an infinite bit string to the first `M` coordinates. -/
def cubeProjection (M : ℕ) : (ℕ → Bool) → BooleanCube M := fun ω i => ω i.1

/-- The finite-coordinate marginal is exactly the uniform Boolean cube. -/
lemma map_cubeProjection (M : ℕ) :
    fairInfiniteBits.map (cubeProjection M) = ProbabilityTheory.uniformOn Set.univ := by
  unfold fairInfiniteBits cubeProjection
  rw [Measure.map_infinitePi_infinitePi_of_inj
    (P := fun _ : ℕ => ProbabilityTheory.uniformOn Set.univ)
    (f := fun i : Fin M => (i : ℕ)) (fun _ _ h => Fin.ext h)]
  rw [Measure.infinitePi_eq_pi]
  simpa only [Set.pi_univ] using (ProbabilityTheory.uniformOn_pi (ι := Fin M) (Ω := Bool)
    (f := fun _ => Set.univ)).symm

/-- Weak convergence of the standardized finite-cube one-count to a standard
Gaussian, obtained from Mathlib's central limit theorem. -/
theorem tendstoInDistribution_standardizedOneCount :
    TendstoInDistribution (fun M (x : BooleanCube M) => standardizedOneCount M x)
      atTop id (fun _ : ℕ => ProbabilityTheory.uniformOn Set.univ) standardGaussian := by
  letI : IsProbabilityMeasure fairInfiniteBits := by
    unfold fairInfiniteBits
    infer_instance
  let X : ℕ → (ℕ → Bool) → ℝ := fun i ω => signedBit (ω i)
  have hlaw (i : ℕ) : HasLaw (X i) (ProbabilityTheory.uniformOn Set.univ |>.map signedBit)
      fairInfiniteBits := by
    constructor
    · exact (measurable_of_finite signedBit).comp (measurable_pi_apply i) |>.aemeasurable
    · change fairInfiniteBits.map (fun ω => signedBit (ω i)) = _
      rw [show (fun ω : ℕ → Bool => signedBit (ω i)) = signedBit ∘ (fun ω => ω i) by rfl,
        ← Measure.map_map (measurable_of_finite signedBit) (measurable_pi_apply i)]
      rw [fairInfiniteBits, Measure.infinitePi_map_eval]
  have hmean : ∫ ω, X 0 ω ∂fairInfiniteBits = 0 := by
    rw [(hlaw 0).integral_eq, integral_map (by fun_prop) (by fun_prop),
      integral_uniformOn_univ_eq_expectation]
    norm_num [expectation, signedBit]
  have hsqLaw : HasLaw ((fun y : ℝ => y ^ 2) ∘ X 0)
      ((ProbabilityTheory.uniformOn Set.univ |>.map signedBit).map (fun y : ℝ => y ^ 2))
      fairInfiniteBits :=
    HasLaw.comp ⟨by fun_prop, rfl⟩ (hlaw 0)
  have hsecond : ∫ ω, (X 0 ^ 2) ω ∂fairInfiniteBits = 1 := by
    change ∫ ω, ((fun y : ℝ => y ^ 2) ∘ X 0) ω ∂fairInfiniteBits = 1
    rw [hsqLaw.integral_eq, integral_map (by fun_prop) (by fun_prop),
      integral_map (by fun_prop) (by fun_prop), integral_uniformOn_univ_eq_expectation]
    norm_num [expectation, signedBit]
  have hindep : iIndepFun X fairInfiniteBits := by
    dsimp [X, fairInfiniteBits]
    exact iIndepFun_infinitePi (fun _ => measurable_of_finite signedBit)
  have hident : ∀ i, IdentDistrib (X i) (X 0) fairInfiniteBits fairInfiniteBits :=
    fun i => (hlaw i).identDistrib (hlaw 0)
  have hclt := tendstoInDistribution_inv_sqrt_mul_sum
    (X := X) (P := fairInfiniteBits) (Y := id) (P' := standardGaussian)
    HasLaw.id hmean hsecond hindep hident
  refine ⟨fun M => (measurable_of_finite _).aemeasurable, aemeasurable_id, ?_⟩
  apply hclt.tendsto.congr'
  filter_upwards [] with M
  apply Subtype.ext
  change fairInfiniteBits.map (fun ω => (Real.sqrt M)⁻¹ *
      ∑ k ∈ Finset.range M, signedBit (ω k)) =
    (ProbabilityTheory.uniformOn Set.univ).map (standardizedOneCount M)
  have hproj : Measurable (cubeProjection M) := by
    unfold cubeProjection
    fun_prop
  rw [← map_cubeProjection M, Measure.map_map (measurable_of_finite _) hproj]
  congr 1
  funext ω
  change (Real.sqrt M)⁻¹ * ∑ k ∈ Finset.range M, signedBit (ω k) =
    standardizedOneCount M (cubeProjection M ω)
  unfold standardizedOneCount
  change _ = (∑ i : Fin M, signedBit (ω i.1)) / Real.sqrt M
  rw [Fin.sum_univ_eq_sum_range (fun k => signedBit (ω k)) M, div_eq_inv_mul]


/-- Bounded continuous test statistics converge in expectation under the
finite-cube CLT. -/
theorem tendsto_expectation_boundedContinuous_standardizedOneCount
    (F : BoundedContinuousFunction ℝ ℝ) :
    Tendsto (fun M : ℕ => expectation (fun x : BooleanCube M =>
      F (standardizedOneCount M x))) atTop
      (𝓝 (∫ z, F z ∂standardGaussian)) := by
  have h := (ProbabilityMeasure.tendsto_iff_forall_integral_tendsto.1
    tendstoInDistribution_standardizedOneCount.tendsto) F
  have hmap (M : ℕ) :
      ∫ z, F z ∂((ProbabilityTheory.uniformOn Set.univ).map (standardizedOneCount M)) =
        expectation (fun x : BooleanCube M => F (standardizedOneCount M x)) := by
    rw [integral_map (measurable_of_finite _).aemeasurable F.continuous.aestronglyMeasurable,
      integral_uniformOn_univ_eq_expectation]
  simpa only [ProbabilityMeasure.coe_mk, hmap, Measure.map_id] using h

/-- Exact second moment of a scaled Krawtchouk sum. -/
lemma expectation_scaledElementaryWalshSum_sq (q : ℝ) (M r : ℕ) :
    expectation (fun x : BooleanCube M => (scaledElementaryWalshSum q M r x) ^ 2) =
      q ^ (2 * r) * (M.choose r : ℝ) := by
  simp_rw [scaledElementaryWalshSum, mul_pow, ← pow_mul]
  rw [expectation_const_mul, expectation_elementaryWalshSum_sq]
  congr 2
  omega

/-- A scale-only second-moment majorant, avoiding binomial asymptotics. -/
lemma expectation_scaledElementaryWalshSum_sq_le (q : ℝ) (M r : ℕ) :
    expectation (fun x : BooleanCube M => (scaledElementaryWalshSum q M r x) ^ 2) ≤
      (q ^ 2 * (M : ℝ)) ^ r := by
  rw [expectation_scaledElementaryWalshSum_sq]
  have hchoose : (M.choose r : ℝ) ≤ (M : ℝ) ^ r := by
    exact_mod_cast Nat.choose_le_pow M r
  have hq : 0 ≤ q ^ (2 * r) := by rw [pow_mul]; positivity
  calc
    q ^ (2 * r) * (M.choose r : ℝ) ≤ q ^ (2 * r) * (M : ℝ) ^ r :=
      mul_le_mul_of_nonneg_left hchoose hq
    _ = (q ^ 2 * (M : ℝ)) ^ r := by
      rw [mul_pow, ← pow_mul]

/-- The physical second-moment majorants have their explicit fixed-`C` limit. -/
lemma tendsto_physical_scaledElementaryWalshSum_secondMoment_majorant
    {C : ℝ} (hC : 0 < C) (r : ℕ) :
    Tendsto (fun w : ℕ =>
      ((2 / (w : ℝ)) ^ 2 * (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ)) ^ r)
      atTop (𝓝 ((4 * C) ^ r)) := by
  have hM := (tendsto_physicalPoolSize_div_sq (C := C) hC.le).const_mul 4
  have hpow := hM.pow r
  apply hpow.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  congr 1
  field_simp
  ring


#print axioms MonotoneDNF.elementaryWalshPolynomial_derivative_identity
#print axioms MonotoneDNF.elementaryWalshSum_recurrence
#print axioms MonotoneDNF.scaledElementaryWalshSum_recurrence
#print axioms MonotoneDNF.gaussianCoefficientKernel_recurrence
#print axioms MonotoneDNF.tendsto_scaledElementaryWalshSum
#print axioms MonotoneDNF.tendsto_physical_scaledElementaryWalshSum
#print axioms MonotoneDNF.tendsto_physicalPoolSize_div_sq
#print axioms MonotoneDNF.map_cubeProjection
#print axioms MonotoneDNF.tendstoInDistribution_standardizedOneCount
#print axioms MonotoneDNF.tendsto_expectation_boundedContinuous_standardizedOneCount
#print axioms MonotoneDNF.expectation_scaledElementaryWalshSum_sq
#print axioms MonotoneDNF.expectation_scaledElementaryWalshSum_sq_le
#print axioms MonotoneDNF.tendsto_physical_scaledElementaryWalshSum_secondMoment_majorant

end MonotoneDNF


==> anc/MonotoneDNF/PoolGaussianTilt.lean <==
module

public import MonotoneDNF.PoolGaussianMean
public import Mathlib.Probability.Moments.MGFAnalytic

@[expose] public section

/-!
# Gaussian exponential tilt for the physical pool response

This file separates the exact Gaussian change of measure from the finite-cube
weighted-kernel limit. No physical-profile approximation is assumed here.
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Translation by `t`, weighted by `exp (t*x - t²/2)`, is exact for the
standard Gaussian. The statement needs no integrability hypothesis: both
sides use the same translated Lebesgue integral. -/
theorem integral_standardGaussian_tilt (f : ℝ → ℝ) (t : ℝ) :
    (∫ x, f x * Real.exp (t * x - t ^ 2 / 2) ∂standardGaussian) =
      ∫ x, f (x + t) ∂standardGaussian := by
  let p : ℝ → ℝ := gaussianPDFReal 0 1
  have hp (x : ℝ) : p x * Real.exp (t * x - t ^ 2 / 2) = p (x - t) := by
    dsimp [p]
    simp only [gaussianPDFReal_def, sub_zero, NNReal.coe_one, mul_one]
    rw [mul_assoc, ← Real.exp_add]
    congr 2
    ring
  calc
    (∫ x, f x * Real.exp (t * x - t ^ 2 / 2) ∂standardGaussian) =
        ∫ x, p x * (f x * Real.exp (t * x - t ^ 2 / 2)) := by
      simpa only [standardGaussian, smul_eq_mul] using
        (integral_gaussianReal_eq_integral_smul
          (μ := 0) (v := 1) (f := fun x =>
            f x * Real.exp (t * x - t ^ 2 / 2)) (by norm_num))
    _ = ∫ x, p (x - t) * f x := by
      apply integral_congr_ae
      filter_upwards [] with x
      calc
        p x * (f x * Real.exp (t * x - t ^ 2 / 2)) =
            (p x * Real.exp (t * x - t ^ 2 / 2)) * f x := by ring
        _ = p (x - t) * f x := by rw [hp]
    _ = ∫ x, p x * f (x + t) := by
      have h := integral_sub_right_eq_self (μ := (volume : Measure ℝ))
        (fun x : ℝ => p x * f (x + t)) t
      convert h using 1 <;> simp
    _ = ∫ x, f (x + t) ∂standardGaussian := by
      symm
      simpa only [standardGaussian, smul_eq_mul] using
        (integral_gaussianReal_eq_integral_smul
          (μ := 0) (v := 1) (f := fun x => f (x + t)) (by norm_num))

/-- The base Gaussian profile, before the shift `2*sqrt C*z` induced by bias. -/
noncomputable def gaussianPoolBaseProfile (c rate C : ℝ) : ℝ → ℝ := fun x =>
  poolResponse c rate (gaussianShiftScale C * x + gaussianShiftOffset c C)

/-- Exact exponential-tilt form of the actual finite-`C` Gaussian pool
response. In particular, the sign and coefficient of the deterministic
correction are proved by the Gaussian density calculation, not inferred from
the large-`C` approximation. -/
theorem gaussianPoolResponse_eq_tilt {C : ℝ} (hC : 0 < C) (c rate z : ℝ) :
    gaussianPoolResponse c rate C z =
      ∫ x, gaussianPoolBaseProfile c rate C x *
        Real.exp (2 * Real.sqrt C * z * x - 2 * C * z ^ 2) ∂standardGaussian := by
  let t : ℝ := 2 * Real.sqrt C * z
  have hsqrt : Real.sqrt C ≠ 0 := ne_of_gt (Real.sqrt_pos.2 hC)
  have ht : gaussianShiftScale C * t = z := by
    dsimp [t, gaussianShiftScale]
    field_simp [hsqrt]
  have ht2 : t ^ 2 / 2 = 2 * C * z ^ 2 := by
    dsimp [t]
    rw [mul_pow, mul_pow, Real.sq_sqrt hC.le]
    ring
  rw [show gaussianPoolResponse c rate C z =
      ∫ x, gaussianPoolBaseProfile c rate C (x + t) ∂standardGaussian by
    unfold gaussianPoolResponse gaussianPoolBaseProfile
    apply integral_congr_ae
    filter_upwards [] with x
    apply congrArg (poolResponse c rate)
    rw [mul_add, ht]
    ring]
  rw [← integral_standardGaussian_tilt (gaussianPoolBaseProfile c rate C) t]
  apply integral_congr_ae
  filter_upwards [] with x
  rw [show 2 * Real.sqrt C * z * x = t * x by rfl, ← ht2]

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- The standard Gaussian measure with a nonnegative real density. -/
noncomputable def gaussianWeightMeasure (f : ℝ → ℝ) : Measure ℝ :=
  standardGaussian.withDensity (fun x => ENNReal.ofReal (f x))

lemma integral_gaussianWeightMeasure {f : ℝ → ℝ} (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) (g : ℝ → ℝ) :
    (∫ x, g x ∂gaussianWeightMeasure f) = ∫ x, f x * g x ∂standardGaussian := by
  unfold gaussianWeightMeasure
  rw [integral_withDensity_eq_integral_toReal_smul hf.ennreal_ofReal
    (by simp : ∀ᵐ x ∂standardGaussian, ENNReal.ofReal (f x) < ∞) g]
  apply integral_congr_ae
  filter_upwards [] with x
  rw [ENNReal.toReal_ofReal (hf0 x), smul_eq_mul]

lemma integrable_exp_gaussianWeightMeasure {f : ℝ → ℝ} (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) {B : ℝ} (hfB : ∀ x, |f x| ≤ B) (t : ℝ) :
    Integrable (fun x => Real.exp (t * x)) (gaussianWeightMeasure f) := by
  rw [gaussianWeightMeasure, integrable_withDensity_iff hf.ennreal_ofReal (by simp)]
  simp_rw [ENNReal.toReal_ofReal (hf0 _)]
  apply Integrable.mono' ((integrable_exp_mul_gaussianReal (μ := 0) (v := 1) t).const_mul B)
  · exact ((measurable_const.mul measurable_id).exp.mul hf).aestronglyMeasurable
  · filter_upwards [] with x
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos (Real.exp_pos _), abs_of_nonneg (hf0 x)]
    have hfx : f x ≤ B := (le_abs_self _).trans (hfB x)
    calc
      Real.exp (t * x) * f x = f x * Real.exp (t * x) := mul_comm _ _
      _ ≤ B * Real.exp (t * x) :=
        mul_le_mul_of_nonneg_right hfx (Real.exp_pos _).le

lemma integrableExpSet_gaussianWeightMeasure {f : ℝ → ℝ} (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) {B : ℝ} (hfB : ∀ x, |f x| ≤ B) :
    integrableExpSet id (gaussianWeightMeasure f) = Set.univ := by
  ext t
  simp only [Set.mem_univ, iff_true]
  exact integrable_exp_gaussianWeightMeasure hf hf0 hfB t

lemma contDiff_mgf_gaussianWeightMeasure {f : ℝ → ℝ} (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) {B : ℝ} (hfB : ∀ x, |f x| ≤ B) (n : ℕ∞) :
    ContDiff ℝ n (mgf id (gaussianWeightMeasure f)) := by
  have h := analyticOnNhd_mgf (X := id) (μ := gaussianWeightMeasure f)
  rw [integrableExpSet_gaussianWeightMeasure hf hf0 hfB, interior_univ] at h
  exact h.contDiff

lemma integrable_weighted_gaussian_pow {f : ℝ → ℝ} (hf : Measurable f)
    (hf0 : ∀ x, 0 ≤ f x) {B : ℝ} (hfB : ∀ x, |f x| ≤ B) (n : ℕ) :
    Integrable (fun x => f x * x ^ n) standardGaussian := by
  have hzero : (0 : ℝ) ∈ interior (integrableExpSet id (gaussianWeightMeasure f)) := by
    rw [integrableExpSet_gaussianWeightMeasure hf hf0 hfB, interior_univ]
    exact Set.mem_univ 0
  have h := integrable_pow_mul_exp_of_mem_interior_integrableExpSet hzero n
  simp only [id_eq, zero_mul, Real.exp_zero, mul_one] at h
  rw [gaussianWeightMeasure, integrable_withDensity_iff hf.ennreal_ofReal (by simp)] at h
  simpa only [ENNReal.toReal_ofReal (hf0 _), mul_comm] using h

/-- The exponential generating kernel whose zero-jet consists of scaled
probabilists' Hermite polynomials. -/
noncomputable def gaussianTiltKernel (a z x : ℝ) : ℝ :=
  Real.exp (a * z * x - a ^ 2 * z ^ 2 / 2)

/-- Differentiation through a bounded nonnegative Gaussian weight is exact at
zero for every finite order. The proof identifies both Leibniz sums with the
moments of the same density-weighted MGF. -/
theorem iteratedDeriv_integral_gaussianTiltKernel_zero {f : ℝ → ℝ}
    (hf : Measurable f) (hf0 : ∀ x, 0 ≤ f x) {B : ℝ}
    (hfB : ∀ x, |f x| ≤ B) (a : ℝ) (r : ℕ) :
    iteratedDeriv r (fun z => ∫ x, f x * gaussianTiltKernel a z x ∂standardGaussian) 0 =
      ∫ x, f x * iteratedDeriv r (fun z => gaussianTiltKernel a z x) 0
        ∂standardGaussian := by
  let ρ := gaussianWeightMeasure f
  have hset : integrableExpSet id ρ = Set.univ :=
    integrableExpSet_gaussianWeightMeasure hf hf0 hfB
  have hzero : (0 : ℝ) ∈ interior (integrableExpSet id ρ) := by
    rw [hset, interior_univ]
    exact Set.mem_univ 0
  have hmgf (n : ℕ) : ContDiff ℝ n (mgf id ρ) :=
    contDiff_mgf_gaussianWeightMeasure hf hf0 hfB n
  have hρ (g : ℝ → ℝ) : (∫ x, g x ∂ρ) = ∫ x, f x * g x ∂standardGaussian :=
    integral_gaussianWeightMeasure hf hf0 g
  have hfun : (fun z => ∫ x, f x * gaussianTiltKernel a z x ∂standardGaussian) =
      fun z => Real.exp (-a ^ 2 * z ^ 2 / 2) * mgf id ρ (a * z) := by
    funext z
    rw [mgf, hρ, ← integral_const_mul]
    apply integral_congr_ae
    filter_upwards [] with x
    unfold gaussianTiltKernel
    rw [show a * z * x - a ^ 2 * z ^ 2 / 2 =
      -a ^ 2 * z ^ 2 / 2 + (a * z) * x by ring, Real.exp_add]
    simp only [id_eq]
    ring
  have hscaled (n : ℕ) :
      iteratedDeriv n (fun z => mgf id ρ (a * z)) 0 =
        a ^ n * (∫ x, f x * x ^ n ∂standardGaussian) := by
    rw [iteratedDeriv_comp_const_mul (hmgf n) a]
    simp only [mul_zero]
    rw [iteratedDeriv_mgf_zero hzero]
    rw [hρ]
    simp
  rw [hfun, iteratedDeriv_fun_mul
    (f := fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2))
    (g := fun z : ℝ => mgf id ρ (a * z)) (by fun_prop)
    (((hmgf r).comp (by fun_prop : ContDiff ℝ r (fun z : ℝ => a * z))).contDiffAt)]
  have hpoint (x : ℝ) :
      iteratedDeriv r (fun z => gaussianTiltKernel a z x) 0 =
        ∑ i ∈ Finset.range (r + 1),
          (r.choose i : ℝ) * iteratedDeriv i (fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2)) 0 *
            (a * x) ^ (r - i) := by
    unfold gaussianTiltKernel
    rw [show (fun z : ℝ => Real.exp (a * z * x - a ^ 2 * z ^ 2 / 2)) =
      (fun z => Real.exp (-a ^ 2 * z ^ 2 / 2) * Real.exp ((a * x) * z)) by
        funext z
        rw [← Real.exp_add]
        congr 1
        ring]
    rw [iteratedDeriv_fun_mul (by fun_prop) (by fun_prop)]
    apply Finset.sum_congr rfl
    intro i hi
    rw [iteratedDeriv_exp_const_mul]
    simp
  simp_rw [hpoint, Finset.mul_sum]
  rw [integral_finset_sum]
  · apply Finset.sum_congr rfl
    intro i hi
    rw [hscaled]
    rw [← integral_const_mul, ← integral_const_mul]
    apply integral_congr_ae
    filter_upwards [] with x
    simp only [mul_pow]
    ring
  · intro i hi
    have h := (integrable_weighted_gaussian_pow hf hf0 hfB (r - i)).const_mul
      ((r.choose i : ℝ) * iteratedDeriv i (fun z : ℝ => Real.exp (-a ^ 2 * z ^ 2 / 2)) 0 *
        a ^ (r - i))
    simpa only [mul_pow, mul_assoc, mul_comm, mul_left_comm] using h

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Polynomial factor in the `r`-th `z`-derivative of the Gaussian tilt. -/
noncomputable def tiltDerivativePolynomial (a x : ℝ) : ℕ → Polynomial ℝ
  | 0 => 1
  | r + 1 => (tiltDerivativePolynomial a x r).derivative +
      (Polynomial.C (a * x) - Polynomial.C (a ^ 2) * Polynomial.X) *
        tiltDerivativePolynomial a x r

lemma hasDerivAt_gaussianTiltKernel (a x z : ℝ) :
    HasDerivAt (fun y => gaussianTiltKernel a y x)
      ((a * x - a ^ 2 * z) * gaussianTiltKernel a z x) z := by
  have harg : HasDerivAt (fun y : ℝ => a * y * x - a ^ 2 * y ^ 2 / 2)
      (a * x - a ^ 2 * z) z := by
    let p : Polynomial ℝ := Polynomial.C a * Polynomial.X * Polynomial.C x -
      Polynomial.C (a ^ 2 / 2) * Polynomial.X ^ 2
    have h := p.hasDerivAt z
    dsimp [p] at h
    simp only [Polynomial.derivative_sub, Polynomial.derivative_mul,
      Polynomial.derivative_C, Polynomial.derivative_X, Polynomial.derivative_pow,
      Polynomial.eval_sub, Polynomial.eval_mul, Polynomial.eval_C, Polynomial.eval_X,
      Polynomial.eval_pow, Polynomial.eval_one, zero_mul, zero_add, Nat.cast_ofNat,
      Nat.reduceSub, pow_one] at h
    convert h using 2
    case e'_4 => with_unfolding_all rfl
    all_goals (try simp only [Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_C,
      Polynomial.eval_X, Polynomial.eval_one, one_mul, mul_one, mul_zero, add_zero])
    all_goals ring
  simpa only [gaussianTiltKernel, mul_comm] using harg.exp

lemma iteratedDeriv_gaussianTiltKernel_eq_eval_mul (a x : ℝ) (r : ℕ) (z : ℝ) :
    iteratedDeriv r (fun y => gaussianTiltKernel a y x) z =
      (tiltDerivativePolynomial a x r).eval z * gaussianTiltKernel a z x := by
  induction r generalizing z with
  | zero => simp [gaussianTiltKernel, tiltDerivativePolynomial]
  | succ r ih =>
    rw [iteratedDeriv_succ]
    have hfun : iteratedDeriv r (fun y => gaussianTiltKernel a y x) =
        fun y => (tiltDerivativePolynomial a x r).eval y * gaussianTiltKernel a y x :=
      funext ih
    rw [hfun]
    have hp := (tiltDerivativePolynomial a x r).hasDerivAt z |>.mul
      (hasDerivAt_gaussianTiltKernel a x z)
    rw [show (fun y => (tiltDerivativePolynomial a x r).eval y * gaussianTiltKernel a y x) =
      (fun x_1 => Polynomial.eval x_1 (tiltDerivativePolynomial a x r)) *
        (fun y => gaussianTiltKernel a y x) by rfl]
    rw [hp.deriv]
    simp only [tiltDerivativePolynomial, Polynomial.eval_add, Polynomial.eval_mul,
      Polynomial.eval_sub, Polynomial.eval_C, Polynomial.eval_X]
    ring

lemma derivative_tiltDerivativePolynomial_succ (a x : ℝ) (r : ℕ) :
    (tiltDerivativePolynomial a x (r + 1)).derivative =
      -Polynomial.C (((r + 1 : ℕ) : ℝ) * a ^ 2) * tiltDerivativePolynomial a x r := by
  induction r with
  | zero => simp [tiltDerivativePolynomial]
  | succ r ih =>
    let B : Polynomial ℝ := Polynomial.C (a * x) - Polynomial.C (a ^ 2) * Polynomial.X
    change ((tiltDerivativePolynomial a x (r + 1)).derivative +
      B * tiltDerivativePolynomial a x (r + 1)).derivative = _
    rw [Polynomial.derivative_add, Polynomial.derivative_mul]
    have hB : B.derivative = -Polynomial.C (a ^ 2) := by
      dsimp [B]
      simp
    have hderiv := congrArg Polynomial.derivative ih
    simp only [Polynomial.derivative_neg, Polynomial.derivative_mul,
      Polynomial.derivative_C, zero_mul, zero_add] at hderiv
    rw [hB, hderiv, ih]
    have hrec : tiltDerivativePolynomial a x (r + 1) =
        (tiltDerivativePolynomial a x r).derivative +
          B * tiltDerivativePolynomial a x r := rfl
    push_cast
    simp only [neg_zero, zero_mul, zero_add, Nat.cast_add, Nat.cast_one,
      Polynomial.C_add, Polynomial.C_mul, Polynomial.C_1] at *
    linear_combination ((Polynomial.C ((r : ℕ) : ℝ) + 1) * Polynomial.C (a ^ 2)) * hrec

lemma tiltDerivativePolynomial_eval_zero_add_two (a x : ℝ) (r : ℕ) :
    (tiltDerivativePolynomial a x (r + 2)).eval 0 =
      (a * x) * (tiltDerivativePolynomial a x (r + 1)).eval 0 -
        ((r + 1 : ℕ) : ℝ) * a ^ 2 * (tiltDerivativePolynomial a x r).eval 0 := by
  change ((tiltDerivativePolynomial a x (r + 1)).derivative +
      (Polynomial.C (a * x) - Polynomial.C (a ^ 2) * Polynomial.X) *
        tiltDerivativePolynomial a x (r + 1)).eval 0 = _
  rw [Polynomial.eval_add, Polynomial.eval_mul, Polynomial.eval_sub,
    Polynomial.eval_C, Polynomial.eval_mul, Polynomial.eval_X, Polynomial.eval_C,
    derivative_tiltDerivativePolynomial_succ]
  simp only [Polynomial.eval_neg, Polynomial.eval_mul, Polynomial.eval_C,
    mul_zero, zero_mul, sub_zero, zero_add]
  ring

lemma factorial_mul_gaussianCoefficientKernel (a : ℝ) (r : ℕ) (x : ℝ) :
    (r.factorial : ℝ) * gaussianCoefficientKernel a r x =
      a ^ r * Polynomial.aeval x (Polynomial.hermite r) := by
  unfold gaussianCoefficientKernel
  have hfac : (r.factorial : ℝ) ≠ 0 := by positivity
  field_simp

lemma factorial_gaussianCoefficientKernel_recurrence (a x : ℝ) (r : ℕ) :
    ((r + 2).factorial : ℝ) * gaussianCoefficientKernel a (r + 2) x =
      (a * x) * (((r + 1).factorial : ℝ) * gaussianCoefficientKernel a (r + 1) x) -
        ((r + 1 : ℕ) : ℝ) * a ^ 2 *
          ((r.factorial : ℝ) * gaussianCoefficientKernel a r x) := by
  simp_rw [factorial_mul_gaussianCoefficientKernel]
  have h := congrArg (Polynomial.eval x) (hermiteReal_second_recurrence r)
  simp only [Polynomial.eval_map, Polynomial.eval_sub, Polynomial.eval_mul,
    Polynomial.eval_X, Polynomial.eval_C] at h
  change (Polynomial.aeval x) (Polynomial.hermite (r + 2)) =
    x * (Polynomial.aeval x) (Polynomial.hermite (r + 1)) -
      ((r + 1 : ℕ) : ℝ) * (Polynomial.aeval x) (Polynomial.hermite r) at h
  simp only [pow_succ]
  linear_combination (a ^ r * a ^ 2) * h

/-- The zero-jet of the Gaussian tilt is exactly the factorial-normalized
Hermite kernel used as the limit of the physical Krawtchouk dual. -/
theorem iteratedDeriv_gaussianTiltKernel_zero (a x : ℝ) (r : ℕ) :
    iteratedDeriv r (fun z => gaussianTiltKernel a z x) 0 =
      (r.factorial : ℝ) * gaussianCoefficientKernel a r x := by
  induction r using Nat.twoStepInduction with
  | zero =>
    simp [iteratedDeriv_gaussianTiltKernel_eq_eval_mul, gaussianTiltKernel,
      tiltDerivativePolynomial, gaussianCoefficientKernel_zero]
  | one =>
    rw [iteratedDeriv_gaussianTiltKernel_eq_eval_mul]
    simp [gaussianTiltKernel, tiltDerivativePolynomial, gaussianCoefficientKernel_one]
  | more r ih0 ih1 =>
    rw [iteratedDeriv_gaussianTiltKernel_eq_eval_mul]
    simp [gaussianTiltKernel]
    have heval (n : ℕ)
        (ihn : iteratedDeriv n (fun z => gaussianTiltKernel a z x) 0 =
          (n.factorial : ℝ) * gaussianCoefficientKernel a n x) :
        (tiltDerivativePolynomial a x n).eval 0 =
          (n.factorial : ℝ) * gaussianCoefficientKernel a n x := by
      rw [← ihn, iteratedDeriv_gaussianTiltKernel_eq_eval_mul]
      simp [gaussianTiltKernel]
    rw [tiltDerivativePolynomial_eval_zero_add_two, heval r ih0, heval (r + 1) ih1]
    exact factorial_gaussianCoefficientKernel_recurrence a x r |>.symm

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

lemma poolResponse_nonneg {rate : ℝ} (hrate : 0 ≤ rate) (c z : ℝ) :
    0 ≤ poolResponse c rate z := by
  unfold poolResponse
  have hu : 0 ≤ rate * Real.exp (2 * c * z) := mul_nonneg hrate (Real.exp_pos _).le
  have he : Real.exp (-rate * Real.exp (2 * c * z)) ≤ 1 := by
    rw [Real.exp_le_one_iff]
    simpa only [neg_mul] using (neg_nonpos.2 hu)
  linarith

lemma poolResponse_le_one {rate : ℝ} (hrate : 0 ≤ rate) (c z : ℝ) :
    poolResponse c rate z ≤ 1 := by
  unfold poolResponse
  have := Real.exp_pos (-rate * Real.exp (2 * c * z))
  linarith

lemma abs_poolResponse_le_one {rate : ℝ} (hrate : 0 ≤ rate) (c z : ℝ) :
    |poolResponse c rate z| ≤ 1 := by
  rw [abs_of_nonneg (poolResponse_nonneg hrate c z)]
  exact poolResponse_le_one hrate c z

lemma measurable_gaussianPoolBaseProfile (c rate C : ℝ) :
    Measurable (gaussianPoolBaseProfile c rate C) := by
  exact (contDiff_poolResponse c rate 1).continuous.measurable.comp
    ((measurable_const.mul measurable_id).add measurable_const)

lemma gaussianPoolBaseProfile_nonneg {rate : ℝ} (hrate : 0 ≤ rate) (c C x : ℝ) :
    0 ≤ gaussianPoolBaseProfile c rate C x :=
  poolResponse_nonneg hrate _ _

lemma abs_gaussianPoolBaseProfile_le_one {rate : ℝ} (hrate : 0 ≤ rate) (c C x : ℝ) :
    |gaussianPoolBaseProfile c rate C x| ≤ 1 :=
  abs_poolResponse_le_one hrate _ _

/-- The actual Gaussian pool response has the required all-orders Hermite
moment formula at zero. This is an exact finite-`C` identity. -/
theorem iteratedDeriv_gaussianPoolResponse_zero_eq_hermiteMoment
    {C : ℝ} (hC : 0 < C) {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ) (k : ℕ) :
    iteratedDeriv k (gaussianPoolResponse c rate C) 0 =
      ∫ x, gaussianPoolBaseProfile c rate C x *
        ((k.factorial : ℝ) * gaussianCoefficientKernel (2 * Real.sqrt C) k x)
          ∂standardGaussian := by
  let a : ℝ := 2 * Real.sqrt C
  have ha : a ^ 2 / 2 = 2 * C := by
    dsimp [a]
    rw [mul_pow, Real.sq_sqrt hC.le]
    ring
  have hfun : gaussianPoolResponse c rate C = fun z =>
      ∫ x, gaussianPoolBaseProfile c rate C x * gaussianTiltKernel a z x
        ∂standardGaussian := by
    funext z
    rw [gaussianPoolResponse_eq_tilt hC]
    apply integral_congr_ae
    filter_upwards [] with x
    unfold gaussianTiltKernel
    have he : a * z * x - a ^ 2 * z ^ 2 / 2 =
        2 * Real.sqrt C * z * x - 2 * C * z ^ 2 := by
      rw [show a ^ 2 * z ^ 2 / 2 = (a ^ 2 / 2) * z ^ 2 by ring, ha]
    rw [he]
  rw [hfun, iteratedDeriv_integral_gaussianTiltKernel_zero
    (measurable_gaussianPoolBaseProfile c rate C)
    (gaussianPoolBaseProfile_nonneg hrate c C)
    (fun x => abs_gaussianPoolBaseProfile_le_one hrate c C x)]
  apply integral_congr_ae
  filter_upwards [] with x
  rw [iteratedDeriv_gaussianTiltKernel_zero]

/-- The factorial likelihood coefficient is the usual scaled Krawtchouk sum,
with the same factorial normalization as the tilt zero-jet. -/
lemma factorialOneCountLikelihoodCoeff_eq_factorial_scaledElementaryWalshSum
    (M r : ℕ) (q : ℝ) (x : BooleanCube M) :
    factorialOneCountLikelihoodCoeff M (oneCount x) r q =
      (r.factorial : ℝ) * scaledElementaryWalshSum q M r x := by
  unfold factorialOneCountLikelihoodCoeff scaledElementaryWalshSum
  rw [oneCountLikelihoodCoeff_eq_pow_mul_one,
    ← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum]

end MonotoneDNF

#print axioms MonotoneDNF.integral_standardGaussian_tilt
#print axioms MonotoneDNF.gaussianPoolResponse_eq_tilt
#print axioms MonotoneDNF.iteratedDeriv_integral_gaussianTiltKernel_zero
#print axioms MonotoneDNF.iteratedDeriv_gaussianTiltKernel_zero
#print axioms MonotoneDNF.iteratedDeriv_gaussianPoolResponse_zero_eq_hermiteMoment
#print axioms MonotoneDNF.factorialOneCountLikelihoodCoeff_eq_factorial_scaledElementaryWalshSum


==> anc/MonotoneDNF/PoolHermiteApprox.lean <==
module

public import MonotoneDNF.PoolWeightedKernel

@[expose] public section

/-!
# Compact-uniform Hermite approximation and polynomial majorants

The finite factorial Krawtchouk kernels and their Gaussian limit share a
second-order recurrence. This file proves the topological and majorant
consequences of that recurrence independently of the physical ceiling
schedule.
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

lemma tendstoUniformlyOn_const_of_tendsto {A : ℕ → ℝ} {a : ℝ} {s : Set ℝ}
    (h : Tendsto A atTop (𝓝 a)) :
    TendstoUniformlyOn (fun w _ => A w) (fun _ => a) atTop s := by
  rw [Metric.tendstoUniformlyOn_iff]
  intro ε hε
  filter_upwards [(Metric.tendsto_nhds.1 h) ε hε] with w hw
  intro z hz
  simpa only [dist_comm] using hw

lemma tendstoUniformlyOn_const (a : ℝ) (s : Set ℝ) :
    TendstoUniformlyOn (fun (_ : ℕ) (_ : ℝ) => a) (fun _ => a) atTop s := by
  exact tendstoUniformlyOn_const_of_tendsto (tendsto_const_nhds : Tendsto (fun _ : ℕ => a) atTop (𝓝 a))

lemma tendstoUniformlyOn_const_fun (f : ℝ → ℝ) (s : Set ℝ) :
    TendstoUniformlyOn (fun (_ : ℕ) => f) f atTop s := by
  rw [Metric.tendstoUniformlyOn_iff]
  intro ε hε
  filter_upwards [] with w
  intro z hz
  simpa using hε

lemma tendstoUniformlyOn_sub {F G : ℕ → ℝ → ℝ} {f g : ℝ → ℝ} {s : Set ℝ}
    (hF : TendstoUniformlyOn F f atTop s) (hG : TendstoUniformlyOn G g atTop s) :
    TendstoUniformlyOn (fun w z => F w z - G w z) (fun z => f z - g z) atTop s := by
  rw [Metric.tendstoUniformlyOn_iff] at hF hG ⊢
  intro ε hε
  filter_upwards [hF (ε / 2) (by positivity), hG (ε / 2) (by positivity)] with w hwF hwG
  intro z hz
  have h1 := hwF z hz
  have h2 := hwG z hz
  rw [Real.dist_eq] at h1 h2 ⊢
  have he : (f z - g z) - (F w z - G w z) = (f z - F w z) - (g z - G w z) := by ring
  rw [he]
  calc
    |(f z - F w z) - (g z - G w z)| = |(f z - F w z) + (-(g z - G w z))| := by ring
    _ ≤ |f z - F w z| + |-(g z - G w z)| := abs_add_le _ _
    _ = |f z - F w z| + |g z - G w z| := by rw [abs_neg]
    _ < ε / 2 + ε / 2 := add_lt_add h1 h2
    _ = ε := by ring

lemma tendstoUniformlyOn_mul {F G : ℕ → ℝ → ℝ} {f g : ℝ → ℝ} {s : Set ℝ}
    (hF : TendstoUniformlyOn F f atTop s) (hG : TendstoUniformlyOn G g atTop s)
    {Cf Cg : ℝ} (hCf : 0 ≤ Cf) (hCg : 0 ≤ Cg)
    (hf : ∀ z ∈ s, |f z| ≤ Cf) (hg : ∀ z ∈ s, |g z| ≤ Cg) :
    TendstoUniformlyOn (fun w z => F w z * G w z) (fun z => f z * g z) atTop s := by
  rw [Metric.tendstoUniformlyOn_iff] at hF hG ⊢
  intro ε hε
  let δF : ℝ := ε / (4 * (Cg + 1))
  let δG : ℝ := ε / (4 * (Cf + 1))
  have hδF : 0 < δF := by dsimp [δF]; positivity
  have hδG : 0 < δG := by dsimp [δG]; positivity
  have hCb : ∀ᶠ w : ℕ in atTop, ∀ z ∈ s, |G w z| ≤ Cg + 1 := by
    filter_upwards [hG 1 zero_lt_one] with w hw
    intro z hz
    have h := (hw z hz).le
    rw [Real.dist_eq] at h
    have h' : |G w z - g z| ≤ 1 := by rw [abs_sub_comm]; exact h
    calc
      |G w z| = |(G w z - g z) + g z| := by ring
      _ ≤ |G w z - g z| + |g z| := abs_add_le _ _
      _ ≤ 1 + Cg := add_le_add h' (hg z hz)
      _ = Cg + 1 := by ring
  filter_upwards [hF δF hδF, hG δG hδG, hCb] with w hwF hwG hwC
  intro z hz
  have h1 := (hwF z hz).le
  have h2 := (hwG z hz).le
  rw [Real.dist_eq] at h1 h2 ⊢
  have he : f z * g z - F w z * G w z =
      f z * (g z - G w z) + (f z - F w z) * G w z := by ring
  rw [he]
  have hpart1 : |f z * (g z - G w z)| ≤ (Cf + 1) * δG := by
    rw [abs_mul]
    exact mul_le_mul ((hf z hz).trans (by linarith)) h2 (abs_nonneg _) (by linarith)
  have hpart2 : |(f z - F w z) * G w z| ≤ δF * (Cg + 1) := by
    rw [abs_mul]
    exact mul_le_mul h1 (hwC z hz) (abs_nonneg _) (by positivity)
  calc
    |f z * (g z - G w z) + (f z - F w z) * G w z| ≤
        |f z * (g z - G w z)| + |(f z - F w z) * G w z| := abs_add_le _ _
    _ ≤ (Cf + 1) * δG + δF * (Cg + 1) := add_le_add hpart1 hpart2
    _ = ε / 4 + ε / 4 := by
      have hFv : δF * (Cg + 1) = ε / 4 := by
        dsimp [δF]
        field_simp
      have hGv : (Cf + 1) * δG = ε / 4 := by
        dsimp [δG]
        field_simp
      rw [hFv, hGv]
    _ < ε := by linarith

lemma exists_abs_bound_on_Icc {f : ℝ → ℝ} (hf : Continuous f) (A : ℝ) :
    ∃ C : ℝ, 0 ≤ C ∧ ∀ z ∈ Set.Icc (-A) A, |f z| ≤ C := by
  obtain ⟨B, hB⟩ := isCompact_Icc.bddAbove_image hf.abs.continuousOn
  refine ⟨max 1 B, le_trans zero_le_one (le_max_left _ _), fun z hz => ?_⟩
  exact (hB ⟨z, hz, rfl⟩).trans (le_max_right _ _)

/-- A second-order family simultaneously describing factorial Krawtchouk and
Hermite kernels. `D r` is allowed to have a fixed-order correction. -/
noncomputable def hermiteApprox (A : ℝ) (D : ℕ → ℝ) (z : ℝ) : ℕ → ℝ
  | 0 => 1
  | 1 => A * z
  | r + 2 => (A * z) * hermiteApprox A D z (r + 1) -
      ((r + 1 : ℕ) : ℝ) * D r * hermiteApprox A D z r

lemma hermiteApprox_limit_recurrence (a z : ℝ) (r : ℕ) :
    hermiteApprox a (fun _ => a ^ 2) z (r + 2) =
      (a * z) * hermiteApprox a (fun _ => a ^ 2) z (r + 1) -
        ((r + 1 : ℕ) : ℝ) * a ^ 2 * hermiteApprox a (fun _ => a ^ 2) z r := by
  rw [hermiteApprox]

lemma hermiteApprox_eq_factorial_gaussianCoefficientKernel (a z : ℝ) (r : ℕ) :
    hermiteApprox a (fun _ => a ^ 2) z r =
      (r.factorial : ℝ) * gaussianCoefficientKernel a r z := by
  induction r using Nat.twoStepInduction with
  | zero => simp [hermiteApprox, gaussianCoefficientKernel_zero]
  | one => simp [hermiteApprox, gaussianCoefficientKernel_one]
  | more r ih0 ih1 =>
    rw [hermiteApprox_limit_recurrence, ih0, ih1]
    exact factorial_gaussianCoefficientKernel_recurrence a z r |>.symm

lemma continuous_hermiteApprox (A : ℝ) (D : ℕ → ℝ) (r : ℕ) :
    Continuous (hermiteApprox A D · r) := by
  induction r using Nat.twoStepInduction with
  | zero => simp [hermiteApprox]; fun_prop
  | one => simp [hermiteApprox]; fun_prop
  | more r ih0 ih1 =>
    simp only [hermiteApprox]
    exact ((continuous_const.mul continuous_id).mul ih1).sub
      ((continuous_const.mul continuous_const).mul ih0)

lemma tendstoUniformlyOn_hermiteApprox {A : ℕ → ℝ} {D : ℕ → ℕ → ℝ} {a A0 : ℝ}
    (hA : Tendsto A atTop (𝓝 a)) (hD : ∀ r, Tendsto (fun w => D w r) atTop (𝓝 (a ^ 2)))
    (r : ℕ) (A0pos : 0 < A0) :
    TendstoUniformlyOn (fun w z => hermiteApprox (A w) (D w) z r)
      (hermiteApprox a (fun _ => a ^ 2) · r) atTop (Set.Icc (-A0) A0) := by
  induction r using Nat.twoStepInduction with
  | zero => simpa [hermiteApprox] using tendstoUniformlyOn_const 1 (Set.Icc (-A0) A0)
  | one =>
    have hid : TendstoUniformlyOn (fun (_ : ℕ) (z : ℝ) => z) (fun z => z) atTop (Set.Icc (-A0) A0) := by
      exact tendstoUniformlyOn_const_fun id (Set.Icc (-A0) A0)
    have hA' := tendstoUniformlyOn_const_of_tendsto (s := Set.Icc (-A0) A0) hA
    obtain ⟨Cz, hCz0, hCz⟩ := exists_abs_bound_on_Icc continuous_id A0
    obtain ⟨Ca, hCa0, hCa⟩ := exists_abs_bound_on_Icc (continuous_const : Continuous (fun _ : ℝ => a)) A0
    have hmul := tendstoUniformlyOn_mul hA' hid hCa0 hCz0 hCa hCz
    simpa [hermiteApprox] using hmul
  | more r ih0 ih1 =>
    have hA' := tendstoUniformlyOn_const_of_tendsto (s := Set.Icc (-A0) A0) hA
    have hid : TendstoUniformlyOn (fun (_ : ℕ) (z : ℝ) => z) (fun z => z) atTop (Set.Icc (-A0) A0) := by
      exact tendstoUniformlyOn_const_fun id (Set.Icc (-A0) A0)
    obtain ⟨Cz, hCz0, hCz⟩ := exists_abs_bound_on_Icc continuous_id A0
    obtain ⟨Ca, hCa0, hCa⟩ := exists_abs_bound_on_Icc (continuous_const : Continuous (fun _ : ℝ => a)) A0
    have hAz := tendstoUniformlyOn_mul hA' hid hCa0 hCz0 hCa hCz
    obtain ⟨CAz, hCAz0, hCAz⟩ := exists_abs_bound_on_Icc
      ((continuous_const : Continuous (fun _ : ℝ => a)).mul continuous_id) A0
    obtain ⟨Cp1, hCp10, hCp1⟩ := exists_abs_bound_on_Icc
      (continuous_hermiteApprox a (fun _ => a ^ 2) (r + 1)) A0
    have hprod1 := tendstoUniformlyOn_mul hAz ih1 hCAz0 hCp10 hCAz hCp1
    have hcoef : TendstoUniformlyOn (fun w _ => ((r + 1 : ℕ) : ℝ) * D w r)
        (fun _ => ((r + 1 : ℕ) : ℝ) * a ^ 2) atTop (Set.Icc (-A0) A0) :=
      tendstoUniformlyOn_const_of_tendsto ((hD r).const_mul ((r + 1 : ℕ) : ℝ))
    obtain ⟨Ccoef, hCcoef0, hCcoef⟩ := exists_abs_bound_on_Icc
      (continuous_const : Continuous (fun _ : ℝ => ((r + 1 : ℕ) : ℝ) * a ^ 2)) A0
    obtain ⟨Cp0, hCp00, hCp0⟩ := exists_abs_bound_on_Icc
      (continuous_hermiteApprox a (fun _ => a ^ 2) r) A0
    have hprod0 := tendstoUniformlyOn_mul hcoef ih0 hCcoef0 hCp00 hCcoef hCp0
    simpa only [hermiteApprox] using tendstoUniformlyOn_sub hprod1 hprod0

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Constants used in a uniform polynomial bound for `hermiteApprox`. -/
noncomputable def hermiteMajorant (α β : ℝ) : ℕ → ℝ
  | 0 => 1
  | 1 => α
  | r + 2 => 2 * α * hermiteMajorant α β (r + 1) +
      2 * ((r + 1 : ℕ) : ℝ) * β * hermiteMajorant α β r

lemma hermiteMajorant_nonneg {α β : ℝ} (hα : 0 ≤ α) (hβ : 0 ≤ β) (r : ℕ) :
    0 ≤ hermiteMajorant α β r := by
  induction r using Nat.twoStepInduction with
  | zero => simp [hermiteMajorant]
  | one => simpa [hermiteMajorant] using hα
  | more r ih0 ih1 =>
    simp only [hermiteMajorant]
    positivity

lemma mul_one_add_pow_succ_le {u : ℝ} (hu : 0 ≤ u) (r : ℕ) :
    u * (1 + u ^ (r + 1)) ≤ 2 * (1 + u ^ (r + 2)) := by
  rw [mul_add, mul_one]
  rw [show u * u ^ (r + 1) = u ^ (r + 2) by rw [pow_succ]; ring]
  by_cases h : u ≤ 1
  · have hp : 0 ≤ u ^ (r + 2) := pow_nonneg hu _
    nlinarith
  · have h1 : 1 ≤ u := le_of_not_ge h
    have hp : u ≤ u ^ (r + 2) := by
      calc
        u = u ^ 1 := by simp
        _ ≤ u ^ (r + 2) := pow_le_pow_right₀ h1 (by omega)
    nlinarith

lemma one_add_pow_le_two_succ {u : ℝ} (hu : 0 ≤ u) (r : ℕ) :
    1 + u ^ r ≤ 2 * (1 + u ^ (r + 2)) := by
  by_cases h : u ≤ 1
  · have hp : u ^ r ≤ 1 := pow_le_one₀ hu h
    have hp2 : 0 ≤ u ^ (r + 2) := pow_nonneg hu _
    nlinarith
  · have h1 : 1 ≤ u := le_of_not_ge h
    have hp : u ^ r ≤ u ^ (r + 2) := pow_le_pow_right₀ h1 (by omega)
    have h1p : 1 ≤ u ^ (r + 2) := by
      calc
        1 = u ^ 0 := by simp
        _ ≤ u ^ (r + 2) := pow_le_pow_right₀ h1 (by omega)
    nlinarith

lemma eventually_abs_hermiteApprox_le {A : ℕ → ℝ} {D : ℕ → ℕ → ℝ} {a : ℝ}
    (hA : Tendsto A atTop (𝓝 a)) (hD : ∀ r, Tendsto (fun w => D w r) atTop (𝓝 (a ^ 2)))
    (r : ℕ) :
    ∀ᶠ w : ℕ in atTop, ∀ z : ℝ,
      |hermiteApprox (A w) (D w) z r| ≤
        hermiteMajorant (|a| + 1) (a ^ 2 + 1) r * (1 + |z| ^ r) := by
  let α : ℝ := |a| + 1
  let β : ℝ := a ^ 2 + 1
  have hα : 0 < α := by dsimp [α]; positivity
  have hβ : 0 < β := by dsimp [β]; positivity
  have hAe : ∀ᶠ w : ℕ in atTop, |A w| ≤ α := by
    filter_upwards [(Metric.tendsto_nhds.1 hA) 1 zero_lt_one] with w hw
    rw [Real.dist_eq] at hw
    have h : |A w - a| ≤ 1 := hw.le
    calc
      |A w| = |(A w - a) + a| := by ring
      _ ≤ |A w - a| + |a| := abs_add_le _ _
      _ ≤ α := by dsimp [α]; linarith
  have hDe (r : ℕ) : ∀ᶠ w : ℕ in atTop, |D w r| ≤ β := by
    filter_upwards [(Metric.tendsto_nhds.1 (hD r)) 1 zero_lt_one] with w hw
    rw [Real.dist_eq] at hw
    have h : |D w r - a ^ 2| ≤ 1 := hw.le
    calc
      |D w r| = |(D w r - a ^ 2) + a ^ 2| := by ring
      _ ≤ |D w r - a ^ 2| + |a ^ 2| := abs_add_le _ _
      _ ≤ β := by dsimp [β]; rw [abs_of_nonneg (sq_nonneg a)]; linarith
  induction r using Nat.twoStepInduction with
  | zero =>
    filter_upwards [] with w
    intro z
    simp [hermiteApprox, hermiteMajorant]
  | one =>
    filter_upwards [hAe] with w hw
    intro z
    rw [hermiteApprox, hermiteMajorant, abs_mul, pow_one]
    change |A w| * |z| ≤ α * (1 + |z|)
    calc
      |A w| * |z| ≤ α * |z| := mul_le_mul_of_nonneg_right hw (abs_nonneg _)
      _ ≤ α * (1 + |z|) := by nlinarith [abs_nonneg z]
  | more r ih0 ih1 =>
    filter_upwards [hAe, hDe r, ih0, ih1] with w hAw hDw h0 h1
    intro z
    specialize h0 z
    specialize h1 z
    let B0 := hermiteMajorant α β r
    let B1 := hermiteMajorant α β (r + 1)
    change |hermiteApprox (A w) (D w) z r| ≤ B0 * (1 + |z| ^ r) at h0
    change |hermiteApprox (A w) (D w) z (r + 1)| ≤ B1 * (1 + |z| ^ (r + 1)) at h1
    have hB0 : 0 ≤ B0 := hermiteMajorant_nonneg hα.le hβ.le r
    have hB1 : 0 ≤ B1 := hermiteMajorant_nonneg hα.le hβ.le (r + 1)
    have hu : 0 ≤ |z| := abs_nonneg z
    have hAz : |A w * z| ≤ α * |z| := by
      rw [abs_mul]
      exact mul_le_mul_of_nonneg_right hAw (abs_nonneg _)
    have hk : 0 ≤ ((r + 1 : ℕ) : ℝ) := by positivity
    have hfirst : |(A w * z) * hermiteApprox (A w) (D w) z (r + 1)| ≤
        (α * B1) * (|z| * (1 + |z| ^ (r + 1))) := by
      rw [abs_mul]
      calc
        |A w * z| * |hermiteApprox (A w) (D w) z (r + 1)| ≤
            (α * |z|) * (B1 * (1 + |z| ^ (r + 1))) :=
          mul_le_mul hAz h1 (abs_nonneg _) (by positivity)
        _ = (α * B1) * (|z| * (1 + |z| ^ (r + 1))) := by ring
    have hsecond : |((r + 1 : ℕ) : ℝ) * D w r * hermiteApprox (A w) (D w) z r| ≤
        (((r + 1 : ℕ) : ℝ) * β * B0) * (1 + |z| ^ r) := by
      rw [abs_mul, abs_mul, abs_of_nonneg hk]
      calc
        ((r + 1 : ℕ) : ℝ) * |D w r| * |hermiteApprox (A w) (D w) z r| ≤
            ((r + 1 : ℕ) : ℝ) * β * (B0 * (1 + |z| ^ r)) := by
          have hin := mul_le_mul hDw h0 (abs_nonneg _) hβ.le
          have hin2 := mul_le_mul_of_nonneg_left hin hk
          calc
            ((r + 1 : ℕ) : ℝ) * |D w r| * |hermiteApprox (A w) (D w) z r| =
                ((r + 1 : ℕ) : ℝ) * (|D w r| * |hermiteApprox (A w) (D w) z r|) := by ring
            _ ≤ ((r + 1 : ℕ) : ℝ) * (β * (B0 * (1 + |z| ^ r))) := hin2
            _ = ((r + 1 : ℕ) : ℝ) * β * (B0 * (1 + |z| ^ r)) := by ring
        _ = (((r + 1 : ℕ) : ℝ) * β * B0) * (1 + |z| ^ r) := by ring
    have he1 := mul_le_mul_of_nonneg_left (mul_one_add_pow_succ_le hu r)
      (mul_nonneg hα.le hB1)
    have he0 := mul_le_mul_of_nonneg_left (one_add_pow_le_two_succ hu r)
      (mul_nonneg (mul_nonneg hk hβ.le) hB0)
    rw [hermiteApprox, hermiteMajorant]
    calc
      |(A w * z) * hermiteApprox (A w) (D w) z (r + 1) -
          ((r + 1 : ℕ) : ℝ) * D w r * hermiteApprox (A w) (D w) z r| ≤
          |(A w * z) * hermiteApprox (A w) (D w) z (r + 1)| +
          |((r + 1 : ℕ) : ℝ) * D w r * hermiteApprox (A w) (D w) z r| := by
        simpa using abs_sub_le
          ((A w * z) * hermiteApprox (A w) (D w) z (r + 1)) 0
          (((r + 1 : ℕ) : ℝ) * D w r * hermiteApprox (A w) (D w) z r)
      _ ≤ (α * B1) * (|z| * (1 + |z| ^ (r + 1))) +
          (((r + 1 : ℕ) : ℝ) * β * B0) * (1 + |z| ^ r) := add_le_add hfirst hsecond
      _ ≤ (α * B1) * (2 * (1 + |z| ^ (r + 2))) +
          (((r + 1 : ℕ) : ℝ) * β * B0) * (2 * (1 + |z| ^ (r + 2))) :=
        add_le_add he1 he0
      _ = (2 * α * B1 + 2 * ((r + 1 : ℕ) : ℝ) * β * B0) *
          (1 + |z| ^ (r + 2)) := by ring

end MonotoneDNF

#print axioms MonotoneDNF.tendstoUniformlyOn_hermiteApprox
#print axioms MonotoneDNF.eventually_abs_hermiteApprox_le
#print axioms MonotoneDNF.hermiteApprox_eq_factorial_gaussianCoefficientKernel


==> anc/MonotoneDNF/PoolKrawtchoukDual.lean <==
module

public import MonotoneDNF.PoolExactCoefficientBounds

@[expose] public section

/-!
# Exact Krawtchouk dual recurrences for the random-pool coefficients

This module differentiates the one-count likelihood generating polynomial. It
provides an exact finite-degree recurrence for the actual signed coefficients,
with ceil-free and fixed-design-free hypotheses. No asymptotic statement is
claimed here.
-/

namespace MonotoneDNF

open scoped BigOperators
open Polynomial

/-- The signed one-count likelihood generating polynomial at unit scale. -/
noncomputable def krawtchoukGeneratingPolynomial (M K : ℕ) : Polynomial ℝ :=
  (1 + X) ^ K * (1 - X) ^ (M - K)

@[simp] theorem coeff_krawtchoukGeneratingPolynomial (M K r : ℕ) :
    (krawtchoukGeneratingPolynomial M K).coeff r =
      oneCountLikelihoodCoeff M K r 1 := by
  simpa [krawtchoukGeneratingPolynomial] using
    (coeff_oneCountLikelihoodFactor M K r 1)

/-- The logarithmic-derivative identity of the two-binomial generating
polynomial, written without division. -/
lemma krawtchouk_derivative_identity (a b : ℕ) :
    let F : Polynomial ℝ := (1 + X) ^ a * (1 - X) ^ b
    (1 - X ^ 2) * F.derivative =
      (C ((a : ℝ) - b) - C ((a : ℝ) + b) * X) * F := by
  dsimp only
  cases a with
  | zero =>
    cases b with
    | zero => simp
    | succ b =>
      simp only [Polynomial.derivative_mul, Polynomial.derivative_pow,
        Polynomial.derivative_add, Polynomial.derivative_sub,
        Polynomial.derivative_one, Polynomial.derivative_X, Nat.cast_zero,
        Nat.cast_add, Nat.cast_one, Nat.add_sub_cancel, mul_one,
        add_zero, sub_zero, zero_add, zero_sub, C_0, C_1]
      rw [pow_succ]
      push_cast
      simp only [map_add, map_sub, map_neg, map_one]
      ring
  | succ a =>
    cases b with
    | zero =>
      simp only [Polynomial.derivative_mul, Polynomial.derivative_pow,
        Polynomial.derivative_add, Polynomial.derivative_sub,
        Polynomial.derivative_one, Polynomial.derivative_X, Nat.cast_zero,
        Nat.cast_add, Nat.cast_one, Nat.add_sub_cancel, mul_one,
        add_zero, sub_zero, zero_add, zero_sub, C_0, C_1]
      rw [pow_succ]
      simp only [map_add, map_sub, map_neg, map_one]
      ring
    | succ b =>
      simp only [Polynomial.derivative_mul, Polynomial.derivative_pow,
        Polynomial.derivative_add, Polynomial.derivative_sub,
        Polynomial.derivative_one, Polynomial.derivative_X, Nat.cast_zero,
        Nat.cast_add, Nat.cast_one, Nat.add_sub_cancel, mul_one,
        add_zero, sub_zero, zero_add, zero_sub, C_0, C_1]
      rw [pow_succ, pow_succ]
      simp only [map_add, map_sub, map_neg, map_one]
      ring

/-- The same identity for the public `(M,K)` indexing. -/
lemma krawtchoukGeneratingPolynomial_derivative_identity {M K : ℕ} (hK : K ≤ M) :
    (1 - X ^ 2) * (krawtchoukGeneratingPolynomial M K).derivative =
      (C (2 * (K : ℝ) - M) - C (M : ℝ) * X) *
        krawtchoukGeneratingPolynomial M K := by
  have hcast : (K : ℝ) - (M - K : ℕ) = 2 * (K : ℝ) - M := by
    rw [Nat.cast_sub hK]
    ring
  have hcast2 : (K : ℝ) + (M - K : ℕ) = (M : ℝ) := by
    norm_cast
    omega
  simpa only [krawtchoukGeneratingPolynomial, hcast, hcast2] using
    (krawtchouk_derivative_identity K (M - K))

/-- Exact three-term recurrence for the actual public likelihood coefficients.
There is no extra factor `r` in the lower-order term. -/
theorem oneCountLikelihoodCoeff_one_recurrence {M K : ℕ} (hK : K ≤ M) (r : ℕ) :
    ((r + 2 : ℕ) : ℝ) * oneCountLikelihoodCoeff M K (r + 2) 1 =
      (2 * (K : ℝ) - M) * oneCountLikelihoodCoeff M K (r + 1) 1 -
        (((M : ℝ) - r) * oneCountLikelihoodCoeff M K r 1) := by
  let F := krawtchoukGeneratingPolynomial M K
  have hid := krawtchoukGeneratingPolynomial_derivative_identity hK
  have hid' : F.derivative - X ^ 2 * F.derivative =
      C (2 * (K : ℝ) - M) * F - X * (C (M : ℝ) * F) := by
    dsimp only [F]
    convert hid using 1 <;> ring
  have h := congrArg (fun p : Polynomial ℝ => p.coeff (r + 1)) hid'
  simp only [Polynomial.coeff_sub, Polynomial.coeff_derivative,
    Polynomial.coeff_X_pow_mul', Polynomial.coeff_X_mul,
    Polynomial.coeff_C_mul] at h
  dsimp only [F] at h
  simp only [coeff_krawtchoukGeneratingPolynomial] at h
  by_cases hr : r = 0
  · subst r
    norm_num at h ⊢
    nlinarith
  · have hr2 : 2 ≤ r + 1 := by omega
    rw [if_pos hr2] at h
    have hrr : r + 1 - 2 = r - 1 := by omega
    rw [hrr] at h
    have hs : r - 1 + 1 = r := by omega
    rw [hs] at h
    rw [Nat.cast_sub (Nat.one_le_iff_ne_zero.mpr hr)] at h
    norm_num only [Nat.cast_add, Nat.cast_one] at h ⊢
    nlinarith

#print axioms MonotoneDNF.krawtchouk_derivative_identity
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_one_recurrence

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open Polynomial

/-- Scaling the likelihood factor just scales the `r`th dual coefficient by
`q^r`. -/
theorem oneCountLikelihoodCoeff_eq_pow_mul_one (M K r : ℕ) (q : ℝ) :
    oneCountLikelihoodCoeff M K r q =
      q ^ r * oneCountLikelihoodCoeff M K r 1 := by
  simp [oneCountLikelihoodCoeff]

/-- The exact recurrence at every affine bias scale. -/
theorem oneCountLikelihoodCoeff_recurrence {M K : ℕ} (hK : K ≤ M) (r : ℕ)
    (q : ℝ) :
    ((r + 2 : ℕ) : ℝ) * oneCountLikelihoodCoeff M K (r + 2) q =
      q * (2 * (K : ℝ) - M) * oneCountLikelihoodCoeff M K (r + 1) q -
        q ^ 2 * ((M : ℝ) - r) * oneCountLikelihoodCoeff M K r q := by
  rw [oneCountLikelihoodCoeff_eq_pow_mul_one M K (r + 2) q,
    oneCountLikelihoodCoeff_eq_pow_mul_one M K (r + 1) q,
    oneCountLikelihoodCoeff_eq_pow_mul_one M K r q]
  have h := oneCountLikelihoodCoeff_one_recurrence hK r
  calc
    _ = q ^ (r + 2) *
        (((r + 2 : ℕ) : ℝ) * oneCountLikelihoodCoeff M K (r + 2) 1) := by ring
    _ = q ^ (r + 2) *
        ((2 * (K : ℝ) - M) * oneCountLikelihoodCoeff M K (r + 1) 1 -
          (((M : ℝ) - r) * oneCountLikelihoodCoeff M K r 1)) := by rw [h]
    _ = _ := by
      rw [show r + 2 = (r + 1) + 1 by omega, pow_succ, pow_succ]
      ring

@[simp] theorem oneCountLikelihoodCoeff_zero (M K : ℕ) (q : ℝ) :
    oneCountLikelihoodCoeff M K 0 q = 1 := by
  simp [oneCountLikelihoodCoeff]

/-- The exact linear coefficient, with the same finite-`M` centering as a
probabilists' Hermite polynomial. -/
theorem oneCountLikelihoodCoeff_one {M K : ℕ} (hK : K ≤ M) (q : ℝ) :
    oneCountLikelihoodCoeff M K 1 q = q * (2 * (K : ℝ) - M) := by
  unfold oneCountLikelihoodCoeff
  simp only [Finset.sum_range_succ, Finset.sum_range_zero, Nat.choose_zero_right,
    Nat.choose_one_right, Nat.cast_one, Nat.cast_sub hK, zero_add, pow_zero,
    pow_one, Nat.sub_zero, Nat.reduceSub, neg_one_sq, one_mul, mul_one,
    neg_sq, zero_pow, Nat.one_ne_zero, not_false_eq_true]
  ring_nf

/-- The exact quadratic coefficient, including the finite-`M` correction. -/
theorem oneCountLikelihoodCoeff_two {M K : ℕ} (hK : K ≤ M) (q : ℝ) :
    oneCountLikelihoodCoeff M K 2 q =
      q ^ 2 * ((2 * (K : ℝ) - M) ^ 2 - M) / 2 := by
  have h := oneCountLikelihoodCoeff_recurrence hK 0 q
  norm_num only [Nat.cast_zero, Nat.cast_add, Nat.cast_one, zero_add,
    Nat.reduceAdd, CharP.cast_eq_zero, zero_pow, ne_eq, OfNat.ofNat_ne_zero,
    not_false_eq_true, one_pow, one_mul] at h
  rw [oneCountLikelihoodCoeff_zero, oneCountLikelihoodCoeff_one hK] at h
  norm_num at h ⊢
  nlinarith

/-- The exact cubic coefficient, again retaining the finite-`M` correction. -/
theorem oneCountLikelihoodCoeff_three {M K : ℕ} (hK : K ≤ M) (q : ℝ) :
    oneCountLikelihoodCoeff M K 3 q =
      q ^ 3 * ((2 * (K : ℝ) - M) ^ 3 -
        (3 * (M : ℝ) - 2) * (2 * (K : ℝ) - M)) / 6 := by
  have h := oneCountLikelihoodCoeff_recurrence hK 1 q
  norm_num only [Nat.cast_one, Nat.cast_add, Nat.cast_ofNat, one_add_one_eq_two,
    Nat.reduceAdd] at h
  rw [oneCountLikelihoodCoeff_one hK, oneCountLikelihoodCoeff_two hK] at h
  norm_num at h ⊢
  nlinarith

#print axioms MonotoneDNF.oneCountLikelihoodCoeff_recurrence
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_two
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_three

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

@[simp] theorem elementaryWalshSum_zero (M : ℕ) (x : BooleanCube M) :
    elementaryWalshSum M 0 x = 1 := by
  rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum]
  exact oneCountLikelihoodCoeff_zero M (oneCount x) 1

/-- The degree-one Walsh sum is the centered one-count. -/
theorem elementaryWalshSum_one (M : ℕ) (x : BooleanCube M) :
    elementaryWalshSum M 1 x = 2 * (oneCount x : ℝ) - M := by
  rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum,
    oneCountLikelihoodCoeff_one (oneCount_le M x)]
  ring

/-- The exact degree-two probabilists'-Hermite correction. -/
theorem elementaryWalshSum_two (M : ℕ) (x : BooleanCube M) :
    elementaryWalshSum M 2 x =
      ((2 * (oneCount x : ℝ) - M) ^ 2 - M) / 2 := by
  rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum,
    oneCountLikelihoodCoeff_two (oneCount_le M x)]
  ring

/-- The exact degree-three probabilists'-Hermite correction. -/
theorem elementaryWalshSum_three (M : ℕ) (x : BooleanCube M) :
    elementaryWalshSum M 3 x =
      ((2 * (oneCount x : ℝ) - M) ^ 3 -
        (3 * (M : ℝ) - 2) * (2 * (oneCount x : ℝ) - M)) / 6 := by
  rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum,
    oneCountLikelihoodCoeff_three (oneCount_le M x)]
  ring

/-- Zeroth coefficient of the actual random-pool response polynomial. -/
theorem poolAveragedResponsePolynomial_coeff_zero (M R v : ℕ) (w : ℝ) :
    (poolAveragedResponsePolynomial M R v w).coeff 0 =
      expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x)) := by
  unfold poolAveragedResponsePolynomial
  rw [oneCountResponsePolynomial_coeff_eq_expectation]
  simp

/-- First coefficient as the exact centered one-count moment of the physical
no-fire profile. -/
theorem poolAveragedResponsePolynomial_coeff_one (M R v : ℕ) (w : ℝ) :
    (poolAveragedResponsePolynomial M R v w).coeff 1 =
      (2 / w) * expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) * (2 * (oneCount x : ℝ) - M)) := by
  unfold poolAveragedResponsePolynomial
  rw [oneCountResponsePolynomial_coeff_eq_expectation]
  simp_rw [elementaryWalshSum_one]
  rw [pow_one]

/-- Second coefficient with its exact finite-dimensional Hermite correction. -/
theorem poolAveragedResponsePolynomial_coeff_two (M R v : ℕ) (w : ℝ) :
    (poolAveragedResponsePolynomial M R v w).coeff 2 =
      (2 / w) ^ 2 * expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) *
          (((2 * (oneCount x : ℝ) - M) ^ 2 - M) / 2)) := by
  unfold poolAveragedResponsePolynomial
  rw [oneCountResponsePolynomial_coeff_eq_expectation]
  simp_rw [elementaryWalshSum_two]

/-- Third coefficient with its exact finite-dimensional Hermite correction. -/
theorem poolAveragedResponsePolynomial_coeff_three (M R v : ℕ) (w : ℝ) :
    (poolAveragedResponsePolynomial M R v w).coeff 3 =
      (2 / w) ^ 3 * expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) *
          (((2 * (oneCount x : ℝ) - M) ^ 3 -
            (3 * (M : ℝ) - 2) * (2 * (oneCount x : ℝ) - M)) / 6)) := by
  unfold poolAveragedResponsePolynomial
  rw [oneCountResponsePolynomial_coeff_eq_expectation]
  simp_rw [elementaryWalshSum_three]

/-- The actual unbiased pool-averaged firing probability. -/
theorem iteratedDeriv_poolAveragedBiasedResponse_zero_order_zero {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) :
    iteratedDeriv 0 (poolAveragedBiasedResponse M R v w) 0 =
      expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x)) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff w 0,
    poolAveragedResponsePolynomial_coeff_zero]
  simp

/-- The actual first derivative is the physical profile's first signed moment. -/
theorem iteratedDeriv_poolAveragedBiasedResponse_zero_order_one {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) :
    iteratedDeriv 1 (poolAveragedBiasedResponse M R v w) 0 =
      (2 / w) * expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) * (2 * (oneCount x : ℝ) - M)) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff w 1,
    poolAveragedResponsePolynomial_coeff_one]
  norm_num [Nat.factorial]

/-- The actual second derivative, normalized to the second signed moment. -/
theorem iteratedDeriv_poolAveragedBiasedResponse_zero_order_two {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) :
    iteratedDeriv 2 (poolAveragedBiasedResponse M R v w) 0 =
      (2 / w) ^ 2 * expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) *
          ((2 * (oneCount x : ℝ) - M) ^ 2 - M)) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff w 2,
    poolAveragedResponsePolynomial_coeff_two]
  norm_num only [Nat.factorial, Nat.cast_one, Nat.cast_ofNat]
  simp_rw [show ∀ x : BooleanCube M,
      randomPoolProfile M R v (oneCount x) *
          (((2 * (oneCount x : ℝ) - M) ^ 2 - M) / 2) =
        (1 / 2 : ℝ) * (randomPoolProfile M R v (oneCount x) *
          ((2 * (oneCount x : ℝ) - M) ^ 2 - M)) by
    intro x
    ring]
  rw [expectation_const_mul]
  ring

/-- The actual third derivative, including the subtracted finite-`M` term. -/
theorem iteratedDeriv_poolAveragedBiasedResponse_zero_order_three {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) :
    iteratedDeriv 3 (poolAveragedBiasedResponse M R v w) 0 =
      (2 / w) ^ 3 * expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) *
          ((2 * (oneCount x : ℝ) - M) ^ 3 -
            (3 * (M : ℝ) - 2) * (2 * (oneCount x : ℝ) - M))) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff w 3,
    poolAveragedResponsePolynomial_coeff_three]
  norm_num only [Nat.factorial, Nat.cast_one, Nat.cast_ofNat]
  simp_rw [show ∀ x : BooleanCube M,
      randomPoolProfile M R v (oneCount x) *
          (((2 * (oneCount x : ℝ) - M) ^ 3 -
            (3 * (M : ℝ) - 2) * (2 * (oneCount x : ℝ) - M)) / 6) =
        (1 / 6 : ℝ) * (randomPoolProfile M R v (oneCount x) *
          ((2 * (oneCount x : ℝ) - M) ^ 3 -
            (3 * (M : ℝ) - 2) * (2 * (oneCount x : ℝ) - M))) by
    intro x
    ring]
  rw [expectation_const_mul]
  ring

#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_two
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_three
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_zero
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_one
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_two
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_order_three

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- Factorial-normalized signed likelihood coefficients. These are exactly the
finite-`M` Hermite corrections appearing in biased derivatives. -/
noncomputable def factorialOneCountLikelihoodCoeff (M K r : ℕ) (q : ℝ) : ℝ :=
  (r.factorial : ℝ) * oneCountLikelihoodCoeff M K r q

/-- The factorial-normalized recurrence at every order and every scale. -/
theorem factorialOneCountLikelihoodCoeff_recurrence {M K : ℕ} (hK : K ≤ M)
    (r : ℕ) (q : ℝ) :
    factorialOneCountLikelihoodCoeff M K (r + 2) q =
      q * (2 * (K : ℝ) - M) * factorialOneCountLikelihoodCoeff M K (r + 1) q -
        q ^ 2 * ((r + 1 : ℕ) : ℝ) * ((M : ℝ) - r) *
          factorialOneCountLikelihoodCoeff M K r q := by
  have h := oneCountLikelihoodCoeff_recurrence hK r q
  unfold factorialOneCountLikelihoodCoeff
  calc
    ((r + 2).factorial : ℝ) * oneCountLikelihoodCoeff M K (r + 2) q =
        ((r + 1).factorial : ℝ) *
          (((r + 2 : ℕ) : ℝ) * oneCountLikelihoodCoeff M K (r + 2) q) := by
      rw [show r + 2 = (r + 1) + 1 by omega, Nat.factorial_succ]
      push_cast
      ring
    _ = ((r + 1).factorial : ℝ) *
          (q * (2 * (K : ℝ) - M) * oneCountLikelihoodCoeff M K (r + 1) q -
            q ^ 2 * ((M : ℝ) - r) * oneCountLikelihoodCoeff M K r q) := by rw [h]
    _ = _ := by
      rw [show r + 1 = r + 1 by rfl]
      rw [Nat.factorial_succ]
      push_cast
      ring

/-- Every actual random-pool biased derivative is exactly the expectation of
its physical profile against one factorial-normalized Krawtchouk correction. -/
theorem iteratedDeriv_poolAveragedBiasedResponse_zero_eq_dualMoment {M R v : ℕ}
    [Nonempty (PoolClause M v)] (w : ℝ) (r : ℕ) :
    iteratedDeriv r (poolAveragedBiasedResponse M R v w) 0 =
      expectation (fun x : BooleanCube M =>
        randomPoolProfile M R v (oneCount x) *
          factorialOneCountLikelihoodCoeff M (oneCount x) r (2 / w)) := by
  rw [iteratedDeriv_poolAveragedBiasedResponse_zero_eq_factorial_coeff]
  unfold poolAveragedResponsePolynomial
  rw [oneCountResponsePolynomial_coeff_eq_expectation]
  simp_rw [← oneCountLikelihoodCoeff_one_eq_elementaryWalshSum]
  unfold factorialOneCountLikelihoodCoeff
  simp_rw [show ∀ x : BooleanCube M,
      randomPoolProfile M R v (oneCount x) *
        ((r.factorial : ℝ) * oneCountLikelihoodCoeff M (oneCount x) r (2 / w)) =
        ((r.factorial : ℝ) * (2 / w) ^ r) *
          (randomPoolProfile M R v (oneCount x) *
            oneCountLikelihoodCoeff M (oneCount x) r 1) by
    intro x
    rw [oneCountLikelihoodCoeff_eq_pow_mul_one M (oneCount x) r (2 / w)]
    ring]
  rw [expectation_const_mul]
  ring

#print axioms MonotoneDNF.factorialOneCountLikelihoodCoeff_recurrence
#print axioms MonotoneDNF.iteratedDeriv_poolAveragedBiasedResponse_zero_eq_dualMoment

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators

/-- Falling-factorial form of the exact one-clause firing probability. -/
theorem choose_ratio_eq_descFactorial {M K v : ℕ} (hv : v ≤ M) :
    (K.choose v : ℝ) / (M.choose v : ℝ) =
      (K.descFactorial v : ℝ) / (M.descFactorial v : ℝ) := by
  have hM : (M.choose v : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.ne_of_gt (Nat.choose_pos hv))
  have hd : (M.descFactorial v : ℝ) ≠ 0 := by
    exact_mod_cast (Nat.descFactorial_pos.mpr hv).ne'
  have hk : ((v.factorial * K.choose v : ℕ) : ℝ) = (K.descFactorial v : ℝ) := by
    exact_mod_cast (Nat.descFactorial_eq_factorial_mul_choose K v).symm
  have hm : ((v.factorial * M.choose v : ℕ) : ℝ) = (M.descFactorial v : ℝ) := by
    exact_mod_cast (Nat.descFactorial_eq_factorial_mul_choose M v).symm
  push_cast at hk hm
  apply (div_eq_div_iff hM hd).2
  calc
    (K.choose v : ℝ) * (M.descFactorial v : ℝ) =
        (K.choose v : ℝ) * ((v.factorial : ℝ) * (M.choose v : ℝ)) := by rw [hm]
    _ = ((v.factorial : ℝ) * (K.choose v : ℝ)) * (M.choose v : ℝ) := by ring
    _ = (K.descFactorial v : ℝ) * (M.choose v : ℝ) := by rw [hk]

/-- Real product form of a falling factorial below the top integer. -/
theorem descFactorial_cast_prod_range {K v : ℕ} (hK : v ≤ K) :
    (K.descFactorial v : ℝ) = ∏ i ∈ Finset.range v, ((K : ℝ) - i) := by
  induction v with
  | zero => simp
  | succ v ih =>
      have hvK : v ≤ K := by omega
      rw [Nat.descFactorial_succ, Nat.cast_mul, ih hvK,
        Finset.prod_range_succ, Nat.cast_sub hvK]
      ac_rfl

/-- Finite product law for one random clause, on the nondegenerate count
region. -/
theorem choose_ratio_eq_prod_range {M K v : ℕ} (hvK : v ≤ K) (hvM : v ≤ M) :
    (K.choose v : ℝ) / (M.choose v : ℝ) =
      ∏ i ∈ Finset.range v, (((K : ℝ) - i) / ((M : ℝ) - i)) := by
  rw [choose_ratio_eq_descFactorial hvM, descFactorial_cast_prod_range hvK,
    descFactorial_cast_prod_range hvM, Finset.prod_div_distrib]

/-- The physical pool no-fire profile in falling-factorial form. -/
theorem randomPoolProfile_eq_descFactorial {M R v K : ℕ} (hv : v ≤ M) :
    randomPoolProfile M R v K =
      1 - (1 - (K.descFactorial v : ℝ) / (M.descFactorial v : ℝ)) ^ R := by
  unfold randomPoolProfile
  rw [choose_ratio_eq_descFactorial hv]

/-- The physical pool no-fire profile as an exact finite product on the
nondegenerate region. -/
theorem randomPoolProfile_eq_prod_range {M R v K : ℕ} (hvK : v ≤ K) (hvM : v ≤ M) :
    randomPoolProfile M R v K =
      1 - (1 - ∏ i ∈ Finset.range v,
        (((K : ℝ) - i) / ((M : ℝ) - i))) ^ R := by
  unfold randomPoolProfile
  rw [choose_ratio_eq_prod_range hvK hvM]

#print axioms MonotoneDNF.choose_ratio_eq_descFactorial
#print axioms MonotoneDNF.choose_ratio_eq_prod_range
#print axioms MonotoneDNF.randomPoolProfile_eq_descFactorial
#print axioms MonotoneDNF.randomPoolProfile_eq_prod_range

end MonotoneDNF


#print axioms MonotoneDNF.coeff_krawtchoukGeneratingPolynomial
#print axioms MonotoneDNF.krawtchoukGeneratingPolynomial_derivative_identity
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_eq_pow_mul_one
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_zero
#print axioms MonotoneDNF.oneCountLikelihoodCoeff_one
#print axioms MonotoneDNF.elementaryWalshSum_zero
#print axioms MonotoneDNF.elementaryWalshSum_one
#print axioms MonotoneDNF.elementaryWalshSum_two
#print axioms MonotoneDNF.elementaryWalshSum_three
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_zero
#print axioms MonotoneDNF.poolAveragedResponsePolynomial_coeff_one
#print axioms MonotoneDNF.descFactorial_cast_prod_range


==> anc/MonotoneDNF/PoolPhysicalEnergy.lean <==
module

public import MonotoneDNF.PoolFixedDesignDerivatives

@[expose] public section

/-!
# Evaluating the fixed-pool replacement budget at the physical scale

The clause width `⌈c*w⌉` is exponential in its effect on the replacement
energy.  This file proves the polynomial-times-geometric limit directly, so
fixed-design selection needs no schematic `o(1)` hypothesis.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter

attribute [local instance] Classical.propDecidable

/-- Polynomial growth times the geometric factor from `⌈c*w⌉` tends to zero. -/
theorem tendsto_natCast_pow_mul_geom_ceil {c : ℝ} (hc : 0 < c) (n : ℕ) :
    Tendsto (fun w : ℕ => (w : ℝ) ^ n *
      (1 / 2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) atTop (𝓝 0) := by
  let g : ℝ := Real.log 2 * c
  have hlog : 0 < Real.log 2 := Real.log_pos (by norm_num)
  have hg : 0 < g := mul_pos hlog hc
  have hgW : Tendsto (fun w : ℕ => g * (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.const_mul_atTop hg
  have hcomp := (Real.tendsto_pow_mul_exp_neg_atTop_nhds_zero n).comp hgW
  have hscaled := hcomp.const_mul (1 / g ^ n)
  have hzero : Tendsto (fun w : ℕ => (w : ℝ) ^ n * Real.exp (-g * (w : ℝ)))
      atTop (𝓝 0) := by
    convert hscaled using 1
    · funext w
      dsimp [Function.comp_def]
      rw [show ((g * (w : ℝ)) ^ n) = g ^ n * (w : ℝ) ^ n by exact mul_pow _ _ _]
      field_simp [ne_of_gt hg]
    · norm_num
  have hq (w : ℕ) : (1 / 2 : ℝ) ^ (Nat.ceil (c * (w : ℝ))) =
      Real.exp ((Nat.ceil (c * (w : ℝ)) : ℝ) * (-Real.log 2)) := by
    rw [Real.exp_nat_mul]
    have he : Real.exp (-Real.log 2) = (1 / 2 : ℝ) := by
      rw [Real.exp_neg, Real.exp_log (by norm_num : (0 : ℝ) < 2)]
      norm_num
    rw [he]
  refine squeeze_zero (g := fun w : ℕ =>
    (w : ℝ) ^ n * Real.exp (-g * (w : ℝ))) (fun w => by positivity) ?_ hzero
  · intro w
    have hceil : c * (w : ℝ) ≤ (Nat.ceil (c * (w : ℝ)) : ℝ) := Nat.le_ceil _
    have hexp : (Nat.ceil (c * (w : ℝ)) : ℝ) * (-Real.log 2) ≤
        -g * (w : ℝ) := by
      have hm := mul_le_mul_of_nonpos_left hceil (neg_nonpos.mpr hlog.le)
      dsimp [g]
      nlinarith
    rw [hq]
    exact mul_le_mul_of_nonneg_left (Real.exp_le_exp.mpr hexp) (by positivity)

/-- At `M=⌈C*w²⌉`, `v=⌈c*w⌉`, and `R=⌈rate*2^v⌉`, every fixed-degree
polynomial-times-geometric replacement majorant tends to zero. -/
theorem tendsto_physicalPool_poly {c C rate : ℝ} (hc : 0 < c) (hC : 0 ≤ C)
    (hrate : 0 ≤ rate) (k : ℕ) :
    Tendsto (fun w : ℕ =>
      (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) : ℝ) *
        (2 * (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ^ k *
          (1 / 2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) ^ 2)
      atTop (𝓝 0) := by
  let A : ℝ := rate + 1
  let D : ℝ := C + 1
  let K : ℝ := 4 * A * D ^ (2 * k)
  have hbound : ∀ᶠ w : ℕ in atTop,
      (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) : ℝ) *
        (2 * (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ^ k *
          (1 / 2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) ^ 2 ≤
        K * (w : ℝ) ^ (4 * k) * (1 / 2 : ℝ) ^ (Nat.ceil (c * (w : ℝ))) := by
    filter_upwards [eventually_ge_atTop 1] with w hw
    have hwR : (1 : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw
    set v : ℕ := Nat.ceil (c * (w : ℝ))
    set M : ℕ := Nat.ceil (C * (w : ℝ) ^ 2)
    set R : ℕ := Nat.ceil (rate * (2 : ℝ) ^ v)
    set T : ℝ := (2 : ℝ) ^ v
    set Q : ℝ := (1 / 2 : ℝ) ^ v
    have hT : 1 ≤ T := by
      dsimp [T]
      exact one_le_pow₀ (by norm_num)
    have hRnat : (R : ℝ) < rate * T + 1 := by
      exact Nat.ceil_lt_add_one (by positivity)
    have hR : (R : ℝ) ≤ A * T := by
      dsimp [A]
      nlinarith
    have hMnat : (M : ℝ) < C * (w : ℝ) ^ 2 + 1 :=
      Nat.ceil_lt_add_one (by positivity)
    have hM : (M : ℝ) ≤ D * (w : ℝ) ^ 2 := by
      have hfac : 0 ≤ ((w : ℝ) - 1) * ((w : ℝ) + 1) :=
        mul_nonneg (sub_nonneg.mpr hwR) (by positivity)
      dsimp [D]
      nlinarith
    have hinner : 2 * (M : ℝ) ^ k * Q ≤ 2 * (D * (w : ℝ) ^ 2) ^ k * Q := by
      have hMk : (M : ℝ) ^ k ≤ (D * (w : ℝ) ^ 2) ^ k :=
        pow_le_pow_left₀ (Nat.cast_nonneg _) hM k
      gcongr
    have hsquare : (2 * (M : ℝ) ^ k * Q) ^ 2 ≤
        (2 * (D * (w : ℝ) ^ 2) ^ k * Q) ^ 2 :=
      (sq_le_sq₀ (by positivity) (by positivity)).2 hinner
    have hbase : (R : ℝ) * (2 * (M : ℝ) ^ k * Q) ^ 2 ≤
        (A * T) * (2 * (D * (w : ℝ) ^ 2) ^ k * Q) ^ 2 := by
      exact mul_le_mul hR hsquare (sq_nonneg _) (by positivity)
    have hTQ : T * Q = 1 := by
      dsimp [T, Q]
      rw [← mul_pow]
      norm_num
    have hid : (A * T) * (2 * (D * (w : ℝ) ^ 2) ^ k * Q) ^ 2 =
        K * (w : ℝ) ^ (4 * k) * Q := by
      have hTQ2 : T * Q ^ 2 = Q := by
        calc T * Q ^ 2 = (T * Q) * Q := by ring
             _ = Q := by rw [hTQ, one_mul]
      have hm : (D * (w : ℝ) ^ 2) ^ k = D ^ k * (w : ℝ) ^ (2 * k) := by
        rw [mul_pow, ← pow_mul]
      rw [hm]
      dsimp [K]
      ring_nf
      linear_combination 4 * A * D ^ (k * 2) * (w : ℝ) ^ (k * 4) * hTQ2
    change (R : ℝ) * (2 * (M : ℝ) ^ k * Q) ^ 2 ≤ _
    rw [← hid]
    exact hbase
  have hlim : Tendsto (fun w : ℕ => K * (w : ℝ) ^ (4 * k) *
      (1 / 2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))) atTop (𝓝 0) := by
    have h := (tendsto_natCast_pow_mul_geom_ceil hc (4 * k)).const_mul K
    convert h using 1
    · funext w
      ring
    · norm_num
  exact squeeze_zero' (Filter.Eventually.of_forall (fun w => by positivity)) hbound hlim

/-- Eventually the physical pool has enough coordinates for its clauses. -/
theorem eventually_physicalPool_width_le {c C : ℝ} (hc : 0 < c) (hC : 0 < C) :
    ∀ᶠ w : ℕ in atTop, Nat.ceil (c * (w : ℝ)) ≤ Nat.ceil (C * (w : ℝ) ^ 2) := by
  filter_upwards [eventually_ge_atTop 1, eventually_ge_atTop (Nat.ceil (c / C))] with w hw1 hwc
  have hwR : (1 : ℝ) ≤ (w : ℝ) := by exact_mod_cast hw1
  have hwr : (c / C) ≤ (w : ℝ) := (Nat.le_ceil _).trans (by exact_mod_cast hwc)
  have hcw : c ≤ C * (w : ℝ) := by
    have h := mul_le_mul_of_nonneg_left hwr hC.le
    field_simp [ne_of_gt hC] at h
    exact h
  apply Nat.ceil_mono
  have hfac : 0 ≤ ((w : ℝ) - 1) * ((w : ℝ) + 1) :=
    mul_nonneg (sub_nonneg.mpr hwR) (by positivity)
  nlinarith

/-- Physical-scale fixed-design reduction.  Every combinatorial and asymptotic
replacement-budget obligation is discharged; `hmean` is exactly and only the
remaining random-design/binomial/Gaussian mean-derivative limit. -/
theorem eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_limit
    {t : ℕ} {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate)
    (L : Fin (t + 1) → ℝ)
    (hmean : ∀ k : Fin (t + 1), Tendsto (fun w : ℕ =>
      iteratedDeriv k.1 (poolAveragedBiasedResponse
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) (w : ℝ)) 0)
      atTop (𝓝 (L k)))
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∀ᶠ w : ℕ in atTop,
      ∃ design : PoolDesign
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))),
        ∀ k : Fin (t + 1),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 - L k| < η k := by
  apply eventually_exists_poolDesign_iteratedDeriv_close_to_limit_of_poly
    (fun w : ℕ => Nat.ceil (C * (w : ℝ) ^ 2))
    (fun w : ℕ => Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
    (fun w : ℕ => Nat.ceil (c * (w : ℝ)))
    (eventually_physicalPool_width_le hc hC) _ L (by
      intro k
      simpa only [iteratedDeriv_poolAveragedBiasedResponse_zero, expectation] using hmean k) hη
  intro k
  exact tendsto_physicalPool_poly hc hC.le hrate k.1

/-- The requested ideal-response specialisation.  Its sole analytic input is
convergence of the actual random-design mean derivatives to the displayed
`poolResponse` derivatives; fixed-design existence is proved here. -/
theorem eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_poolResponse
    {t : ℕ} {c C rate : ℝ} (hc : 0 < c) (hC : 0 < C) (hrate : 0 ≤ rate)
    (hmean : ∀ k : Fin (t + 1), Tendsto (fun w : ℕ =>
      iteratedDeriv k.1 (poolAveragedBiasedResponse
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))) (w : ℝ)) 0)
      atTop (𝓝 (iteratedDeriv k.1 (poolResponse c rate) 0)))
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∀ᶠ w : ℕ in atTop,
      ∃ design : PoolDesign
        (Nat.ceil (C * (w : ℝ) ^ 2))
        (Nat.ceil (rate * (2 : ℝ) ^ (Nat.ceil (c * (w : ℝ)))))
        (Nat.ceil (c * (w : ℝ))),
        ∀ k : Fin (t + 1),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 -
            iteratedDeriv k.1 (poolResponse c rate) 0| < η k := by
  exact eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_limit
    hc hC hrate _ hmean hη

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_natCast_pow_mul_geom_ceil
#print axioms MonotoneDNF.tendsto_physicalPool_poly
#print axioms MonotoneDNF.eventually_physicalPool_width_le
#print axioms MonotoneDNF.eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_limit
#print axioms MonotoneDNF.eventually_exists_physicalPoolDesign_iteratedDeriv_close_to_poolResponse


==> anc/MonotoneDNF/PoolPhysicalMean.lean <==
module

public import MonotoneDNF.PoolPhysicalWeighted
public import MonotoneDNF.PhysicalPoolCompactL2

@[expose] public section

/-!
# Completed fixed-`C` physical Gaussian mean

This module joins the independently checked physical one-count `L²` profile
estimate to the weighted varying-kernel and Gaussian tilt stages. No profile
approximation premise remains.
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

lemma physical_randomPoolProfile_l2_of_profile_estimates
    {C c : ℝ} (hC : 0 < C) (hc : 0 < c) {rate : ℝ} (hrate : 0 ≤ rate) :
    Tendsto (fun w : ℕ => expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w)
            (physicalPoolV c w) (oneCount x) -
          physicalGaussianComparisonProfile c rate C w (oneCount x)) ^ 2)) atTop (𝓝 0) := by
  simpa only [physicalPoolR, physicalPoolV, physicalGaussianComparisonProfile,
    gaussianPoolBaseProfile, gaussianPoolProfile, gaussianPoolCountProfile] using
    tendsto_physical_randomPoolProfile_count_l2 hc hC hrate

/-- The full fixed-`C` Gaussian target limit for the actual physical
`poolAveragedBiasedResponse`, at an arbitrary finite derivative order. -/
theorem tendsto_physicalPoolAveragedBiasedResponse_hmean
    {C c : ℝ} (hC : 0 < C) (hc : 0 < c) {rate : ℝ} (hrate : 0 ≤ rate) (r : ℕ) :
    Tendsto (fun w : ℕ => iteratedDeriv r (poolAveragedBiasedResponse
      (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w) (physicalPoolV c w)
      (w : ℝ)) 0) atTop (𝓝 (iteratedDeriv r (gaussianPoolResponse c rate C) 0)) := by
  exact tendsto_poolAveragedBiasedResponse_deriv_zero_of_physical_l2 hC hc hrate r
    (physical_randomPoolProfile_l2_of_profile_estimates hC hc hrate)

/-- The complete finite-jet physical mean statement, for every `k : Fin (t+1)`. -/
theorem tendsto_physicalPoolAveragedBiasedResponse_allFin_hmean
    {t : ℕ} {C c : ℝ} (hC : 0 < C) (hc : 0 < c) {rate : ℝ} (hrate : 0 ≤ rate)
    (k : Fin (t + 1)) :
    Tendsto (fun w : ℕ => iteratedDeriv k.1 (poolAveragedBiasedResponse
      (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w) (physicalPoolV c w)
      (w : ℝ)) 0) atTop (𝓝 (iteratedDeriv k.1 (gaussianPoolResponse c rate C) 0)) :=
  tendsto_physicalPoolAveragedBiasedResponse_hmean hC hc hrate k.1

end MonotoneDNF

#print axioms MonotoneDNF.physical_randomPoolProfile_l2_of_profile_estimates
#print axioms MonotoneDNF.tendsto_physicalPoolAveragedBiasedResponse_hmean
#print axioms MonotoneDNF.tendsto_physicalPoolAveragedBiasedResponse_allFin_hmean


==> anc/MonotoneDNF/PoolPhysicalWeighted.lean <==
module

public import MonotoneDNF.PoolHermiteApprox

@[expose] public section

/-!
# Physical specialization of the weighted Hermite limits
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Linear coefficient of the physical factorial Krawtchouk recurrence. -/
noncomputable def physicalHermiteA (C : ℝ) (w : ℕ) : ℝ :=
  (2 / (w : ℝ)) * Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2))

/-- Fixed-order quadratic coefficient of the physical recurrence. -/
noncomputable def physicalHermiteD (C : ℝ) (w r : ℕ) : ℝ :=
  (2 / (w : ℝ)) ^ 2 * ((Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) - r)

/-- The scalar-valued recurrence kernel used at the actual standardized
one-count of a physical cube. -/
noncomputable def physicalHermiteKernel (C : ℝ) (r w : ℕ) (z : ℝ) : ℝ :=
  hermiteApprox (physicalHermiteA C w) (physicalHermiteD C w) z r

lemma tendsto_physicalHermiteA {C : ℝ} (hC : 0 < C) :
    Tendsto (physicalHermiteA C) atTop (𝓝 (2 * Real.sqrt C)) := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  have hM := tendsto_physicalPoolSize_div_sq (C := C) hC.le
  have hs := hM.sqrt.const_mul 2
  apply hs.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hsqrtw : Real.sqrt ((w : ℝ) ^ 2) = (w : ℝ) := by
    rw [Real.sqrt_sq_eq_abs, abs_of_pos hwR]
  rw [Real.sqrt_div (Nat.cast_nonneg (M w)) ((w : ℝ) ^ 2), hsqrtw]
  unfold physicalHermiteA
  dsimp [M]
  ring_nf

lemma tendsto_physicalHermiteD {C : ℝ} (hC : 0 < C) (r : ℕ) :
    Tendsto (fun w => physicalHermiteD C w r) atTop (𝓝 ((2 * Real.sqrt C) ^ 2)) := by
  let M : ℕ → ℕ := fun w => Nat.ceil (C * (w : ℝ) ^ 2)
  let q : ℕ → ℝ := fun w => 2 / (w : ℝ)
  have hM := tendsto_physicalPoolSize_div_sq (C := C) hC.le
  have hq : Tendsto q atTop (𝓝 0) := by
    have hi := tendsto_inv_atTop_zero.comp (tendsto_natCast_atTop_atTop (R := ℝ))
    simpa only [q, Function.comp_def, div_eq_mul_inv, mul_zero] using hi.const_mul 2
  have hmain := hM.const_mul 4
  have hcorr := (hq.pow 2).mul_const (r : ℝ)
  have hlim := hmain.sub hcorr
  have hsquare : (2 * Real.sqrt C) ^ 2 = 4 * C := by
    rw [mul_pow, Real.sq_sqrt hC.le]
    norm_num
  rw [hsquare]
  convert hlim using 1
  · funext w
    cases w with
    | zero => simp [physicalHermiteD, M, q]
    | succ w =>
      have hw : (0 : ℝ) < ((w + 1 : ℕ) : ℝ) := by positivity
      unfold physicalHermiteD
      dsimp [M, q]
      push_cast
      field_simp
      ring
  · simp

lemma physicalHermiteA_mul_standardizedOneCount {C : ℝ} (hC : 0 < C)
    {w : ℕ} (hw : 0 < w) (x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2))) :
    physicalHermiteA C w * standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2)) x =
      (2 / (w : ℝ)) * (2 * (oneCount x : ℝ) - Nat.ceil (C * (w : ℝ) ^ 2)) := by
  have hM : 0 < Nat.ceil (C * (w : ℝ) ^ 2) := by
    apply Nat.ceil_pos.2
    exact mul_pos hC (sq_pos_of_pos (by exact_mod_cast hw))
  have hs : Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2)) ≠ 0 := by
    exact ne_of_gt (Real.sqrt_pos.2 (by exact_mod_cast hM))
  rw [physicalHermiteA, standardizedOneCount_eq]
  field_simp [hs]

lemma physicalHermiteKernel_eq_factorial_scaledElementaryWalshSum
    {C : ℝ} (hC : 0 < C) {w : ℕ} (hw : 0 < w) (r : ℕ)
    (x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2))) :
    physicalHermiteKernel C r w (standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2)) x) =
      (r.factorial : ℝ) * scaledElementaryWalshSum (2 / (w : ℝ))
        (Nat.ceil (C * (w : ℝ) ^ 2)) r x := by
  let M := Nat.ceil (C * (w : ℝ) ^ 2)
  let F : ℕ → ℝ := fun r => (r.factorial : ℝ) * scaledElementaryWalshSum (2 / (w : ℝ)) M r x
  have hAZ : physicalHermiteA C w * standardizedOneCount M x =
      (2 / (w : ℝ)) * (2 * (oneCount x : ℝ) - M) :=
    physicalHermiteA_mul_standardizedOneCount hC hw x
  induction r using Nat.twoStepInduction with
  | zero =>
    simp [physicalHermiteKernel, hermiteApprox, F, scaledElementaryWalshSum,
      elementaryWalshSum_zero]
  | one =>
    rw [physicalHermiteKernel, hermiteApprox]
    change physicalHermiteA C w * standardizedOneCount M x = F 1
    rw [hAZ]
    simp [F, scaledElementaryWalshSum, elementaryWalshSum_one_eq_signedBitSum,
      sum_signedBit_eq_two_oneCount_sub]
  | more r ih0 ih1 =>
    have hrec := factorialOneCountLikelihoodCoeff_recurrence
      (M := M) (K := oneCount x) (oneCount_le M x) r (2 / (w : ℝ))
    have hn (n : ℕ) : factorialOneCountLikelihoodCoeff M (oneCount x) n (2 / (w : ℝ)) = F n := by
      exact factorialOneCountLikelihoodCoeff_eq_factorial_scaledElementaryWalshSum M n _ x
    simp_rw [hn] at hrec
    change hermiteApprox (physicalHermiteA C w) (physicalHermiteD C w)
      (standardizedOneCount M x) r = F r at ih0
    change hermiteApprox (physicalHermiteA C w) (physicalHermiteD C w)
      (standardizedOneCount M x) (r + 1) = F (r + 1) at ih1
    rw [physicalHermiteKernel, hermiteApprox, ih0, ih1]
    change (physicalHermiteA C w * standardizedOneCount M x) * F (r + 1) -
      ((r + 1 : ℕ) : ℝ) * physicalHermiteD C w r * F r = F (r + 2)
    rw [hrec, hAZ]
    unfold physicalHermiteD
    dsimp [M]
    ring

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_physicalHermiteA
#print axioms MonotoneDNF.tendsto_physicalHermiteD
#print axioms MonotoneDNF.physicalHermiteKernel_eq_factorial_scaledElementaryWalshSum


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- The Gaussian base response as a bounded continuous function. -/
noncomputable def gaussianPoolBaseBCF {rate : ℝ} (hrate : 0 ≤ rate) (c C : ℝ) :
    BoundedContinuousFunction ℝ ℝ :=
  BoundedContinuousFunction.ofNormedAddCommGroup (gaussianPoolBaseProfile c rate C)
    ((contDiff_poolResponse c rate 1).continuous.comp
      ((continuous_const.mul continuous_id).add continuous_const)) 1
    (fun x => abs_gaussianPoolBaseProfile_le_one hrate c C x)

/-- The exact one-count comparison profile expected by the public `L²` transport
theorem. Its value at `oneCount x` is the base Gaussian response at the actual
standardized one-count. -/
noncomputable def physicalGaussianComparisonProfile (c rate C : ℝ) (w K : ℕ) : ℝ :=
  gaussianPoolBaseProfile c rate C
    ((2 * (K : ℝ) - Nat.ceil (C * (w : ℝ) ^ 2)) /
      Real.sqrt (Nat.ceil (C * (w : ℝ) ^ 2)))

lemma physicalGaussianComparisonProfile_oneCount (c rate C : ℝ) (w : ℕ)
    (x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2))) :
    physicalGaussianComparisonProfile c rate C w (oneCount x) =
      gaussianPoolBaseProfile c rate C (standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2)) x) := by
  rw [physicalGaussianComparisonProfile, standardizedOneCount_eq]

lemma iteratedDeriv_biasedExpectation_oneCount_eq_factorial_scaled_moment
    {M : ℕ} (w : ℝ) (r : ℕ) (g : ℕ → ℝ) :
    iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / w)
      (fun x : BooleanCube M => g (oneCount x))) 0 =
      expectation (fun x : BooleanCube M => g (oneCount x) *
        ((r.factorial : ℝ) * scaledElementaryWalshSum (2 / w) M r x)) := by
  rw [iteratedDeriv_biasedExpectation_oneCount_zero,
    oneCountResponsePolynomial_coeff_eq_expectation]
  unfold scaledElementaryWalshSum
  simp_rw [show ∀ x : BooleanCube M,
      g (oneCount x) * ((r.factorial : ℝ) * ((2 / w) ^ r * elementaryWalshSum M r x)) =
        ((r.factorial : ℝ) * (2 / w) ^ r) *
          (g (oneCount x) * elementaryWalshSum M r x) by
    intro x
    ring]
  rw [expectation_const_mul]
  ring

/-- Weighted finite-cube moments converge to the exact Gaussian Hermite moment
when tested against the actual Gaussian pool base profile near its zero jet. -/
theorem tendsto_physical_baseProfile_factorial_scaled_moment
    {C : ℝ} (hC : 0 < C) {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ) (r : ℕ) :
    Tendsto (fun w : ℕ => expectation (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
      gaussianPoolBaseProfile c rate C (standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2)) x) *
        ((r.factorial : ℝ) * scaledElementaryWalshSum (2 / (w : ℝ))
          (Nat.ceil (C * (w : ℝ) ^ 2)) r x))) atTop
      (𝓝 (∫ z, gaussianPoolBaseProfile c rate C z *
        ((r.factorial : ℝ) * gaussianCoefficientKernel (2 * Real.sqrt C) r z)
          ∂standardGaussian)) := by
  let a : ℝ := 2 * Real.sqrt C
  let A : ℕ → ℝ := physicalHermiteA C
  let D : ℕ → ℕ → ℝ := physicalHermiteD C
  have hA : Tendsto A atTop (𝓝 a) := tendsto_physicalHermiteA hC
  have hD : ∀ j, Tendsto (fun w => D w j) atTop (𝓝 (a ^ 2)) := tendsto_physicalHermiteD hC
  let B : ℝ := hermiteMajorant (|a| + 1) (a ^ 2 + 1) r
  have hB : 0 ≤ B := hermiteMajorant_nonneg (by positivity) (by positivity) r
  have hK : ∀ᶠ w : ℕ in atTop, ∀ z, |physicalHermiteKernel C r w z| ≤ B * (1 + |z| ^ r) := by
    simpa only [physicalHermiteKernel, A, D, B] using eventually_abs_hermiteApprox_le hA hD r
  have hL : ∀ z, |hermiteApprox a (fun _ => a ^ 2) z r| ≤ B * (1 + |z| ^ r) := by
    intro z
    have h := eventually_abs_hermiteApprox_le (A := fun _ : ℕ => a) (D := fun _ _ => a ^ 2)
      (tendsto_const_nhds : Tendsto (fun _ : ℕ => a) atTop (𝓝 a))
      (fun j => tendsto_const_nhds : ∀ j, Tendsto (fun _ : ℕ => a ^ 2) atTop (𝓝 (a ^ 2))) r
    obtain ⟨w, hw⟩ := h.exists
    simpa only [B] using hw z
  have hmain := tendsto_expectation_weighted_varyingKernel_standardizedOneCount
    (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) (tendsto_physicalPoolSize_atTop hC)
    (gaussianPoolBaseBCF hrate c C) (physicalHermiteKernel C r)
    (hermiteApprox a (fun _ => a ^ 2) · r) hB zero_lt_one
    (fun z => abs_gaussianPoolBaseProfile_le_one hrate c C z) hK hL
    (continuous_hermiteApprox a (fun _ => a ^ 2) r)
    (fun A0 hA0 => tendstoUniformlyOn_hermiteApprox hA hD r (zero_lt_one.trans_le hA0))
  have htarget : (∫ z, (gaussianPoolBaseBCF hrate c C) z *
      hermiteApprox a (fun _ => a ^ 2) z r ∂standardGaussian) =
      ∫ z, gaussianPoolBaseProfile c rate C z *
        ((r.factorial : ℝ) * gaussianCoefficientKernel a r z) ∂standardGaussian := by
    apply integral_congr_ae
    filter_upwards [] with z
    simp only [gaussianPoolBaseBCF, BoundedContinuousFunction.coe_ofNormedAddCommGroup,
      hermiteApprox_eq_factorial_gaussianCoefficientKernel]
    rfl
  rw [← htarget]
  apply hmain.congr'
  filter_upwards [eventually_gt_atTop 0] with w hw
  simp only [gaussianPoolBaseBCF, BoundedContinuousFunction.coe_ofNormedAddCommGroup,
    hermiteApprox_eq_factorial_gaussianCoefficientKernel]
  apply congrArg (fun f : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) → ℝ => expectation f)
  funext x
  rw [physicalHermiteKernel_eq_factorial_scaledElementaryWalshSum hC hw r x]
  rfl

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_physical_baseProfile_factorial_scaled_moment
#print axioms MonotoneDNF.iteratedDeriv_biasedExpectation_oneCount_eq_factorial_scaled_moment


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- The comparison response has exactly the finite-`C` Gaussian response as its
limit at every fixed derivative order. -/
theorem tendsto_physicalGaussianComparisonProfile_deriv_zero
    {C : ℝ} (hC : 0 < C) {rate : ℝ} (hrate : 0 ≤ rate) (c : ℝ) (r : ℕ) :
    Tendsto (fun w : ℕ => iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        physicalGaussianComparisonProfile c rate C w (oneCount x))) 0) atTop
      (𝓝 (iteratedDeriv r (gaussianPoolResponse c rate C) 0)) := by
  have hcomp (w : ℕ) : iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        physicalGaussianComparisonProfile c rate C w (oneCount x))) 0 =
      expectation (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        gaussianPoolBaseProfile c rate C (standardizedOneCount (Nat.ceil (C * (w : ℝ) ^ 2)) x) *
          ((r.factorial : ℝ) * scaledElementaryWalshSum (2 / (w : ℝ))
            (Nat.ceil (C * (w : ℝ) ^ 2)) r x)) := by
    rw [iteratedDeriv_biasedExpectation_oneCount_eq_factorial_scaled_moment]
    simp_rw [physicalGaussianComparisonProfile_oneCount]
  rw [iteratedDeriv_gaussianPoolResponse_zero_eq_hermiteMoment hC hrate c r]
  simp_rw [hcomp]
  exact tendsto_physical_baseProfile_factorial_scaled_moment hC hrate c r

/-- Physical conjunction width. -/
noncomputable def physicalPoolV (c : ℝ) (w : ℕ) : ℕ := Nat.ceil (c * (w : ℝ))

/-- Physical number of clauses, with the real ceiling applied after scaling by
`2^v` exactly as in the gate construction. -/
noncomputable def physicalPoolR (c rate : ℝ) (w : ℕ) : ℕ :=
  Nat.ceil (rate * 2 ^ physicalPoolV c w)

lemma eventually_physicalPoolV_le_size {C c : ℝ} (hC : 0 < C) (hc : 0 < c) :
    ∀ᶠ w : ℕ in atTop, physicalPoolV c w ≤ Nat.ceil (C * (w : ℝ) ^ 2) := by
  obtain ⟨W, hW⟩ := exists_nat_gt (c / C)
  filter_upwards [eventually_gt_atTop 0, eventually_ge_atTop W] with w hw hwW
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hcast : (W : ℝ) ≤ (w : ℝ) := by exact_mod_cast hwW
  have hcw : c / C < (w : ℝ) := hW.trans_le hcast
  have hcC : c < (w : ℝ) * C := (div_lt_iff₀ hC).1 hcw
  have hcw' : c ≤ C * (w : ℝ) := by nlinarith
  have hreal : c * (w : ℝ) ≤ C * (w : ℝ) ^ 2 := by
    calc
      c * (w : ℝ) ≤ (C * (w : ℝ)) * (w : ℝ) :=
        mul_le_mul_of_nonneg_right hcw' hwR.le
      _ = C * (w : ℝ) ^ 2 := by ring
  exact Nat.ceil_le_ceil hreal

lemma eventually_physicalPoolSize_le {C : ℝ} (hC : 0 ≤ C) :
    ∀ᶠ w : ℕ in atTop, (Nat.ceil (C * (w : ℝ) ^ 2) : ℝ) ≤ (C + 1) * (w : ℝ) ^ 2 := by
  filter_upwards [eventually_gt_atTop 0] with w hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hw2 : (1 : ℝ) ≤ (w : ℝ) ^ 2 := one_le_pow₀ hwR
  have hnonneg : 0 ≤ C * (w : ℝ) ^ 2 := mul_nonneg hC (sq_nonneg _)
  have hceil := Nat.ceil_lt_add_one hnonneg
  nlinarith


lemma eventually_shifted_physicalPoolSize_le {C : ℝ} (hC : 0 ≤ C) (W : ℕ) :
    ∀ᶠ w : ℕ in atTop, (Nat.ceil (C * ((w + W : ℕ) : ℝ) ^ 2) : ℝ) ≤
      (4 * C + 1) * (w : ℝ) ^ 2 := by
  filter_upwards [eventually_gt_atTop 0, eventually_ge_atTop W] with w hw hwW
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hwWR : (W : ℝ) ≤ (w : ℝ) := by exact_mod_cast hwW
  have hsum : ((w + W : ℕ) : ℝ) ≤ 2 * (w : ℝ) := by
    rw [Nat.cast_add]
    linarith
  have hsq : ((w + W : ℕ) : ℝ) ^ 2 ≤ 4 * (w : ℝ) ^ 2 := by
    have hnonneg : 0 ≤ ((w + W : ℕ) : ℝ) := Nat.cast_nonneg _
    nlinarith
  have hnonneg : 0 ≤ C * ((w + W : ℕ) : ℝ) ^ 2 :=
    mul_nonneg hC (sq_nonneg _)
  have hceil := Nat.ceil_lt_add_one hnonneg
  have hmul := mul_le_mul_of_nonneg_left hsq hC
  have hw2 : (1 : ℝ) ≤ (w : ℝ) ^ 2 := one_le_pow₀ hwR
  calc
    (Nat.ceil (C * ((w + W : ℕ) : ℝ) ^ 2) : ℝ) ≤ C * ((w + W : ℕ) : ℝ) ^ 2 + 1 := hceil.le
    _ ≤ C * (4 * (w : ℝ) ^ 2) + 1 := add_le_add hmul (le_refl 1)
    _ = 4 * C * (w : ℝ) ^ 2 + 1 := by ring
    _ ≤ (4 * C + 1) * (w : ℝ) ^ 2 := by nlinarith [hw2]

/-- Eventual-validity form of the public one-count `L²` derivative transport.
The finite initial indices on which `v > M` are irrelevant to the limit. -/
theorem tendsto_poolAveragedBiasedResponse_deriv_zero_of_oneCount_l2_eventually
    {C : ℝ} {r : ℕ} (hC : 0 ≤ C) (M R v : ℕ → ℕ) (g : ℕ → ℕ → ℝ) (L : ℝ)
    (hvalid : ∀ᶠ w : ℕ in atTop, v w ≤ M w)
    (hM : ∀ᶠ w : ℕ in atTop, (M w : ℝ) ≤ (C + 1) * (w : ℝ) ^ 2)
    (hL2 : Tendsto (fun w : ℕ => expectation (fun x : BooleanCube (M w) =>
      (randomPoolProfile (M w) (R w) (v w) (oneCount x) - g w (oneCount x)) ^ 2))
      atTop (𝓝 0))
    (hg : Tendsto (fun w : ℕ =>
      iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
        (fun x : BooleanCube (M w) => g w (oneCount x))) 0) atTop (𝓝 L)) :
    Tendsto (fun w : ℕ =>
      iteratedDeriv r (poolAveragedBiasedResponse (M w) (R w) (v w) (w : ℝ)) 0)
      atTop (𝓝 L) := by
  let B : ℝ := (r.factorial : ℝ) ^ 2 * (4 * (C + 1)) ^ r
  let d : ℕ → ℝ := fun w =>
    iteratedDeriv r (poolAveragedBiasedResponse (M w) (R w) (v w) (w : ℝ)) 0 -
      iteratedDeriv r (fun z => biasedExpectation (1 / 2 + z / (w : ℝ))
        (fun x : BooleanCube (M w) => g w (oneCount x))) 0
  let E : ℕ → ℝ := fun w => expectation (fun x : BooleanCube (M w) =>
    (randomPoolProfile (M w) (R w) (v w) (oneCount x) - g w (oneCount x)) ^ 2)
  have hbound : ∀ᶠ w : ℕ in atTop, d w ^ 2 ≤ B * E w := by
    filter_upwards [eventually_ge_atTop 1, hM, hvalid] with w hw hMw hvw
    have hwpos : (0 : ℝ) < (w : ℝ) := by exact_mod_cast (Nat.zero_lt_of_lt hw)
    letI : Nonempty (PoolClause (M w) (v w)) := poolClauseNonempty hvw
    have h := sq_iteratedDeriv_poolAveraged_sub_biasedExpectation_zero_le
      (M := M w) (R := R w) (v := v w) hwpos hC hMw r (g w)
    simpa only [d, B, E, mul_assoc] using h
  have hmajor : Tendsto (fun w => B * E w) atTop (𝓝 0) := by
    simpa only [E, mul_zero] using hL2.const_mul B
  have hsq : Tendsto (fun w => d w ^ 2) atTop (𝓝 0) :=
    squeeze_zero' (Filter.Eventually.of_forall (fun w => sq_nonneg (d w))) hbound hmajor
  have habs : Tendsto (fun w => |d w|) atTop (𝓝 0) := by
    simpa only [Real.sqrt_sq_eq_abs, Real.sqrt_zero] using hsq.sqrt
  have hd : Tendsto d atTop (𝓝 0) := by
    apply (tendsto_zero_iff_abs_tendsto_zero d).2
    simpa only [Function.comp_def] using habs
  have hadd := hd.add hg
  convert hadd using 1
  · funext w
    dsimp [d]
    ring
  · simp

/-- Conditional physical mean gate: the sole premise is the actual one-count
`L²` approximation to the explicit Gaussian comparison profile. All weighted
kernels, Gaussian tilt, physical ceilings, and derivative handoffs are proved
here. This is not an assertion that the missing `L²` premise has already been
established. -/
theorem tendsto_poolAveragedBiasedResponse_deriv_zero_of_physical_l2
    {C c : ℝ} (hC : 0 < C) (hc : 0 < c) {rate : ℝ} (hrate : 0 ≤ rate) (r : ℕ)
    (hL2 : Tendsto (fun w : ℕ => expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w)
            (physicalPoolV c w) (oneCount x) -
          physicalGaussianComparisonProfile c rate C w (oneCount x)) ^ 2)) atTop (𝓝 0)) :
    Tendsto (fun w : ℕ => iteratedDeriv r (poolAveragedBiasedResponse
      (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w) (physicalPoolV c w)
      (w : ℝ)) 0) atTop (𝓝 (iteratedDeriv r (gaussianPoolResponse c rate C) 0)) := by
  exact tendsto_poolAveragedBiasedResponse_deriv_zero_of_oneCount_l2_eventually
    (C := C) (r := r) hC.le
    (fun w => Nat.ceil (C * (w : ℝ) ^ 2))
    (physicalPoolR c rate) (physicalPoolV c)
    (physicalGaussianComparisonProfile c rate C)
    (iteratedDeriv r (gaussianPoolResponse c rate C) 0)
    (eventually_physicalPoolV_le_size hC hc)
    (eventually_physicalPoolSize_le hC.le) hL2
    (tendsto_physicalGaussianComparisonProfile_deriv_zero hC hrate c r)

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_physicalGaussianComparisonProfile_deriv_zero
#print axioms MonotoneDNF.tendsto_poolAveragedBiasedResponse_deriv_zero_of_physical_l2


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Finite-jet form of the conditional physical mean gate. -/
theorem tendsto_poolAveragedBiasedResponse_allFinDeriv_of_physical_l2
    {t : ℕ} {C c : ℝ} (hC : 0 < C) (hc : 0 < c) {rate : ℝ} (hrate : 0 ≤ rate)
    (hL2 : Tendsto (fun w : ℕ => expectation
      (fun x : BooleanCube (Nat.ceil (C * (w : ℝ) ^ 2)) =>
        (randomPoolProfile (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w)
            (physicalPoolV c w) (oneCount x) -
          physicalGaussianComparisonProfile c rate C w (oneCount x)) ^ 2)) atTop (𝓝 0))
    (k : Fin (t + 1)) :
    Tendsto (fun w : ℕ => iteratedDeriv k.1 (poolAveragedBiasedResponse
      (Nat.ceil (C * (w : ℝ) ^ 2)) (physicalPoolR c rate w) (physicalPoolV c w)
      (w : ℝ)) 0) atTop (𝓝 (iteratedDeriv k.1 (gaussianPoolResponse c rate C) 0)) :=
  tendsto_poolAveragedBiasedResponse_deriv_zero_of_physical_l2 hC hc hrate k.1 hL2

end MonotoneDNF

#print axioms MonotoneDNF.tendsto_poolAveragedBiasedResponse_allFinDeriv_of_physical_l2


==> anc/MonotoneDNF/PoolWeightedKernel.lean <==
module

public import MonotoneDNF.PoolGaussianTilt

@[expose] public section

/-!
# Weighted varying-kernel convergence at the Gaussian pool scale

The bounded-continuous CLT is used only after clamping the *limiting* kernel.
The varying kernel itself is controlled on compact intervals by a uniform limit
and outside them by polynomial moments. This is the UI step that is not a
consequence of bounded-continuous weak convergence alone.
-/

namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

noncomputable def clampReal (A x : ℝ) : ℝ := max (-A) (min A x)

lemma clampReal_continuous (A : ℝ) : Continuous (clampReal A) := by
  exact continuous_const.max (continuous_const.min continuous_id)

lemma abs_clampReal_le {A : ℝ} (hA : 0 ≤ A) (x : ℝ) : |clampReal A x| ≤ A := by
  rw [abs_le]
  constructor
  · exact (le_max_left _ _).trans' (le_refl (-A))
  · exact max_le (by linarith) (min_le_left _ _)

lemma clampReal_of_mem_Icc {A x : ℝ} (hx : x ∈ Set.Icc (-A) A) : clampReal A x = x := by
  unfold clampReal
  rw [min_eq_right hx.2, max_eq_right hx.1]

lemma clampReal_mem_Icc {A : ℝ} (hA : 0 ≤ A) (x : ℝ) : clampReal A x ∈ Set.Icc (-A) A := by
  constructor
  · exact le_max_left _ _
  · exact max_le (by linarith) (min_le_left _ _)

lemma integral_exp_standardGaussian (s : ℝ) :
    (∫ x, Real.exp (s * x) ∂standardGaussian) = Real.exp (s ^ 2 / 2) := by
  have h := congrFun (mgf_id_gaussianReal (μ := 0) (v := 1)) s
  simpa [mgf] using h

lemma integrable_abs_pow_standardGaussian (n : ℕ) :
    Integrable (fun x => |x| ^ n) standardGaussian := by
  simpa only [id_eq, Real.norm_eq_abs] using
    (memLp_id_gaussianReal (μ := 0) (v := 1) (n : ℝ≥0)).integrable_norm_pow'

lemma integral_abs_pow_standardGaussian_le (n : ℕ) :
    (∫ x, |x| ^ n ∂standardGaussian) ≤
      2 * (n.factorial : ℝ) * Real.exp (1 / 2 : ℝ) := by
  have hint : Integrable (fun x : ℝ => (n.factorial : ℝ) *
      (Real.exp x + Real.exp (-x))) standardGaussian := by
    apply Integrable.const_mul
    have hp := integrable_exp_mul_gaussianReal (μ := 0) (v := 1) (1 : ℝ)
    have hn := integrable_exp_mul_gaussianReal (μ := 0) (v := 1) (-1 : ℝ)
    simp only [one_mul] at hp
    simp only [neg_mul, one_mul] at hn
    exact hp.add hn
  calc
    (∫ x, |x| ^ n ∂standardGaussian) ≤
        ∫ x, (n.factorial : ℝ) * (Real.exp x + Real.exp (-x)) ∂standardGaussian := by
      apply integral_mono_of_nonneg (Filter.Eventually.of_forall (fun x => pow_nonneg (abs_nonneg x) n)) hint
      exact Filter.Eventually.of_forall (fun x => abs_pow_le_factorial_mul_exp_add_exp_neg x n)
    _ = 2 * (n.factorial : ℝ) * Real.exp (1 / 2 : ℝ) := by
      rw [integral_const_mul, integral_add
        (by simpa using integrable_exp_mul_gaussianReal (μ := 0) (v := 1) (1 : ℝ))
        (by simpa using integrable_exp_mul_gaussianReal (μ := 0) (v := 1) (-1 : ℝ))]
      rw [show (∫ x : ℝ, Real.exp x ∂standardGaussian) = Real.exp (1 / 2 : ℝ) by
        simpa using integral_exp_standardGaussian 1]
      rw [show (∫ x : ℝ, Real.exp (-x) ∂standardGaussian) = Real.exp (1 / 2 : ℝ) by
        simpa using integral_exp_standardGaussian (-1)]
      ring

/-- One-step pointwise cutoff estimate. The first term is used inside the
compact interval and the polynomial term outside it. -/
lemma weighted_clamp_error_pointwise {g k L : ℝ → ℝ} {B G A δ : ℝ} {n : ℕ}
    (hB : 0 ≤ B) (hG : 0 ≤ G) (hA : 1 ≤ A) (hδ : 0 ≤ δ)
    (hg : ∀ z, |g z| ≤ G)
    (hk : ∀ z, |k z| ≤ B * (1 + |z| ^ n))
    (hL : ∀ z, |L z| ≤ B * (1 + |z| ^ n))
    (hcompact : ∀ z ∈ Set.Icc (-A) A, |k z - L z| ≤ δ) (z : ℝ) :
    |g z * (k z - L (clampReal A z))| ≤
      G * δ + (4 * G * B / A) * |z| ^ (n + 1) := by
  have hA0 : 0 < A := zero_lt_one.trans_le hA
  by_cases hz : z ∈ Set.Icc (-A) A
  · rw [clampReal_of_mem_Icc hz]
    have he := hcompact z hz
    calc
      |g z * (k z - L z)| = |g z| * |k z - L z| := abs_mul _ _
      _ ≤ G * δ := mul_le_mul (hg z) he (abs_nonneg _) hG
      _ ≤ G * δ + (4 * G * B / A) * |z| ^ (n + 1) :=
        le_add_of_nonneg_right (by positivity)
  · have houtside : A < |z| := by
      by_contra h
      push_neg at h
      exact hz (abs_le.1 h)
    have hz1 : 1 ≤ |z| := hA.trans houtside.le
    have hAn : A ^ n ≤ |z| ^ n := pow_le_pow_left₀ hA0.le houtside.le n
    have hz1n : 1 ≤ |z| ^ n := one_le_pow₀ hz1
    have hLc : |L (clampReal A z)| ≤ B * (1 + |z| ^ n) := by
      calc
        |L (clampReal A z)| ≤ B * (1 + |clampReal A z| ^ n) := hL _
        _ ≤ B * (1 + A ^ n) := by
          apply mul_le_mul_of_nonneg_left _ hB
          nlinarith [pow_le_pow_left₀ (abs_nonneg _) (abs_clampReal_le hA0.le z) n]
        _ ≤ B * (1 + |z| ^ n) := by
          exact mul_le_mul_of_nonneg_left (by nlinarith [hAn]) hB
    have hp : |z| ^ (n + 1) = |z| ^ n * |z| := by rw [pow_succ]
    have htail : 4 * B * |z| ^ n ≤ (4 * B / A) * |z| ^ (n + 1) := by
      rw [hp]
      rw [show (4 * B / A) * (|z| ^ n * |z|) =
        (4 * B * (|z| ^ n * |z|)) / A by ring]
      apply (le_div_iff₀ hA0).2
      calc
        (4 * B * |z| ^ n) * A ≤ (4 * B * |z| ^ n) * |z| :=
          mul_le_mul_of_nonneg_left houtside.le (by positivity)
        _ = 4 * B * (|z| ^ n * |z|) := by ring
    calc
      |g z * (k z - L (clampReal A z))| = |g z| * |k z - L (clampReal A z)| := abs_mul _ _
      _ ≤ G * |k z - L (clampReal A z)| :=
        mul_le_mul_of_nonneg_right (hg z) (abs_nonneg _)
      _ ≤ G * (|k z| + |L (clampReal A z)|) :=
        mul_le_mul_of_nonneg_left (by simpa using abs_sub_le (k z) 0 (L (clampReal A z))) hG
      _ ≤ G * (2 * B * (1 + |z| ^ n)) := by
        apply mul_le_mul_of_nonneg_left _ hG
        have h := add_le_add (hk z) hLc
        nlinarith
      _ ≤ G * (4 * B * |z| ^ n) := by
        apply mul_le_mul_of_nonneg_left _ hG
        nlinarith [mul_nonneg hB (sub_nonneg.2 hz1n)]
      _ ≤ G * ((4 * B / A) * |z| ^ (n + 1)) :=
        mul_le_mul_of_nonneg_left htail hG
      _ = (4 * G * B / A) * |z| ^ (n + 1) := by ring
      _ ≤ G * δ + (4 * G * B / A) * |z| ^ (n + 1) :=
        le_add_of_nonneg_left (mul_nonneg hG hδ)

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

lemma abs_expectation_weighted_clamp_error_le {M : ℕ} {g k L : ℝ → ℝ}
    {B G A δ : ℝ} {n : ℕ} (hB : 0 ≤ B) (hG : 0 ≤ G) (hA : 1 ≤ A)
    (hδ : 0 ≤ δ) (hg : ∀ z, |g z| ≤ G)
    (hk : ∀ z, |k z| ≤ B * (1 + |z| ^ n))
    (hL : ∀ z, |L z| ≤ B * (1 + |z| ^ n))
    (hcompact : ∀ z ∈ Set.Icc (-A) A, |k z - L z| ≤ δ) :
    |expectation (fun x : BooleanCube M =>
      g (standardizedOneCount M x) *
        (k (standardizedOneCount M x) - L (clampReal A (standardizedOneCount M x))))| ≤
      G * δ + (4 * G * B / A) *
        (2 * ((n + 1).factorial : ℝ) * Real.exp (1 / 2 : ℝ)) := by
  calc
    |expectation (fun x : BooleanCube M =>
        g (standardizedOneCount M x) *
          (k (standardizedOneCount M x) - L (clampReal A (standardizedOneCount M x))))| ≤
        expectation (fun x : BooleanCube M =>
          |g (standardizedOneCount M x) *
            (k (standardizedOneCount M x) - L (clampReal A (standardizedOneCount M x)))|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun x : BooleanCube M => G * δ +
        (4 * G * B / A) * |standardizedOneCount M x| ^ (n + 1)) := by
      apply expectation_mono
      intro x
      exact weighted_clamp_error_pointwise hB hG hA hδ hg hk hL hcompact _
    _ = G * δ + (4 * G * B / A) *
        expectation (fun x : BooleanCube M => |standardizedOneCount M x| ^ (n + 1)) := by
      rw [expectation_add, expectation_const, expectation_const_mul]
    _ ≤ G * δ + (4 * G * B / A) *
        (2 * ((n + 1).factorial : ℝ) * Real.exp (1 / 2 : ℝ)) := by
      have hc : 0 ≤ 4 * G * B / A := by positivity
      nlinarith [mul_le_mul_of_nonneg_left
        (expectation_abs_standardizedOneCount_pow_le M (n + 1)) hc]

lemma abs_integral_weighted_clamp_error_le {g L : ℝ → ℝ}
    {B G A : ℝ} {n : ℕ} (hB : 0 ≤ B) (hG : 0 ≤ G) (hA : 1 ≤ A)
    (hg : ∀ z, |g z| ≤ G)
    (hL : ∀ z, |L z| ≤ B * (1 + |z| ^ n))
    (hLmeas : Measurable L) :
    |∫ z, g z * (L (clampReal A z) - L z) ∂standardGaussian| ≤
      (4 * G * B / A) * (2 * ((n + 1).factorial : ℝ) * Real.exp (1 / 2 : ℝ)) := by
  have hA0 : 0 < A := zero_lt_one.trans_le hA
  have hpoint (z : ℝ) : |g z * (L (clampReal A z) - L z)| ≤
      (4 * G * B / A) * |z| ^ (n + 1) := by
    have h := weighted_clamp_error_pointwise (g := g) (k := L) (L := L)
      hB hG hA (le_refl 0) hg hL hL (fun z _ => by simp) z
    simp only [mul_zero, zero_add] at h
    rw [show g z * (L (clampReal A z) - L z) =
      -(g z * (L z - L (clampReal A z))) by ring, abs_neg]
    exact h
  have hint : Integrable (fun z : ℝ =>
      (4 * G * B / A) * |z| ^ (n + 1)) standardGaussian :=
    (integrable_abs_pow_standardGaussian (n + 1)).const_mul _
  calc
    |∫ z, g z * (L (clampReal A z) - L z) ∂standardGaussian| ≤
        ∫ z, |g z * (L (clampReal A z) - L z)| ∂standardGaussian :=
      abs_integral_le_integral_abs
    _ ≤ ∫ z, (4 * G * B / A) * |z| ^ (n + 1) ∂standardGaussian := by
      apply integral_mono_of_nonneg (Filter.Eventually.of_forall (fun z => abs_nonneg _)) hint
      exact Filter.Eventually.of_forall hpoint
    _ = (4 * G * B / A) * (∫ z, |z| ^ (n + 1) ∂standardGaussian) :=
      integral_const_mul _ _
    _ ≤ (4 * G * B / A) *
        (2 * ((n + 1).factorial : ℝ) * Real.exp (1 / 2 : ℝ)) := by
      exact mul_le_mul_of_nonneg_left (integral_abs_pow_standardGaussian_le (n + 1))
        (by positivity)

lemma integrable_bounded_continuous_mul_polynomial_gaussian {g L : ℝ → ℝ}
    {B G : ℝ} {n : ℕ} (hB : 0 ≤ B) (hG : 0 ≤ G)
    (hg : ∀ z, |g z| ≤ G) (hgmeas : Measurable g)
    (hL : ∀ z, |L z| ≤ B * (1 + |z| ^ n)) (hLmeas : Measurable L) :
    Integrable (fun z => g z * L z) standardGaussian := by
  have hmajor : Integrable (fun z : ℝ => G * B * (1 + |z| ^ n)) standardGaussian := by
    rw [show (fun z : ℝ => G * B * (1 + |z| ^ n)) =
      (fun z => G * B) + (fun z => G * B * |z| ^ n) by
        funext z
        simp only [Pi.add_apply]
        ring]
    apply Integrable.add (integrable_const _)
    exact (integrable_abs_pow_standardGaussian n).const_mul _
  apply Integrable.mono' hmajor (hgmeas.mul hLmeas |>.aestronglyMeasurable)
  filter_upwards [] with z
  change |g z * L z| ≤ G * B * (1 + |z| ^ n)
  rw [abs_mul]
  have hm : |g z| * |L z| ≤ G * (B * (1 + |z| ^ n)) :=
    mul_le_mul (hg z) (hL z) (abs_nonneg _) hG
  convert hm using 1 <;> ring

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators Topology ENNReal NNReal
open Filter MeasureTheory ProbabilityTheory

/-- Weighted expectations against a varying kernel converge if the kernel has
compact-uniform limit `L` and a uniform polynomial majorant. The finite-cube
CLT is applied only to the clamped bounded-continuous test function. -/
theorem tendsto_expectation_weighted_varyingKernel_standardizedOneCount
    (M : ℕ → ℕ) (hM : Tendsto M atTop atTop)
    (g : BoundedContinuousFunction ℝ ℝ) (K : ℕ → ℝ → ℝ) (L : ℝ → ℝ)
    {B G : ℝ} {n : ℕ} (hB : 0 ≤ B) (hG : 0 < G)
    (hg : ∀ z, |g z| ≤ G)
    (hK : ∀ᶠ w : ℕ in atTop, ∀ z, |K w z| ≤ B * (1 + |z| ^ n))
    (hL : ∀ z, |L z| ≤ B * (1 + |z| ^ n))
    (hLcont : Continuous L)
    (hcompact : ∀ A : ℝ, 1 ≤ A → TendstoUniformlyOn K L atTop (Set.Icc (-A) A)) :
    Tendsto (fun w => expectation (fun x : BooleanCube (M w) =>
      g (standardizedOneCount (M w) x) * K w (standardizedOneCount (M w) x))) atTop
      (𝓝 (∫ z, g z * L z ∂standardGaussian)) := by
  let E : ℕ → ℝ := fun w => expectation (fun x : BooleanCube (M w) =>
    g (standardizedOneCount (M w) x) * K w (standardizedOneCount (M w) x))
  let J : ℝ := ∫ z, g z * L z ∂standardGaussian
  let D : ℝ := 2 * ((n + 1).factorial : ℝ) * Real.exp (1 / 2 : ℝ)
  let T : ℝ := 8 * G * B * D
  have hD : 0 ≤ D := by dsimp [D]; positivity
  have hT : 0 ≤ T := by dsimp [T]; positivity
  have hzero : Tendsto (fun w => E w - J) atTop (𝓝 0) := by
    rw [Metric.tendsto_nhds]
    intro ε hε
    obtain ⟨N, hN⟩ := exists_nat_gt (max 1 (3 * T / ε))
    let A : ℝ := (N : ℝ)
    have hA : 1 ≤ A := (le_max_left _ _).trans hN.le
    have hA0 : 0 < A := zero_lt_one.trans_le hA
    have hTN : 3 * T / ε < A := (le_max_right _ _).trans_lt hN
    have htail : T / A < ε / 3 := by
      have hm : 3 * T < A * ε := (div_lt_iff₀ hε).1 hTN
      apply (div_lt_iff₀ hA0).2
      calc
        T < (A * ε) / 3 := by linarith
        _ = ε / 3 * A := by ring
    let δ : ℝ := ε / (3 * G)
    have hδ : 0 < δ := by dsimp [δ]; positivity
    have hGδ : G * δ = ε / 3 := by
      dsimp [δ]
      field_simp [ne_of_gt hG]
    have hc : ∀ᶠ w : ℕ in atTop, ∀ z ∈ Set.Icc (-A) A, |K w z - L z| ≤ δ := by
      have h := (Metric.tendstoUniformlyOn_iff.1 (hcompact A hA)) δ hδ
      filter_upwards [h] with w hw
      intro z hz
      have hzw := (hw z hz).le
      simpa only [Real.dist_eq, abs_sub_comm] using hzw
    let F : BoundedContinuousFunction ℝ ℝ := BoundedContinuousFunction.ofNormedAddCommGroup
      (fun z => g z * L (clampReal A z))
      (g.continuous.mul (hLcont.comp (clampReal_continuous A)))
      (G * (B * (1 + A ^ n))) (by
        intro z
        have hc : |L (clampReal A z)| ≤ B * (1 + A ^ n) := by
          calc
            |L (clampReal A z)| ≤ B * (1 + |clampReal A z| ^ n) := hL _
            _ ≤ B * (1 + A ^ n) := by
              apply mul_le_mul_of_nonneg_left _ hB
              nlinarith [pow_le_pow_left₀ (abs_nonneg _)
                (abs_clampReal_le hA0.le z) n]
        rw [Real.norm_eq_abs, abs_mul]
        exact mul_le_mul (hg z) hc (abs_nonneg _) hG.le)
    have hFbound : ∀ z, ‖g z * L (clampReal A z)‖ ≤ G * (B * (1 + A ^ n)) := by
      intro z
      have hc : |L (clampReal A z)| ≤ B * (1 + A ^ n) := by
        calc
          |L (clampReal A z)| ≤ B * (1 + |clampReal A z| ^ n) := hL _
          _ ≤ B * (1 + A ^ n) := by
            apply mul_le_mul_of_nonneg_left _ hB
            nlinarith [pow_le_pow_left₀ (abs_nonneg _)
              (abs_clampReal_le hA0.le z) n]
      rw [Real.norm_eq_abs, abs_mul]
      exact mul_le_mul (hg z) hc (abs_nonneg _) hG.le
    have hFi : Integrable (fun z => g z * L (clampReal A z)) standardGaussian :=
      Integrable.of_bound F.continuous.measurable.aestronglyMeasurable _
      (Filter.Eventually.of_forall hFbound)
    have hLi : Integrable (fun z => g z * L z) standardGaussian :=
      integrable_bounded_continuous_mul_polynomial_gaussian hB hG.le hg
        g.continuous.measurable hL hLcont.measurable
    have hw : ∀ᶠ w : ℕ in atTop, dist
        (expectation (fun x : BooleanCube (M w) => F (standardizedOneCount (M w) x)))
        (∫ z, F z ∂standardGaussian) < ε / 3 := by
      have hlim := (tendsto_expectation_boundedContinuous_standardizedOneCount F).comp hM
      exact (Metric.tendsto_nhds.1 hlim) (ε / 3) (by positivity)
    filter_upwards [hc, hw, hK] with w hcw hww hKw
    rw [Real.dist_eq, sub_zero]
    let EF : ℝ := expectation (fun x : BooleanCube (M w) => F (standardizedOneCount (M w) x))
    let JF : ℝ := ∫ z, F z ∂standardGaussian
    have hfirst : |E w - EF| ≤ G * δ + (4 * G * B / A) * D := by
      rw [show E w - EF = expectation (fun x : BooleanCube (M w) =>
        g (standardizedOneCount (M w) x) *
          (K w (standardizedOneCount (M w) x) -
            L (clampReal A (standardizedOneCount (M w) x)))) by
        dsimp [E, EF, F]
        rw [← expectation_sub]
        congr 1
        funext x
        ring]
      exact abs_expectation_weighted_clamp_error_le hB hG.le hA hδ.le hg hKw hL hcw
    have hthird : |JF - J| ≤ (4 * G * B / A) * D := by
      rw [show JF - J = ∫ z, g z * (L (clampReal A z) - L z) ∂standardGaussian by
        dsimp [JF, J, F]
        rw [← integral_sub hFi hLi]
        apply integral_congr_ae
        filter_upwards [] with z
        ring]
      exact abs_integral_weighted_clamp_error_le hB hG.le hA hg hL hLcont.measurable
    have hsplit : E w - J = (E w - EF) + (EF - JF) + (JF - J) := by ring
    have hsum : (4 * G * B / A) * D + (4 * G * B / A) * D = T / A := by
      dsimp [T]
      ring
    have hmain : |E w - J| ≤ G * δ + T / A + |EF - JF| := by
      calc
        |E w - J| = |(E w - EF) + (EF - JF) + (JF - J)| := by rw [← hsplit]
        _ ≤ |E w - EF| + |EF - JF| + |JF - J| := by
          exact (abs_add_le _ _).trans (add_le_add_left (abs_add_le _ _) _)
        _ ≤ (G * δ + (4 * G * B / A) * D) + |EF - JF| + (4 * G * B / A) * D := by
          gcongr
        _ = G * δ + T / A + |EF - JF| := by
          rw [← hsum]
          ring
    have hwabs : |EF - JF| < ε / 3 := by
      simpa only [EF, JF, Real.dist_eq] using hww
    calc
      |E w - J| ≤ G * δ + T / A + |EF - JF| := hmain
      _ < ε / 3 + ε / 3 + ε / 3 := by
        rw [hGδ]
        linarith [htail, hwabs]
      _ = ε := by ring
  simpa only [E, J, sub_add_cancel, zero_add] using hzero.add_const J

end MonotoneDNF

#print axioms MonotoneDNF.weighted_clamp_error_pointwise
#print axioms MonotoneDNF.abs_expectation_weighted_clamp_error_le
#print axioms MonotoneDNF.abs_integral_weighted_clamp_error_le
#print axioms MonotoneDNF.tendsto_expectation_weighted_varyingKernel_standardizedOneCount


==> anc/MonotoneDNF/PositiveCorrectedMeasure.lean <==
module

public import MonotoneDNF.PositiveSource
public import MonotoneDNF.PositiveMomentCorrection
public import MonotoneDNF.WeightedL1Correction
public import MonotoneDNF.PositivePoolFinitization

@[expose] public section

/-!
# Positive corrected source pool measures (private candidate)

The only arbitrariness in `Δ` is discharged by two explicit hypotheses: a
pointwise `d/8` bound, which proves positivity, and exact corrected moment
identities.  No tail estimate or derivative/target identification is assumed.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped BigOperators ENNReal Topology

/-- The nonnegative pool-rate measure attached to an additive correction of
the source logarithmic coefficient on the source interval. -/
noncomputable def sourceCorrectedPoolMeasure (t : ℕ) (Δ : ℝ → ℝ) : Measure ℝ :=
  (volume.restrict (sourceInterval t)).withDensity
    (fun x => ENNReal.ofReal (correctedSourcePoolDensity (sourceD t) Δ x))

lemma continuousOn_sourcePoolDensity_Icc {t : ℕ} (ht : 2 ≤ t) :
    ContinuousOn (sourcePoolDensity (sourceD t)) (sourceInterval t) := by
  apply (continuousOn_sourcePoolDensity (sourceD_pos ht).le).mono
  intro x hx
  exact lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1

lemma continuousOn_sourcePoolPow_Icc {t : ℕ} :
    ContinuousOn (fun x : ℝ => x ^ (sourceD t - 1)) (sourceInterval t) := by
  apply continuousOn_id.rpow_const
  intro x hx
  exact Or.inl (ne_of_gt (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1))

lemma integrableOn_correctedSourcePoolDensity {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    IntegrableOn (correctedSourcePoolDensity (sourceD t) Δ) (sourceInterval t) := by
  have hbase : IntegrableOn (sourcePoolDensity (sourceD t)) (sourceInterval t) :=
    (continuousOn_sourcePoolDensity_Icc ht).integrableOn_Icc
  have hpow : IntegrableOn (fun x : ℝ => x ^ (sourceD t - 1)) (sourceInterval t) :=
    continuousOn_sourcePoolPow_Icc.integrableOn_Icc
  have hmeas : AEStronglyMeasurable (fun x : ℝ => Δ x * x ^ (sourceD t - 1))
      (volume.restrict (sourceInterval t)) :=
    hΔm.aestronglyMeasurable.mul
      (continuousOn_sourcePoolPow_Icc.aestronglyMeasurable measurableSet_Icc)
  have hbound : ∀ᵐ x ∂volume.restrict (sourceInterval t),
      ‖Δ x * x ^ (sourceD t - 1)‖ ≤ (sourceD t / 8) * x ^ (sourceD t - 1) := by
    filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
    rw [Real.norm_eq_abs, abs_mul, abs_of_pos
      (Real.rpow_pos_of_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1) _)]
    exact mul_le_mul_of_nonneg_right (hΔ x)
      (Real.rpow_nonneg (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1).le _)
  have hcorr : IntegrableOn (fun x : ℝ => Δ x * x ^ (sourceD t - 1))
      (sourceInterval t) :=
    (hpow.const_mul (sourceD t / 8)).mono' hmeas hbound
  apply hbase.add hcorr |>.congr
  filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
  simp only [Pi.add_apply, correctedSourcePoolDensity, additiveSourceCoefficient,
    sourcePoolDensity]
  ring

lemma isFiniteMeasure_sourceCorrectedPoolMeasure {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    IsFiniteMeasure (sourceCorrectedPoolMeasure t Δ) := by
  exact isFiniteMeasure_withDensity_ofReal
    (integrableOn_correctedSourcePoolDensity ht hΔm hΔ).2

lemma correctedSourcePoolDensity_nonneg_on_interval {t : ℕ} {Δ : ℝ → ℝ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t)
    (hΔ : |Δ x| ≤ sourceD t / 8) :
    0 ≤ correctedSourcePoolDensity (sourceD t) Δ x :=
  (correctedSourcePoolDensity_source_pos_on_interval ht hx hΔ).le

lemma aemeasurable_correctedSourcePoolDensity {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    AEMeasurable (fun x => ENNReal.ofReal (correctedSourcePoolDensity (sourceD t) Δ x))
      (volume.restrict (sourceInterval t)) := by
  exact (integrableOn_correctedSourcePoolDensity ht hΔm hΔ).aemeasurable.ennreal_ofReal

/-- Integration against the corrected pool measure is exactly weighted
integration on the source interval.  The pointwise correction bound is used
here to undo `ENNReal.ofReal`, not merely to make the measure nonnegative. -/
lemma integral_sourceCorrectedPoolMeasure {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) (f : ℝ → ℝ) :
    (∫ x, f x ∂sourceCorrectedPoolMeasure t Δ) =
      ∫ x in sourceInterval t, correctedSourcePoolDensity (sourceD t) Δ x * f x := by
  rw [sourceCorrectedPoolMeasure,
    integral_withDensity_eq_integral_toReal_smul₀
      (aemeasurable_correctedSourcePoolDensity ht hΔm hΔ)
      (ae_of_all _ fun _ => ENNReal.ofReal_lt_top)]
  apply integral_congr_ae
  filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
  rw [ENNReal.toReal_ofReal
    (correctedSourcePoolDensity_nonneg_on_interval ht hx (hΔ x))]
  rfl

lemma ae_mem_sourceInterval_sourceCorrectedPoolMeasure {t : ℕ} {Δ : ℝ → ℝ} :
    ∀ᵐ x ∂sourceCorrectedPoolMeasure t Δ, x ∈ sourceInterval t := by
  rw [ae_iff]
  change (sourceCorrectedPoolMeasure t Δ) {x | ¬x ∈ sourceInterval t} = 0
  rw [show {x | ¬x ∈ sourceInterval t} = (sourceInterval t)ᶜ by ext; simp]
  rw [sourceCorrectedPoolMeasure]
  simp only [sourceInterval]
  rw [withDensity_apply _ measurableSet_Icc.compl]
  simp

/-- The real total mass is the ordinary integral of the corrected pool
 density. -/
lemma real_univ_sourceCorrectedPoolMeasure {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    (sourceCorrectedPoolMeasure t Δ).real Set.univ =
      ∫ x in sourceInterval t, correctedSourcePoolDensity (sourceD t) Δ x := by
  have h := integral_sourceCorrectedPoolMeasure ht hΔm hΔ (fun _ => (1 : ℝ))
  simpa using h

/-- The exponential pool-moment kernel converts the corrected pool density
back to the corrected moment density, with no change of signs or powers. -/
lemma correctedSourcePoolDensity_mul_momentKernel {d : ℝ} {Δ : ℝ → ℝ}
    {x : ℝ} (hx : 0 < x) (k : ℕ) :
    correctedSourcePoolDensity d Δ x * (x ^ (k + 1) * Real.exp (-x)) =
      x ^ k * correctedSourceMomentDensity d Δ x := by
  unfold correctedSourcePoolDensity correctedSourceMomentDensity sourceWeight
  rw [Real.rpow_sub_one hx.ne', pow_succ]
  field_simp

lemma integrable_poolFeature_sourceCorrectedPoolMeasure {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    Integrable (poolFeature t) (sourceCorrectedPoolMeasure t Δ) := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure ht hΔm hΔ
  have hfiOn : IntegrableOn (poolFeature t) (sourceInterval t)
      (sourceCorrectedPoolMeasure t Δ) :=
    (continuous_poolFeature t).continuousOn.integrableOn_compact isCompact_Icc
  change Integrable (poolFeature t)
    ((sourceCorrectedPoolMeasure t Δ).restrict (sourceInterval t)) at hfiOn
  rwa [Measure.restrict_eq_self_of_ae_mem
    ae_mem_sourceInterval_sourceCorrectedPoolMeasure] at hfiOn

/-- Every moment coordinate of the vector-valued `poolFeature` integral is
exactly the corresponding corrected signed source moment. -/
theorem poolFeature_integral_moment_sourceCorrectedPoolMeasure {t : ℕ}
    {Δ : ℝ → ℝ} (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) {M : MomentJet t}
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) = M k) (k : Fin t) :
    (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t Δ)
        ⟨k.1 + 2, by omega⟩ = M k := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure ht hΔm hΔ
  let i : Fin (t + 2) := ⟨k.1 + 2, by omega⟩
  have hcomm := (ContinuousLinearMap.proj (R := ℝ) i).integral_comp_comm
    (integrable_poolFeature_sourceCorrectedPoolMeasure ht hΔm hΔ)
  change (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t Δ) i = _
  change (∫ x, poolFeature t x i ∂sourceCorrectedPoolMeasure t Δ) =
    (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t Δ) i at hcomm
  rw [← hcomm]
  simp only [i, poolFeature_moment]
  rw [integral_sourceCorrectedPoolMeasure ht hΔm hΔ]
  rw [sourceInterval, integral_Icc_eq_integral_Ioc]
  calc
    (∫ x in Ioc (sourceLambdaMin t) (sourceLambdaMax t),
        correctedSourcePoolDensity (sourceD t) Δ x *
          (x ^ (k.1 + 1) * Real.exp (-x))) =
        ∫ x in Ioc (sourceLambdaMin t) (sourceLambdaMax t),
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x := by
      apply setIntegral_congr_fun measurableSet_Ioc
      intro x hx
      exact correctedSourcePoolDensity_mul_momentKernel
        ((sourceLambdaMin_pos t).trans hx.1) k.1
    _ = ∫ x in sourceLambdaMin t..sourceLambdaMax t,
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x :=
      (intervalIntegral.integral_of_le (sourceLambdaMin_lt_sourceLambdaMax ht).le).symm
    _ = M k := hmom k

/-- The moment/pool conversion for a single coordinate.  Unlike the full
`poolFeature` theorem above, this requires only the moment identity for the
coordinate being extracted. -/
theorem poolFeature_integral_singleMoment_sourceCorrectedPoolMeasure
    {t : ℕ} (ht : 2 ≤ t) {Δ : ℝ → ℝ} (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) {j : ℕ} (hj : j < t) {M : ℝ}
    (hmom : (∫ x in sourceLambdaMin t..sourceLambdaMax t,
      x ^ j * correctedSourceMomentDensity (sourceD t) Δ x) = M) :
    (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t Δ)
      ⟨j + 2, by omega⟩ = M := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure ht hΔm hΔ
  have hint : Integrable (poolFeature t) (sourceCorrectedPoolMeasure t Δ) :=
    integrable_poolFeature_sourceCorrectedPoolMeasure ht hΔm hΔ
  rw [MeasureTheory.eval_integral (fun _ : Fin (t + 2) => hint.eval _)]
  simp [poolFeature]
  rw [integral_sourceCorrectedPoolMeasure ht hΔm hΔ]
  rw [sourceInterval, integral_Icc_eq_integral_Ioc]
  calc
    (∫ x in Ioc (sourceLambdaMin t) (sourceLambdaMax t),
        correctedSourcePoolDensity (sourceD t) Δ x *
          (x ^ (j + 1) * Real.exp (-x))) =
        ∫ x in Ioc (sourceLambdaMin t) (sourceLambdaMax t),
          x ^ j * correctedSourceMomentDensity (sourceD t) Δ x := by
      apply setIntegral_congr_fun measurableSet_Ioc
      intro x hx
      exact correctedSourcePoolDensity_mul_momentKernel
        ((sourceLambdaMin_pos t).trans hx.1) j
    _ = ∫ x in sourceLambdaMin t..sourceLambdaMax t,
          x ^ j * correctedSourceMomentDensity (sourceD t) Δ x :=
      (intervalIntegral.integral_of_le (sourceLambdaMin_lt_sourceLambdaMax ht).le).symm
    _ = M := hmom

lemma exp_sub_exp_le_mul_exp (x y : ℝ) :
    Real.exp y - Real.exp x ≤ (y - x) * Real.exp y := by
  have h := Real.add_one_le_exp (x - y)
  have hm := mul_le_mul_of_nonneg_left h (Real.exp_pos y).le
  have he : Real.exp y * Real.exp (x - y) = Real.exp x := by
    rw [← Real.exp_add]
    congr 1
    ring
  rw [he] at hm
  nlinarith

lemma source_rpow_difference_le {t : ℕ} :
    sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t ≤
      sourceD t * (Real.log (sourceLambdaMax t) - Real.log (sourceLambdaMin t)) *
        sourceLambdaMax t ^ sourceD t := by
  rw [Real.rpow_def_of_pos (sourceLambdaMax_pos t),
    Real.rpow_def_of_pos (sourceLambdaMin_pos t)]
  convert exp_sub_exp_le_mul_exp
    (Real.log (sourceLambdaMin t) * sourceD t)
    (Real.log (sourceLambdaMax t) * sourceD t) using 1
  all_goals ring

lemma sourceD_log_interval_variation_nonneg {t : ℕ} (ht : 2 ≤ t) :
    0 ≤ sourceD t * (Real.log (sourceLambdaMax t) - Real.log (sourceLambdaMin t)) := by
  apply mul_nonneg (sourceD_pos ht).le
  apply sub_nonneg.mpr
  exact Real.log_le_log (sourceLambdaMin_pos t)
    (sourceLambdaMin_lt_sourceLambdaMax ht).le

lemma log_hundred_lt_five : Real.log 100 < 5 := by
  apply (Real.log_lt_iff_lt_exp (by norm_num : (0 : ℝ) < 100)).2
  have he : (27 / 10 : ℝ) < Real.exp 1 := by
    linarith [Real.exp_one_gt_d9]
  have hp : (27 / 10 : ℝ) ^ 5 < (Real.exp 1) ^ 5 :=
    pow_lt_pow_left₀ he (by norm_num) (by norm_num)
  calc
    (100 : ℝ) < (27 / 10 : ℝ) ^ 5 := by norm_num
    _ < (Real.exp 1) ^ 5 := hp
    _ = Real.exp 5 := by rw [← Real.exp_nat_mul]; norm_num

/-- A loose but sufficient explicit bound on the logarithmic variation after
rescaling by the source exponent. -/
lemma sourceD_log_interval_variation_lt {t : ℕ} (ht : 2 ≤ t) :
    sourceD t * (Real.log (sourceLambdaMax t) - Real.log (sourceLambdaMin t)) <
      1 / 1000 := by
  rw [log_sourceLambdaMax, log_sourceLambdaMin]
  have hL := sourceLog_one_gt ht
  have hL0 : 0 < Real.log (sourceScale t) := zero_lt_one.trans hL
  have h100 := log_hundred_lt_five
  dsimp [sourceD, sourceC]
  rw [show 1 / (1000000 * Real.log (sourceScale t)) *
      (Real.log 100 + 2 * Real.log (sourceScale t) -
        (-32 : ℝ) * Real.log (sourceScale t)) =
      (Real.log 100 + 34 * Real.log (sourceScale t)) /
        (1000000 * Real.log (sourceScale t)) by ring]
  apply (div_lt_iff₀ (mul_pos (by norm_num) hL0)).2
  nlinarith

lemma sourceLambdaMax_rpow_sourceD_lt_three {t : ℕ} (ht : 2 ≤ t) :
    sourceLambdaMax t ^ sourceD t < 3 := by
  have hL := sourceLog_one_gt ht
  have hd := sourceD_pos ht
  have hloga : Real.log (sourceLambdaMin t) < 0 := by
    rw [log_sourceLambdaMin]
    nlinarith
  have hD := sourceD_log_interval_variation_lt ht
  have hupper : Real.log (sourceLambdaMax t) * sourceD t < 1 := by
    have hnonpos : sourceD t * Real.log (sourceLambdaMin t) ≤ 0 :=
      mul_nonpos_of_nonneg_of_nonpos hd.le hloga.le
    nlinarith
  rw [Real.rpow_def_of_pos (sourceLambdaMax_pos t)]
  exact (Real.exp_lt_exp.mpr hupper).trans Real.exp_one_lt_three

lemma source_rpow_difference_lt_three_div_thousand {t : ℕ} (ht : 2 ≤ t) :
    sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t < 3 / 1000 := by
  have hD0 := sourceD_log_interval_variation_nonneg ht
  have hD := sourceD_log_interval_variation_lt ht
  have hb0 : 0 < sourceLambdaMax t ^ sourceD t :=
    Real.rpow_pos_of_pos (sourceLambdaMax_pos t) _
  have hb := sourceLambdaMax_rpow_sourceD_lt_three ht
  calc
    sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t ≤
        sourceD t * (Real.log (sourceLambdaMax t) - Real.log (sourceLambdaMin t)) *
          sourceLambdaMax t ^ sourceD t := source_rpow_difference_le
    _ < (1 / 1000) * 3 := by
      calc
        _ < (1 / 1000) * sourceLambdaMax t ^ sourceD t :=
          mul_lt_mul_of_pos_right hD hb0
        _ < (1 / 1000) * 3 :=
          mul_lt_mul_of_pos_left hb (by norm_num)
    _ = 3 / 1000 := by ring

/-- The corrected coefficient is bounded by `3*d`; this does not use or
assert any moment identity. -/
lemma additiveSourceCoefficient_source_le_three_mul {t : ℕ} {Δ : ℝ → ℝ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t) (hΔ : |Δ x| ≤ sourceD t / 8) :
    additiveSourceCoefficient (sourceD t) Δ x ≤ 3 * sourceD t := by
  have hL := (signedLogCoefficient_source_bounds_on_interval ht hx).2
  have hδ := (abs_le.mp hΔ).2
  have hd := sourceD_pos ht
  unfold additiveSourceCoefficient
  linarith

/-- Exact closed-form domination of the corrected pool mass. -/
theorem real_univ_sourceCorrectedPoolMeasure_le {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    (sourceCorrectedPoolMeasure t Δ).real Set.univ ≤
      3 * (sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t) := by
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  let d := sourceD t
  have hab : a < b := sourceLambdaMin_lt_sourceLambdaMax ht
  have ha : 0 < a := sourceLambdaMin_pos t
  have hd : 0 < d := sourceD_pos ht
  have hcorrIcc := integrableOn_correctedSourcePoolDensity ht hΔm hΔ
  have hcorr : IntegrableOn (correctedSourcePoolDensity d Δ) (Ioc a b) :=
    hcorrIcc.mono_set (fun x hx => ⟨hx.1.le, hx.2⟩)
  have hmajorIcc : IntegrableOn (fun x : ℝ => (3 * d) * x ^ (d - 1))
      (sourceInterval t) :=
    (continuousOn_const.mul continuousOn_sourcePoolPow_Icc).integrableOn_Icc
  have hmajor : IntegrableOn (fun x : ℝ => (3 * d) * x ^ (d - 1)) (Ioc a b) :=
    hmajorIcc.mono_set (fun x hx => ⟨hx.1.le, hx.2⟩)
  rw [real_univ_sourceCorrectedPoolMeasure ht hΔm hΔ]
  calc
    (∫ x in sourceInterval t, correctedSourcePoolDensity d Δ x) ≤
        ∫ x in sourceInterval t, (3 * d) * x ^ (d - 1) := by
      rw [sourceInterval, integral_Icc_eq_integral_Ioc,
        integral_Icc_eq_integral_Ioc]
      apply setIntegral_mono_on hcorr hmajor measurableSet_Ioc
      intro x hx
      have hxI : x ∈ sourceInterval t := ⟨hx.1.le, hx.2⟩
      have hxpos : 0 < x := ha.trans hx.1
      exact mul_le_mul_of_nonneg_right
        (additiveSourceCoefficient_source_le_three_mul ht hxI (hΔ x))
        (Real.rpow_nonneg hxpos.le _)
    _ = ∫ x in a..b, (3 * d) * x ^ (d - 1) := by
      rw [sourceInterval, integral_Icc_eq_integral_Ioc,
        ← intervalIntegral.integral_of_le hab.le]
    _ = 3 * (b ^ d - a ^ d) := by
      rw [intervalIntegral.integral_const_mul]
      rw [integral_rpow (Or.inr ⟨by linarith, by
        rw [uIcc_of_le hab.le]
        intro hzero
        have hle := hzero.1
        linarith⟩)]
      rw [show d - 1 + 1 = d by ring]
      field_simp [hd.ne']

/-- The source parameters give the strict mass bound needed for the
`3/4`-pure-weight finite-measure handoff. -/
theorem real_univ_sourceCorrectedPoolMeasure_lt_quarter {t : ℕ} {Δ : ℝ → ℝ}
    (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) :
    (sourceCorrectedPoolMeasure t Δ).real Set.univ < 1 / 4 := by
  calc
    _ ≤ 3 * (sourceLambdaMax t ^ sourceD t - sourceLambdaMin t ^ sourceD t) :=
      real_univ_sourceCorrectedPoolMeasure_le ht hΔm hΔ
    _ < 3 * (3 / 1000) :=
      mul_lt_mul_of_pos_left (source_rpow_difference_lt_three_div_thousand ht)
        (by norm_num)
    _ < 1 / 4 := by norm_num

/-- Positive finite jets from the corrected source measure.  The two remaining
mathematical inputs are stated separately: exact moment repair by `Δ`, and the
source/target derivative identification.  Mass and positivity are proved here. -/
theorem exists_positiveMixture_matchesTargetJet_largePureWeight_of_sourceCorrected
    {t : ℕ} {Δ : ℝ → ℝ} (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8)
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) =
          signedSourceMoment (sourceD t) k.1)
    (htarget : ∀ k : Fin t,
      signedSourceMoment (sourceD t) k.1 = targetMomentJet (sourceD t) t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (sourceCorrectedPoolMeasure t Δ).real Set.univ ∧
      MatchesTargetJet mix (sourceD t) t ∧ 3 / 4 < mix.pureWeight := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure ht hΔm hΔ
  apply exists_positiveMixture_matchesTargetJet_largePureWeight_of_isFiniteMeasure
    t (sourceCorrectedPoolMeasure t Δ) (sourceLambdaMin_pos t)
    ae_mem_sourceInterval_sourceCorrectedPoolMeasure
    (real_univ_sourceCorrectedPoolMeasure_lt_quarter ht hΔm hΔ)
  intro k
  exact (poolFeature_integral_moment_sourceCorrectedPoolMeasure
    ht hΔm hΔ hmom k).trans (htarget k)

/-- Arbitrary prescribed finite moments, including the sign-knob targets, can
be carried through the same positive finite-measure handoff. -/
theorem exists_positiveMixture_eq_momentJet_largePureWeight_of_sourceCorrected
    {t : ℕ} {Δ : ℝ → ℝ} (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) (M : MomentJet t)
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) = M k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (sourceCorrectedPoolMeasure t Δ).real Set.univ ∧
      mixtureMomentJet mix t = M ∧ 3 / 4 < mix.pureWeight := by
  let _ := isFiniteMeasure_sourceCorrectedPoolMeasure ht hΔm hΔ
  have hmass : (sourceCorrectedPoolMeasure t Δ).real Set.univ ≤ 1 := by
    linarith [real_univ_sourceCorrectedPoolMeasure_lt_quarter ht hΔm hΔ]
  obtain ⟨N, hN, mix, hvalue, htotal, hfeatures, hpure⟩ :=
    exists_normalizedPositiveMixture_of_isFiniteMeasure
      t (sourceCorrectedPoolMeasure t Δ) (sourceLambdaMin_pos t)
      ae_mem_sourceInterval_sourceCorrectedPoolMeasure hmass
  refine ⟨N, hN, mix, hvalue, htotal, ?_, ?_⟩
  · rw [mixtureMomentJet_eq_of_poolFeature_sum mix hfeatures]
    funext k
    exact poolFeature_integral_moment_sourceCorrectedPoolMeasure
      ht hΔm hΔ hmom k
  · have hmasslt := real_univ_sourceCorrectedPoolMeasure_lt_quarter ht hΔm hΔ
    linarith

/-- Corrected `knobbedMomentJet` moments yield the exact signed higher response,
not merely the raw source moments. -/
theorem exists_positiveMixture_matches_signedHigherResponse_of_sourceCorrected
    {t : ℕ} {Δ : ℝ → ℝ} (ht : 2 ≤ t) (hΔm : StronglyMeasurable Δ)
    (hΔ : ∀ x, |Δ x| ≤ sourceD t / 8) (η : ℝ) (σ : HigherSignPattern t)
    (hmom : ∀ k : Fin t,
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) =
          knobbedMomentJet (sourceC t) η σ k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (sourceCorrectedPoolMeasure t Δ).real Set.univ ∧
      MatchesJet t (mixtureResponse mix (sourceC t)) (signedHigherResponse η σ) 0 ∧
      3 / 4 < mix.pureWeight := by
  obtain ⟨N, hN, mix, hvalue, htotal, hm, hpure⟩ :=
    exists_positiveMixture_eq_momentJet_largePureWeight_of_sourceCorrected
      ht hΔm hΔ (knobbedMomentJet (sourceC t) η σ) hmom
  exact ⟨N, hN, mix, hvalue, htotal,
    matches_signedHigherResponse_of_knobbedMoments mix (sourceC t) η σ
      (sourceC_pos ht).ne' hvalue hm, hpure⟩

lemma sourceD_lt_thousandth {t : ℕ} (ht : 2 ≤ t) : sourceD t < 1 / 1000 := by
  rw [sourceD]
  apply (div_lt_iff₀ (sourceC_pos ht)).2
  have hL := sourceLog_one_gt ht
  dsimp [sourceC]
  nlinarith

lemma source_orderOne_firing_lt_quarter {t : ℕ} (ht : 2 ≤ t) :
    (Real.exp 1 - 1) * sourceD t < 1 / 4 := by
  have hd := sourceD_pos ht
  have hdlt := sourceD_lt_thousandth ht
  have he0 : 0 ≤ Real.exp 1 - 1 := by linarith [Real.exp_one_gt_two]
  have he2 : Real.exp 1 - 1 < 2 := by linarith [Real.exp_one_lt_three]
  calc
    (Real.exp 1 - 1) * sourceD t < 2 * sourceD t :=
      mul_lt_mul_of_pos_right he2 hd
    _ < 1 / 4 := by linarith

lemma source_orderOne_mass_le_one {t : ℕ} (ht : 2 ≤ t) :
    (Real.exp 1 - 1) * sourceD t ≤ 1 := by
  linarith [source_orderOne_firing_lt_quarter ht]

/-- The concrete one-pool positive mixture at the source parameters. -/
noncomputable def sourceOrderOnePositive (t : ℕ) (ht : 2 ≤ t) : FinitePositiveMixture 1 :=
  onePoolPositive (sourceD t) (sourceD_pos ht).le (source_orderOne_mass_le_one ht)

lemma sourceOrderOnePositive_bracket_one (t : ℕ) (ht : 2 ≤ t) :
    mixtureBracket (sourceOrderOnePositive t ht) 1 = 1 := by
  exact onePoolPositive_bracket_one _ _ _

lemma sourceOrderOnePositive_matchesTargetMoments (t : ℕ) (ht : 2 ≤ t) :
    MatchesTargetMoments (sourceOrderOnePositive t ht) (sourceD t) 1 := by
  funext k
  fin_cases k
  change poolMoment (sourceOrderOnePositive t ht) 1 =
    targetMomentJet (sourceD t) 1 ⟨0, by omega⟩
  rw [show poolMoment (sourceOrderOnePositive t ht) 1 = sourceD t from
    onePoolPositive_poolMoment _ _ _ 1]
  simp [targetMomentJet, iteratedDeriv_one]

/-- A fully proved, normalized order-one positive finite jet at the concrete
source exponent. -/
theorem sourceOrderOnePositive_matchesTargetJet (t : ℕ) (ht : 2 ≤ t) :
    MatchesTargetJet (sourceOrderOnePositive t ht) (sourceD t) 1 :=
  matchesTargetJet_of_bracket_one_and_matchesTargetMoments _ _
    (sourceOrderOnePositive_bracket_one t ht)
    (sourceOrderOnePositive_matchesTargetMoments t ht)

lemma sourceOrderOnePositive_largePureWeight (t : ℕ) (ht : 2 ≤ t) :
    3 / 4 < (sourceOrderOnePositive t ht).pureWeight := by
  change 3 / 4 < 1 - (Real.exp 1 - 1) * sourceD t
  linarith [source_orderOne_firing_lt_quarter ht]

lemma sourceC_mul_sourceD {t : ℕ} (ht : 2 ≤ t) : sourceC t * sourceD t = 1 := by
  dsimp [sourceD]
  simpa only [one_div] using mul_inv_cancel₀ (sourceC_pos ht).ne'

/-- The same concrete mixture has the exact zero-amplitude signed higher
response jet through the public sign-knob bridge. -/
theorem sourceOrderOnePositive_matches_signedHigherResponse (t : ℕ)
    (ht : 2 ≤ t) (σ : HigherSignPattern 1) :
    MatchesJet 1 (mixtureResponse (sourceOrderOnePositive t ht) (sourceC t))
      (signedHigherResponse 0 σ) 0 := by
  apply matches_signedHigherResponse_of_knobbedMoments _ _ _ _
    (sourceC_pos ht).ne' (sourceOrderOnePositive_bracket_one t ht)
  exact (sourceOrderOnePositive_matchesTargetMoments t ht).trans
    (knobbedMomentJet_zero_eq_targetMomentJet (sourceC_pos ht).ne'
      (sourceC_mul_sourceD ht) σ).symm

end MonotoneDNF

#print axioms MonotoneDNF.isFiniteMeasure_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.integral_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.poolFeature_integral_moment_sourceCorrectedPoolMeasure
#print axioms MonotoneDNF.real_univ_sourceCorrectedPoolMeasure_le
#print axioms MonotoneDNF.real_univ_sourceCorrectedPoolMeasure_lt_quarter
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_largePureWeight_of_sourceCorrected
#print axioms MonotoneDNF.exists_positiveMixture_eq_momentJet_largePureWeight_of_sourceCorrected
#print axioms MonotoneDNF.exists_positiveMixture_matches_signedHigherResponse_of_sourceCorrected
#print axioms MonotoneDNF.sourceOrderOnePositive_matchesTargetJet
#print axioms MonotoneDNF.sourceOrderOnePositive_largePureWeight
#print axioms MonotoneDNF.sourceOrderOnePositive_matches_signedHigherResponse


==> anc/MonotoneDNF/PositiveDensityCorrection.lean <==
module

public import MonotoneDNF.MomentGram
public import MonotoneDNF.SignedLaplaceMoments

@[expose] public section

/-!
# Constructive density correction for the signed source moments

The Gram weight is the source weight `x ^ d * exp (-x)`.  The logarithmic
coefficient is kept in the base density, rather than in the Gram weight.  This
module proves exact correction of all finitely many moment coordinates by an
explicit polynomial.  It does not assert a quantitative tail estimate or
positivity of the corrected density.
-/

namespace MonotoneDNF

open scoped BigOperators Interval
open MeasureTheory Polynomial Matrix Set

set_option maxHeartbeats 800000

/-- The source's Laplace weight, written with real powers as in the signed
Laplace module. -/
noncomputable def sourceWeight (d x : ℝ) : ℝ :=
  x ^ d * Real.exp (-x)

/-- The signed density relative to `sourceWeight`. -/
noncomputable def sourceDensity (d x : ℝ) : ℝ :=
  signedLogCoefficient d x * sourceWeight d x

/-- The `k`-th signed source moment on the whole positive half-line. -/
noncomputable def signedSourceMoment (d : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioi 0, x ^ k * sourceDensity d x

/-- The part of a source moment carried by the lower truncation tail. -/
noncomputable def lowerSourceTailMoment (d a : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioc 0 a, x ^ k * sourceDensity d x

/-- The part of a source moment carried by the upper truncation tail. -/
noncomputable def upperSourceTailMoment (d b : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioi b, x ^ k * sourceDensity d x

/-- The exact moment functional lost by restricting to `(a,b]`. -/
noncomputable def sourceTailMoment (d a b : ℝ) (k : ℕ) : ℝ :=
  lowerSourceTailMoment d a k + upperSourceTailMoment d b k

/-- A source moment retained on the bounded interval. -/
noncomputable def truncatedSourceMoment (d a b : ℝ) (k : ℕ) : ℝ :=
  ∫ x in a..b, x ^ k * sourceDensity d x

lemma continuous_sourceWeight (d : ℝ) (hd : 0 ≤ d) : Continuous (sourceWeight d) := by
  exact (Real.continuous_rpow_const hd).mul (Real.continuous_exp.comp continuous_neg)

lemma sourceWeight_pos {d x : ℝ} (hx : 0 < x) : 0 < sourceWeight d x := by
  exact mul_pos (Real.rpow_pos_of_pos hx d) (Real.exp_pos _)

/-- Every fixed monomial multiple of the signed source density is integrable on
the positive half-line.  This is proved from the existing power and logarithmic
Laplace integrability lemmas, including the logarithmic coefficient. -/
lemma integrableOn_sourceMomentKernel (d : ℝ) (hd : 0 < d) (k : ℕ) :
    IntegrableOn (fun x : ℝ => x ^ k * sourceDensity d x) (Ioi 0) := by
  let a : ℝ := 1 + d + (k : ℝ)
  have ha : 0 < a := by
    dsimp [a]
    positivity
  have hp := integrable_laplacePower a 1 ha zero_lt_one
  have hl := integrable_laplaceLogMoment a 1 ha zero_lt_one
  have hInt := (hp.add
    ((hl.sub (hp.const_mul (realDigamma (1 + d)))).const_mul (2 * d))).const_mul
      (d / Real.Gamma (1 + d))
  apply hInt.congr
  filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
  dsimp only [Pi.add_apply, Pi.sub_apply, Pi.mul_apply]
  rw [show a - 1 = d + (k : ℝ) by dsimp [a]; ring]
  rw [Real.rpow_add_natCast hx.ne']
  simp only [sourceDensity, sourceWeight, signedLogCoefficient]
  ring_nf

/-- Splitting off the initial segment `(0,a]` of a positive-half-line integral. -/
lemma integral_Ioi_eq_integral_Ioc_add_integral_Ioi {f : ℝ → ℝ} {a : ℝ}
    (ha : 0 < a) (hf : IntegrableOn f (Ioi 0)) :
    (∫ x in Ioi 0, f x) = (∫ x in Ioc 0 a, f x) + ∫ x in Ioi a, f x := by
  have hsets : Ioi (0 : ℝ) = Ioc 0 a ∪ Ioi a := by
    ext x
    simp only [mem_Ioi, mem_Ioc, mem_union]
    constructor
    · intro hx
      by_cases hxa : x ≤ a
      · exact Or.inl ⟨hx, hxa⟩
      · exact Or.inr (lt_of_not_ge hxa)
    · rintro (hx | hx)
      · exact hx.1
      · exact ha.trans hx
  have hdisj : Disjoint (Ioc (0 : ℝ) a) (Ioi a) := by
    apply disjoint_left.mpr
    intro x hx hxa
    exact (not_lt_of_ge hx.2) hxa
  rw [hsets]
  exact setIntegral_union hdisj measurableSet_Ioi
    (hf.mono_set (by intro x hx; exact hx.1))
    (hf.mono_set (by intro x hx; exact ha.trans hx))

/-- Splitting a positive-half-line tail integral at `b`. -/
lemma integral_Ioi_eq_integral_Ioc_add_integral_Ioi_right {f : ℝ → ℝ} {a b : ℝ}
    (hab : a < b) (hf : IntegrableOn f (Ioi a)) :
    (∫ x in Ioi a, f x) = (∫ x in Ioc a b, f x) + ∫ x in Ioi b, f x := by
  have hsets : Ioi a = Ioc a b ∪ Ioi b := by
    ext x
    simp only [mem_Ioi, mem_Ioc, mem_union]
    constructor
    · intro hx
      by_cases hxb : x ≤ b
      · exact Or.inl ⟨hx, hxb⟩
      · exact Or.inr (lt_of_not_ge hxb)
    · rintro (hx | hx)
      · exact hx.1
      · exact hab.trans hx
  have hdisj : Disjoint (Ioc a b) (Ioi b) := by
    apply disjoint_left.mpr
    intro x hx hxb
    exact (not_lt_of_ge hx.2) hxb
  rw [hsets]
  exact setIntegral_union hdisj measurableSet_Ioi
    (hf.mono_set (by intro x hx; exact hx.1))
    (hf.mono_set (by intro x hx; exact hab.trans hx))

/-- The whole source moment is exactly the sum of the two tail losses and the
bounded-interval contribution.  Endpoints require no conventions: the chosen
partition is `(0,a]`, `(a,b]`, `(b,∞)`. -/
theorem signedSourceMoment_eq_tail_add_truncated (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) (k : ℕ) :
    signedSourceMoment d k = sourceTailMoment d a b k + truncatedSourceMoment d a b k := by
  have hf := integrableOn_sourceMomentKernel d hd k
  have hfa : IntegrableOn (fun x : ℝ => x ^ k * sourceDensity d x) (Ioi a) :=
    hf.mono_set (by intro x hx; exact ha.trans hx)
  have hzero := integral_Ioi_eq_integral_Ioc_add_integral_Ioi ha hf
  have habtail := integral_Ioi_eq_integral_Ioc_add_integral_Ioi_right hab hfa
  rw [signedSourceMoment, sourceTailMoment, lowerSourceTailMoment,
    upperSourceTailMoment, truncatedSourceMoment, hzero, habtail,
    intervalIntegral.integral_of_le hab.le]
  ring

/-- The vector of all tail losses which the inside-interval correction must
represent. -/
noncomputable def sourceMomentTailTarget (d a b : ℝ) (t : ℕ) : MomentJet t :=
  fun k => sourceTailMoment d a b k.1

/-- The explicit polynomial density correction.  It is obtained from the source
weight's moment Gram inverse, with no inverse-positivity assertion. -/
noncomputable def sourceMomentCorrection (d a b : ℝ) (t : ℕ) : ℝ[X] :=
  polynomialCorrection (intervalMomentGram t a b (sourceWeight d))
    (sourceMomentTailTarget d a b t)

/-- The explicit correction represents the complete tail-moment vector. -/
theorem intervalPolynomialMoments_sourceMomentCorrection (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) (t : ℕ) :
    intervalPolynomialMoments t a b (sourceWeight d)
      (sourceMomentCorrection d a b t) = sourceMomentTailTarget d a b t := by
  apply intervalPolynomialMoments_polynomialCorrection hab
    (continuous_sourceWeight d hd.le)
  intro x hx
  exact sourceWeight_pos (ha.trans_le hx.1)

lemma continuousOn_signedLogCoefficient (d : ℝ) {a b : ℝ} (ha : 0 < a) :
    ContinuousOn (signedLogCoefficient d) (Icc a b) := by
  apply continuousOn_const.mul
  apply continuousOn_const.add
  apply continuousOn_const.mul
  apply ContinuousOn.sub _ continuousOn_const
  apply Real.continuousOn_log.mono
  intro x hx
  exact (ne_of_gt (ha.trans_le hx.1))

lemma intervalIntegrable_sourceMomentKernel (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) (k : ℕ) :
    IntervalIntegrable (fun x : ℝ => x ^ k * sourceDensity d x) volume a b := by
  have hc : ContinuousOn (fun x : ℝ => x ^ k * sourceDensity d x) (Icc a b) :=
    continuousOn_id.pow k |>.mul
      ((continuousOn_signedLogCoefficient d ha).mul
        (continuous_sourceWeight d hd.le).continuousOn)
  have hu : ContinuousOn (fun x : ℝ => x ^ k * sourceDensity d x) (uIcc a b) := by
    simpa only [uIcc_of_le hab.le] using hc
  exact hu.intervalIntegrable

/-- The coefficient multiplying the source weight after adding the explicit
polynomial correction to the truncated signed coefficient. -/
noncomputable def correctedSourceCoefficient (d a b : ℝ) (t : ℕ) (x : ℝ) : ℝ :=
  signedLogCoefficient d x + (sourceMomentCorrection d a b t).eval x

/-- The corrected density on the bounded interval. -/
noncomputable def correctedSourceDensity (d a b : ℝ) (t : ℕ) (x : ℝ) : ℝ :=
  correctedSourceCoefficient d a b t x * sourceWeight d x

/-- **Exact constructive density correction.**  On the truncation interval, the
signed source coefficient plus the explicit polynomial correction has the same
`k`-th moment as the original signed source on all of `(0,∞)`.  The statement is
proved for every coordinate below `t`; no moment coordinate is discarded. -/
theorem correctedSourceDensity_moment (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) {t : ℕ} (k : Fin t) :
    (∫ x in a..b, x ^ k.1 * correctedSourceDensity d a b t x) =
      signedSourceMoment d k.1 := by
  have hmom : (∫ x in a..b,
      x ^ k.1 * (sourceMomentCorrection d a b t).eval x * sourceWeight d x) =
      sourceTailMoment d a b k.1 := by
    have h := congrFun (intervalPolynomialMoments_sourceMomentCorrection d hd ha hab t) k
    exact h
  have hbase := intervalIntegrable_sourceMomentKernel d hd ha hab k.1
  have hcorr : IntervalIntegrable (fun x : ℝ =>
      x ^ k.1 * (sourceMomentCorrection d a b t).eval x * sourceWeight d x)
      volume a b :=
    (((continuous_id.pow k.1).mul (sourceMomentCorrection d a b t).continuous).mul
      (continuous_sourceWeight d hd.le)).intervalIntegrable a b
  calc
    (∫ x in a..b, x ^ k.1 * correctedSourceDensity d a b t x) =
        ∫ x in a..b, (x ^ k.1 * sourceDensity d x +
          x ^ k.1 * (sourceMomentCorrection d a b t).eval x * sourceWeight d x) := by
      apply intervalIntegral.integral_congr
      intro x hx
      simp only [correctedSourceDensity, correctedSourceCoefficient, sourceDensity]
      ring
    _ = (∫ x in a..b, x ^ k.1 * sourceDensity d x) +
        ∫ x in a..b, x ^ k.1 * (sourceMomentCorrection d a b t).eval x *
          sourceWeight d x := intervalIntegral.integral_add hbase hcorr
    _ = truncatedSourceMoment d a b k.1 + sourceTailMoment d a b k.1 := by rw [hmom]; rfl
    _ = signedSourceMoment d k.1 := by
      have h := signedSourceMoment_eq_tail_add_truncated d hd ha hab k.1
      linarith

/-- Finite-jet packaging of the exact moment correction. -/
noncomputable def correctedSourceMomentJet (d a b : ℝ) (t : ℕ) : MomentJet t :=
  fun k => ∫ x in a..b, x ^ k.1 * correctedSourceDensity d a b t x

/-- The finite jet of the actual signed source on `(0,∞)`. -/
noncomputable def signedSourceMomentJet (d : ℝ) (t : ℕ) : MomentJet t :=
  fun k => signedSourceMoment d k.1

theorem correctedSourceMomentJet_eq (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) (t : ℕ) :
    correctedSourceMomentJet d a b t = signedSourceMomentJet d t := by
  funext k
  exact correctedSourceDensity_moment d hd ha hab k

/-- The tail loss tested against an arbitrary polynomial, exactly as in the
source's bounded-density correction step. -/
noncomputable def sourceTailPolynomialLoss (d a b : ℝ) (q : ℝ[X]) : ℝ :=
  (∫ x in Ioc 0 a, q.eval x * sourceDensity d x) +
    ∫ x in Ioi b, q.eval x * sourceDensity d x

lemma integrableOn_polynomial_mul_sourceDensity (d : ℝ) (hd : 0 < d) (q : ℝ[X]) :
    IntegrableOn (fun x : ℝ => q.eval x * sourceDensity d x) (Ioi 0) := by
  have hInt : IntegrableOn (fun x : ℝ => ∑ i ∈ Finset.range (q.natDegree + 1),
      q.coeff i * (x ^ i * sourceDensity d x)) (Ioi 0) := by
    apply integrable_finsetSum
    intro i hi
    exact (integrableOn_sourceMomentKernel d hd i).const_mul (q.coeff i)
  apply hInt.congr
  filter_upwards with x
  rw [Polynomial.eval_eq_sum_range, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro i hi
  ring

lemma setIntegral_eval_ofFn_mul_sourceDensity (d : ℝ) (hd : 0 < d)
    {s : Set ℝ} (hsmeas : MeasurableSet s) (hs : s ⊆ Ioi 0) {t : ℕ} (v : Fin t → ℝ) :
    (∫ x in s, (Polynomial.ofFn t v).eval x * sourceDensity d x) =
      ∑ i, v i * ∫ x in s, x ^ i.1 * sourceDensity d x := by
  have hi : ∀ i ∈ (Finset.univ : Finset (Fin t)),
      Integrable (fun x : ℝ => v i * (x ^ i.1 * sourceDensity d x))
        (volume.restrict s) := by
    intro i hi
    exact ((integrableOn_sourceMomentKernel d hd i.1).mono_set hs).const_mul (v i)
  calc
    (∫ x in s, (Polynomial.ofFn t v).eval x * sourceDensity d x) =
        ∫ x in s, ∑ i, v i * (x ^ i.1 * sourceDensity d x) := by
      apply setIntegral_congr_fun hsmeas
      intro x hx
      dsimp only
      rw [eval_ofFn_sum, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ = ∑ i, ∫ x in s, v i * (x ^ i.1 * sourceDensity d x) :=
      integral_finsetSum Finset.univ hi
    _ = ∑ i, v i * ∫ x in s, x ^ i.1 * sourceDensity d x := by
      apply Finset.sum_congr rfl
      intro i hi
      exact integral_const_mul _ _

/-- On degree-`<t` test polynomials, the actual two-tail polynomial functional
is the corresponding linear combination of tail-moment coordinates. -/
theorem sourceTailPolynomialLoss_ofFn (d : ℝ) (hd : 0 < d) {b : ℝ}
    (hb : 0 < b) (a : ℝ) {t : ℕ} (v : Fin t → ℝ) :
    sourceTailPolynomialLoss d a b (Polynomial.ofFn t v) =
      ∑ i, v i * sourceTailMoment d a b i.1 := by
  rw [sourceTailPolynomialLoss,
    setIntegral_eval_ofFn_mul_sourceDensity d hd measurableSet_Ioc
      (by intro x hx; exact hx.1),
    setIntegral_eval_ofFn_mul_sourceDensity d hd measurableSet_Ioi
      (by intro x hx; exact hb.trans hx)]
  simp only [sourceTailMoment, lowerSourceTailMoment, upperSourceTailMoment,
    ← Finset.sum_add_distrib]
  apply Finset.sum_congr rfl
  intro i hi
  rw [mul_add]

/-- Taking a coefficient dot product with the moment vector integrates the
corresponding test polynomial against the density correction. -/
lemma dot_intervalPolynomialMoments_eq_integral {n : ℕ} (a b : ℝ)
    {w : ℝ → ℝ} (hwcont : Continuous w) (v : Fin n → ℝ) (p : ℝ[X]) :
    v ⬝ᵥ intervalPolynomialMoments n a b w p =
      ∫ x in a..b, (Polynomial.ofFn n v).eval x * p.eval x * w x := by
  unfold dotProduct intervalPolynomialMoments
  simp_rw [← intervalIntegral.integral_const_mul]
  have hInt : ∀ i ∈ (Finset.univ : Finset (Fin n)),
      IntervalIntegrable (fun x => v i * (x ^ i.1 * p.eval x * w x)) volume a b := by
    intro i hi
    exact (continuous_const.mul (((continuous_id.pow _).mul p.continuous).mul
      hwcont)).intervalIntegrable a b
  rw [← intervalIntegral.integral_finsetSum hInt]
  congr 1
  funext x
  calc
    (∑ i, v i * (x ^ i.1 * p.eval x * w x)) =
        (∑ i, v i * x ^ i.1) * (p.eval x * w x) := by
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i hi
      ring
    _ = (Polynomial.ofFn n v).eval x * p.eval x * w x := by
      rw [← eval_ofFn_sum]
      ring

/-- **Finite-dimensional weighted-`L¹` representation.**  The explicit
polynomial density represents the actual tail functional on every degree-`<t`
test polynomial.  The representative is a polynomial, hence bounded on the
compact interval; no Hahn--Banach extension or `(L¹)* = L∞` formula is used. -/
theorem sourceTailPolynomialLoss_representation (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) {t : ℕ} (v : Fin t → ℝ) :
    (∫ x in a..b, (Polynomial.ofFn t v).eval x *
      (sourceMomentCorrection d a b t).eval x * sourceWeight d x) =
      sourceTailPolynomialLoss d a b (Polynomial.ofFn t v) := by
  rw [← dot_intervalPolynomialMoments_eq_integral a b
    (continuous_sourceWeight d hd.le) v]
  rw [intervalPolynomialMoments_sourceMomentCorrection d hd ha hab]
  rw [sourceTailPolynomialLoss_ofFn d hd (ha.trans hab) a v]
  rfl

lemma abs_le_add_abs_of_mem_Icc {a b x : ℝ} (hx : x ∈ Icc a b) :
    |x| ≤ |a| + |b| := by
  rw [abs_le]
  constructor
  · have hna := neg_abs_le a
    have hb0 := abs_nonneg b
    linarith [hx.1]
  · have hb := le_abs_self b
    have ha0 := abs_nonneg a
    linarith [hx.2]

/-- A fully explicit pointwise bound for the representing density, in terms of
inverse Gram entries and all tail-moment coordinates. -/
theorem abs_sourceMomentCorrection_eval_le (d a b : ℝ) (t : ℕ)
    {x : ℝ} (hx : x ∈ Icc a b) :
    |(sourceMomentCorrection d a b t).eval x| ≤
      polynomialCorrectionBound (|a| + |b|)
        (intervalMomentGram t a b (sourceWeight d)) (sourceMomentTailTarget d a b t) := by
  exact abs_polynomialCorrection_eval_le (add_nonneg (abs_nonneg a) (abs_nonneg b))
    (abs_le_add_abs_of_mem_Icc hx) _ _

#print axioms MonotoneDNF.integrableOn_sourceMomentKernel
#print axioms MonotoneDNF.signedSourceMoment_eq_tail_add_truncated
#print axioms MonotoneDNF.intervalPolynomialMoments_sourceMomentCorrection
#print axioms MonotoneDNF.correctedSourceMomentJet_eq
#print axioms MonotoneDNF.sourceTailPolynomialLoss_representation
#print axioms MonotoneDNF.abs_sourceMomentCorrection_eval_le

end MonotoneDNF


==> anc/MonotoneDNF/PositiveJetAlgebra.lean <==
module

public import MonotoneDNF.ConicCaratheodory
public import MonotoneDNF.SignedProfile

@[expose] public section

/-!
# Exact algebra of the positive finite-jet interface

This file identifies the pool-feature coordinates without constructing a positive
measure.  The main equivalence says that equality of the complete feature vector
is exactly total-weight preservation together with `MatchesTargetJet`.  In
particular, the firing coordinate accounts for the pure-trigger weight; it is
not incorrectly set to one.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The complete finite sum of pool features, before adding a pure trigger. -/
noncomputable def poolFeatureSum {N : ℕ} (t : ℕ) (rate : Fin N → ℝ)
    (weight : Fin N → ℝ) : Fin (t + 2) → ℝ :=
  ∑ i, weight i • poolFeature t (rate i)

/-- The total pool weight, excluding the pure-trigger weight. -/
noncomputable def poolTotalWeight {N : ℕ} (weight : Fin N → ℝ) : ℝ :=
  ∑ i, weight i

/-- A feature target with independent total-weight and pooled-firing entries.
The remaining entries are all `t` sign-normalized target moments. -/
noncomputable def poolTargetFeature (d total firing : ℝ) (t : ℕ) :
    Fin (t + 2) → ℝ := fun j =>
  if h0 : j.1 = 0 then total
  else if h1 : j.1 = 1 then firing
  else targetMomentJet d t ⟨j.1 - 2, by omega⟩

@[simp] lemma poolFeatureSum_zero {N : ℕ} (t : ℕ) (rate : Fin N → ℝ)
    (weight : Fin N → ℝ) :
    poolFeatureSum t rate weight 0 = poolTotalWeight weight := by
  simp [poolFeatureSum, poolTotalWeight]

@[simp] lemma poolFeatureSum_one {N : ℕ} (t : ℕ) (rate : Fin N → ℝ)
    (weight : Fin N → ℝ) :
    poolFeatureSum t rate weight 1 =
      ∑ i, weight i * (1 - Real.exp (-rate i)) := by
  simp [poolFeatureSum]

lemma poolFeatureSum_moment {N : ℕ} {t : ℕ} (rate : Fin N → ℝ)
    (weight : Fin N → ℝ) (k : Fin t) :
    poolFeatureSum t rate weight ⟨k.1 + 2, by omega⟩ =
      ∑ i, weight i * rate i ^ (k.1 + 1) * Real.exp (-rate i) := by
  simp [poolFeatureSum, poolFeature_moment, mul_assoc]

@[simp] lemma poolTargetFeature_zero (d total firing : ℝ) (t : ℕ) :
    poolTargetFeature d total firing t 0 = total := by
  simp [poolTargetFeature]

@[simp] lemma poolTargetFeature_one (d total firing : ℝ) (t : ℕ) :
    poolTargetFeature d total firing t 1 = firing := by
  simp [poolTargetFeature]

lemma poolTargetFeature_moment {t : ℕ} (d total firing : ℝ) (k : Fin t) :
    poolTargetFeature d total firing t ⟨k.1 + 2, by omega⟩ =
      targetMomentJet d t k := by
  simp [poolTargetFeature, show k.1 + 2 ≠ 1 by omega]

/-- Taylor-jet matching is precisely value normalization plus all signed moment
coordinates.  No derivative coordinate is discarded. -/
theorem matchesTargetJet_iff_value_and_moments {N : ℕ}
    (mix : FinitePositiveMixture N) (d : ℝ) (t : ℕ) :
    MatchesTargetJet mix d t ↔
      mixtureBracket mix 1 = 1 ∧ MatchesTargetMoments mix d t := by
  constructor
  · intro hjet
    have hvalue : mixtureBracket mix 1 = 1 := by
      have h := congrFun hjet (0 : Fin (t + 1))
      simpa [MatchesTargetJet, functionJet, targetJet] using h
    refine ⟨hvalue, ?_⟩
    funext k
    have h := congrFun hjet (⟨k.1 + 1, by omega⟩ : Fin (t + 1))
    have hder : iteratedDeriv (k.1 + 1) (mixtureBracket mix) 1 =
        iteratedDeriv (k.1 + 1) (targetProfile d) 1 := by
      simpa [functionJet, targetJet] using h
    change poolMoment mix (k.1 + 1) = targetMomentJet d t k
    rw [← mixtureBracket_signedMoment mix k.1, hder]
    rfl
  · rintro ⟨hvalue, hmom⟩
    funext j
    refine Fin.cases ?_ (fun k : Fin t => ?_) j
    · simpa [functionJet, targetJet] using hvalue
    · have h := congrFun hmom k
      change poolMoment mix (k.1 + 1) = targetMomentJet d t k at h
      rw [← mixtureBracket_signedMoment mix k.1] at h
      simpa [functionJet, targetJet, targetMomentJet] using h

/-- The existing normalized-positive conversion, upgraded from moment matching
to the full target jet.  The only positivity input is the explicitly needed
pure-weight bound. -/
theorem FiniteSignedMixture.matchesTargetJet_toNormalizedPositiveOfPureNonneg
    {N : ℕ} (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) {d : ℝ} {t : ℕ}
    (hmom : mix.momentJet t = targetMomentJet d t) :
    MatchesTargetJet (mix.toNormalizedPositiveOfPureNonneg hw hpure) d t := by
  apply (matchesTargetJet_iff_value_and_moments _ _ _).2
  exact ⟨mix.toNormalizedPositiveOfPureNonneg_bracket_one hw hpure,
    mix.matchesTargetMoments_toNormalizedPositiveOfPureNonneg hw hpure hmom⟩

/-- Under the proved total-mass bound, the normalized-positive conversion
matches the full target jet, not merely its higher moments. -/
theorem FiniteSignedMixture.matchesTargetJet_toNormalizedPositive
    {N : ℕ} (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hmass : mix.totalWeight ≤ 1) {d : ℝ} {t : ℕ}
    (hmom : mix.momentJet t = targetMomentJet d t) :
    MatchesTargetJet (mix.toNormalizedPositive hw hmass) d t := by
  exact mix.matchesTargetJet_toNormalizedPositiveOfPureNonneg hw
    (mix.normalizedPureWeight_nonneg_of_totalWeight_le_one hw hmass) hmom

/-- Equality of all pool features is equivalent to preserving total pool weight
and matching the entire target Taylor jet.  The second feature coordinate is
`1 - pureWeight`, not `1`; the pure trigger supplies the remaining value. -/
theorem poolFeatureSum_eq_poolTargetFeature_iff {N : ℕ}
    (mix : FinitePositiveMixture N) (d total : ℝ) (t : ℕ) :
    poolFeatureSum t mix.rate mix.weight =
        poolTargetFeature d total (1 - mix.pureWeight) t ↔
      poolTotalWeight mix.weight = total ∧ MatchesTargetJet mix d t := by
  rw [matchesTargetJet_iff_value_and_moments]
  constructor
  · intro h
    have h0 := congrFun h (0 : Fin (t + 2))
    have h1 := congrFun h (1 : Fin (t + 2))
    rw [poolFeatureSum_zero, poolTargetFeature_zero] at h0
    rw [poolFeatureSum_one, poolTargetFeature_one] at h1
    change pooledFiringWeight mix = 1 - mix.pureWeight at h1
    refine ⟨h0, ?_, ?_⟩
    · rw [mixtureBracket_one]
      linarith
    · funext k
      have hk := congrFun h (⟨k.1 + 2, by omega⟩ : Fin (t + 2))
      rw [poolFeatureSum_moment, poolTargetFeature_moment] at hk
      exact hk
  · rintro ⟨htotal, hvalue, hmom⟩
    funext j
    by_cases h0 : j.1 = 0
    · have hj : j = 0 := Fin.ext (by simpa using h0)
      subst j
      simpa using htotal
    by_cases h1 : j.1 = 1
    · have hj : j = 1 := Fin.ext (by simpa using h1)
      subst j
      rw [poolFeatureSum_one, poolTargetFeature_one]
      change pooledFiringWeight mix = 1 - mix.pureWeight
      rw [mixtureBracket_one] at hvalue
      linarith
    · let k : Fin t := ⟨j.1 - 2, by omega⟩
      have hj : j = ⟨k.1 + 2, by omega⟩ := by
        apply Fin.ext
        dsimp [k]
        omega
      rw [hj, poolFeatureSum_moment, poolTargetFeature_moment]
      exact congrFun hmom k

/-- A feature-sum equality preserves the sum of the pool weights immediately
from its zeroth coordinate. -/
lemma poolTotalWeight_eq_of_poolFeatureSum_eq {N M : ℕ} {t : ℕ}
    {rate : Fin N → ℝ} {rate' : Fin M → ℝ} {weight : Fin N → ℝ}
    {weight' : Fin M → ℝ}
    (h : poolFeatureSum t rate weight = poolFeatureSum t rate' weight') :
    poolTotalWeight weight = poolTotalWeight weight' := by
  have h0 := congrFun h (0 : Fin (t + 2))
  simpa using h0

/-- Carathéodory finitization stated directly against the exact normalized
jet target.  This is an algebraic feature identity, not yet a repackaged
`FinitePositiveMixture`. -/
theorem exists_poolFeature_finitization_of_matchesTargetJet {N : ℕ}
    (mix : FinitePositiveMixture N) (d : ℝ) (t : ℕ)
    (hmatch : MatchesTargetJet mix d t) :
    ∃ r : Finset (Fin N), r ⊆ Finset.univ ∧ r.card ≤ t + 2 ∧
      LinearIndepOn ℝ (fun i => poolFeature t (mix.rate i)) (r : Set (Fin N)) ∧
      ∃ u : Fin N → ℝ, (∀ i ∈ r, 0 ≤ u i) ∧
        (∑ i ∈ r, u i • poolFeature t (mix.rate i)) =
          poolTargetFeature d (poolTotalWeight mix.weight) (1 - mix.pureWeight) t ∧
        (∑ i ∈ r, u i) = poolTotalWeight mix.weight := by
  classical
  obtain ⟨r, hr, hcard, hli, u, hu, hfeatures, htotal⟩ :=
    exists_poolFeature_finitization t Finset.univ mix.rate mix.weight
      (fun i _ => mix.weight_nonneg i)
  refine ⟨r, hr, hcard, hli, u, hu, ?_, ?_⟩
  · calc
      (∑ i ∈ r, u i • poolFeature t (mix.rate i)) =
          ∑ i ∈ Finset.univ, mix.weight i • poolFeature t (mix.rate i) := hfeatures
      _ = poolFeatureSum t mix.rate mix.weight := rfl
      _ = poolTargetFeature d (poolTotalWeight mix.weight) (1 - mix.pureWeight) t :=
        (poolFeatureSum_eq_poolTargetFeature_iff mix d _ t).2 ⟨rfl, hmatch⟩
  · simpa [poolTotalWeight] using htotal

#print axioms MonotoneDNF.matchesTargetJet_iff_value_and_moments
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetJet_toNormalizedPositiveOfPureNonneg
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetJet_toNormalizedPositive
#print axioms MonotoneDNF.poolFeatureSum_eq_poolTargetFeature_iff
#print axioms MonotoneDNF.exists_poolFeature_finitization_of_matchesTargetJet

end MonotoneDNF


==> anc/MonotoneDNF/PositiveJets.lean <==
module

public import Mathlib

@[expose] public section

/-!
# Positive finite jets (Part III): basic definitions

This module fixes the vocabulary for finite positive mixtures of triggers and
pools.  It makes no existence assertion.  A `TaylorJet t` contains values and
derivatives through order `t`, whereas a `MomentJet t` contains the moment
coordinates associated with derivatives `1, ..., t` at `y = 1`.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The value and first `t` derivatives of a real function at a point. -/
abbrev TaylorJet (t : ℕ) := Fin (t + 1) → ℝ

/-- The `t` moment coordinates corresponding to derivatives `1, ..., t`. -/
abbrev MomentJet (t : ℕ) := Fin t → ℝ

/-- Iterate derivatives and collect them in a finite jet. -/
noncomputable def functionJet (t : ℕ) (f : ℝ → ℝ) (x : ℝ) : TaylorJet t :=
  fun k => iteratedDeriv k.1 f x

/-- Equality of finite jets is equality of all included derivatives. -/
def MatchesJet (t : ℕ) (f g : ℝ → ℝ) (x : ℝ) : Prop :=
  functionJet t f x = functionJet t g x

/-- A finite list of positive pool rates, nonnegative pool weights, and a
nonnegative pure-trigger weight. -/
structure FinitePositiveMixture (N : ℕ) where
  pureWeight : ℝ
  pureWeight_nonneg : 0 ≤ pureWeight
  rate : Fin N → ℝ
  rate_pos : ∀ i, 0 < rate i
  weight : Fin N → ℝ
  weight_nonneg : ∀ i, 0 ≤ weight i

/-- The trigger response curve used by the manuscript. -/
noncomputable def triggerResponse (z : ℝ) : ℝ := Real.exp (2 * z)

/-- The standalone pool response factor `1 - exp (-λ exp (2 c z))`. -/
noncomputable def poolResponse (c rate z : ℝ) : ℝ :=
  1 - Real.exp (-rate * Real.exp (2 * c * z))

/-- A trigger together with one pool. -/
noncomputable def triggerPoolResponse (c rate z : ℝ) : ℝ :=
  triggerResponse z * poolResponse c rate z

/-- Bracketed mixture in the `y` variable used for moment conditions. -/
noncomputable def mixtureBracket {N : ℕ} (mix : FinitePositiveMixture N) (y : ℝ) : ℝ :=
  mix.pureWeight + ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i * y))

/-- Keeping the pure weight and pooled firing weight separate makes the
value-at-one normalization explicit. -/
noncomputable def pooledFiringWeight {N : ℕ} (mix : FinitePositiveMixture N) : ℝ :=
  ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i))

/-- The full biased response curve after substituting `y = exp (2 c z)`. -/
noncomputable def mixtureResponse {N : ℕ} (mix : FinitePositiveMixture N)
    (c z : ℝ) : ℝ :=
  triggerResponse z * mixtureBracket mix (Real.exp (2 * c * z))

/-- The pool moment of order `k`, with its alternating exponential weight. -/
noncomputable def poolMoment {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) : ℝ :=
  ∑ i, mix.weight i * mix.rate i ^ k * Real.exp (-mix.rate i)

/-- The moments which record the pool derivatives of orders `1, ..., t`. -/
noncomputable def mixtureMomentJet {N : ℕ} (mix : FinitePositiveMixture N)
    (t : ℕ) : MomentJet t :=
  fun k => poolMoment mix (k.1 + 1)

/-- The normalized target profile in the `y` variable. -/
noncomputable def targetProfile (d y : ℝ) : ℝ :=
  y ^ (-d) * (1 + 2 * d * Real.log y)

/-- The explicitly differentiated target profile supplied by the source. -/
noncomputable def targetProfilePrime (d y : ℝ) : ℝ :=
  d * y ^ (-1 - d) * (1 - 2 * d * Real.log y)

/-- Value and derivatives through order `t` of the target profile at `y = 1`. -/
noncomputable def targetJet (d : ℝ) (t : ℕ) : TaylorJet t :=
  functionJet t (targetProfile d) 1

/-- The sign-normalized target moments at `y = 1`.  The factor `(-1)^k`
matches the source's moment convention for derivatives of order `k + 1`. -/
noncomputable def targetMomentJet (d : ℝ) (t : ℕ) : MomentJet t :=
  fun k => (-1 : ℝ) ^ k.1 * iteratedDeriv (k.1 + 1) (targetProfile d) 1

/-- Exact finite matching of the bracket with the target profile. -/
def MatchesTargetJet {N : ℕ} (mix : FinitePositiveMixture N) (d : ℝ) (t : ℕ) : Prop :=
  functionJet t (mixtureBracket mix) 1 = targetJet d t

/-- Matching in the moment coordinate system described by the source. -/
def MatchesTargetMoments {N : ℕ} (mix : FinitePositiveMixture N)
    (d : ℝ) (t : ℕ) : Prop :=
  mixtureMomentJet mix t = targetMomentJet d t

/-- The linear leading response used in the jet problem. -/
noncomputable def linearLeadingResponse (z : ℝ) : ℝ := 1 + 4 * z

/-- Sign choices for the higher coefficients `2, ..., t`. -/
abbrev HigherSignPattern (t : ℕ) := Fin (t - 1) → Bool

/-- The signed higher-coefficient vector, with degrees zero and one set to zero.
It is a coefficient list, not a list of derivatives. -/
noncomputable def higherCoefficients {t : ℕ} (η : ℝ) (σ : HigherSignPattern t)
    (ℓ : Fin (t + 1)) : ℝ :=
  if hℓ : 2 ≤ ℓ.1 then
    if σ ⟨ℓ.1 - 2, by omega⟩ then η else -η
  else 0

/-- A response with the leading linear term and signed higher terms. -/
noncomputable def signedHigherResponse {t : ℕ} (η : ℝ) (σ : HigherSignPattern t)
    (z : ℝ) : ℝ :=
  linearLeadingResponse z + ∑ ℓ, higherCoefficients η σ ℓ * z ^ ℓ.1

/-- The bracket value at `y = 1` is pure weight plus pooled firing weight. -/
@[simp] lemma mixtureBracket_one {N : ℕ} (mix : FinitePositiveMixture N) :
    mixtureBracket mix 1 = mix.pureWeight + pooledFiringWeight mix := by
  simp [mixtureBracket, pooledFiringWeight]

/-- Value normalization gives the same pure-weight formula as in the source. -/
lemma pureWeight_eq_one_sub_pooledFiringWeight {N : ℕ}
    (mix : FinitePositiveMixture N) (hvalue : mixtureBracket mix 1 = 1) :
    mix.pureWeight = 1 - pooledFiringWeight mix := by
  rw [mixtureBracket_one] at hvalue
  linarith

@[simp] lemma targetProfile_one (d : ℝ) : targetProfile d 1 = 1 := by
  simp [targetProfile]

@[simp] lemma higherCoefficients_of_lt_two {t : ℕ} (η : ℝ) (σ : HigherSignPattern t)
    (ℓ : Fin (t + 1)) (hℓ : ℓ.1 < 2) : higherCoefficients η σ ℓ = 0 := by
  simp [higherCoefficients, Nat.not_le.2 hℓ]

end MonotoneDNF


==> anc/MonotoneDNF/PositiveMomentCorrection.lean <==
module

public import MonotoneDNF.MomentGram
public import MonotoneDNF.SignedProfile

@[expose] public section

/-!
# Positive polynomial corrections and the higher-coefficient sign knobs

This file has two independent interfaces.  First, finite jets at `y = 1` are
transported through `y = exp (2*c*z)` and through multiplication by the trigger.
Second, the interval Gram inverse is used to prescribe *all* coordinates of a
finite signed moment correction, with an explicit uniform bound for a finite
family of correction targets and a pointwise positivity criterion for the
corrected density.  No inverse polynomial is asserted to be positive.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open MeasureTheory Set Filter
open Polynomial Matrix

set_option maxHeartbeats 800000

/-- Equality of derivatives through order `n` is preserved by composition with
a scalar function.  Local equality of the outer functions is not required. -/
lemma iteratedDeriv_comp_congr_of_le {n : ℕ} {f g φ : ℝ → ℝ} {x : ℝ}
    (hf : ContDiffAt ℝ n f (φ x)) (hg : ContDiffAt ℝ n g (φ x))
    (hφ : ContDiffAt ℝ n φ x)
    (hfg : ∀ k ≤ n, iteratedDeriv k f (φ x) = iteratedDeriv k g (φ x)) :
    iteratedDeriv n (f ∘ φ) x = iteratedDeriv n (g ∘ φ) x := by
  rw [iteratedDeriv_comp_eq_sum_orderedFinpartition hf hφ le_rfl,
    iteratedDeriv_comp_eq_sum_orderedFinpartition hg hφ le_rfl]
  apply Finset.sum_congr rfl
  intro c hc
  rw [hfg c.length c.length_le]

/-- Equality of derivatives through order `n` is preserved by multiplication
by a common smooth factor. -/
lemma iteratedDeriv_mul_congr_right_of_le {n : ℕ} {f g h : ℝ → ℝ} {x : ℝ}
    (hf : ContDiffAt ℝ n f x) (hg : ContDiffAt ℝ n g x)
    (hh : ContDiffAt ℝ n h x)
    (hfg : ∀ k ≤ n, iteratedDeriv k f x = iteratedDeriv k g x) :
    iteratedDeriv n (f * h) x = iteratedDeriv n (g * h) x := by
  rw [iteratedDeriv_mul hf hh, iteratedDeriv_mul hg hh]
  apply Finset.sum_congr rfl
  intro i hi
  rw [hfg i (Nat.le_of_lt_succ (Finset.mem_range.1 hi))]

/-- The common-factor-on-the-left version of jet congruence under products. -/
lemma iteratedDeriv_mul_congr_left_of_le {n : ℕ} {f g h : ℝ → ℝ} {x : ℝ}
    (hf : ContDiffAt ℝ n f x) (hg : ContDiffAt ℝ n g x)
    (hh : ContDiffAt ℝ n h x)
    (hfg : ∀ k ≤ n, iteratedDeriv k f x = iteratedDeriv k g x) :
    iteratedDeriv n (h * f) x = iteratedDeriv n (h * g) x := by
  simpa only [mul_comm] using
    iteratedDeriv_mul_congr_right_of_le hf hg hh hfg

/-- The profile in the `y` variable which, after multiplication by the
trigger, has exactly the source's signed higher-response coefficients. -/
noncomputable def knobbedProfile {t : ℕ} (c η : ℝ) (σ : HigherSignPattern t)
    (y : ℝ) : ℝ :=
  Real.exp (-(Real.log y / c)) * signedHigherResponse η σ (Real.log y / (2 * c))

/-- Its sign-normalized moment jet.  These are the actual `t` target
coordinates for Step 10, not just the coordinates of degrees at least two. -/
noncomputable def knobbedMomentJet {t : ℕ} (c η : ℝ) (σ : HigherSignPattern t) :
    MomentJet t :=
  fun k => (-1 : ℝ) ^ k.1 * iteratedDeriv (k.1 + 1) (knobbedProfile c η σ) 1

/-- At the exponential change of variables the corrected profile is the
trigger inverse times the desired signed higher response. -/
lemma knobbedProfile_exp (c η z : ℝ) {t : ℕ} (σ : HigherSignPattern t)
    (hc : c ≠ 0) :
    knobbedProfile c η σ (Real.exp (2 * c * z)) =
      Real.exp (-(2 * z)) * signedHigherResponse η σ z := by
  unfold knobbedProfile
  rw [Real.log_exp]
  have hz : 2 * c * z / (2 * c) = z := by
    field_simp
  have h2z : 2 * c * z / c = 2 * z := by
    field_simp
  rw [hz, h2z]

/-- Multiplication by the trigger exactly recovers `signedHigherResponse`. -/
lemma trigger_mul_knobbedProfile_exp (c η z : ℝ) {t : ℕ}
    (σ : HigherSignPattern t) (hc : c ≠ 0) :
    Real.exp (2 * z) * knobbedProfile c η σ (Real.exp (2 * c * z)) =
      signedHigherResponse η σ z := by
  rw [knobbedProfile_exp c η z σ hc, ← mul_assoc, ← Real.exp_add]
  simp

@[simp] lemma knobbedProfile_one (c η : ℝ) {t : ℕ} (σ : HigherSignPattern t) :
    knobbedProfile c η σ 1 = 1 := by
  have hsum : (∑ ℓ, higherCoefficients η σ ℓ * (0 : ℝ) ^ ℓ.1) = 0 := by
    apply Finset.sum_eq_zero
    intro ℓ hℓ
    by_cases htwo : 2 ≤ ℓ.1
    · have hpos : 0 < ℓ.1 := by omega
      simp [zero_pow hpos.ne']
    · rw [higherCoefficients_of_lt_two η σ ℓ (by omega)]
      simp
  simp [knobbedProfile, signedHigherResponse, linearLeadingResponse, hsum]

end MonotoneDNF


namespace MonotoneDNF

/-- The corrected profile is smooth at the evaluation point `y = 1`. -/
lemma contDiffAt_knobbedProfile {t : ℕ} (c η : ℝ) (σ : HigherSignPattern t)
    (n : WithTop ℕ∞) : ContDiffAt ℝ n (knobbedProfile c η σ) 1 := by
  unfold knobbedProfile signedHigherResponse linearLeadingResponse
  fun_prop (disch := norm_num)

/-- Mixture brackets are smooth at `y = 1` (indeed globally). -/
lemma contDiffAt_mixtureBracket {N : ℕ} (mix : FinitePositiveMixture N)
    (n : WithTop ℕ∞) : ContDiffAt ℝ n (mixtureBracket mix) 1 := by
  unfold mixtureBracket
  fun_prop

/-- Matching the value and all `t` sign-normalized moments is equivalent to
matching the complete `y`-jet in the forward direction used below. -/
lemma functionJet_eq_knobbedProfile_of_moments {N t : ℕ}
    (mix : FinitePositiveMixture N) (c η : ℝ) (σ : HigherSignPattern t)
    (hvalue : mixtureBracket mix 1 = 1)
    (hmom : mixtureMomentJet mix t = knobbedMomentJet c η σ) :
    functionJet t (mixtureBracket mix) 1 =
      functionJet t (knobbedProfile c η σ) 1 := by
  funext ℓ
  refine Fin.cases ?_ (fun k => ?_) ℓ
  · simpa [functionJet, knobbedProfile_one] using hvalue
  · have hm := congrFun hmom k
    have hsigned := (mixtureBracket_signedMoment mix k.1).trans hm
    have hne : (-1 : ℝ) ^ k.1 ≠ 0 := pow_ne_zero _ (by norm_num)
    exact mul_left_cancel₀ hne hsigned

/-- **Moment-to-sign-knob jet bridge.**  A nonnegative finite mixture matching
`knobbedMomentJet` and normalized at one has exactly the desired response jet,
including the signed higher coefficients.  No representation of such a
mixture is assumed or claimed here. -/
theorem matches_signedHigherResponse_of_knobbedMoments {N t : ℕ}
    (mix : FinitePositiveMixture N) (c η : ℝ) (σ : HigherSignPattern t)
    (hc : c ≠ 0) (hvalue : mixtureBracket mix 1 = 1)
    (hmom : mixtureMomentJet mix t = knobbedMomentJet c η σ) :
    MatchesJet t (mixtureResponse mix c) (signedHigherResponse η σ) 0 := by
  have hjet := functionJet_eq_knobbedProfile_of_moments mix c η σ hvalue hmom
  let φ : ℝ → ℝ := fun z => Real.exp (2 * c * z)
  have hφ0 : φ 0 = 1 := by simp [φ]
  have hcomp : ∀ n ≤ t,
      iteratedDeriv n ((mixtureBracket mix) ∘ φ) 0 =
        iteratedDeriv n ((knobbedProfile c η σ) ∘ φ) 0 := by
    intro n hn
    apply iteratedDeriv_comp_congr_of_le
    · simpa [hφ0] using contDiffAt_mixtureBracket mix n
    · simpa [hφ0] using contDiffAt_knobbedProfile c η σ n
    · dsimp [φ]
      fun_prop
    · intro k hk
      have hj := congrFun hjet ⟨k, by omega⟩
      simpa [functionJet, hφ0] using hj
  have hprod : functionJet t (mixtureResponse mix c) 0 =
      functionJet t (fun z => Real.exp (2 * z) *
        knobbedProfile c η σ (Real.exp (2 * c * z))) 0 := by
    funext k
    change iteratedDeriv k.1 ((fun z => Real.exp (2 * z)) *
      ((mixtureBracket mix) ∘ φ)) 0 =
        iteratedDeriv k.1 ((fun z => Real.exp (2 * z)) *
          ((knobbedProfile c η σ) ∘ φ)) 0
    have hb : ContDiffAt ℝ k.1 (mixtureBracket mix) (φ 0) := by
      simpa [hφ0] using contDiffAt_mixtureBracket mix k.1
    have hk : ContDiffAt ℝ k.1 (knobbedProfile c η σ) (φ 0) := by
      simpa [hφ0] using contDiffAt_knobbedProfile c η σ k.1
    apply iteratedDeriv_mul_congr_left_of_le
    · exact hb.comp 0 (by fun_prop)
    · exact hk.comp 0 (by fun_prop)
    · fun_prop
    · intro n hn
      exact hcomp n (hn.trans (Nat.le_of_lt_succ k.2))
  have hfun : (fun z => Real.exp (2 * z) *
      knobbedProfile c η σ (Real.exp (2 * c * z))) = signedHigherResponse η σ := by
    funext z
    exact trigger_mul_knobbedProfile_exp c η z σ hc
  rw [hfun] at hprod
  exact hprod

end MonotoneDNF


namespace MonotoneDNF

@[simp] lemma signedHigherResponse_zero {t : ℕ} (σ : HigherSignPattern t) (z : ℝ) :
    signedHigherResponse 0 σ z = linearLeadingResponse z := by
  simp [signedHigherResponse, higherCoefficients]

/-- With zero knob amplitude and `c*d = 1`, the corrected profile is exactly
the previously defined target profile on the positive half-line. -/
lemma knobbedProfile_zero_eq_targetProfile {c d : ℝ} (hc : c ≠ 0)
    (hcd : c * d = 1) {t : ℕ} (σ : HigherSignPattern t) {y : ℝ} (hy : 0 < y) :
    knobbedProfile c 0 σ y = targetProfile d y := by
  have hd : d = 1 / c := (eq_div_iff hc).2 (by simpa [mul_comm] using hcd)
  rw [knobbedProfile, signedHigherResponse_zero, hd]
  unfold linearLeadingResponse targetProfile
  rw [Real.rpow_def_of_pos hy]
  have hexp : -(Real.log y / c) = Real.log y * (-(1 / c)) := by ring
  have hlin : 1 + 4 * (Real.log y / (2 * c)) =
      1 + 2 * (1 / c) * Real.log y := by ring
  rw [hexp, hlin]

/-- Consequently the zero-amplitude target moments are definitionally the
old moments at `1`; only local equality on `Ioi 0` is used. -/
lemma knobbedMomentJet_zero_eq_targetMomentJet {c d : ℝ} (hc : c ≠ 0)
    (hcd : c * d = 1) {t : ℕ} (σ : HigherSignPattern t) :
    knobbedMomentJet c 0 σ = targetMomentJet d t := by
  have heq : knobbedProfile c 0 σ =ᶠ[nhds 1] targetProfile d := by
    filter_upwards [Ioi_mem_nhds (show (0 : ℝ) < 1 by norm_num)] with y hy
    exact knobbedProfile_zero_eq_targetProfile hc hcd σ hy
  funext k
  unfold knobbedMomentJet targetMomentJet
  rw [heq.iteratedDeriv_eq]

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open MeasureTheory Set Polynomial Matrix

/-- Moments of an arbitrary density `L` against the weight `w` on an interval.
Only the base density's interval integrability is needed below; an
`L∞` Hahn--Banach correction need not be continuous. -/
noncomputable def intervalDensityMoments (n : ℕ) (a b : ℝ) (w L : ℝ → ℝ) :
    Fin n → ℝ :=
  fun i => ∫ x in a..b, x ^ i.1 * L x * w x

/-- Adding a polynomial to a density adds its Gram moments in every coordinate. -/
lemma intervalDensityMoments_add_polynomial {n : ℕ} {a b : ℝ} {w L : ℝ → ℝ}
    (hwcont : Continuous w)
    (hL : ∀ i : Fin n,
      IntervalIntegrable (fun x => x ^ i.1 * L x * w x) volume a b)
    (p : ℝ[X]) :
    intervalDensityMoments n a b w (fun x => L x + p.eval x) =
      intervalDensityMoments n a b w L + intervalPolynomialMoments n a b w p := by
  funext i
  change (∫ x in a..b, x ^ i.1 * (L x + p.eval x) * w x) =
    (∫ x in a..b, x ^ i.1 * L x * w x) +
      (∫ x in a..b, x ^ i.1 * p.eval x * w x)
  have hp : IntervalIntegrable (fun x => x ^ i.1 * p.eval x * w x) volume a b :=
    (((continuous_id.pow i.1).mul p.continuous).mul hwcont).intervalIntegrable a b
  rw [← intervalIntegral.integral_add (hL i) hp]
  congr 1
  funext x
  ring

/-- The Gram-inverse polynomial changes the base moment vector by exactly the
prescribed vector. -/
theorem intervalDensityMoments_polynomialCorrection {n : ℕ} {a b : ℝ}
    (hab : a < b) {w L : ℝ → ℝ} (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x)
    (hL : ∀ i : Fin n,
      IntervalIntegrable (fun x => x ^ i.1 * L x * w x) volume a b)
    (target : Fin n → ℝ) :
    let G := intervalMomentGram n a b w
    intervalDensityMoments n a b w
      (fun x => L x + (polynomialCorrection G target).eval x) =
        intervalDensityMoments n a b w L + target := by
  dsimp only
  rw [intervalDensityMoments_add_polynomial hwcont hL,
    intervalPolynomialMoments_polynomialCorrection hab hwcont hwpos]

/-- A fully explicit bound common to a finite family of targets.  The sum over
family members is deliberately visible; no estimate for the inverse Gram
matrix or for the targets is hidden in an unspecified constant. -/
noncomputable def uniformPolynomialCorrectionBound {n : ℕ} {ι : Type*}
    [Fintype ι] (R : ℝ) (G : Matrix (Fin n) (Fin n) ℝ)
    (target : ι → Fin n → ℝ) : ℝ :=
  ∑ i, R ^ i.1 * ∑ j, |G⁻¹ i j| * ∑ σ, |target σ j|

lemma polynomialCorrectionBound_le_uniform {n : ℕ} {ι : Type*} [Fintype ι]
    {R : ℝ} (hR : 0 ≤ R) (G : Matrix (Fin n) (Fin n) ℝ)
    (target : ι → Fin n → ℝ) (σ : ι) :
    polynomialCorrectionBound R G (target σ) ≤
      uniformPolynomialCorrectionBound R G target := by
  unfold polynomialCorrectionBound uniformPolynomialCorrectionBound
  apply Finset.sum_le_sum
  intro i hi
  apply mul_le_mul_of_nonneg_left _ (pow_nonneg hR i.1)
  apply Finset.sum_le_sum
  intro j hj
  apply mul_le_mul_of_nonneg_left _ (abs_nonneg (G⁻¹ i j))
  exact Finset.single_le_sum (fun τ hτ => abs_nonneg (target τ j))
    (Finset.mem_univ σ)

/-- **Positive all-coordinate sign-knob correction.**  Starting from any base
density with interval-integrable weighted moments, the explicit Gram-inverse
polynomial realizes the complete `knobbedMomentJet`.  The two quantitative
hypotheses are the actual requirements left to discharge: an inverse-entry
bound at most the available margin, and that margin below the base density.
The conclusion asserts positivity only of the corrected sum, never of the
inverse polynomial itself. -/
theorem exists_positive_knobbed_density_correction {t : ℕ} {a b R m : ℝ}
    {w L : ℝ → ℝ} (hab : a < b) (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x)
    (hL : ∀ i : Fin t,
      IntervalIntegrable (fun x => x ^ i.1 * L x * w x) volume a b)
    (c η : ℝ) (σ : HigherSignPattern t) (hR : 0 ≤ R)
    (hxR : ∀ x ∈ Set.Icc a b, |x| ≤ R)
    (hbound : polynomialCorrectionBound R (intervalMomentGram t a b w)
      (knobbedMomentJet c η σ - intervalDensityMoments t a b w L) ≤ m)
    (hmargin : ∀ x ∈ Set.Icc a b, m ≤ L x) :
    ∃ p : ℝ[X],
      intervalDensityMoments t a b w (fun x => L x + p.eval x) =
        knobbedMomentJet c η σ ∧
      (∀ x ∈ Set.Icc a b, 0 ≤ L x + p.eval x) := by
  let G := intervalMomentGram t a b w
  let base := intervalDensityMoments t a b w L
  let target := knobbedMomentJet c η σ - base
  let p := polynomialCorrection G target
  refine ⟨p, ?_, ?_⟩
  · calc
      intervalDensityMoments t a b w (fun x => L x + p.eval x) = base + target :=
        intervalDensityMoments_polynomialCorrection hab hwcont hwpos hL target
      _ = knobbedMomentJet c η σ := by
        funext i
        simp [base, target]
  · intro x hx
    exact nonnegative_density_add_polynomialCorrection hR (hxR x hx) G target L
      (by simpa [G, target] using hbound) (hmargin x hx)

end MonotoneDNF


namespace MonotoneDNF

open scoped BigOperators
open MeasureTheory Set Polynomial Matrix

/-- One explicit bound suffices simultaneously for every Boolean higher-sign
pattern.  Each pattern may of course use its own correction polynomial. -/
theorem exists_positive_knobbed_density_correction_all_signs {t : ℕ}
    {a b R m : ℝ} {w L : ℝ → ℝ} (hab : a < b) (hwcont : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x)
    (hL : ∀ i : Fin t,
      IntervalIntegrable (fun x => x ^ i.1 * L x * w x) volume a b)
    (c η : ℝ) (hR : 0 ≤ R) (hxR : ∀ x ∈ Set.Icc a b, |x| ≤ R)
    (hbound : uniformPolynomialCorrectionBound R (intervalMomentGram t a b w)
      (fun σ : HigherSignPattern t =>
        knobbedMomentJet c η σ - intervalDensityMoments t a b w L) ≤ m)
    (hmargin : ∀ x ∈ Set.Icc a b, m ≤ L x) :
    ∀ σ : HigherSignPattern t, ∃ p : ℝ[X],
      intervalDensityMoments t a b w (fun x => L x + p.eval x) =
        knobbedMomentJet c η σ ∧
      (∀ x ∈ Set.Icc a b, 0 ≤ L x + p.eval x) := by
  intro σ
  apply exists_positive_knobbed_density_correction hab hwcont hwpos hL c η σ hR hxR
    _ hmargin
  exact (polynomialCorrectionBound_le_uniform hR (intervalMomentGram t a b w)
    (fun σ : HigherSignPattern t =>
      knobbedMomentJet c η σ - intervalDensityMoments t a b w L) σ).trans hbound

end MonotoneDNF

#print axioms MonotoneDNF.iteratedDeriv_comp_congr_of_le
#print axioms MonotoneDNF.iteratedDeriv_mul_congr_right_of_le
#print axioms MonotoneDNF.knobbedProfile_exp
#print axioms MonotoneDNF.knobbedMomentJet_zero_eq_targetMomentJet
#print axioms MonotoneDNF.matches_signedHigherResponse_of_knobbedMoments
#print axioms MonotoneDNF.intervalDensityMoments_polynomialCorrection
#print axioms MonotoneDNF.polynomialCorrectionBound_le_uniform
#print axioms MonotoneDNF.exists_positive_knobbed_density_correction
#print axioms MonotoneDNF.exists_positive_knobbed_density_correction_all_signs


==> anc/MonotoneDNF/PositivePolynomialMoments.lean <==
module

public import MonotoneDNF.BernsteinMomentFinitization
public import MonotoneDNF.MomentGram

@[expose] public section

/-!
# Exact positive polynomial representatives of finitely many moments

Bernstein approximation supplies a strictly positive polynomial close to a
strictly positive continuous density. The inverse moment Gram matrix then
corrects all finitely many weighted moments. An explicit inverse-entry bound
shows that a sufficiently accurate Bernstein approximation leaves a strict
positive margin after correction.

This is a compact-interval finite-moment theorem. It is not the study guide's
unbounded-tail estimate, weighted-`L¹` extension theorem, or pool-atom
finitization theorem.
-/

noncomputable section

open scoped BigOperators unitInterval Interval
open MeasureTheory Polynomial Matrix

namespace MonotoneDNF

/-- Restrict a continuous function on `ℝ` to the closed unit interval. -/
def restrictUnitInterval (f : C(ℝ, ℝ)) : C(I, ℝ) :=
  f.comp ⟨Subtype.val, continuous_subtype_val⟩

@[simp] lemma restrictUnitInterval_apply (f : C(ℝ, ℝ)) (x : I) :
    restrictUnitInterval f x = f (x : ℝ) := rfl

/-- The first `n` weighted moments of a continuous density on `[a,b]`. -/
noncomputable def intervalFunctionMoments (n : ℕ) (a b : ℝ) (w f : ℝ → ℝ) :
    Fin n → ℝ :=
  fun i => ∫ x in a..b, x ^ i.1 * f x * w x

/-- The residual between the moments of a density and a polynomial. -/
noncomputable def intervalMomentResidual (n : ℕ) (a b : ℝ) (w f : ℝ → ℝ)
    (q : ℝ[X]) : Fin n → ℝ :=
  intervalFunctionMoments n a b w f - intervalPolynomialMoments n a b w q

/-- The weighted absolute mass on the unit interval. -/
noncomputable def unitWeightMass (w : ℝ → ℝ) : ℝ := ∫ x in (0 : ℝ)..1, |w x|

/-- The finite inverse-entry constant controlling correction on `|x| ≤ 1`. -/
noncomputable def inverseMomentConstant {n : ℕ} (G : Matrix (Fin n) (Fin n) ℝ) : ℝ :=
  ∑ i, ∑ j, |G⁻¹ i j|

lemma unitWeightMass_nonneg {w : ℝ → ℝ} : 0 ≤ unitWeightMass w := by
  apply intervalIntegral.integral_nonneg (by norm_num : (0 : ℝ) ≤ 1)
  intro x hx
  exact abs_nonneg _

lemma inverseMomentConstant_nonneg {n : ℕ} (G : Matrix (Fin n) (Fin n) ℝ) :
    0 ≤ inverseMomentConstant G := by
  unfold inverseMomentConstant
  exact Finset.sum_nonneg fun i _ => Finset.sum_nonneg fun j _ => abs_nonneg _

/-- Residual moments are integrals of the pointwise density error. -/
lemma intervalMomentResidual_apply {n : ℕ} (a b : ℝ) {w f : ℝ → ℝ}
    (hw : Continuous w) (hf : Continuous f) (q : ℝ[X]) (i : Fin n) :
    intervalMomentResidual n a b w f q i =
      ∫ x in a..b, x ^ i.1 * (f x - q.eval x) * w x := by
  unfold intervalMomentResidual intervalFunctionMoments intervalPolynomialMoments
  simp only [Pi.sub_apply]
  rw [← intervalIntegral.integral_sub]
  · congr 1
    funext x
    ring
  · exact (((continuous_id.pow _).mul hf).mul hw).intervalIntegrable a b
  · exact (((continuous_id.pow _).mul q.continuous).mul hw).intervalIntegrable a b

/-- Uniform density error `ε` controls every residual moment by `ε` times the
weighted absolute mass. -/
lemma abs_intervalMomentResidual_le {n : ℕ} {w f : ℝ → ℝ}
    (hw : Continuous w) (hf : Continuous f) (q : ℝ[X]) {ε : ℝ}
    (hε : ∀ x ∈ Set.Icc (0 : ℝ) 1, |q.eval x - f x| ≤ ε) (i : Fin n) :
    |intervalMomentResidual n 0 1 w f q i| ≤ ε * unitWeightMass w := by
  rw [intervalMomentResidual_apply 0 1 hw hf]
  calc
    |∫ x in (0 : ℝ)..1, x ^ i.1 * (f x - q.eval x) * w x| ≤
        ∫ x in (0 : ℝ)..1, |x ^ i.1 * (f x - q.eval x) * w x| :=
      intervalIntegral.abs_integral_le_integral_abs (by norm_num)
    _ ≤ ∫ x in (0 : ℝ)..1, ε * |w x| := by
      apply intervalIntegral.integral_mono_on (by norm_num)
      · exact ((((continuous_id.pow _).mul (hf.sub q.continuous)).mul hw).abs).intervalIntegrable 0 1
      · exact (continuous_const.mul hw.abs).intervalIntegrable 0 1
      · intro x hx
        have hx1 : |x| ≤ (1 : ℝ) := by
          rcases hx with ⟨hx0, hx1'⟩
          rw [abs_le]
          constructor <;> linarith
        have hpow : |x| ^ i.1 ≤ (1 : ℝ) := pow_le_one₀ (abs_nonneg x) hx1
        have he := hε x hx
        rw [abs_mul, abs_mul, abs_pow]
        have herr : |f x - q.eval x| ≤ ε := by simpa only [abs_sub_comm] using he
        calc
          |x| ^ i.1 * |f x - q.eval x| * |w x| ≤ 1 * ε * |w x| := by
            gcongr
          _ = ε * |w x| := by ring
    _ = ε * unitWeightMass w := by
      rw [unitWeightMass, intervalIntegral.integral_const_mul]

/-- On the unit interval, the explicit correction bound is at most a common
absolute target bound times the finite inverse-entry constant. -/
lemma polynomialCorrectionBound_one_le_of_forall {n : ℕ}
    (G : Matrix (Fin n) (Fin n) ℝ) (target : Fin n → ℝ) {C : ℝ}
    (hC : ∀ j, |target j| ≤ C) :
    polynomialCorrectionBound 1 G target ≤ C * inverseMomentConstant G := by
  rw [polynomialCorrectionBound, inverseMomentConstant, Finset.mul_sum]
  simp only [one_pow, one_mul]
  apply Finset.sum_le_sum
  intro i hi
  rw [Finset.mul_sum]
  apply Finset.sum_le_sum
  intro j hj
  calc
    |G⁻¹ i j| * |target j| ≤ |G⁻¹ i j| * C :=
      mul_le_mul_of_nonneg_left (hC j) (abs_nonneg _)
    _ = C * |G⁻¹ i j| := mul_comm _ _

/-- Polynomial moments add exactly under addition of densities. -/
lemma intervalPolynomialMoments_add {n : ℕ} (a b : ℝ) {w : ℝ → ℝ}
    (hw : Continuous w) (q c : ℝ[X]) :
    intervalPolynomialMoments n a b w (q + c) =
      intervalPolynomialMoments n a b w q + intervalPolynomialMoments n a b w c := by
  funext i
  have hi₁ : IntervalIntegrable (fun x => x ^ i.1 * q.eval x * w x) volume a b :=
    (((continuous_id.pow _).mul q.continuous).mul hw).intervalIntegrable a b
  have hi₂ : IntervalIntegrable (fun x => x ^ i.1 * c.eval x * w x) volume a b :=
    (((continuous_id.pow _).mul c.continuous).mul hw).intervalIntegrable a b
  simp only [intervalPolynomialMoments, Polynomial.eval_add, Pi.add_apply]
  rw [show (∫ x in a..b, x ^ i.1 * (q.eval x + c.eval x) * w x) =
      (∫ x in a..b, (x ^ i.1 * q.eval x * w x) + (x ^ i.1 * c.eval x * w x)) by
    congr 1
    funext x
    ring]
  exact intervalIntegral.integral_add hi₁ hi₂

/-- Adding the inverse-Gram correction fixes all moments exactly. -/
lemma intervalPolynomialMoments_add_correction {n : ℕ} {a b : ℝ} {w f : ℝ → ℝ}
    (hab : a < b) (hw : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc a b, 0 < w x) (q : ℝ[X]) :
    let r := intervalMomentResidual n a b w f q
    let G := intervalMomentGram n a b w
    intervalPolynomialMoments n a b w (q + polynomialCorrection G r) =
      intervalFunctionMoments n a b w f := by
  dsimp
  funext i
  have hi₁ : IntervalIntegrable (fun x => x ^ i.1 * q.eval x * w x) volume a b :=
    (((continuous_id.pow _).mul q.continuous).mul hw).intervalIntegrable a b
  have hi₂ : IntervalIntegrable
      (fun x => x ^ i.1 * (polynomialCorrection (intervalMomentGram n a b w)
        (intervalMomentResidual n a b w f q)).eval x * w x) volume a b :=
    (((continuous_id.pow _).mul (polynomialCorrection _ _).continuous).mul hw).intervalIntegrable a b
  have hc := congrFun (intervalPolynomialMoments_polynomialCorrection hab hw hwpos
    (intervalMomentResidual n a b w f q)) i
  simp only [intervalPolynomialMoments, Polynomial.eval_add]
  rw [show (∫ x in a..b, x ^ i.1 * (q.eval x +
      (polynomialCorrection (intervalMomentGram n a b w)
        (intervalMomentResidual n a b w f q)).eval x) * w x) =
      (∫ x in a..b, x ^ i.1 * q.eval x * w x) +
        ∫ x in a..b, x ^ i.1 * (polynomialCorrection (intervalMomentGram n a b w)
          (intervalMomentResidual n a b w f q)).eval x * w x by
    rw [← intervalIntegral.integral_add hi₁ hi₂]
    congr 1
    funext x
    ring]
  change intervalPolynomialMoments n a b w q i +
    intervalPolynomialMoments n a b w
      (polynomialCorrection (intervalMomentGram n a b w)
        (intervalMomentResidual n a b w f q)) i = intervalFunctionMoments n a b w f i
  rw [hc]
  simp only [intervalMomentResidual, Pi.sub_apply]
  ring

/-- **Exact positive polynomial finite-moment representation.**

For any strictly positive continuous density on `[0,1]` and any strictly
positive continuous weight, some polynomial is bounded below by half the
original margin and has exactly the same first `n` weighted moments. The
construction uses every coordinate `0, ..., n-1`; no positivity of an inverse
matrix or of a signed correction is asserted. -/
theorem exists_positivePolynomial_exact_intervalMoments {n : ℕ}
    (f : C(ℝ, ℝ)) {w : ℝ → ℝ} (hw : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc (0 : ℝ) 1, 0 < w x) {m : ℝ} (hm : 0 < m)
    (hfm : ∀ x ∈ Set.Icc (0 : ℝ) 1, m ≤ f x) :
    ∃ p : ℝ[X],
      (∀ x ∈ Set.Icc (0 : ℝ) 1, m / 2 ≤ p.eval x) ∧
      intervalPolynomialMoments n 0 1 w p = intervalFunctionMoments n 0 1 w f := by
  let G := intervalMomentGram n 0 1 w
  let W := unitWeightMass w
  let K := inverseMomentConstant G
  let S := W * K
  have hW : 0 ≤ W := unitWeightMass_nonneg
  have hK : 0 ≤ K := inverseMomentConstant_nonneg G
  have hS : 0 ≤ S := mul_nonneg hW hK
  have hD : 0 < 4 * (1 + S) := by positivity
  let ε := m / (4 * (1 + S))
  have hε : 0 < ε := div_pos hm hD
  have hεm : ε ≤ m / 4 := by
    dsimp [ε]
    rw [div_le_iff₀ hD]
    nlinarith [mul_nonneg hm.le hS]
  have hεS : ε * S ≤ m / 4 := by
    dsimp [ε]
    rw [div_mul_eq_mul_div, div_le_iff₀ hD]
    nlinarith [mul_nonneg hm.le hS]
  obtain ⟨N, hN⟩ :=
    exists_bernsteinApproxPolynomial_error_lt (restrictUnitInterval f) hε
  let q := bernsteinApproxPolynomial N (restrictUnitInterval f)
  have hq : ∀ x : I, |q.eval (x : ℝ) - restrictUnitInterval f x| < ε := by
    simpa only [q] using hN
  let r := intervalMomentResidual n 0 1 w f q
  let c := polynomialCorrection G r
  have hr : ∀ j, |r j| ≤ ε * W := by
    intro j
    dsimp [r]
    apply abs_intervalMomentResidual_le hw f.continuous q
    intro x hx
    have h := (hq ⟨x, hx⟩).le
    simpa only [restrictUnitInterval_apply] using h
  have hcb : polynomialCorrectionBound 1 G r ≤ ε * S := by
    calc
      polynomialCorrectionBound 1 G r ≤ (ε * W) * K :=
        polynomialCorrectionBound_one_le_of_forall G r hr
      _ = ε * S := by dsimp [S]; ring
  have hc_eval : ∀ x ∈ Set.Icc (0 : ℝ) 1, |c.eval x| ≤ ε * S := by
    intro x hx
    have hx1 : |x| ≤ (1 : ℝ) := by
      rcases hx with ⟨hx0, hx1'⟩
      rw [abs_le]
      constructor <;> linarith
    have h := abs_polynomialCorrection_eval_le (n := n) (R := 1) (x := x)
      zero_le_one hx1 G r
    have h' : |c.eval x| ≤ polynomialCorrectionBound 1 G r := by
      simpa only [c] using h
    exact h'.trans hcb
  refine ⟨q + c, ?_, ?_⟩
  · intro x hx
    have hqx : m - ε ≤ q.eval x := by
      have h := (abs_le.1 (hq ⟨x, hx⟩).le).1
      have h' : -ε ≤ q.eval x - f x := by
        simpa only [restrictUnitInterval_apply] using h
      have hfmx := hfm x hx
      linarith
    have hcx : -(ε * S) ≤ c.eval x := (abs_le.1 (hc_eval x hx)).1
    rw [Polynomial.eval_add]
    linarith
  · exact intervalPolynomialMoments_add_correction (n := n) (a := 0) (b := 1)
      (w := w) (f := f) (by norm_num) hw hwpos q

/-- A conditional correction interface for an arbitrary target vector.  If a
strictly positive polynomial base has margin `m`, and every target residual is
bounded by `B`, then the explicit budget `B * K ≤ m/2` makes the inverse-Gram
correction strictly positive and fixes all `n` moments.  This is an algebraic
integration lemma: it neither proves a source tail bound nor asserts that such
a bound holds automatically. -/
theorem exists_positivePolynomial_exact_target_of_correctionBudget {n : ℕ}
    {w : ℝ → ℝ} (hw : Continuous w)
    (hwpos : ∀ x ∈ Set.Icc (0 : ℝ) 1, 0 < w x) (q : ℝ[X])
    {m : ℝ} (hm : 0 < m) (hq : ∀ x ∈ Set.Icc (0 : ℝ) 1, m ≤ q.eval x)
    (target : Fin n → ℝ) {B : ℝ}
    (hres : ∀ i, |target i - intervalPolynomialMoments n 0 1 w q i| ≤ B)
    (hB : B * inverseMomentConstant (intervalMomentGram n 0 1 w) ≤ m / 2) :
    ∃ p : ℝ[X],
      (∀ x ∈ Set.Icc (0 : ℝ) 1, m / 2 ≤ p.eval x ∧ 0 < p.eval x) ∧
      intervalPolynomialMoments n 0 1 w p = target := by
  let G := intervalMomentGram n 0 1 w
  let r := target - intervalPolynomialMoments n 0 1 w q
  let c := polynomialCorrection G r
  have hcb : polynomialCorrectionBound 1 G r ≤ m / 2 := by
    calc
      polynomialCorrectionBound 1 G r ≤ B * inverseMomentConstant G := by
        apply polynomialCorrectionBound_one_le_of_forall
        intro i
        simpa only [r, Pi.sub_apply] using hres i
      _ ≤ m / 2 := hB
  refine ⟨q + c, ?_, ?_⟩
  · intro x hx
    have hx1 : |x| ≤ (1 : ℝ) := by
      rcases hx with ⟨hx0, hx1'⟩
      rw [abs_le]
      constructor <;> linarith
    have h := abs_polynomialCorrection_eval_le (n := n) (R := 1) (x := x)
      zero_le_one hx1 G r
    have h' : |c.eval x| ≤ polynomialCorrectionBound 1 G r := by
      simpa only [c] using h
    have hc : |c.eval x| ≤ m / 2 := h'.trans hcb
    have hcneg : -(m / 2) ≤ c.eval x := (abs_le.1 hc).1
    rw [Polynomial.eval_add]
    constructor
    · linarith [hq x hx]
    · linarith [hq x hx]
  · rw [intervalPolynomialMoments_add 0 1 hw]
    have hc : intervalPolynomialMoments n 0 1 w c = r := by
      simpa only [c, G] using
        (intervalPolynomialMoments_polynomialCorrection (n := n) (a := 0) (b := 1)
          (w := w) (by norm_num) hw hwpos r)
    rw [hc]
    funext i
    simp only [r, Pi.sub_apply, Pi.add_apply]
    ring

end MonotoneDNF

#print axioms MonotoneDNF.intervalMomentResidual_apply
#print axioms MonotoneDNF.abs_intervalMomentResidual_le
#print axioms MonotoneDNF.polynomialCorrectionBound_one_le_of_forall
#print axioms MonotoneDNF.intervalPolynomialMoments_add
#print axioms MonotoneDNF.intervalPolynomialMoments_add_correction
#print axioms MonotoneDNF.exists_positivePolynomial_exact_intervalMoments
#print axioms MonotoneDNF.exists_positivePolynomial_exact_target_of_correctionBudget


==> anc/MonotoneDNF/PositivePoolFinitization.lean <==
module

public import MonotoneDNF.ConicCaratheodory
public import MonotoneDNF.MomentGram
public import MonotoneDNF.SignedMomentConversion
public import MonotoneDNF.SignedProfile

@[expose] public section

/-!
# Exact finite positive mixtures from finitely supported pool measures

This file proves the positive Part III finite-measure handoff.  A finite
measure supported on a compact interval of positive rates is reduced to at
most `t + 2` atoms while preserving every `poolFeature` coordinate.  The proof
uses compact convex hulls, conic Carathéodory, and exact integral formulas.
A bounded-mass hypothesis then gives a normalized `FinitePositiveMixture`; no
positivity of a signed density or of a polynomial correction is assumed.

The source's corrected density, its tail estimates, and its quantitative mass
estimate are inputs to be supplied by earlier Part III steps, not proved here.
-/

namespace MonotoneDNF

open scoped BigOperators ENNReal
open MeasureTheory Set

/-- A finitely supported nonnegative real measure, with real weights recorded
through `ENNReal.ofReal`.  Nonnegative input weights make the real integral and
mass formulas below exact. -/
noncomputable def finitePoolMeasure {ι : Type*} (s : Finset ι) (rate : ι → ℝ)
    (w : ι → ℝ) : Measure ℝ :=
  ∑ i ∈ s, ENNReal.ofReal (w i) • Measure.dirac (rate i)

/-- Vector integrals against `finitePoolMeasure` are exactly the corresponding
finite weighted sums. -/
lemma integral_finitePoolMeasure {ι E : Type*} [NormedAddCommGroup E]
    [NormedSpace ℝ E] [CompleteSpace E]
    (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ) (hw : ∀ i ∈ s, 0 ≤ w i)
    (f : ℝ → E) :
    (∫ x, f x ∂finitePoolMeasure s rate w) = ∑ i ∈ s, w i • f (rate i) := by
  classical
  rw [finitePoolMeasure, integral_finsetSum_measure]
  · apply Finset.sum_congr rfl
    intro i hi
    rw [integral_smul_measure, integral_dirac, ENNReal.toReal_ofReal (hw i hi)]
  · intro i hi
    exact (integrable_dirac (by simp)).smul_measure ENNReal.ofReal_ne_top

/-- The real total mass is exactly the sum of the real atomic weights. -/
lemma finitePoolMeasure_real_univ {ι : Type*} (s : Finset ι) (rate : ι → ℝ)
    (w : ι → ℝ) (hw : ∀ i ∈ s, 0 ≤ w i) :
    (finitePoolMeasure s rate w).real Set.univ = ∑ i ∈ s, w i := by
  classical
  rw [Measure.real, finitePoolMeasure, Measure.finsetSum_apply]
  simp only [Measure.smul_apply,
    Measure.dirac_apply_of_mem (Set.mem_univ _), smul_eq_mul, mul_one]
  rw [ENNReal.toReal_sum]
  · apply Finset.sum_congr rfl
    intro i hi
    exact ENNReal.toReal_ofReal (hw i hi)
  · intro i hi
    exact ENNReal.ofReal_ne_top

/-- Conic reduction of an atomic pool measure, reindexed by `Fin N`.  Every
`poolFeature` coordinate and the real total mass are preserved exactly. -/
theorem exists_fin_poolFeature_finitization {ι : Type*} (t : ℕ)
    (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ) (hw : ∀ i ∈ s, 0 ≤ w i) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (node : Fin N → ι) (u : Fin N → ℝ),
      (∀ i, node i ∈ s) ∧ (∀ i, 0 ≤ u i) ∧
      (∑ i, u i • poolFeature t (rate (node i))) =
        ∫ x, poolFeature t x ∂finitePoolMeasure s rate w ∧
      (∑ i, u i) = (finitePoolMeasure s rate w).real Set.univ := by
  classical
  obtain ⟨r, hrs, hcard, _hrli, u, hu, hfeatures, htotal⟩ :=
    exists_poolFeature_finitization t s rate w hw
  let e : Fin (Fintype.card r) ≃ r := (Fintype.equivFin r).symm
  refine ⟨Fintype.card r, by simpa using hcard, fun i => e i,
    fun i => u (e i), ?_, ?_, ?_, ?_⟩
  · intro i
    exact hrs (e i).property
  · intro i
    exact hu (e i) (e i).property
  · calc
      (∑ i, u (e i) • poolFeature t (rate (e i))) =
          ∑ x : r, u x • poolFeature t (rate x) :=
        Equiv.sum_comp e (fun x : r => u x • poolFeature t (rate x))
      _ = ∑ i ∈ r, u i • poolFeature t (rate i) := by
        change (∑ x ∈ r.attach, u (x : ι) • poolFeature t (rate x)) = _
        exact Finset.sum_attach r (fun i => u i • poolFeature t (rate i))
      _ = ∑ i ∈ s, w i • poolFeature t (rate i) := hfeatures
      _ = ∫ x, poolFeature t x ∂finitePoolMeasure s rate w :=
        (integral_finitePoolMeasure s rate w hw (poolFeature t)).symm
  · calc
      (∑ i, u (e i)) = ∑ x : r, u x := Equiv.sum_comp e (fun x : r => u x)
      _ = ∑ i ∈ r, u i := Finset.sum_attach r _
      _ = ∑ i ∈ s, w i := htotal
      _ = (finitePoolMeasure s rate w).real Set.univ :=
        (finitePoolMeasure_real_univ s rate w hw).symm

/-- The moments embedded in a full `poolFeature` sum are exactly the positive
mixture's moment jet. -/
lemma mixtureMomentJet_eq_of_poolFeature_sum {N t : ℕ}
    (mix : FinitePositiveMixture N) {v : Fin (t + 2) → ℝ}
    (h : (∑ i, mix.weight i • poolFeature t (mix.rate i)) = v) :
    mixtureMomentJet mix t = fun k => v ⟨k.1 + 2, by omega⟩ := by
  funext k
  have hk := congrArg (fun x : Fin (t + 2) → ℝ => x ⟨k.1 + 2, by omega⟩) h
  simp only [Finset.sum_apply, Pi.smul_apply, smul_eq_mul, poolFeature_moment] at hk
  simpa [mixtureMomentJet, poolMoment, mul_assoc] using hk

/-- **Atomic positive-measure handoff.**  A finitely supported nonnegative
measure on positive rates, with real mass at most one, yields a normalized
positive mixture on at most `t + 2` rates.  The full feature vector and total
mass are preserved.  The final inequality is the proved mass-based pure-weight
bound, not an additional positivity hypothesis. -/
theorem exists_normalizedPositiveMixture_of_finitePoolMeasure {ι : Type*}
    (t : ℕ) (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ)
    (hrate : ∀ i ∈ s, 0 < rate i) (hw : ∀ i ∈ s, 0 ≤ w i)
    (hmass : (finitePoolMeasure s rate w).real Set.univ ≤ 1) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (finitePoolMeasure s rate w).real Set.univ ∧
      (∑ i, mix.weight i • poolFeature t (mix.rate i)) =
        ∫ x, poolFeature t x ∂finitePoolMeasure s rate w ∧
      1 - (finitePoolMeasure s rate w).real Set.univ ≤ mix.pureWeight := by
  classical
  obtain ⟨N, hN, node, u, hnode, hu, hfeatures, htotal⟩ :=
    exists_fin_poolFeature_finitization t s rate w hw
  let raw : FiniteSignedMixture N :=
    { pureWeight := 0
      rate := fun i => rate (node i)
      rate_pos := fun i => hrate (node i) (hnode i)
      weight := u }
  have hmassRaw : raw.totalWeight ≤ 1 := by
    change (∑ i, u i) ≤ 1
    rw [htotal]
    exact hmass
  let mix := raw.toNormalizedPositive (fun i => hu i) hmassRaw
  refine ⟨N, hN, mix, ?_, htotal, hfeatures, ?_⟩
  · exact FiniteSignedMixture.toNormalizedPositive_bracket_one raw _ _
  · have hle := raw.pooledFiringWeight_le_totalWeight (fun i => hu i)
    change 1 - (finitePoolMeasure s rate w).real Set.univ ≤
      1 - raw.pooledFiringWeight
    change raw.totalWeight = (finitePoolMeasure s rate w).real Set.univ at htotal
    linarith

/-- If the input atomic measure has the corrected target moments, the output
is an actual positive finite mixture with exactly those target moments. -/
theorem exists_positiveMixture_matchesTargetMoments_of_finitePoolMeasure
    {ι : Type*} (t : ℕ) (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ)
    (hrate : ∀ i ∈ s, 0 < rate i) (hw : ∀ i ∈ s, 0 ≤ w i)
    (hmass : (finitePoolMeasure s rate w).real Set.univ ≤ 1) {d : ℝ}
    (hcorrected : ∀ k : Fin t,
      (∫ x, poolFeature t x ∂finitePoolMeasure s rate w) ⟨k.1 + 2, by omega⟩ =
        targetMomentJet d t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (finitePoolMeasure s rate w).real Set.univ ∧
      MatchesTargetMoments mix d t ∧
      1 - (finitePoolMeasure s rate w).real Set.univ ≤ mix.pureWeight := by
  obtain ⟨N, hN, mix, hone, htotal, hfeatures, hpure⟩ :=
    exists_normalizedPositiveMixture_of_finitePoolMeasure t s rate w hrate hw hmass
  refine ⟨N, hN, mix, hone, htotal, ?_, hpure⟩
  unfold MatchesTargetMoments
  rw [mixtureMomentJet_eq_of_poolFeature_sum mix hfeatures]
  funext k
  exact hcorrected k

/-- Value normalization and exact target moments determine the full finite
Taylor jet.  This is just the public signed derivative formula together with
`(-1)^k * (-1)^k = 1`; no additional jet hypothesis is introduced. -/
theorem matchesTargetJet_of_bracket_one_and_matchesTargetMoments {N t : ℕ}
    (mix : FinitePositiveMixture N) (d : ℝ)
    (hone : mixtureBracket mix 1 = 1) (hmom : MatchesTargetMoments mix d t) :
    MatchesTargetJet mix d t := by
  funext ℓ
  obtain ⟨ℓ, hℓ⟩ := ℓ
  cases ℓ with
  | zero =>
      simpa [functionJet, targetJet] using hone
  | succ k =>
      have hk : k < t := by omega
      have hm := congrFun hmom ⟨k, hk⟩
      change poolMoment mix (k + 1) = targetMomentJet d t ⟨k, hk⟩ at hm
      change iteratedDeriv (k + 1) (mixtureBracket mix) 1 =
        iteratedDeriv (k + 1) (targetProfile d) 1
      rw [mixtureBracket_iteratedDeriv_one, hm]
      unfold targetMomentJet
      rw [← mul_assoc, ← mul_pow]
      simp

/-- The atomic-measure handoff with the actual full finite-jet conclusion. -/
theorem exists_positiveMixture_matchesTargetJet_of_finitePoolMeasure
    {ι : Type*} (t : ℕ) (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ)
    (hrate : ∀ i ∈ s, 0 < rate i) (hw : ∀ i ∈ s, 0 ≤ w i)
    (hmass : (finitePoolMeasure s rate w).real Set.univ ≤ 1) {d : ℝ}
    (hcorrected : ∀ k : Fin t,
      (∫ x, poolFeature t x ∂finitePoolMeasure s rate w) ⟨k.1 + 2, by omega⟩ =
        targetMomentJet d t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      (∑ i, mix.weight i) = (finitePoolMeasure s rate w).real Set.univ ∧
      MatchesTargetJet mix d t ∧
      1 - (finitePoolMeasure s rate w).real Set.univ ≤ mix.pureWeight := by
  obtain ⟨N, hN, mix, hone, htotal, hmom, hpure⟩ :=
    exists_positiveMixture_matchesTargetMoments_of_finitePoolMeasure
      t s rate w hrate hw hmass hcorrected
  exact ⟨N, hN, mix, htotal,
    matchesTargetJet_of_bracket_one_and_matchesTargetMoments mix d hone hmom, hpure⟩

/-- The source-style `$3/4$` pure-weight margin is available precisely when
the input mass is strictly below `$1/4$`; no separate positivity assertion is
made. -/
theorem exists_positiveMixture_matchesTargetMoments_largePureWeight
    {ι : Type*} (t : ℕ) (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ)
    (hrate : ∀ i ∈ s, 0 < rate i) (hw : ∀ i ∈ s, 0 ≤ w i)
    (hmass : (finitePoolMeasure s rate w).real Set.univ < 1 / 4) {d : ℝ}
    (hcorrected : ∀ k : Fin t,
      (∫ x, poolFeature t x ∂finitePoolMeasure s rate w) ⟨k.1 + 2, by omega⟩ =
        targetMomentJet d t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (finitePoolMeasure s rate w).real Set.univ ∧
      MatchesTargetMoments mix d t ∧ 3 / 4 < mix.pureWeight := by
  have hmass_one : (finitePoolMeasure s rate w).real Set.univ ≤ 1 := by linarith
  obtain ⟨N, hN, mix, hone, htotal, hmom, hpure⟩ :=
    exists_positiveMixture_matchesTargetMoments_of_finitePoolMeasure
      t s rate w hrate hw hmass_one hcorrected
  exact ⟨N, hN, mix, hone, htotal, hmom, by linarith⟩

/-- Full finite-jet handoff with the strict source-style pure-weight margin. -/
theorem exists_positiveMixture_matchesTargetJet_largePureWeight
    {ι : Type*} (t : ℕ) (s : Finset ι) (rate : ι → ℝ) (w : ι → ℝ)
    (hrate : ∀ i ∈ s, 0 < rate i) (hw : ∀ i ∈ s, 0 ≤ w i)
    (hmass : (finitePoolMeasure s rate w).real Set.univ < 1 / 4) {d : ℝ}
    (hcorrected : ∀ k : Fin t,
      (∫ x, poolFeature t x ∂finitePoolMeasure s rate w) ⟨k.1 + 2, by omega⟩ =
        targetMomentJet d t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (finitePoolMeasure s rate w).real Set.univ ∧
      MatchesTargetJet mix d t ∧ 3 / 4 < mix.pureWeight := by
  obtain ⟨N, hN, mix, hone, htotal, hmom, hpure⟩ :=
    exists_positiveMixture_matchesTargetMoments_largePureWeight
      t s rate w hrate hw hmass hcorrected
  exact ⟨N, hN, mix, hone, htotal,
    matchesTargetJet_of_bracket_one_and_matchesTargetMoments mix d hone hmom,
    hpure⟩

variable {E M : Type}

/-- Extend a finitely indexed family by zero along an embedding; the finite
sum is unchanged. -/
lemma sum_extend_zero {ι : Type*} [Fintype ι] [AddCommMonoid M]
    (e : ι ↪ Fin m) (w : ι → M) :
    (∑ j, Function.extend e w (0 : Fin m → M) j) = ∑ i, w i := by
  classical
  calc
    (∑ j, Function.extend e w (0 : Fin m → M) j) =
        ∑ j ∈ Finset.univ.image e, Function.extend e w (0 : Fin m → M) j := by
      symm
      apply Finset.sum_subset (Finset.subset_univ _)
      intro j hj hjn
      apply Function.extend_apply'
      intro hex
      apply hjn
      obtain ⟨i, hi⟩ := hex
      exact Finset.mem_image.2 ⟨i, Finset.mem_univ _, hi⟩
    _ = ∑ i, Function.extend e w (0 : Fin m → M) (e i) := Finset.sum_image e.injective.injOn
    _ = ∑ i, w i := by
      apply Finset.sum_congr rfl
      intro i hi
      exact e.injective.extend_apply w 0 i

/-- The weighted-sum version of `sum_extend_zero`. -/
lemma sum_extend_weighted_zero {ι : Type*} [Fintype ι]
    [AddCommGroup E] [Module ℝ E]
    (e : ι ↪ Fin m) (w : ι → ℝ) (z : ι → E) (z₀ : E) :
    (∑ j, Function.extend e w (0 : Fin m → ℝ) j • Function.extend e z (fun _ => z₀) j) =
      ∑ i, w i • z i := by
  classical
  calc
    (∑ j, Function.extend e w (0 : Fin m → ℝ) j • Function.extend e z (fun _ => z₀) j) =
        ∑ j ∈ Finset.univ.image e,
          Function.extend e w (0 : Fin m → ℝ) j • Function.extend e z (fun _ => z₀) j := by
      symm
      apply Finset.sum_subset (Finset.subset_univ _)
      intro j hj hjn
      have he : ¬ ∃ i, e i = j := by
        intro hex
        apply hjn
        obtain ⟨i, hi⟩ := hex
        exact Finset.mem_image.2 ⟨i, Finset.mem_univ _, hi⟩
      rw [Function.extend_apply' w (0 : Fin m → ℝ) j he,
        Pi.zero_apply, zero_smul]
    _ = ∑ i, Function.extend e w (0 : Fin m → ℝ) (e i) •
        Function.extend e z (fun _ => z₀) (e i) :=
      Finset.sum_image e.injective.injOn
    _ = ∑ i, w i • z i := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [e.injective.extend_apply, e.injective.extend_apply]

/-- A fixed `finrank + 1` number of nonnegative convex weights suffices for
every point of a nonempty convex hull in a finite-dimensional real space. -/
theorem exists_fin_finrank_succ_convexCombination
    [AddCommGroup E] [Module ℝ E] [FiniteDimensional ℝ E]
    {s : Set E} (hs : s.Nonempty) {x : E} (hx : x ∈ convexHull ℝ s) :
    ∃ (z : Fin (Module.finrank ℝ E + 1) → E)
      (w : Fin (Module.finrank ℝ E + 1) → ℝ),
      (∀ i, z i ∈ s) ∧ (∀ i, 0 ≤ w i) ∧ ∑ i, w i = 1 ∧
        ∑ i, w i • z i = x := by
  classical
  obtain ⟨ι, hι, z, w, hcard, hzs, hw, hsum, hxcomb⟩ :=
    exists_positive_combination_card_le_finrank_add_one hx
  let _ : Fintype ι := hι
  let e : ι ↪ Fin (Module.finrank ℝ E + 1) :=
    Classical.choice (Function.Embedding.nonempty_of_card_le (by simpa using hcard))
  obtain ⟨z₀, hz₀⟩ := hs
  refine ⟨Function.extend e z (fun _ => z₀), Function.extend e w (0 : Fin (Module.finrank ℝ E + 1) → ℝ),
    ?_, ?_, (sum_extend_zero e w).trans hsum,
    (sum_extend_weighted_zero e w z z₀).trans hxcomb⟩
  · intro j
    by_cases hj : ∃ i, e i = j
    · obtain ⟨i, rfl⟩ := hj
      rw [e.injective.extend_apply]
      exact hzs (Set.mem_range_self i)
    · rw [Function.extend_apply' z (fun _ => z₀) j hj]
      exact hz₀
  · intro j
    by_cases hj : ∃ i, e i = j
    · obtain ⟨i, rfl⟩ := hj
      rw [e.injective.extend_apply]
      exact (hw i).le
    · rw [Function.extend_apply' w (0 : Fin (Module.finrank ℝ E + 1) → ℝ) j hj,
        Pi.zero_apply]

/-- The convex hull of a compact subset of a finite-dimensional real normed
space is compact.  The image parametrization uses exactly `finrank + 1`
 nonnegative weights, including zero padding. -/
theorem isCompact_convexHull_of_isCompact
    [NormedAddCommGroup E] [NormedSpace ℝ E] [FiniteDimensional ℝ E]
    {s : Set E} (hscomp : IsCompact s) : IsCompact (convexHull ℝ s) := by
  classical
  by_cases hs : s.Nonempty
  · let _ : CompactSpace s := isCompact_iff_compactSpace.mp hscomp
    let F : (stdSimplex ℝ (Fin (Module.finrank ℝ E + 1))) ×
        (Fin (Module.finrank ℝ E + 1) → s) → E :=
      fun p => ∑ i, p.1.1 i • (p.2 i : E)
    have hFcont : Continuous F := by
      apply continuous_finsetSum Finset.univ
      intro i hi
      exact ((continuous_apply i).comp
        (continuous_subtype_val.comp continuous_fst)).smul
        (continuous_subtype_val.comp ((continuous_apply i).comp continuous_snd))
    have hcompact : IsCompact (F '' Set.univ) := isCompact_univ.image hFcont
    have hEq : F '' Set.univ = convexHull ℝ s := by
      ext x
      constructor
      · rintro ⟨p, hp, rfl⟩
        exact mem_convexHull_of_exists_fintype
          (fun i => p.1.1 i) (fun i => (p.2 i : E))
          p.1.property.1 p.1.property.2 (fun i => (p.2 i).property) rfl
      · intro hx
        obtain ⟨z, w, hz, hw, hwsum, hcomb⟩ :=
          exists_fin_finrank_succ_convexCombination hs hx
        let p : (stdSimplex ℝ (Fin (Module.finrank ℝ E + 1))) ×
            (Fin (Module.finrank ℝ E + 1) → s) :=
          (⟨w, hw, hwsum⟩, fun i => ⟨z i, hz i⟩)
        exact ⟨p, Set.mem_univ _, hcomb⟩
    rwa [hEq] at hcompact
  · rw [Set.not_nonempty_iff_eq_empty.mp hs]
    simp

open MeasureTheory

/-- A probability-measure integral with values almost surely in a compact set
lies in that set's convex hull. -/
theorem integral_mem_convexHull_of_isCompact
    {α : Type*} [MeasurableSpace α]
    [NormedAddCommGroup E] [NormedSpace ℝ E] [CompleteSpace E]
    [FiniteDimensional ℝ E] {μ : Measure α} [IsProbabilityMeasure μ]
    {s : Set E} (hs : IsCompact s) {f : α → E}
    (hf : ∀ᵐ x ∂μ, f x ∈ s) (hfi : Integrable f μ) :
    (∫ x, f x ∂μ) ∈ convexHull ℝ s :=
  (convex_convexHull ℝ s).integral_mem
    (isCompact_convexHull_of_isCompact hs).isClosed
    (hf.mono fun _ hx => subset_convexHull ℝ s hx) hfi

/-- The source's full pool-feature curve is continuous. -/
lemma continuous_poolFeature (t : ℕ) : Continuous (poolFeature t) := by
  apply continuous_pi
  intro j
  unfold poolFeature
  split_ifs <;> fun_prop

/-- A finite measure supported on a compact rate interval has an exact finite
nonnegative representation of its full pool-feature integral.  This version
uses the normalized convex representation and has the `t + 3` support bound;
conic reduction can sharpen it to `t + 2`. -/
theorem exists_fin_poolFeature_integral_of_isFiniteMeasure
    (t : ℕ) {a b : ℝ} (μ : Measure ℝ) [IsFiniteMeasure μ]
    (hsupp : ∀ᵐ r ∂μ, r ∈ Set.Icc a b) :
    ∃ (N : ℕ) (_ : N ≤ t + 3) (rate : Fin N → ℝ) (w : Fin N → ℝ),
      (∀ i, rate i ∈ Set.Icc a b) ∧ (∀ i, 0 ≤ w i) ∧
      (∑ i, w i • poolFeature t (rate i)) = ∫ r, poolFeature t r ∂μ ∧
      (∑ i, w i) = μ.real Set.univ := by
  classical
  have hfi : Integrable (poolFeature t) μ := by
    have hfiOn : IntegrableOn (poolFeature t) (Set.Icc a b) μ :=
      (continuous_poolFeature t).continuousOn.integrableOn_compact isCompact_Icc
    change Integrable (poolFeature t) (μ.restrict (Set.Icc a b)) at hfiOn
    rwa [Measure.restrict_eq_self_of_ae_mem hsupp] at hfiOn
  by_cases hμ : μ = 0
  · exact ⟨0, by omega, Fin.elim0, Fin.elim0, by simp, by simp,
      by simp [hμ], by simp [hμ]⟩
  · let _ : NeZero μ := ⟨hμ⟩
    let S : Set (Fin (t + 2) → ℝ) := poolFeature t '' Set.Icc a b
    have hScomp : IsCompact S :=
      isCompact_Icc.image_of_continuousOn (continuous_poolFeature t).continuousOn
    have havg : (⨍ r, poolFeature t r ∂μ) ∈ convexHull ℝ S :=
      (convex_convexHull ℝ S).average_mem
        (isCompact_convexHull_of_isCompact hScomp).isClosed
        (hsupp.mono fun r hr => subset_convexHull ℝ S ⟨r, hr, rfl⟩) hfi
    obtain ⟨r, hr⟩ := hsupp.exists
    have hS : S.Nonempty := ⟨poolFeature t r, ⟨r, hr, rfl⟩⟩
    obtain ⟨z, w, hz, hw, hsum, hcomb⟩ :=
      exists_fin_finrank_succ_convexCombination hS havg
    have hz' : ∀ i, ∃ r ∈ Set.Icc a b, poolFeature t r = z i := hz
    choose rate hrate hzrate using hz'
    let M : ℝ := μ.real Set.univ
    refine ⟨Module.finrank ℝ (Fin (t + 2) → ℝ) + 1, by simp,
      rate, fun i => M * w i, hrate, ?_, ?_, ?_⟩
    · intro i
      exact mul_nonneg ENNReal.toReal_nonneg (hw i)
    · calc
        (∑ i, (M * w i) • poolFeature t (rate i)) =
            ∑ i, (M * w i) • z i := by
          apply Finset.sum_congr rfl
          intro i hi
          rw [hzrate]
        _ = M • ∑ i, w i • z i := by
          rw [Finset.smul_sum]
          apply Finset.sum_congr rfl
          intro i hi
          rw [mul_smul]
        _ = M • ⨍ r, poolFeature t r ∂μ := by rw [hcomb]
        _ = ∫ r, poolFeature t r ∂μ := measure_smul_average μ _
    · calc
        (∑ i, M * w i) = M * ∑ i, w i := by rw [Finset.mul_sum]
        _ = M := by rw [hsum, mul_one]
        _ = μ.real Set.univ := rfl

/-- **General finite-measure handoff on a compact positive interval.**  No
atomicity assumption is made on `μ`.  Compact-convex-hull integration first
produces a finite representation; conic reduction then gives the sharp
`t + 2` support bound and the bounded-mass normalization gives pure-weight
positivity. -/
theorem exists_normalizedPositiveMixture_of_isFiniteMeasure
    (t : ℕ) {a b : ℝ} (μ : Measure ℝ) [IsFiniteMeasure μ]
    (ha : 0 < a) (hsupp : ∀ᵐ r ∂μ, r ∈ Set.Icc a b)
    (hmass : μ.real Set.univ ≤ 1) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = μ.real Set.univ ∧
      (∑ i, mix.weight i • poolFeature t (mix.rate i)) =
        ∫ r, poolFeature t r ∂μ ∧
      1 - μ.real Set.univ ≤ mix.pureWeight := by
  classical
  obtain ⟨K, hK, rate, w, hrate, hw, hfeatures, htotal⟩ :=
    exists_fin_poolFeature_integral_of_isFiniteMeasure t μ hsupp
  let ν := finitePoolMeasure Finset.univ rate w
  have hratepos : ∀ i ∈ Finset.univ, 0 < rate i :=
    fun i hi => ha.trans_le (hrate i).1
  have hνmass : ν.real Set.univ = μ.real Set.univ :=
    (finitePoolMeasure_real_univ Finset.univ rate w (fun i hi => hw i)).trans htotal
  have hνint : (∫ r, poolFeature t r ∂ν) = ∫ r, poolFeature t r ∂μ :=
    (integral_finitePoolMeasure Finset.univ rate w (fun i hi => hw i)
      (poolFeature t)).trans hfeatures
  have hmassν : ν.real Set.univ ≤ 1 := hνmass ▸ hmass
  obtain ⟨N, hN, mix, hone, hmassmix, hfeaturesmix, hpure⟩ :=
    exists_normalizedPositiveMixture_of_finitePoolMeasure
      t Finset.univ rate w hratepos (fun i hi => hw i) hmassν
  exact ⟨N, hN, mix, hone, hmassmix.trans hνmass,
    hfeaturesmix.trans hνint, hνmass ▸ hpure⟩

/-- Exact target jets from a corrected finite measure supported on a compact
positive interval. -/
theorem exists_positiveMixture_matchesTargetJet_of_isFiniteMeasure
    (t : ℕ) {a b : ℝ} (μ : Measure ℝ) [IsFiniteMeasure μ]
    (ha : 0 < a) (hsupp : ∀ᵐ r ∂μ, r ∈ Set.Icc a b)
    (hmass : μ.real Set.univ ≤ 1) {d : ℝ}
    (hcorrected : ∀ k : Fin t,
      (∫ r, poolFeature t r ∂μ) ⟨k.1 + 2, by omega⟩ = targetMomentJet d t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = μ.real Set.univ ∧
      MatchesTargetJet mix d t ∧ 1 - μ.real Set.univ ≤ mix.pureWeight := by
  obtain ⟨N, hN, mix, hone, htotal, hfeatures, hpure⟩ :=
    exists_normalizedPositiveMixture_of_isFiniteMeasure t μ ha hsupp hmass
  have hmom : MatchesTargetMoments mix d t := by
    unfold MatchesTargetMoments
    rw [mixtureMomentJet_eq_of_poolFeature_sum mix hfeatures]
    funext k
    exact hcorrected k
  exact ⟨N, hN, mix, hone, htotal,
    matchesTargetJet_of_bracket_one_and_matchesTargetMoments mix d hone hmom, hpure⟩

/-- Full finite-jet handoff from an arbitrary corrected finite measure on a
compact positive interval, with the source-style strict pure-weight margin. -/
theorem exists_positiveMixture_matchesTargetJet_largePureWeight_of_isFiniteMeasure
    (t : ℕ) {a b : ℝ} (μ : Measure ℝ) [IsFiniteMeasure μ]
    (ha : 0 < a) (hsupp : ∀ᵐ r ∂μ, r ∈ Set.Icc a b)
    (hmass : μ.real Set.univ < 1 / 4) {d : ℝ}
    (hcorrected : ∀ k : Fin t,
      (∫ r, poolFeature t r ∂μ) ⟨k.1 + 2, by omega⟩ = targetMomentJet d t k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = μ.real Set.univ ∧
      MatchesTargetJet mix d t ∧ 3 / 4 < mix.pureWeight := by
  have hmass_one : μ.real Set.univ ≤ 1 := by linarith
  obtain ⟨N, hN, mix, hone, htotal, hjet, hpure⟩ :=
    exists_positiveMixture_matchesTargetJet_of_isFiniteMeasure
      t μ ha hsupp hmass_one hcorrected
  exact ⟨N, hN, mix, hone, htotal, hjet, by linarith⟩

#print axioms sum_extend_zero
#print axioms sum_extend_weighted_zero
#print axioms exists_fin_finrank_succ_convexCombination
#print axioms isCompact_convexHull_of_isCompact
#print axioms integral_mem_convexHull_of_isCompact
#print axioms continuous_poolFeature
#print axioms exists_fin_poolFeature_integral_of_isFiniteMeasure
#print axioms exists_normalizedPositiveMixture_of_isFiniteMeasure
#print axioms exists_positiveMixture_matchesTargetJet_of_isFiniteMeasure
#print axioms exists_positiveMixture_matchesTargetJet_largePureWeight_of_isFiniteMeasure
#print axioms integral_finitePoolMeasure
#print axioms finitePoolMeasure_real_univ
#print axioms exists_fin_poolFeature_finitization
#print axioms mixtureMomentJet_eq_of_poolFeature_sum
#print axioms exists_normalizedPositiveMixture_of_finitePoolMeasure
#print axioms exists_positiveMixture_matchesTargetMoments_of_finitePoolMeasure
#print axioms matchesTargetJet_of_bracket_one_and_matchesTargetMoments
#print axioms exists_positiveMixture_matchesTargetJet_of_finitePoolMeasure
#print axioms exists_positiveMixture_matchesTargetMoments_largePureWeight
#print axioms exists_positiveMixture_matchesTargetJet_largePureWeight

end MonotoneDNF


==> anc/MonotoneDNF/PositiveSource.lean <==
module

public import MonotoneDNF.PositiveDensityCorrection
public import MonotoneDNF.SignedProfile
public import MonotoneDNF.MomentGram
public import Mathlib.Analysis.SpecialFunctions.Gamma.BohrMollerup

@[expose] public section

/-!
# The positive source weight and its quantitative truncation

This file starts the positive-truncation step of Part III. The weight is the
actual Gamma weight `x ^ d * exp (-x)` from the study guide, and the signed
moment density multiplies it by the already-proved `signedLogCoefficient`.
No positive correction or finite-jet conclusion is assumed here.

The quantitative digamma estimates are proved from log-convexity of Gamma.
The constants in this file are explicit. In particular, the coefficient lower
bound `d / 2` is proved, rather than included in a structure as a hypothesis.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped Topology BigOperators

/-- The signed density for the raw moments `x ^ k` of orders `0, ..., t-1`. -/
noncomputable def sourceMomentDensity (d x : ℝ) : ℝ :=
  signedLogCoefficient d x * sourceWeight d x

/-- The density of the source's pool-rate measure in the study guide. -/
noncomputable def sourcePoolDensity (d x : ℝ) : ℝ :=
  signedLogCoefficient d x * x ^ (d - 1)

/-- Restriction of the signed moment density to a set, by a genuine indicator. -/
noncomputable def truncatedSourceMomentDensity (d : ℝ) (s : Set ℝ) (x : ℝ) : ℝ :=
  s.indicator (sourceMomentDensity d) x

/-- Restriction of the pool-rate density to a set, by a genuine indicator. -/
noncomputable def truncatedSourcePoolDensity (d : ℝ) (s : Set ℝ) (x : ℝ) : ℝ :=
  s.indicator (sourcePoolDensity d) x

/-- The `k`-th raw-moment kernel, including the source weight. -/
noncomputable def sourceMomentKernel (d : ℝ) (k : ℕ) (x : ℝ) : ℝ :=
  x ^ k * sourceMomentDensity d x

@[simp] lemma sourceWeight_eq_laplaceIntegrand (d x : ℝ) :
    sourceWeight d x = x ^ ((1 + d) - 1) * Real.exp (-(1 * x)) := by
  simp [sourceWeight]

lemma sourceWeight_nonneg {d x : ℝ} (hx : 0 ≤ x) : 0 ≤ sourceWeight d x := by
  rcases hx.eq_or_lt with rfl | hx
  · by_cases hd : d = 0
    · simp [sourceWeight, hd]
    · simp [sourceWeight, Real.zero_rpow hd]
  · exact (sourceWeight_pos (d := d) hx).le

lemma integrableOn_sourceWeight {d : ℝ} (hd : 0 < d) :
    IntegrableOn (sourceWeight d) (Ioi 0) := by
  change IntegrableOn (fun x : ℝ => x ^ d * Real.exp (-x)) (Ioi 0)
  convert integrable_laplacePower (1 + d) 1 (by linarith) zero_lt_one using 1
  all_goals simp

lemma continuousOn_signedLogCoefficient_Ioi (d : ℝ) :
    ContinuousOn (signedLogCoefficient d) (Ioi 0) := by
  unfold signedLogCoefficient
  apply ContinuousOn.mul continuousOn_const
  apply ContinuousOn.add continuousOn_const
  apply ContinuousOn.mul continuousOn_const
  apply ContinuousOn.sub _ continuousOn_const
  exact Real.continuousOn_log.mono
    (Set.subset_compl_singleton_iff.mpr Set.self_notMem_Ioi)

lemma continuousOn_sourceMomentDensity {d : ℝ} (hd : 0 ≤ d) :
    ContinuousOn (sourceMomentDensity d) (Ioi 0) := by
  exact (continuousOn_signedLogCoefficient_Ioi d).mul
    (continuous_sourceWeight d hd).continuousOn

lemma continuousOn_sourcePoolDensity {d : ℝ} (_hd : 0 ≤ d) :
    ContinuousOn (sourcePoolDensity d) (Ioi 0) := by
  apply (continuousOn_signedLogCoefficient_Ioi d).mul
  exact continuousOn_id.rpow_const (fun x hx => Or.inl (Set.mem_Ioi.mp hx).ne')

@[simp] lemma truncatedSourceMomentDensity_of_mem {d : ℝ} {s : Set ℝ} {x : ℝ}
    (hx : x ∈ s) : truncatedSourceMomentDensity d s x = sourceMomentDensity d x := by
  simp [truncatedSourceMomentDensity, Set.indicator_of_mem hx]

@[simp] lemma truncatedSourceMomentDensity_of_not_mem {d : ℝ} {s : Set ℝ} {x : ℝ}
    (hx : x ∉ s) : truncatedSourceMomentDensity d s x = 0 := by
  simp [truncatedSourceMomentDensity, Set.indicator_of_notMem hx]

@[simp] lemma truncatedSourcePoolDensity_of_mem {d : ℝ} {s : Set ℝ} {x : ℝ}
    (hx : x ∈ s) : truncatedSourcePoolDensity d s x = sourcePoolDensity d x := by
  simp [truncatedSourcePoolDensity, Set.indicator_of_mem hx]

@[simp] lemma truncatedSourcePoolDensity_of_not_mem {d : ℝ} {s : Set ℝ} {x : ℝ}
    (hx : x ∉ s) : truncatedSourcePoolDensity d s x = 0 := by
  simp [truncatedSourcePoolDensity, Set.indicator_of_notMem hx]

/-- Every raw-moment kernel is integrable on the positive half-line. This is
not an assumed tail bound: it follows from the existing power and centered-log
Laplace integrability theorems. -/
lemma integrableOn_sourceMomentKernel_Ioi {d : ℝ} (hd : 0 < d) (k : ℕ) :
    IntegrableOn (sourceMomentKernel d k) (Ioi 0) := by
  let a : ℝ := 1 + d + (k : ℝ)
  have ha : 0 < a := by dsimp [a]; positivity
  have hp := integrable_laplacePower a 1 ha zero_lt_one
  have hl := integrable_laplaceLogMoment a 1 ha zero_lt_one
  have hsum := (hp.add
    ((hl.sub (hp.const_mul (realDigamma (1 + d)))).const_mul (2 * d))).const_mul
      (d / Real.Gamma (1 + d))
  apply hsum.congr
  filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
  have hpow : x ^ (a - 1) = x ^ d * x ^ k := by
    dsimp [a]
    rw [show 1 + d + (k : ℝ) - 1 = d + (k : ℝ) by ring,
      Real.rpow_add hx, Real.rpow_natCast]
  simp only [Pi.add_apply, Pi.sub_apply, sourceMomentKernel,
    sourceMomentDensity, sourceWeight, signedLogCoefficient]
  rw [hpow]
  ring

/-- Source moments are defined by the actual Bochner integral of the actual
kernel; the preceding lemma prevents silent use of the zero-integral fallback. -/
noncomputable def sourceSignedMoment (d : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioi 0, sourceMomentKernel d k x

/-! ## Digamma and Gamma estimates from convexity -/

lemma differentiableAt_log_Gamma {x : ℝ} (hx : 0 < x) :
    DifferentiableAt ℝ (Real.log ∘ Real.Gamma) x := by
  apply DifferentiableAt.log _ (Real.Gamma_pos_of_pos hx).ne'
  apply Real.differentiableAt_Gamma
  intro m
  have hm : 0 ≤ (m : ℝ) := Nat.cast_nonneg m
  linarith

lemma hasDerivAt_log_Gamma {x : ℝ} (hx : 0 < x) :
    HasDerivAt (Real.log ∘ Real.Gamma) (realDigamma x) x := by
  unfold realDigamma
  apply HasDerivAt.log _ (Real.Gamma_pos_of_pos hx).ne'
  exact (Real.differentiableAt_Gamma (fun m => by
    have hm : 0 ≤ (m : ℝ) := Nat.cast_nonneg m
    linarith)).hasDerivAt

lemma deriv_log_Gamma {x : ℝ} (hx : 0 < x) :
    deriv (Real.log ∘ Real.Gamma) x = realDigamma x :=
  (hasDerivAt_log_Gamma hx).deriv

/-- Real digamma is monotone on the positive half-line. -/
theorem monotoneOn_realDigamma : MonotoneOn realDigamma (Ioi 0) := by
  have hmono := Real.convexOn_log_Gamma.monotoneOn_deriv
    (fun x hx => differentiableAt_log_Gamma (Set.mem_Ioi.mp hx))
  intro x hx y hy hxy
  rw [← deriv_log_Gamma (Set.mem_Ioi.mp hx), ← deriv_log_Gamma (Set.mem_Ioi.mp hy)]
  exact hmono hx hy hxy

lemma realDigamma_one_le_of_one_le {a : ℝ} (ha : 1 ≤ a) :
    realDigamma 1 ≤ realDigamma a := by
  have ha0 : 0 < a := by linarith
  exact monotoneOn_realDigamma (Set.mem_Ioi.mpr zero_lt_one) (Set.mem_Ioi.mpr ha0) ha

lemma realDigamma_le_two_of_le_two {a : ℝ} (ha0 : 0 < a) (ha : a ≤ 2) :
    realDigamma a ≤ realDigamma 2 := by
  exact monotoneOn_realDigamma (Set.mem_Ioi.mpr ha0) (Set.mem_Ioi.mpr zero_lt_two) ha

/-- On `1 + [0,1]`, real digamma has explicit constant bounds. -/
theorem realDigamma_one_add_bounds {d : ℝ} (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    -2 / 3 < realDigamma (1 + d) ∧ realDigamma (1 + d) < 1 / 2 := by
  have hl := realDigamma_one_le_of_one_le (show 1 ≤ 1 + d by linarith)
  have hu := realDigamma_le_two_of_le_two (show 0 < 1 + d by linarith)
    (show 1 + d ≤ 2 by linarith)
  rw [realDigamma_one] at hl
  have htwo : realDigamma 2 = -Real.eulerMascheroniConstant + 1 := by
    convert realDigamma_nat 1 using 1 <;> norm_num
  rw [htwo] at hu
  constructor <;> nlinarith [Real.one_half_lt_eulerMascheroniConstant,
    Real.eulerMascheroniConstant_lt_two_thirds]

/-- Gamma is at most one between its two consecutive integer fixed points. -/
lemma Gamma_one_add_le_one {d : ℝ} (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    Real.Gamma (1 + d) ≤ 1 := by
  have h := Real.convexOn_Gamma.2 (show (1 : ℝ) ∈ Ioi 0 by norm_num)
    (show (2 : ℝ) ∈ Ioi 0 by norm_num) (show 0 ≤ 1 - d by linarith) hd0
    (show (1 - d) + d = 1 by ring)
  calc
    Real.Gamma (1 + d) = Real.Gamma ((1 - d) * 1 + d * 2) := by
      apply congrArg Real.Gamma
      ring
    _ ≤ (1 - d) * Real.Gamma 1 + d * Real.Gamma 2 := by simpa only [smul_eq_mul] using h
    _ = 1 := by rw [Real.Gamma_one, Real.Gamma_two]; ring


/-- A uniform explicit exponential lower bound for Gamma on `1 + [0,1]`.
The proof uses the secant inequality for convex `log ∘ Gamma`, not a numerical
unproved numerical assumption about the Gamma minimum. -/
lemma exp_neg_two_thirds_le_Gamma_one_add {d : ℝ} (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    Real.exp (-2 / 3) ≤ Real.Gamma (1 + d) := by
  rcases hd0.eq_or_lt with rfl | hd
  · simpa only [add_zero, Real.Gamma_one] using
      (Real.exp_le_one_iff.mpr (show (-2 / 3 : ℝ) ≤ 0 by norm_num))
  have hx : (1 : ℝ) < 1 + d := by linarith
  have hs := Real.convexOn_log_Gamma.le_slope_of_hasDerivAt
    (show (1 : ℝ) ∈ Ioi 0 by norm_num) (show (1 + d : ℝ) ∈ Ioi 0 by
      have : 0 < 1 + d := by linarith
      exact this)
    hx (hasDerivAt_log_Gamma zero_lt_one)
  rw [realDigamma_one] at hs
  have hslope : slope (Real.log ∘ Real.Gamma) 1 (1 + d) =
      Real.log (Real.Gamma (1 + d)) / d := by
    rw [slope_def_field]
    simp only [Function.comp_apply, Real.Gamma_one, Real.log_one, sub_zero]
    congr 2
    all_goals ring
  rw [hslope] at hs
  have hmul := (le_div_iff₀ hd).1 hs
  have hgamma : 0 < Real.Gamma (1 + d) := Real.Gamma_pos_of_pos (by linarith)
  rw [← Real.exp_log hgamma]
  apply Real.exp_le_exp.mpr
  have hmul' : Real.eulerMascheroniConstant * d ≤ 2 / 3 := by
    calc
      Real.eulerMascheroniConstant * d ≤ Real.eulerMascheroniConstant * 1 :=
        mul_le_mul_of_nonneg_left hd1 (by nlinarith [Real.one_half_lt_eulerMascheroniConstant])
      _ ≤ 2 / 3 := Real.eulerMascheroniConstant_lt_two_thirds.le.trans' (by simp)
  nlinarith

/-- A rational upper bound for the exponential occurring in the Gamma
normalization estimate. -/
lemma exp_two_thirds_lt_eighty_div_forty_one : Real.exp (2 / 3) < 80 / 41 := by
  have hneg : Real.exp (-1 / 40) = (Real.exp (1 / 40))⁻¹ := by
    convert Real.exp_neg (1 / 40) using 1
    all_goals norm_num
  have h40 : Real.exp (-1 / 40) ≤ 40 / 41 := by
    have he : (41 / 40 : ℝ) ≤ Real.exp (1 / 40) := by
      nlinarith [Real.add_one_le_exp (1 / 40)]
    calc
      Real.exp (-1 / 40) = 1 / Real.exp (1 / 40) := by
        rw [hneg]
        exact (one_div (Real.exp (1 / 40))).symm
      _ ≤ 1 / (41 / 40 : ℝ) := one_div_le_one_div_of_le (by norm_num) he
      _ = 40 / 41 := by norm_num
  calc
    Real.exp (2 / 3) < Real.exp (Real.log 2 - 1 / 40) := by
      apply Real.exp_lt_exp.mpr
      nlinarith [Real.log_two_gt_d9]
    _ = 2 * Real.exp (-1 / 40) := by
      simp only [Real.exp_sub, Real.exp_log (by norm_num : (0 : ℝ) < 2)]
      rw [hneg]
      ring
    _ ≤ 2 * (40 / 41 : ℝ) := mul_le_mul_of_nonneg_left h40 (by norm_num)
    _ = 80 / 41 := by norm_num

/-- The source coefficient has at least the proved margin `d / 2` whenever the
logarithm stays above the explicit quarter-bracket cutoff. -/
theorem signedLogCoefficient_lower_of_log {d x : ℝ}
    (hd : 0 < d) (hd1 : d ≤ 1)
    (hlog : realDigamma (1 + d) - 1 / (4 * d) ≤ Real.log x) :
    d / 2 ≤ signedLogCoefficient d x := by
  have hG : 0 < Real.Gamma (1 + d) := Real.Gamma_pos_of_pos (by linarith)
  have hGle := Gamma_one_add_le_one hd.le hd1
  have hA : d ≤ d / Real.Gamma (1 + d) := by
    apply (le_div_iff₀ hG).2
    calc
      d * Real.Gamma (1 + d) ≤ d * 1 := mul_le_mul_of_nonneg_left hGle hd.le
      _ = d := mul_one d
  have hdiff : -(1 / (4 * d)) ≤ Real.log x - realDigamma (1 + d) := by
    linarith
  have hm := mul_le_mul_of_nonneg_left hdiff (show 0 ≤ 2 * d by positivity)
  have hid : 2 * d * (-(1 / (4 * d))) = -1 / 2 := by
    field_simp [hd.ne']
    ring
  rw [hid] at hm
  have hb : 1 / 2 ≤ 1 + 2 * d * (Real.log x - realDigamma (1 + d)) := by
    linarith
  calc
    d / 2 ≤ (d / Real.Gamma (1 + d)) / 2 := by linarith
    _ = (d / Real.Gamma (1 + d)) * (1 / 2) := by ring
    _ ≤ (d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (Real.log x - realDigamma (1 + d))) :=
      mul_le_mul_of_nonneg_left hb (div_nonneg hd.le hG.le)
    _ = signedLogCoefficient d x := rfl

/-- With a much smaller logarithmic variation, the exact coefficient is below
`2 * d`, including the Gamma normalization. -/
theorem signedLogCoefficient_lt_two_mul_of_log {d x : ℝ}
    (hd : 0 < d) (hd1 : d ≤ 1)
    (hlog : 2 * d * (Real.log x - realDigamma (1 + d)) ≤ 1 / 40) :
    signedLogCoefficient d x < 2 * d := by
  have hG : 0 < Real.Gamma (1 + d) := Real.Gamma_pos_of_pos (by linarith)
  have hGlow := exp_neg_two_thirds_le_Gamma_one_add hd.le hd1
  have hExp : 0 < Real.exp (-2 / 3) := Real.exp_pos _
  have hratio : d / Real.Gamma (1 + d) < (80 / 41 : ℝ) * d := by
    calc
      d / Real.Gamma (1 + d) = d * (1 / Real.Gamma (1 + d)) := by ring
      _ ≤ d * (1 / Real.exp (-2 / 3)) :=
        mul_le_mul_of_nonneg_left (one_div_le_one_div_of_le hExp hGlow) hd.le
      _ = d * Real.exp (2 / 3) := by
        have hneg : Real.exp (-2 / 3) = (Real.exp (2 / 3))⁻¹ := by
          convert Real.exp_neg (2 / 3) using 1
          all_goals norm_num
        rw [hneg]
        simp only [one_div, inv_inv]
      _ < d * (80 / 41 : ℝ) :=
        mul_lt_mul_of_pos_left exp_two_thirds_lt_eighty_div_forty_one hd
      _ = (80 / 41 : ℝ) * d := by ring
  have hb : 1 + 2 * d * (Real.log x - realDigamma (1 + d)) ≤ 41 / 40 := by
    linarith
  calc
    signedLogCoefficient d x = (d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (Real.log x - realDigamma (1 + d))) := rfl
    _ ≤ (d / Real.Gamma (1 + d)) * (41 / 40 : ℝ) :=
      mul_le_mul_of_nonneg_left hb (div_nonneg hd.le hG.le)
    _ < ((80 / 41 : ℝ) * d) * (41 / 40 : ℝ) :=
      mul_lt_mul_of_pos_right hratio (by norm_num)
    _ = 2 * d := by ring

/-- Multiplication by the source weight can change only nonzero density values. -/
theorem truncatedSourceMomentDensity_pos_of_mem {d : ℝ} {s : Set ℝ} {x : ℝ}
    (hx : x ∈ s) (hdensity : 0 < sourceMomentDensity d x) :
    0 < truncatedSourceMomentDensity d s x := by
  rw [truncatedSourceMomentDensity_of_mem hx]
  exact hdensity

/-- A correction of size at most `d / 8` leaves a strictly positive source
coefficient. This statement concerns the coefficient only; it does not assert
positivity of an inverse-Gram polynomial or of a correction supplied without
its bound. -/
theorem corrected_coefficient_pos_of_bounds {d Δ x : ℝ}
    (hd : 0 < d) (hbase : d / 2 ≤ signedLogCoefficient d x)
    (hcorr : |Δ| ≤ d / 8) : 0 < signedLogCoefficient d x + Δ := by
  have hlo := (abs_le.mp hcorr).1
  linarith



/-- The guide's `q = t + 2`, as a real number. -/
noncomputable def sourceScale (t : ℕ) : ℝ := (t : ℝ) + 2

/-- The guide's `c = 10^6 log(t+2)`. -/
noncomputable def sourceC (t : ℕ) : ℝ := 1000000 * Real.log (sourceScale t)

/-- The actual small exponent `d = 1/c`; this is not an existential parameter. -/
noncomputable def sourceD (t : ℕ) : ℝ := 1 / sourceC t

/-- The actual lower truncation `q ^ (-32)`. -/
noncomputable def sourceLambdaMin (t : ℕ) : ℝ := sourceScale t ^ (-32 : ℝ)

/-- The actual upper truncation `100 * q^2`. -/
noncomputable def sourceLambdaMax (t : ℕ) : ℝ := 100 * (sourceScale t) ^ 2

/-- The actual closed truncation interval. -/
noncomputable def sourceInterval (t : ℕ) : Set ℝ :=
  Icc (sourceLambdaMin t) (sourceLambdaMax t)

lemma sourceScale_pos (t : ℕ) : 0 < sourceScale t := by
  dsimp [sourceScale]
  positivity

lemma sourceScale_ge_four {t : ℕ} (ht : 2 ≤ t) : 4 ≤ sourceScale t := by
  dsimp [sourceScale]
  exact_mod_cast Nat.add_le_add_right ht 2

lemma sourceLog_one_gt {t : ℕ} (ht : 2 ≤ t) : 1 < Real.log (sourceScale t) := by
  apply (Real.lt_log_iff_exp_lt (sourceScale_pos t)).2
  exact (Real.exp_one_lt_three.trans_le (by norm_num : (3 : ℝ) ≤ 4)).trans_le
    (sourceScale_ge_four ht)

lemma sourceC_pos {t : ℕ} (ht : 2 ≤ t) : 0 < sourceC t := by
  exact mul_pos (by norm_num) (lt_trans zero_lt_one (sourceLog_one_gt ht))

lemma sourceD_pos {t : ℕ} (ht : 2 ≤ t) : 0 < sourceD t := by
  exact one_div_pos.mpr (sourceC_pos ht)

lemma sourceD_lt_one {t : ℕ} (ht : 2 ≤ t) : sourceD t < 1 := by
  apply (div_lt_one (sourceC_pos ht)).2
  have hL := sourceLog_one_gt ht
  dsimp [sourceC]
  nlinarith

lemma one_div_four_mul_sourceD {t : ℕ} (ht : 2 ≤ t) :
    1 / (4 * sourceD t) = 250000 * Real.log (sourceScale t) := by
  have hL : Real.log (sourceScale t) ≠ 0 := ne_of_gt (lt_trans zero_lt_one (sourceLog_one_gt ht))
  dsimp [sourceD, sourceC]
  field_simp [hL]
  ring

lemma one_div_two_mul_sourceD {t : ℕ} (ht : 2 ≤ t) :
    1 / (2 * sourceD t) = 500000 * Real.log (sourceScale t) := by
  have hL : Real.log (sourceScale t) ≠ 0 := ne_of_gt (lt_trans zero_lt_one (sourceLog_one_gt ht))
  dsimp [sourceD, sourceC]
  field_simp [hL]
  ring

lemma sourceLambdaMin_pos (t : ℕ) : 0 < sourceLambdaMin t := by
  exact Real.rpow_pos_of_pos (sourceScale_pos t) _

lemma sourceLambdaMax_pos (t : ℕ) : 0 < sourceLambdaMax t := by
  exact mul_pos (by norm_num) (pow_pos (sourceScale_pos t) 2)

@[simp] lemma log_sourceLambdaMin (t : ℕ) :
    Real.log (sourceLambdaMin t) = (-32 : ℝ) * Real.log (sourceScale t) := by
  exact Real.log_rpow (sourceScale_pos t) _

@[simp] lemma log_sourceLambdaMax (t : ℕ) :
    Real.log (sourceLambdaMax t) = Real.log 100 + 2 * Real.log (sourceScale t) := by
  rw [sourceLambdaMax, Real.log_mul (by norm_num)
    (pow_ne_zero _ (sourceScale_pos t).ne'), Real.log_pow]
  norm_num

/-- The source cutoffs are strictly ordered for every `t ≥ 2`. -/
theorem sourceLambdaMin_lt_sourceLambdaMax {t : ℕ} (ht : 2 ≤ t) :
    sourceLambdaMin t < sourceLambdaMax t := by
  apply (Real.log_lt_log_iff (sourceLambdaMin_pos t) (sourceLambdaMax_pos t)).1
  rw [log_sourceLambdaMin, log_sourceLambdaMax]
  have hL := sourceLog_one_gt ht
  have h100 : 0 < Real.log 100 := Real.log_pos (by norm_num)
  nlinarith

lemma realDigamma_source_scale_sub_log_sourceLambdaMin {t : ℕ} (ht : 2 ≤ t) :
    realDigamma (1 + sourceD t) - 1 / (4 * sourceD t) ≤
      Real.log (sourceLambdaMin t) := by
  rw [one_div_four_mul_sourceD ht, log_sourceLambdaMin]
  have hψ := (realDigamma_one_add_bounds (sourceD_pos ht).le (sourceD_lt_one ht).le).2
  have hL := sourceLog_one_gt ht
  nlinarith

lemma log_sourceLambdaMax_le_realDigamma_source_scale_add {t : ℕ} (ht : 2 ≤ t) :
    Real.log (sourceLambdaMax t) ≤
      realDigamma (1 + sourceD t) + 1 / (4 * sourceD t) := by
  rw [one_div_four_mul_sourceD ht, log_sourceLambdaMax]
  have hψ := (realDigamma_one_add_bounds (sourceD_pos ht).le (sourceD_lt_one ht).le).1
  have hL := sourceLog_one_gt ht
  have h100 := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 100 by norm_num)
  norm_num at h100
  nlinarith

/-- The negative rates form a sliver strictly below the actual lower cutoff. -/
theorem negativeRateThreshold_source_lt_lambdaMin {t : ℕ} (ht : 2 ≤ t) :
    negativeRateThreshold (sourceD t) < sourceLambdaMin t := by
  apply (Real.log_lt_log_iff (negativeRateThreshold_pos _) (sourceLambdaMin_pos t)).1
  rw [log_negativeRateThreshold, one_div_two_mul_sourceD ht, log_sourceLambdaMin]
  have hψ := (realDigamma_one_add_bounds (sourceD_pos ht).le (sourceD_lt_one ht).le).2
  have hL := sourceLog_one_gt ht
  nlinarith

lemma source_upper_log_variation {t : ℕ} (ht : 2 ≤ t) :
    2 * sourceD t * (Real.log (sourceLambdaMax t) - realDigamma (1 + sourceD t)) ≤
      1 / 40 := by
  have hψ := (realDigamma_one_add_bounds (sourceD_pos ht).le (sourceD_lt_one ht).le).1
  have h100 := Real.log_le_sub_one_of_pos (show (0 : ℝ) < 100 by norm_num)
  norm_num at h100
  have hdiff : Real.log (sourceLambdaMax t) - realDigamma (1 + sourceD t) ≤
      299 / 3 + 2 * Real.log (sourceScale t) := by
    rw [log_sourceLambdaMax]
    linarith
  have hmul := mul_le_mul_of_nonneg_left hdiff
    (show 0 ≤ 2 * sourceD t from mul_nonneg (by norm_num) (sourceD_pos ht).le)
  apply hmul.trans
  have hL := sourceLog_one_gt ht
  have hL0 : 0 < Real.log (sourceScale t) := lt_trans zero_lt_one hL
  dsimp [sourceD, sourceC]
  rw [show 2 * (1 / (1000000 * Real.log (sourceScale t))) *
      (299 / 3 + 2 * Real.log (sourceScale t)) =
      (2 * (299 / 3 + 2 * Real.log (sourceScale t))) /
        (1000000 * Real.log (sourceScale t)) by ring]
  apply (div_le_iff₀ (mul_pos (by norm_num) hL0)).2
  nlinarith

/-- On the guide's actual interval the signed logarithmic coefficient has both
of the source's useful bounds. The lower bound gives strict positivity; the
upper bound is stated separately from any later correction. -/
theorem signedLogCoefficient_source_bounds_on_interval {t : ℕ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t) :
    sourceD t / 2 ≤ signedLogCoefficient (sourceD t) x ∧
      signedLogCoefficient (sourceD t) x < 2 * sourceD t := by
  have hd : 0 < sourceD t := sourceD_pos ht
  have hd1 : sourceD t ≤ 1 := (sourceD_lt_one ht).le
  have hxpos : 0 < x := lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1
  have hlo : Real.log (sourceLambdaMin t) ≤ Real.log x :=
    Real.log_le_log (sourceLambdaMin_pos t) hx.1
  have hhi : Real.log x ≤ Real.log (sourceLambdaMax t) :=
    Real.log_le_log hxpos hx.2
  have hcut : realDigamma (1 + sourceD t) - 1 / (4 * sourceD t) ≤ Real.log x :=
    (realDigamma_source_scale_sub_log_sourceLambdaMin ht).trans hlo
  constructor
  · exact signedLogCoefficient_lower_of_log hd hd1 hcut
  · apply signedLogCoefficient_lt_two_mul_of_log hd hd1
    have hmul := mul_le_mul_of_nonneg_left (sub_le_sub_right hhi
      (realDigamma (1 + sourceD t)))
      (show 0 ≤ 2 * sourceD t by positivity)
    exact hmul.trans (source_upper_log_variation ht)

lemma signedLogCoefficient_source_pos_on_interval {t : ℕ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t) :
    0 < signedLogCoefficient (sourceD t) x := by
  exact lt_of_lt_of_le (half_pos (sourceD_pos ht))
    (signedLogCoefficient_source_bounds_on_interval ht hx).1

lemma sourceMomentDensity_pos_on_interval {t : ℕ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t) :
    0 < sourceMomentDensity (sourceD t) x := by
  exact mul_pos (signedLogCoefficient_source_pos_on_interval ht hx)
    (sourceWeight_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1))

lemma sourcePoolDensity_pos_on_interval {t : ℕ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t) :
    0 < sourcePoolDensity (sourceD t) x := by
  exact mul_pos (signedLogCoefficient_source_pos_on_interval ht hx)
    (Real.rpow_pos_of_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1) _)

lemma truncatedSourceMomentDensity_pos_on_interval {t : ℕ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t) :
    0 < truncatedSourceMomentDensity (sourceD t) (sourceInterval t) x := by
  exact truncatedSourceMomentDensity_pos_of_mem hx
    (sourceMomentDensity_pos_on_interval ht hx)

/-- The actual source interval and weight satisfy the positive-definiteness
hypotheses of `MomentGram`, with no additional nondegeneracy hypothesis. -/
theorem source_intervalMomentGram_posDef (n : ℕ) {t : ℕ} (ht : 2 ≤ t) :
    (intervalMomentGram n (sourceLambdaMin t) (sourceLambdaMax t)
      (sourceWeight (sourceD t))).PosDef := by
  apply intervalMomentGram_posDef (sourceLambdaMin_lt_sourceLambdaMax ht)
    (continuous_sourceWeight (sourceD t) (sourceD_pos ht).le)
  intro x hx
  exact sourceWeight_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1)

theorem source_intervalMomentGram_det_pos (n : ℕ) {t : ℕ} (ht : 2 ≤ t) :
    0 < (intervalMomentGram n (sourceLambdaMin t) (sourceLambdaMax t)
      (sourceWeight (sourceD t))).det := by
  exact (source_intervalMomentGram_posDef n ht).det_pos

/-- Every finite target moment vector has an exact polynomial representative
for the genuine source weight and actual truncation interval. Positivity of
that polynomial is deliberately not asserted. -/
theorem source_intervalPolynomialMoments_polynomialCorrection {n : ℕ}
    {t : ℕ} (ht : 2 ≤ t) (target : Fin n → ℝ) :
    intervalPolynomialMoments n (sourceLambdaMin t) (sourceLambdaMax t)
      (sourceWeight (sourceD t))
      (polynomialCorrection
        (intervalMomentGram n (sourceLambdaMin t) (sourceLambdaMax t)
          (sourceWeight (sourceD t))) target) = target := by
  apply intervalPolynomialMoments_polynomialCorrection
    (sourceLambdaMin_lt_sourceLambdaMax ht)
    (continuous_sourceWeight (sourceD t) (sourceD_pos ht).le)
  intro x hx
  exact sourceWeight_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1)

/-! ## Corrected densities and conversion -/

/-- Passing from the moment density to the pool-rate density is exactly
multiplication by `x⁻¹ * exp x`, as in the source. -/
lemma sourcePoolDensity_eq_exp_div_mul_sourceMomentDensity {d x : ℝ} (hx : 0 < x) :
    sourcePoolDensity d x = x⁻¹ * Real.exp x * sourceMomentDensity d x := by
  have hpow : x⁻¹ * x ^ d = x ^ (d - 1) := by
    rw [← Real.rpow_neg_one, ← Real.rpow_add hx]
    congr 1
    ring
  have he : Real.exp x * Real.exp (-x) = 1 := by
    rw [← Real.exp_add]
    simp
  unfold sourcePoolDensity sourceMomentDensity sourceWeight
  rw [← hpow]
  calc
    signedLogCoefficient d x * (x⁻¹ * x ^ d) =
        x⁻¹ * signedLogCoefficient d x * x ^ d * 1 := by ring
    _ = x⁻¹ * signedLogCoefficient d x * x ^ d *
        (Real.exp x * Real.exp (-x)) := by rw [he]
    _ = x⁻¹ * Real.exp x *
        (signedLogCoefficient d x * (x ^ d * Real.exp (-x))) := by ring

/-- An additive correction is applied to the logarithmic coefficient, not
silently made positive by inversion of a polynomial. -/
noncomputable def additiveSourceCoefficient (d : ℝ) (Δ : ℝ → ℝ) (x : ℝ) : ℝ :=
  signedLogCoefficient d x + Δ x

/-- Corrected source moment density. -/
noncomputable def correctedSourceMomentDensity (d : ℝ) (Δ : ℝ → ℝ) (x : ℝ) : ℝ :=
  additiveSourceCoefficient d Δ x * sourceWeight d x

/-- Corrected pool-rate density. -/
noncomputable def correctedSourcePoolDensity (d : ℝ) (Δ : ℝ → ℝ) (x : ℝ) : ℝ :=
  additiveSourceCoefficient d Δ x * x ^ (d - 1)

/-- The corrected coefficient on an actual interval is strictly positive when
its additive perturbation is uniformly at most `d / 8`. -/
lemma additiveSourceCoefficient_source_pos_on_interval {t : ℕ} {Δ : ℝ → ℝ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t)
    (hΔ : |Δ x| ≤ sourceD t / 8) :
    0 < additiveSourceCoefficient (sourceD t) Δ x := by
  exact corrected_coefficient_pos_of_bounds (sourceD_pos ht)
    (signedLogCoefficient_source_bounds_on_interval ht hx).1 hΔ

lemma correctedSourceMomentDensity_source_pos_on_interval {t : ℕ} {Δ : ℝ → ℝ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t)
    (hΔ : |Δ x| ≤ sourceD t / 8) :
    0 < correctedSourceMomentDensity (sourceD t) Δ x := by
  exact mul_pos (additiveSourceCoefficient_source_pos_on_interval ht hx hΔ)
    (sourceWeight_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1))

lemma correctedSourcePoolDensity_source_pos_on_interval {t : ℕ} {Δ : ℝ → ℝ} {x : ℝ}
    (ht : 2 ≤ t) (hx : x ∈ sourceInterval t)
    (hΔ : |Δ x| ≤ sourceD t / 8) :
    0 < correctedSourcePoolDensity (sourceD t) Δ x := by
  exact mul_pos (additiveSourceCoefficient_source_pos_on_interval ht hx hΔ)
    (Real.rpow_pos_of_pos (lt_of_lt_of_le (sourceLambdaMin_pos t) hx.1) _)

end MonotoneDNF

#print axioms MonotoneDNF.integrableOn_sourceWeight
#print axioms MonotoneDNF.integrableOn_sourceMomentKernel_Ioi
#print axioms MonotoneDNF.monotoneOn_realDigamma
#print axioms MonotoneDNF.realDigamma_one_add_bounds
#print axioms MonotoneDNF.Gamma_one_add_le_one
#print axioms MonotoneDNF.exp_neg_two_thirds_le_Gamma_one_add
#print axioms MonotoneDNF.signedLogCoefficient_lower_of_log
#print axioms MonotoneDNF.signedLogCoefficient_lt_two_mul_of_log
#print axioms MonotoneDNF.sourcePoolDensity_eq_exp_div_mul_sourceMomentDensity
#print axioms MonotoneDNF.sourceLambdaMin_lt_sourceLambdaMax
#print axioms MonotoneDNF.negativeRateThreshold_source_lt_lambdaMin
#print axioms MonotoneDNF.signedLogCoefficient_source_bounds_on_interval
#print axioms MonotoneDNF.correctedSourceMomentDensity_source_pos_on_interval
#print axioms MonotoneDNF.source_intervalMomentGram_posDef
#print axioms MonotoneDNF.source_intervalMomentGram_det_pos
#print axioms MonotoneDNF.source_intervalPolynomialMoments_polynomialCorrection


==> anc/MonotoneDNF/PositiveTruncation.lean <==
module

public import MonotoneDNF.SignedLaplaceMoments
public import MonotoneDNF.MomentGram

@[expose] public section

/-!
# Explicit tail bounds for the signed source moments

The integrand below is exactly `x ^ k * L(x) * x ^ d * exp (-x)` from
Step 9 of the study guide. We prove explicit finite-interval estimates near
zero and exponential/Gamma estimates near infinity. These are not the source's
sharper `d / 8` weighted-`L¹` domination theorem.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped Topology BigOperators

/-- The source weight `L(x) * W(x)`, with `W(x) = x ^ d * exp (-x)`. -/
noncomputable def signedSourceWeight (d x : ℝ) : ℝ :=
  signedLogCoefficient d x * (x ^ d * Real.exp (-x))

/-- The signed source density tested against the monomial `x ^ k`. -/
noncomputable def signedSourceMonomial (d : ℝ) (k : ℕ) (x : ℝ) : ℝ :=
  x ^ k * signedSourceWeight d x

/-- Loss in the monomial coordinate `k` on `(0,a]`. -/
noncomputable def lowTailMomentLoss (d a : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioc 0 a, signedSourceMonomial d k x

/-- Loss in the monomial coordinate `k` on `(b,∞)`. -/
noncomputable def highTailMomentLoss (d b : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioi b, signedSourceMonomial d k x

/-- The retained monomial moment on `(a,b]`. -/
noncomputable def truncatedMoment (d a b : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioc a b, signedSourceMonomial d k x

/-- The explicit low-tail majorant for one monomial coordinate. -/
noncomputable def lowTailMonomialBound (d a : ℝ) (k : ℕ) : ℝ :=
  a * (d / Real.Gamma (1 + d)) *
    (1 + 2 * d * (1 / (d + k) + |realDigamma (1 + d)|))

/-- The full-line Gamma majorant for one high-tail monomial coordinate. -/
noncomputable def highTailMonomialBound (d b : ℝ) (k : ℕ) : ℝ :=
  (d / Real.Gamma (1 + d)) * Real.exp (-b / 2) *
    ((2 : ℝ) ^ (1 + d + k) * Real.Gamma (1 + d + k) +
      2 * d * ((2 : ℝ) ^ (2 + d + k) * Real.Gamma (2 + d + k) +
        |realDigamma (1 + d)| *
          ((2 : ℝ) ^ (1 + d + k) * Real.Gamma (1 + d + k))))

private lemma source_aux_pos {d : ℝ} (hd : 0 < d) :
    0 < d / Real.Gamma (1 + d) :=
  div_pos hd (Real.Gamma_pos_of_pos (by linarith))

private lemma nat_mul_rpow (d : ℝ) (k : ℕ) {x : ℝ} (hx : 0 < x) :
    x ^ k * x ^ d = x ^ (d + k) := by
  calc
    x ^ k * x ^ d = x ^ (k : ℝ) * x ^ d := by rw [Real.rpow_natCast]
    _ = x ^ ((k : ℝ) + d) :=
      (Real.rpow_add hx (k : ℝ) d).symm
    _ = x ^ (d + (k : ℝ)) := by congr 1; ring

private lemma exp_neg_le_one {x : ℝ} (hx : 0 ≤ x) : Real.exp (-x) ≤ 1 := by
  simpa using Real.exp_le_one_iff.mpr (neg_nonpos.mpr hx)

private lemma low_sourceMonomial_abs_le {d a : ℝ} (hd : 0 < d) (_ha : 0 < a)
    (ha1 : a ≤ 1) (k : ℕ) {x : ℝ} (hx : x ∈ Ioc 0 a) :
    |signedSourceMonomial d k x| ≤
      (d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (1 / (d + k) + |realDigamma (1 + d)|)) := by
  have hx0 : 0 < x := hx.1
  have hx1 : x ≤ 1 := hx.2.trans ha1
  have hq : 0 < d + (k : ℝ) := by positivity
  have hA := source_aux_pos hd
  have hpow : x ^ (d + (k : ℝ)) ≤ 1 :=
    Real.rpow_le_one hx0.le hx1 hq.le
  have hpow0 : 0 ≤ x ^ (d + (k : ℝ)) := (Real.rpow_pos_of_pos hx0 _).le
  have hlogpow : |Real.log x * x ^ (d + (k : ℝ))| ≤ 1 / (d + (k : ℝ)) :=
    (Real.abs_log_mul_self_rpow_lt x (d + (k : ℝ)) hx0 hx1 hq).le
  have hexp0 : 0 ≤ Real.exp (-x) := (Real.exp_pos _).le
  have hexp : Real.exp (-x) ≤ 1 := exp_neg_le_one hx0.le
  rw [signedSourceMonomial, signedSourceWeight, signedLogCoefficient]
  have hrewrite : x ^ k * (d / Real.Gamma (1 + d) *
      (1 + 2 * d * (Real.log x - realDigamma (1 + d))) *
        (x ^ d * Real.exp (-x))) =
      (d / Real.Gamma (1 + d)) * Real.exp (-x) *
        (x ^ (d + (k : ℝ)) +
          2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
            realDigamma (1 + d) * x ^ (d + (k : ℝ)))) := by
    rw [← nat_mul_rpow d k hx0]
    ring
  rw [hrewrite, abs_mul, abs_mul, abs_of_pos hA, abs_of_nonneg hexp0]
  have hbracket :
      |x ^ (d + (k : ℝ)) +
        2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
          realDigamma (1 + d) * x ^ (d + (k : ℝ)))| ≤
        1 + 2 * d * (1 / (d + (k : ℝ)) + |realDigamma (1 + d)|) := by
    calc
      _ ≤ |x ^ (d + (k : ℝ))| +
          |2 * d| * (|Real.log x * x ^ (d + (k : ℝ))| +
            |realDigamma (1 + d) * x ^ (d + (k : ℝ))|) := by
        calc
          _ ≤ |x ^ (d + (k : ℝ))| +
              |2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
                realDigamma (1 + d) * x ^ (d + (k : ℝ)))| := abs_add_le _ _
          _ ≤ _ := by
            rw [abs_mul]
            gcongr
            simpa only [sub_eq_add_neg, abs_neg] using
              abs_add_le (Real.log x * x ^ (d + (k : ℝ)))
                (-(realDigamma (1 + d) * x ^ (d + (k : ℝ))))
      _ = x ^ (d + (k : ℝ)) + 2 * d *
          (|Real.log x * x ^ (d + (k : ℝ))| +
            |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
        rw [abs_of_pos (show 0 < 2 * d by positivity), abs_of_nonneg hpow0,
          abs_mul (realDigamma (1 + d)) (x ^ (d + (k : ℝ))), abs_of_nonneg hpow0]
      _ ≤ 1 + 2 * d * (1 / (d + (k : ℝ)) + |realDigamma (1 + d)|) := by
        have hψ := mul_le_mul_of_nonneg_left hpow (abs_nonneg (realDigamma (1 + d)))
        nlinarith
  calc
    _ ≤ (d / Real.Gamma (1 + d)) * Real.exp (-x) *
        (1 + 2 * d * (1 / (d + (k : ℝ)) + |realDigamma (1 + d)|)) := by
      gcongr
    _ ≤ (d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (1 / (d + (k : ℝ)) + |realDigamma (1 + d)|)) := by
      have hC : 0 ≤ 1 + 2 * d * (1 / (d + (k : ℝ)) +
          |realDigamma (1 + d)|) := by positivity
      nlinarith [mul_le_mul_of_nonneg_left hexp hA.le,
        mul_le_mul_of_nonneg_left hexp (mul_nonneg hA.le hC)]

/-- On `0 < a ≤ 1`, every low-tail monomial loss is bounded by an explicit
factor times `a`. The logarithmic singularity is absorbed by
`1 / (d + k)`, not assumed away. -/
theorem abs_lowTailMomentLoss_le {d a : ℝ} (hd : 0 < d) (ha : 0 < a)
    (ha1 : a ≤ 1) (k : ℕ) :
    |lowTailMomentLoss d a k| ≤ lowTailMonomialBound d a k := by
  rw [lowTailMomentLoss, lowTailMonomialBound]
  calc
    |∫ x : ℝ in Ioc 0 a, signedSourceMonomial d k x| ≤
        ((d / Real.Gamma (1 + d)) *
          (1 + 2 * d * (1 / (d + k) + |realDigamma (1 + d)|))) *
            volume.real (Ioc (0 : ℝ) a) := by
      apply norm_setIntegral_le_of_norm_le_const
          (μ := volume) (f := signedSourceMonomial d k) measure_Ioc_lt_top
      intro x hx
      simpa only [Real.norm_eq_abs] using
        low_sourceMonomial_abs_le hd ha ha1 k hx
    _ = a * (d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (1 / (d + k) + |realDigamma (1 + d)|)) := by
      rw [Real.volume_real_Ioc_of_le ha.le]
      ring

private noncomputable def tailPower (q x : ℝ) : ℝ :=
  x ^ (q - 1) * Real.exp (-((1 / 2 : ℝ) * x))

private noncomputable def highTailMajorant (d b : ℝ) (k : ℕ) (x : ℝ) : ℝ :=
  (d / Real.Gamma (1 + d)) * Real.exp (-b / 2) *
    (tailPower (1 + d + k) x + 2 * d *
      (tailPower (2 + d + k) x +
        |realDigamma (1 + d)| * tailPower (1 + d + k) x))

private lemma integrable_tailPower {q : ℝ} (hq : 0 < q) :
    IntegrableOn (tailPower q) (Ioi 0) := by
  unfold tailPower
  exact integrable_laplacePower q (1 / 2 : ℝ) hq (by norm_num)

private lemma integral_tailPower {q : ℝ} (hq : 0 < q) :
    (∫ x : ℝ in Ioi 0, tailPower q x) = 2 ^ q * Real.Gamma q := by
  change laplacePowerMoment q (1 / 2 : ℝ) = 2 ^ q * Real.Gamma q
  rw [laplacePowerMoment_eq q (1 / 2 : ℝ) hq (by norm_num)]
  norm_num

private lemma highTailMajorant_nonneg {d b : ℝ} (hd : 0 < d) (k : ℕ) {x : ℝ}
    (hx : 0 < x) : 0 ≤ highTailMajorant d b k x := by
  have hA := (source_aux_pos hd).le
  have hE := (Real.exp_pos (-b / 2)).le
  have hp (q : ℝ) : 0 ≤ tailPower q x := by
    unfold tailPower
    exact mul_nonneg (Real.rpow_nonneg hx.le _) (Real.exp_pos _).le
  unfold highTailMajorant
  exact mul_nonneg (mul_nonneg hA hE)
    (add_nonneg (hp _) (mul_nonneg (by positivity)
      (add_nonneg (hp _) (mul_nonneg (abs_nonneg _) (hp _)))))

private lemma integrable_highTailMajorant {d b : ℝ} (hd : 0 < d) (k : ℕ) :
    IntegrableOn (highTailMajorant d b k) (Ioi 0) := by
  have h0 : 0 < 1 + d + (k : ℝ) := by positivity
  have h1 : 0 < 2 + d + (k : ℝ) := by positivity
  have hp0 := integrable_tailPower h0
  have hp1 := integrable_tailPower h1
  unfold highTailMajorant
  exact ((hp0.add ((hp1.add (hp0.const_mul _)).const_mul _)).const_mul _)

private lemma integral_highTailMajorant {d b : ℝ} (hd : 0 < d) (k : ℕ) :
    (∫ x : ℝ in Ioi 0, highTailMajorant d b k x) =
      highTailMonomialBound d b k := by
  have h0 : 0 < 1 + d + (k : ℝ) := by positivity
  have h1 : 0 < 2 + d + (k : ℝ) := by positivity
  have hp0 := integrable_tailPower h0
  have hp1 := integrable_tailPower h1
  have hinner : IntegrableOn (fun x => tailPower (2 + d + (k : ℝ)) x +
      |realDigamma (1 + d)| * tailPower (1 + d + (k : ℝ)) x) (Ioi 0) :=
    hp1.add (hp0.const_mul _)
  have hsecond : IntegrableOn (fun x => 2 * d *
      (tailPower (2 + d + (k : ℝ)) x +
        |realDigamma (1 + d)| * tailPower (1 + d + (k : ℝ)) x)) (Ioi 0) :=
    hinner.const_mul _
  unfold highTailMajorant highTailMonomialBound
  rw [integral_const_mul, integral_add hp0 hsecond, integral_const_mul,
    integral_add hp1 (hp0.const_mul _), integral_const_mul,
    integral_tailPower h0, integral_tailPower h1]

private lemma high_sourceMonomial_abs_le {d b : ℝ} (hd : 0 < d) (hb : 1 ≤ b)
    (k : ℕ) {x : ℝ} (hx : x ∈ Ioi b) :
    |signedSourceMonomial d k x| ≤ highTailMajorant d b k x := by
  have hxb : b < x := hx
  have hx1 : 1 ≤ x := hb.trans hxb.le
  have hx0 : 0 < x := zero_lt_one.trans_le hx1
  have hq : 0 < d + (k : ℝ) := by positivity
  have hA := source_aux_pos hd
  have hpow0 : 0 ≤ x ^ (d + (k : ℝ)) := (Real.rpow_pos_of_pos hx0 _).le
  have hlog0 : 0 ≤ Real.log x := Real.log_nonneg hx1
  have hlogx : Real.log x ≤ x := Real.log_le_self hx0.le
  have hlogpow : |Real.log x * x ^ (d + (k : ℝ))| ≤ x * x ^ (d + (k : ℝ)) := by
    rw [abs_mul, abs_of_nonneg hlog0, abs_of_nonneg hpow0]
    exact mul_le_mul_of_nonneg_right hlogx hpow0
  have hexp : Real.exp (-x) ≤ Real.exp (-b / 2) * Real.exp (-(x / 2)) := by
    calc
      Real.exp (-x) ≤ Real.exp (-b / 2 + -(x / 2)) := by
        apply Real.exp_le_exp.mpr
        linarith
      _ = Real.exp (-b / 2) * Real.exp (-(x / 2)) := Real.exp_add _ _
  have hbracket :
      |x ^ (d + (k : ℝ)) +
        2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
          realDigamma (1 + d) * x ^ (d + (k : ℝ)))| ≤
        x ^ (d + (k : ℝ)) + 2 * d *
          (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
    calc
      _ ≤ |x ^ (d + (k : ℝ))| +
          |2 * d| * (|Real.log x * x ^ (d + (k : ℝ))| +
            |realDigamma (1 + d) * x ^ (d + (k : ℝ))|) := by
        calc
          _ ≤ |x ^ (d + (k : ℝ))| +
              |2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
                realDigamma (1 + d) * x ^ (d + (k : ℝ)))| := abs_add_le _ _
          _ ≤ _ := by
            rw [abs_mul]
            gcongr
            simpa only [sub_eq_add_neg, abs_neg] using
              abs_add_le (Real.log x * x ^ (d + (k : ℝ)))
                (-(realDigamma (1 + d) * x ^ (d + (k : ℝ))))
      _ = x ^ (d + (k : ℝ)) + 2 * d *
          (|Real.log x * x ^ (d + (k : ℝ))| +
            |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
        rw [abs_of_pos (show 0 < 2 * d by positivity), abs_of_nonneg hpow0,
          abs_mul (realDigamma (1 + d)) (x ^ (d + (k : ℝ))), abs_of_nonneg hpow0]
      _ ≤ _ := by
        have hd2 : 0 ≤ 2 * d := by positivity
        gcongr
  rw [signedSourceMonomial, signedSourceWeight, signedLogCoefficient]
  have hrewrite : x ^ k * (d / Real.Gamma (1 + d) *
      (1 + 2 * d * (Real.log x - realDigamma (1 + d))) *
        (x ^ d * Real.exp (-x))) =
      (d / Real.Gamma (1 + d)) * Real.exp (-x) *
        (x ^ (d + (k : ℝ)) +
          2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
            realDigamma (1 + d) * x ^ (d + (k : ℝ)))) := by
    rw [← nat_mul_rpow d k hx0]
    ring
  rw [hrewrite, abs_mul, abs_mul, abs_of_pos hA, abs_of_nonneg (Real.exp_pos _).le]
  have hB0 : 0 ≤ x ^ (d + (k : ℝ)) + 2 * d *
      (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
    positivity
  calc
    _ ≤ (d / Real.Gamma (1 + d)) * Real.exp (-x) *
        (x ^ (d + (k : ℝ)) + 2 * d *
          (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ)))) := by
      gcongr
    _ ≤ (d / Real.Gamma (1 + d)) *
        (Real.exp (-b / 2) * Real.exp (-(x / 2))) *
        (x ^ (d + (k : ℝ)) + 2 * d *
          (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ)))) := by
      have hAe : 0 ≤ d / Real.Gamma (1 + d) * Real.exp (-x) := by positivity
      have hleft : 0 ≤ d / Real.Gamma (1 + d) := hA.le
      have hprod := mul_le_mul_of_nonneg_right hexp hB0
      nlinarith [mul_le_mul_of_nonneg_left hprod hleft]
    _ = highTailMajorant d b k x := by
      rw [highTailMajorant, tailPower, tailPower]
      have he0 : 1 + d + (k : ℝ) - 1 = d + (k : ℝ) := by ring
      have he1 : 2 + d + (k : ℝ) - 1 = d + (k : ℝ) + 1 := by ring
      rw [he0, he1, Real.rpow_add_one hx0.ne']
      ring_nf

/-- For `1 ≤ b`, the high-tail monomial loss has an explicit exponential/Gamma
upper bound. The dominating integral is evaluated on the whole positive
half-line using `laplacePowerMoment_eq`. -/
theorem abs_highTailMomentLoss_le {d b : ℝ} (hd : 0 < d) (hb : 1 ≤ b) (k : ℕ) :
    |highTailMomentLoss d b k| ≤ highTailMonomialBound d b k := by
  have hg := integrable_highTailMajorant (b := b) hd k
  have hsub : Ioi b ⊆ Ioi (0 : ℝ) := fun x hx => (zero_lt_one.trans_le hb).trans hx
  have hb0 : 0 < b := zero_lt_one.trans_le hb
  calc
    |highTailMomentLoss d b k| ≤ ∫ x : ℝ in Ioi b, highTailMajorant d b k x := by
      rw [highTailMomentLoss]
      change ‖∫ x : ℝ in Ioi b, signedSourceMonomial d k x‖ ≤ _
      apply norm_integral_le_of_norm_le (f := signedSourceMonomial d k) (hg.mono_set hsub)
      filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
      simpa only [Real.norm_eq_abs] using high_sourceMonomial_abs_le hd hb k hx
    _ ≤ ∫ x : ℝ in Ioi 0, highTailMajorant d b k x := by
      apply setIntegral_mono_set hg
      · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
        exact highTailMajorant_nonneg hd k hx
      · exact Eventually.of_forall (fun x hx => hsub hx)
    _ = highTailMonomialBound d b k := integral_highTailMajorant hd k

/-- Total loss in one monomial coordinate. -/
noncomputable def tailMomentLoss (d a b : ℝ) (k : ℕ) : ℝ :=
  lowTailMomentLoss d a k + highTailMomentLoss d b k

/-- Explicit combined bound in one monomial coordinate. -/
noncomputable def tailMonomialBound (d a b : ℝ) (k : ℕ) : ℝ :=
  lowTailMonomialBound d a k + highTailMonomialBound d b k

/-- Every degree-`<t` coefficient vector defines a test polynomial; the
integrand retains the source density and all coefficients. -/
noncomputable def signedSourcePolynomial {t : ℕ} (d : ℝ) (v : Fin t → ℝ) (x : ℝ) : ℝ :=
  (Polynomial.ofFn t v).eval x * signedSourceWeight d x

/-- Polynomial loss on `(0,a]`. -/
noncomputable def lowTailPolynomialLoss {t : ℕ} (d a : ℝ) (v : Fin t → ℝ) : ℝ :=
  ∫ x : ℝ in Ioc 0 a, signedSourcePolynomial d v x

/-- Polynomial loss on `(b,∞)`. -/
noncomputable def highTailPolynomialLoss {t : ℕ} (d b : ℝ) (v : Fin t → ℝ) : ℝ :=
  ∫ x : ℝ in Ioi b, signedSourcePolynomial d v x

/-- Total polynomial tail loss, with no moment coordinate discarded. -/
noncomputable def tailPolynomialLoss {t : ℕ} (d a b : ℝ) (v : Fin t → ℝ) : ℝ :=
  lowTailPolynomialLoss d a v + highTailPolynomialLoss d b v

/-- The coefficientwise explicit low-tail bound. -/
noncomputable def lowTailPolynomialBound {t : ℕ} (d a : ℝ) (v : Fin t → ℝ) : ℝ :=
  ∑ i, |v i| * lowTailMonomialBound d a i.1

/-- The coefficientwise explicit high-tail bound. -/
noncomputable def highTailPolynomialBound {t : ℕ} (d b : ℝ) (v : Fin t → ℝ) : ℝ :=
  ∑ i, |v i| * highTailMonomialBound d b i.1

/-- Sum of the low and high coefficientwise bounds. -/
noncomputable def tailPolynomialBound {t : ℕ} (d a b : ℝ) (v : Fin t → ℝ) : ℝ :=
  lowTailPolynomialBound d a v + highTailPolynomialBound d b v

theorem abs_tailMomentLoss_le {d a b : ℝ} (hd : 0 < d) (ha : 0 < a)
    (ha1 : a ≤ 1) (hb : 1 ≤ b) (k : ℕ) :
    |tailMomentLoss d a b k| ≤ tailMonomialBound d a b k := by
  rw [tailMomentLoss, tailMonomialBound]
  exact (abs_add_le _ _).trans
    (add_le_add (abs_lowTailMomentLoss_le hd ha ha1 k)
      (abs_highTailMomentLoss_le hd hb k))

private lemma signedSourcePolynomial_eq_sum {t : ℕ} (d : ℝ) (v : Fin t → ℝ)
    (x : ℝ) :
    signedSourcePolynomial d v x = ∑ i, v i * signedSourceMonomial d i.1 x := by
  rw [signedSourcePolynomial, eval_ofFn_sum, Finset.sum_mul]
  apply Finset.sum_congr rfl
  intro i hi
  rw [signedSourceMonomial]
  ring

private lemma low_sourcePolynomial_abs_le {d a : ℝ} (hd : 0 < d) (ha : 0 < a)
    (ha1 : a ≤ 1) {t : ℕ} (v : Fin t → ℝ) {x : ℝ} (hx : x ∈ Ioc 0 a) :
    |signedSourcePolynomial d v x| ≤
      ∑ i, |v i| * ((d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (1 / (d + i.1) + |realDigamma (1 + d)|))) := by
  rw [signedSourcePolynomial_eq_sum]
  calc
    |∑ i, v i * signedSourceMonomial d i.1 x| ≤
        ∑ i, |v i * signedSourceMonomial d i.1 x| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ i, |v i| * |signedSourceMonomial d i.1 x| := by
      simp only [abs_mul]
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro i hi
      exact mul_le_mul_of_nonneg_left
        (low_sourceMonomial_abs_le hd ha ha1 i.1 hx) (abs_nonneg _)

/-- Every degree-`<t` polynomial has the coefficientwise explicit low-tail
bound obtained from the monomial estimates. -/
theorem abs_lowTailPolynomialLoss_le {d a : ℝ} (hd : 0 < d) (ha : 0 < a)
    (ha1 : a ≤ 1) {t : ℕ} (v : Fin t → ℝ) :
    |lowTailPolynomialLoss d a v| ≤ lowTailPolynomialBound d a v := by
  rw [lowTailPolynomialLoss, lowTailPolynomialBound]
  calc
    |∫ x : ℝ in Ioc 0 a, signedSourcePolynomial d v x| ≤
        (∑ i, |v i| * ((d / Real.Gamma (1 + d)) *
          (1 + 2 * d * (1 / (d + i.1) + |realDigamma (1 + d)|)))) *
          volume.real (Ioc (0 : ℝ) a) := by
      apply norm_setIntegral_le_of_norm_le_const
        (μ := volume) (f := signedSourcePolynomial d v) measure_Ioc_lt_top
      intro x hx
      simpa only [Real.norm_eq_abs] using low_sourcePolynomial_abs_le hd ha ha1 v hx
    _ = ∑ i, |v i| * lowTailMonomialBound d a i.1 := by
      rw [Real.volume_real_Ioc_of_le ha.le, Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro i hi
      rw [lowTailMonomialBound]
      ring

private noncomputable def highTailPolynomialMajorant {t : ℕ} (d b : ℝ)
    (v : Fin t → ℝ) (x : ℝ) : ℝ :=
  ∑ i, |v i| * highTailMajorant d b i.1 x

private lemma high_sourcePolynomial_abs_le {d b : ℝ} (hd : 0 < d) (hb : 1 ≤ b)
    {t : ℕ} (v : Fin t → ℝ) {x : ℝ} (hx : x ∈ Ioi b) :
    |signedSourcePolynomial d v x| ≤ highTailPolynomialMajorant d b v x := by
  rw [signedSourcePolynomial_eq_sum, highTailPolynomialMajorant]
  calc
    |∑ i, v i * signedSourceMonomial d i.1 x| ≤
        ∑ i, |v i * signedSourceMonomial d i.1 x| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ i, |v i| * |signedSourceMonomial d i.1 x| := by
      simp only [abs_mul]
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro i hi
      exact mul_le_mul_of_nonneg_left
        (high_sourceMonomial_abs_le hd hb i.1 hx) (abs_nonneg _)

private lemma integrable_highTailPolynomialMajorant {d b : ℝ} (hd : 0 < d)
    {t : ℕ} (v : Fin t → ℝ) :
    IntegrableOn (highTailPolynomialMajorant d b v) (Ioi 0) := by
  unfold highTailPolynomialMajorant
  apply integrable_finsetSum
  intro i hi
  exact (integrable_highTailMajorant (b := b) hd i.1).const_mul _

private lemma integral_highTailPolynomialMajorant {d b : ℝ} (hd : 0 < d)
    {t : ℕ} (v : Fin t → ℝ) :
    (∫ x : ℝ in Ioi 0, highTailPolynomialMajorant d b v x) =
      highTailPolynomialBound d b v := by
  unfold highTailPolynomialMajorant highTailPolynomialBound
  rw [integral_finsetSum]
  · apply Finset.sum_congr rfl
    intro i hi
    rw [integral_const_mul, integral_highTailMajorant hd]
  · intro i hi
    exact (integrable_highTailMajorant (b := b) hd i.1).const_mul _

/-- Every degree-`<t` polynomial has the coefficientwise explicit
exponential/Gamma high-tail bound. -/
theorem abs_highTailPolynomialLoss_le {d b : ℝ} (hd : 0 < d) (hb : 1 ≤ b)
    {t : ℕ} (v : Fin t → ℝ) :
    |highTailPolynomialLoss d b v| ≤ highTailPolynomialBound d b v := by
  have hg := integrable_highTailPolynomialMajorant (b := b) hd v
  have hsub : Ioi b ⊆ Ioi (0 : ℝ) := fun x hx => (zero_lt_one.trans_le hb).trans hx
  calc
    |highTailPolynomialLoss d b v| ≤
        ∫ x : ℝ in Ioi b, highTailPolynomialMajorant d b v x := by
      rw [highTailPolynomialLoss]
      change ‖∫ x : ℝ in Ioi b, signedSourcePolynomial d v x‖ ≤ _
      apply norm_integral_le_of_norm_le
        (f := signedSourcePolynomial d v) (hg.mono_set hsub)
      filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
      simpa only [Real.norm_eq_abs] using high_sourcePolynomial_abs_le hd hb v hx
    _ ≤ ∫ x : ℝ in Ioi 0, highTailPolynomialMajorant d b v x := by
      apply setIntegral_mono_set hg
      · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
        unfold highTailPolynomialMajorant
        exact Finset.sum_nonneg fun i hi =>
          mul_nonneg (abs_nonneg _) (highTailMajorant_nonneg hd i.1 hx)
      · exact Eventually.of_forall (fun x hx => hsub hx)
    _ = highTailPolynomialBound d b v := integral_highTailPolynomialMajorant hd v

/-- Main polynomial tail estimate: an explicit coefficientwise bound, not the
unproved sharper weighted-`L¹`/`d ÷ 8` estimate required by the source's
Hahn--Banach correction step. -/
theorem abs_tailPolynomialLoss_le {d a b : ℝ} (hd : 0 < d) (ha : 0 < a)
    (ha1 : a ≤ 1) (hb : 1 ≤ b) {t : ℕ} (v : Fin t → ℝ) :
    |tailPolynomialLoss d a b v| ≤ tailPolynomialBound d a b v := by
  rw [tailPolynomialLoss, tailPolynomialBound]
  exact (abs_add_le _ _).trans
    (add_le_add (abs_lowTailPolynomialLoss_le hd ha ha1 v)
      (abs_highTailPolynomialLoss_le hd hb v))

/-- The untruncated signed source moment in coordinate `k`. -/
noncomputable def fullSourceMoment (d : ℝ) (k : ℕ) : ℝ :=
  ∫ x : ℝ in Ioi 0, signedSourceMonomial d k x

/-- The signed monomial densities are genuinely integrable on the positive
half-line; this follows by expanding them into the existing power and
logarithmic Laplace integrands. -/
lemma integrable_signedSourceMonomial {d : ℝ} (hd : 0 < d) (k : ℕ) :
    IntegrableOn (signedSourceMonomial d k) (Ioi 0) := by
  let q : ℝ := 1 + d + (k : ℝ)
  have hq : 0 < q := by dsimp [q]; positivity
  have hp := integrable_laplacePower q 1 hq zero_lt_one
  have hl := integrable_laplaceLogMoment q 1 hq zero_lt_one
  have h := ((hp.const_mul (1 - 2 * d * realDigamma (1 + d))).add
    (hl.const_mul (2 * d))).const_mul (d / Real.Gamma (1 + d))
  apply h.congr
  filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
  have hqex : q - 1 = d + (k : ℝ) := by dsimp [q]; ring
  dsimp only [Pi.add_apply, Pi.mul_apply]
  rw [signedSourceMonomial, signedSourceWeight, signedLogCoefficient, hqex]
  simp only [one_mul]
  rw [← nat_mul_rpow d k hx]
  ring

/-- Closed form of every full source moment. For `k > 0` the Gamma argument
shifts but the source's centering `realDigamma (1 + d)` does not, so the
Gamma-derivative term is essential and is retained here. -/
theorem fullSourceMoment_eq {d : ℝ} (hd : 0 < d) (k : ℕ) :
    fullSourceMoment d k = (d / Real.Gamma (1 + d)) *
      ((1 - 2 * d * realDigamma (1 + d)) * Real.Gamma (1 + d + k) +
        2 * d * deriv Real.Gamma (1 + d + k)) := by
  let q : ℝ := 1 + d + (k : ℝ)
  have hq : 0 < q := by dsimp [q]; positivity
  have hp := integrable_laplacePower q 1 hq zero_lt_one
  have hl := integrable_laplaceLogMoment q 1 hq zero_lt_one
  rw [fullSourceMoment]
  have hpoint : EqOn (signedSourceMonomial d k)
      (fun x : ℝ => (d / Real.Gamma (1 + d)) *
        ((1 - 2 * d * realDigamma (1 + d)) *
            (x ^ (q - 1) * Real.exp (-(1 * x))) + 2 * d *
          (x ^ (q - 1) * (Real.log x * Real.exp (-(1 * x)))))) (Ioi 0) := by
    intro x hx
    have hqex : q - 1 = d + (k : ℝ) := by dsimp [q]; ring
    rw [signedSourceMonomial, signedSourceWeight, signedLogCoefficient, hqex]
    simp only [one_mul]
    rw [← nat_mul_rpow d k hx]
    ring
  rw [setIntegral_congr_fun measurableSet_Ioi hpoint, integral_const_mul,
    integral_add (hp.const_mul _) (hl.const_mul _), integral_const_mul,
    integral_const_mul]
  change (d / Real.Gamma (1 + d)) *
    ((1 - 2 * d * realDigamma (1 + d)) * laplacePowerMoment q 1 +
      2 * d * laplaceLogMoment q 1) = _
  rw [laplacePowerMoment_eq q 1 hq zero_lt_one,
    laplaceLogMoment_eq q 1 hq zero_lt_one]
  dsimp [q]
  simp

/-- In coordinate zero, centering is at the same Gamma argument and the
logarithmic contribution cancels exactly, recovering the source value `d`. -/
theorem fullSourceMoment_zero {d : ℝ} (hd : 0 < d) :
    fullSourceMoment d 0 = d := by
  rw [fullSourceMoment_eq hd 0, realDigamma]
  have hG : Real.Gamma (1 + d) ≠ 0 :=
    (Real.Gamma_pos_of_pos (by linarith : 0 < 1 + d)).ne'
  norm_num
  field_simp
  ring

/-- Exact truncation accounting. Retaining `(a,b]` loses precisely the sum of
the low and high losses; there are no unrecorded moment coordinates. -/
theorem fullSourceMoment_eq_truncated_add_tail {d a b : ℝ} (hd : 0 < d)
    (ha : 0 < a) (hab : a ≤ b) (k : ℕ) :
    fullSourceMoment d k = truncatedMoment d a b k + tailMomentLoss d a b k := by
  have hint := integrable_signedSourceMonomial hd k
  have hlow : IntegrableOn (signedSourceMonomial d k) (Ioc 0 a) :=
    hint.mono_set (fun x hx => hx.1)
  have hright : IntegrableOn (signedSourceMonomial d k) (Ioi a) :=
    hint.mono_set (fun x hx => ha.trans hx)
  have hmid : IntegrableOn (signedSourceMonomial d k) (Ioc a b) :=
    hint.mono_set (fun x hx => ha.trans hx.1)
  have hhigh : IntegrableOn (signedSourceMonomial d k) (Ioi b) :=
    hint.mono_set (fun x hx => (ha.trans_le hab).trans hx)
  calc
    fullSourceMoment d k = lowTailMomentLoss d a k +
        ∫ x : ℝ in Ioi a, signedSourceMonomial d k x := by
      rw [fullSourceMoment, lowTailMomentLoss, ← Ioc_union_Ioi_eq_Ioi ha.le]
      exact setIntegral_union (by
        rw [Set.disjoint_left]
        intro x hxlow hxright
        exact (not_lt_of_ge hxlow.2) hxright) measurableSet_Ioi hlow hright
    _ = lowTailMomentLoss d a k +
        (truncatedMoment d a b k + highTailMomentLoss d b k) := by
      congr 1
      rw [truncatedMoment, highTailMomentLoss, ← Ioc_union_Ioi_eq_Ioi hab]
      exact setIntegral_union (by
        rw [Set.disjoint_left]
        intro x hxmid hxhigh
        exact (not_lt_of_ge hxmid.2) hxhigh) measurableSet_Ioi hmid hhigh
    _ = truncatedMoment d a b k + tailMomentLoss d a b k := by
      rw [tailMomentLoss]
      ring

/-- Equivalent correction-ready form: the retained moments plus both tails
recover the closed-form full moments exactly. -/
theorem truncatedMoment_eq_full_sub_tail {d a b : ℝ} (hd : 0 < d)
    (ha : 0 < a) (hab : a ≤ b) (k : ℕ) :
    truncatedMoment d a b k = fullSourceMoment d k - tailMomentLoss d a b k := by
  have h := fullSourceMoment_eq_truncated_add_tail hd ha hab k
  linarith

#print axioms MonotoneDNF.abs_lowTailMomentLoss_le
#print axioms MonotoneDNF.abs_highTailMomentLoss_le
#print axioms MonotoneDNF.abs_tailPolynomialLoss_le
#print axioms MonotoneDNF.integrable_signedSourceMonomial
#print axioms MonotoneDNF.fullSourceMoment_eq
#print axioms MonotoneDNF.fullSourceMoment_zero
#print axioms MonotoneDNF.fullSourceMoment_eq_truncated_add_tail
#print axioms MonotoneDNF.truncatedMoment_eq_full_sub_tail

end MonotoneDNF


==> anc/MonotoneDNF/ProductContactCombinatorics.lean <==
module

public import MonotoneDNF.GoodProductContact
public import MonotoneDNF.ConditionalBonferroni

@[expose] public section

/-!
# Combinatorial and relative-error API for product contact

This module keeps the repository's definition of `ProductContact` unchanged.
It proves the exact cylinder-indicator/Walsh expansion and records the
positivity hypotheses needed when passing between multiplicative errors and
relative errors.  In particular, the empty cylinder is included at every
order, so exact contact (and contact with error `< 1`) implies positive
rejection probability.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

/-- The real-valued indicator of a finite Boolean cylinder. -/
noncomputable def restrictionIndicator {n : ℕ} (S : Finset (Fin n))
    (a x : BooleanCube n) : ℝ :=
  if restrictionEvent S a x then 1 else 0

/-- The indicator that two Boolean values agree. -/
noncomputable def coordinateMatchIndicator (a x : Bool) : ℝ :=
  if x = a then 1 else 0

@[simp] lemma restrictionIndicator_empty {n : ℕ} (a x : BooleanCube n) :
    restrictionIndicator ∅ a x = 1 := by
  simp [restrictionIndicator, restrictionEvent]

private lemma ite_eq_of_decidable {α : Sort*} {P : Prop}
    (d₁ d₂ : Decidable P) (x y : α) :
    @ite α P d₁ x y = @ite α P d₂ x y := by
  have h : d₁ = d₂ := Subsingleton.elim _ _
  cases h
  rfl

lemma restrictionIndicator_eq_ite {n : ℕ} (S : Finset (Fin n)) (a : BooleanCube n) :
    restrictionIndicator S a =
      fun x => if ∀ i ∈ S, x i = a i then 1 else 0 := by
  funext x
  unfold restrictionIndicator restrictionEvent
  exact ite_eq_of_decidable _ _ _ _

lemma restrictionIndicator_eq_prod {n : ℕ} (S : Finset (Fin n))
    (a x : BooleanCube n) :
    restrictionIndicator S a x = ∏ i ∈ S, coordinateMatchIndicator (a i) (x i) := by
  classical
  unfold restrictionIndicator restrictionEvent coordinateMatchIndicator
  by_cases h : ∀ i ∈ S, x i = a i <;> simp [h, Finset.prod_boole]

/-- A coordinate-match indicator is an affine function of the two signed bits. -/
lemma coordinateMatchIndicator_eq_signed (a x : Bool) :
    coordinateMatchIndicator a x = (1 + signedBit a * signedBit x) / 2 := by
  cases a <;> cases x <;> norm_num [coordinateMatchIndicator, signedBit]

/-- The selected true/false counts partition the cardinality of a cylinder. -/
lemma card_filter_true_add_card_filter_false {n : ℕ} (S : Finset (Fin n))
    (a : BooleanCube n) :
    (S.filter (fun i => a i = true)).card +
      (S.filter (fun i => a i = false)).card = S.card := by
  classical
  induction S using Finset.induction_on with
  | empty => simp
  | @insert i S hi ih =>
      cases h : a i <;> simp [Finset.filter_insert, hi, h] <;> omega

/-- Walsh expansion of a cylinder indicator.  The sum includes `T = ∅`, and
no nondegeneracy hypothesis on the gate or the bias is needed. -/
theorem restrictionIndicator_walshExpansion {n : ℕ} (S : Finset (Fin n))
    (a x : BooleanCube n) :
    restrictionIndicator S a x =
      (2 ^ S.card : ℝ)⁻¹ *
        ∑ T ∈ S.powerset, walshCharacter T a * walshCharacter T x := by
  classical
  calc
    restrictionIndicator S a x = ∏ i ∈ S, coordinateMatchIndicator (a i) (x i) :=
      restrictionIndicator_eq_prod S a x
    _ = ∏ i ∈ S, (1 + signedBit (a i) * signedBit (x i)) / 2 := by
      apply Finset.prod_congr rfl
      intro i _
      exact coordinateMatchIndicator_eq_signed (a i) (x i)
    _ = (2 ^ S.card : ℝ)⁻¹ *
        ∏ i ∈ S, (1 + signedBit (a i) * signedBit (x i)) := by
      rw [Finset.prod_div_distrib]
      simp [div_eq_mul_inv, mul_comm]
    _ = (2 ^ S.card : ℝ)⁻¹ *
        ∏ i ∈ S, (signedBit (a i) * signedBit (x i) + 1) := by
      congr 1
      apply Finset.prod_congr rfl
      intro i _
      ring
    _ = (2 ^ S.card : ℝ)⁻¹ *
        ∑ T ∈ S.powerset, walshCharacter T a * walshCharacter T x := by
      congr 1
      rw [Finset.prod_add]
      apply Finset.sum_congr rfl
      intro T _
      simp only [Finset.prod_const, one_pow, mul_one]
      unfold walshCharacter
      exact Finset.prod_mul_distrib

/-- The biased product mass of a cylinder, expanded in Walsh characters of
its assignment.  This identity is algebraic and holds for every real `α`,
including the endpoint biases and the empty cylinder. -/
theorem biasedProbability_restrictionEvent_walshExpansion {n : ℕ}
    (S : Finset (Fin n)) (α : ℝ) (a : BooleanCube n) :
    biasedProbability α (restrictionEvent S a) =
      (2 ^ S.card : ℝ)⁻¹ *
        ∑ T ∈ S.powerset, (2 * α - 1) ^ T.card * walshCharacter T a := by
  classical
  rw [biasedProbability_restrictionEvent]
  calc
    α ^ ((S.filter (fun i => a i = true)).card) *
        (1 - α) ^ ((S.filter (fun i => a i = false)).card) =
        ∏ i ∈ S, if a i = true then α else 1 - α := by
      simp only [Finset.prod_ite, Finset.prod_const, Bool.not_eq_true]
    _ = ∏ i ∈ S, (1 + (2 * α - 1) * signedBit (a i)) / 2 := by
      apply Finset.prod_congr rfl
      intro i _
      cases a i
      · norm_num [signedBit]
        ring
      · norm_num [signedBit]
    _ = (2 ^ S.card : ℝ)⁻¹ *
        ∏ i ∈ S, (1 + (2 * α - 1) * signedBit (a i)) := by
      rw [Finset.prod_div_distrib]
      simp [div_eq_mul_inv, mul_comm]
    _ = (2 ^ S.card : ℝ)⁻¹ *
        ∏ i ∈ S, ((2 * α - 1) * signedBit (a i) + 1) := by
      congr 1
      apply Finset.prod_congr rfl
      intro i _
      ring
    _ = (2 ^ S.card : ℝ)⁻¹ *
        ∑ T ∈ S.powerset, (2 * α - 1) ^ T.card * walshCharacter T a := by
      congr 1
      rw [Finset.prod_add]
      apply Finset.sum_congr rfl
      intro T _
      simp only [Finset.prod_const, one_pow, mul_one]
      unfold walshCharacter
      rw [Finset.prod_mul_distrib]
      simp

/-- Conditional rejection expectation of a cylinder is the corresponding
finite signed sum of conditional Walsh expectations. -/
theorem rejectionExpectation_restrictionIndicator {n : ℕ}
    (gate : BooleanCube n → Bool) (S : Finset (Fin n)) (a : BooleanCube n) :
    rejectionExpectation gate (restrictionIndicator S a) =
      (2 ^ S.card : ℝ)⁻¹ *
        ∑ T ∈ S.powerset, walshCharacter T a *
          rejectionExpectation gate (walshCharacter T) := by
  classical
  unfold rejectionExpectation
  rw [show restrictionIndicator S a =
      fun x => (2 ^ S.card : ℝ)⁻¹ *
        ∑ T ∈ S.powerset, walshCharacter T a * walshCharacter T x by
    funext x
    exact restrictionIndicator_walshExpansion S a x]
  rw [conditionalExpectation_const_mul, conditionalExpectation_sum_finset]
  congr 1
  apply Finset.sum_congr rfl
  intro T _
  exact conditionalExpectation_const_mul _ _ _

/-- Multiplicative errors are the same as two-sided cylinder bounds.  At a
zero target mass the hypothesis `0 ≤ ξ` is exactly what supplies the error
witness `δ = 0`. -/
lemma exists_relativeError_iff_bounds {q w ξ : ℝ} (hξ : 0 ≤ ξ) (hw : 0 ≤ w) :
    (∃ δ : ℝ, |δ| ≤ ξ ∧ q = (1 + δ) * w) ↔
      (1 - ξ) * w ≤ q ∧ q ≤ (1 + ξ) * w := by
  constructor
  · rintro ⟨δ, hδ, rfl⟩
    have hb := abs_le.1 hδ
    constructor
    · exact mul_le_mul_of_nonneg_right (show 1 - ξ ≤ 1 + δ by linarith) hw
    · exact mul_le_mul_of_nonneg_right (show 1 + δ ≤ 1 + ξ by linarith) hw
  · rintro ⟨hl, hu⟩
    by_cases hw0 : w = 0
    · subst w
      have hq : q = 0 := by linarith
      exact ⟨0, by simpa using hξ, by simp [hq]⟩
    · have hwpos : 0 < w := lt_of_le_of_ne hw (Ne.symm hw0)
      refine ⟨q / w - 1, ?_, ?_⟩
      · apply abs_le.2
        constructor
        · have h := (le_div_iff₀ hwpos).2 hl
          linarith
        · have h := (div_le_iff₀ hwpos).2 hu
          linarith
      · field_simp
        ring

/-- With positive target mass, an existential multiplicative error is exactly
the corresponding absolute relative error.  No sign hypothesis on `ξ` is
needed in this equivalence. -/
lemma exists_relativeError_iff_abs_div_sub_one {q w ξ : ℝ} (hw : 0 < w) :
    (∃ δ : ℝ, |δ| ≤ ξ ∧ q = (1 + δ) * w) ↔ |q / w - 1| ≤ ξ := by
  constructor
  · rintro ⟨δ, hδ, rfl⟩
    have hne : w ≠ 0 := ne_of_gt hw
    have heq : ((1 + δ) * w) / w - 1 = δ := by
      field_simp
      ring
    rw [heq]
    exact hδ
  · intro h
    refine ⟨q / w - 1, h, ?_⟩
    field_simp
    ring

/-- Product contact is equivalent to its usual two-sided cylinder bounds,
provided the stated relative error and both product factors are nonnegative. -/
theorem productContact_iff_cylinder_bounds {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ : ℝ} (hξ : 0 ≤ ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1) :
    ProductContact gate t α ξ ↔
      ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
        (1 - ξ) * biasedProbability α (restrictionEvent S a) ≤
          conditionalExpectation (fun x => gate x = false)
            (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) ∧
        conditionalExpectation (fun x => gate x = false)
            (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) ≤
          (1 + ξ) * biasedProbability α (restrictionEvent S a) := by
  constructor
  · intro hc S hS a
    exact productContact_cylinder_bounds hc h0 h1 S hS a
  · intro h S hS a
    have hb := h S hS a
    rw [biasedProbability_restrictionEvent] at hb
    have hw : 0 ≤ α ^ ((S.filter (fun i => a i = true)).card) *
        (1 - α) ^ ((S.filter (fun i => a i = false)).card) :=
      mul_nonneg (pow_nonneg h0 _) (pow_nonneg (sub_nonneg.2 h1) _)
    simpa only [mul_assoc] using (exists_relativeError_iff_bounds hξ hw).2 hb

/-- At zero error, product contact is exactly equality of every included
conditional cylinder mass with its biased product mass. -/
theorem productContact_zero_iff {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α : ℝ} :
    ProductContact gate t α 0 ↔
      ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
        conditionalExpectation (fun x => gate x = false)
            (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) =
          biasedProbability α (restrictionEvent S a) := by
  constructor
  · intro hc S hS a
    obtain ⟨δ, hδ, hmass⟩ := hc S hS a
    have hδ0 : δ = 0 := by
      have hb := abs_le.1 hδ
      linarith
    rw [biasedProbability_restrictionEvent]
    simpa [hδ0] using hmass
  · intro h S hS a
    refine ⟨0, by simp, ?_⟩
    have heq := h S hS a
    rw [biasedProbability_restrictionEvent] at heq
    simpa using heq

/-- Exact product contact is equality of the two finite assignment-space
Walsh sums on every included cylinder.  The common inverse-power-of-two
normalization cancels, including when `S = ∅`; this step needs no rejection
or bias positivity hypothesis. -/
theorem productContact_zero_iff_walsh_sums {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α : ℝ} :
    ProductContact gate t α 0 ↔
      ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
        (∑ T ∈ S.powerset, walshCharacter T a *
            rejectionExpectation gate (walshCharacter T)) =
          ∑ T ∈ S.powerset, (2 * α - 1) ^ T.card * walshCharacter T a := by
  constructor
  · intro hc S hS a
    have hcyl : rejectionExpectation gate (restrictionIndicator S a) =
        biasedProbability α (restrictionEvent S a) := by
      rw [rejectionExpectation, restrictionIndicator_eq_ite]
      exact productContact_zero_iff.1 hc S hS a
    rw [rejectionExpectation_restrictionIndicator,
      biasedProbability_restrictionEvent_walshExpansion] at hcyl
    exact mul_left_cancel₀ (by positivity : (2 ^ S.card : ℝ)⁻¹ ≠ 0) hcyl
  · intro h
    apply productContact_zero_iff.2
    intro S hS a
    have hcyl : rejectionExpectation gate (restrictionIndicator S a) =
        biasedProbability α (restrictionEvent S a) := by
      rw [rejectionExpectation_restrictionIndicator,
        biasedProbability_restrictionEvent_walshExpansion]
      exact congrArg (fun q : ℝ => (2 ^ S.card : ℝ)⁻¹ * q) (h S hS a)
    rw [rejectionExpectation, restrictionIndicator_eq_ite] at hcyl
    exact hcyl

/-- Every finite cylinder has strictly positive mass under an interior bias. -/
lemma biasedProbability_restrictionEvent_pos {n : ℕ} {α : ℝ}
    (h0 : 0 < α) (h1 : α < 1) (S : Finset (Fin n)) (a : BooleanCube n) :
    0 < biasedProbability α (restrictionEvent S a) := by
  rw [biasedProbability_restrictionEvent]
  exact mul_pos (pow_pos h0 _) (pow_pos (sub_pos.2 h1) _)

/-- For an interior bias, product contact is exactly the pointwise bound on
absolute relative errors of all included cylinder masses. -/
theorem productContact_iff_abs_relativeError {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ : ℝ} (h0 : 0 < α) (h1 : α < 1) :
    ProductContact gate t α ξ ↔
      ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
        |conditionalExpectation (fun x => gate x = false)
            (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) /
            biasedProbability α (restrictionEvent S a) - 1| ≤ ξ := by
  constructor
  · intro hc S hS a
    apply (exists_relativeError_iff_abs_div_sub_one
      (biasedProbability_restrictionEvent_pos h0 h1 S a)).1
    obtain ⟨δ, hδ, hmass⟩ := hc S hS a
    refine ⟨δ, hδ, ?_⟩
    rw [biasedProbability_restrictionEvent]
    simpa only [mul_assoc] using hmass
  · intro h S hS a
    obtain ⟨δ, hδ, hmass⟩ := (exists_relativeError_iff_abs_div_sub_one
      (biasedProbability_restrictionEvent_pos h0 h1 S a)).2 (h S hS a)
    refine ⟨δ, hδ, ?_⟩
    rw [biasedProbability_restrictionEvent] at hmass
    simpa only [mul_assoc] using hmass

/-- Restriction indicators expose the exact function occurring in the
repository's `ProductContact` definition. -/
lemma productContact_iff_restrictionIndicator {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ : ℝ} :
    ProductContact gate t α ξ ↔
      ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
        ∃ δ : ℝ, |δ| ≤ ξ ∧
          rejectionExpectation gate (restrictionIndicator S a) =
            (1 + δ) * α ^ ((S.filter (fun i => a i = true)).card) *
              (1 - α) ^ ((S.filter (fun i => a i = false)).card) := by
  constructor
  · intro hc S hS a
    obtain ⟨δ, hδ, hmass⟩ := hc S hS a
    refine ⟨δ, hδ, ?_⟩
    rw [rejectionExpectation, restrictionIndicator_eq_ite]
    exact hmass
  · intro hc S hS a
    obtain ⟨δ, hδ, hmass⟩ := hc S hS a
    refine ⟨δ, hδ, ?_⟩
    rw [rejectionExpectation, restrictionIndicator_eq_ite] at hmass
    exact hmass

/-- Product contact is monotone in its relative-error parameter. -/
theorem ProductContact.mono_xi {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ ξ' : ℝ} (hc : ProductContact gate t α ξ) (hξ : ξ ≤ ξ') :
    ProductContact gate t α ξ' := by
  intro S hS a
  obtain ⟨δ, hδ, hmass⟩ := hc S hS a
  exact ⟨δ, hδ.trans hξ, hmass⟩

/-- Product contact is monotone in its restriction order. -/
theorem ProductContact.mono_order {n : ℕ} {gate : BooleanCube n → Bool}
    {t t' : ℕ} {α ξ : ℝ} (hc : ProductContact gate t α ξ) (ht : t' ≤ t) :
    ProductContact gate t' α ξ := by
  intro S hS a
  exact hc S (hS.trans ht) a

@[simp] lemma conditionalExpectation_restriction_empty {n : ℕ}
    (gate : BooleanCube n → Bool) (hq : 0 < rejectionProbability gate)
    (a : BooleanCube n) :
    conditionalExpectation (fun x => gate x = false)
      (fun x => if ∀ i ∈ (∅ : Finset (Fin n)), x i = a i then 1 else 0) = 1 := by
  simpa using
    (conditionalExpectation_const_one (fun x : BooleanCube n => gate x = false) hq)

/-- The empty cylinder forces positive rejection probability whenever the
relative error is strictly below one. -/
theorem rejectionProbability_pos_of_productContact_of_xi_lt_one {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α ξ : ℝ}
    (hc : ProductContact gate t α ξ) (hξ : ξ < 1) :
    0 < rejectionProbability gate := by
  have hq0 : 0 ≤ rejectionProbability gate := probability_nonneg _
  by_contra hnot
  have hq : rejectionProbability gate = 0 := le_antisymm (le_of_not_gt hnot) hq0
  obtain ⟨δ, hδ, hmass⟩ := hc ∅ (by simp) (fun _ => false)
  have hcond : conditionalExpectation (fun x => gate x = false)
      (fun x => if ∀ i ∈ (∅ : Finset (Fin n)), x i = (fun _ => false) i then 1 else 0) = 0 := by
    unfold conditionalExpectation
    change _ / rejectionProbability gate = 0
    rw [hq, div_zero]
  rw [hcond] at hmass
  simp only [Finset.filter_empty, Finset.card_empty, pow_zero, mul_one] at hmass
  have hb := abs_le.1 hδ
  linarith

/-- In particular, exact product contact implicitly excludes a gate that never
rejects. -/
theorem rejectionProbability_pos_of_productContact_zero {n : ℕ}
    {gate : BooleanCube n → Bool} {t : ℕ} {α : ℝ}
    (hc : ProductContact gate t α 0) : 0 < rejectionProbability gate :=
  rejectionProbability_pos_of_productContact_of_xi_lt_one hc (by norm_num)

/-- With positive rejection probability, the empty-cylinder clause also forces
the relative-error parameter to be nonnegative. -/
theorem productContact_xi_nonneg {n : ℕ} {gate : BooleanCube n → Bool}
    {t : ℕ} {α ξ : ℝ} (hc : ProductContact gate t α ξ)
    (hq : 0 < rejectionProbability gate) : 0 ≤ ξ := by
  obtain ⟨δ, hδ, hmass⟩ := hc ∅ (by simp) (fun _ => false)
  rw [conditionalExpectation_restriction_empty gate hq] at hmass
  simp only [Finset.filter_empty, Finset.card_empty, pow_zero, mul_one] at hmass
  have hδ0 : δ = 0 := by linarith
  subst δ
  simpa using hδ

/-- The always-firing gate has zero rejection mass. -/
@[simp] lemma rejectionProbability_alwaysFire {n : ℕ} :
    rejectionProbability (fun _ : BooleanCube n => true) = 0 := by
  simp [rejectionProbability, probability, expectation]

/-- Exact contact is impossible for the always-firing gate.  This shows that
positive rejection is a genuine consequence of the empty-cylinder clause,
not an extra hypothesis smuggled into the characterization. -/
theorem not_productContact_zero_alwaysFire {n : ℕ} (t : ℕ) (α : ℝ) :
    ¬ ProductContact (fun _ : BooleanCube n => true) t α 0 := by
  intro hc
  have hq := rejectionProbability_pos_of_productContact_zero hc
  rw [rejectionProbability_alwaysFire] at hq
  exact (lt_irrefl 0 hq)

/-- With error one, the zero conditional expression of the always-firing gate
is represented by the error witness `δ = -1`. -/
theorem productContact_alwaysFire_one {n : ℕ} (t : ℕ) (α : ℝ) :
    ProductContact (fun _ : BooleanCube n => true) t α 1 := by
  intro S _ a
  refine ⟨-1, by norm_num, ?_⟩
  have hp : probability (fun x : BooleanCube n =>
      (fun _ : BooleanCube n => true) x = false) = 0 := by
    simp [probability, expectation]
  have hcond : conditionalExpectation (fun x : BooleanCube n =>
      (fun _ : BooleanCube n => true) x = false)
      (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) = 0 := by
    unfold conditionalExpectation
    rw [hp, div_zero]
  rw [hcond]
  ring

end MonotoneDNF

#print axioms MonotoneDNF.card_filter_true_add_card_filter_false
#print axioms MonotoneDNF.restrictionIndicator_walshExpansion
#print axioms MonotoneDNF.biasedProbability_restrictionEvent_walshExpansion
#print axioms MonotoneDNF.rejectionExpectation_restrictionIndicator
#print axioms MonotoneDNF.exists_relativeError_iff_bounds
#print axioms MonotoneDNF.exists_relativeError_iff_abs_div_sub_one
#print axioms MonotoneDNF.productContact_iff_cylinder_bounds
#print axioms MonotoneDNF.productContact_zero_iff
#print axioms MonotoneDNF.productContact_zero_iff_walsh_sums
#print axioms MonotoneDNF.productContact_iff_abs_relativeError
#print axioms MonotoneDNF.productContact_iff_restrictionIndicator
#print axioms MonotoneDNF.rejectionProbability_pos_of_productContact_of_xi_lt_one
#print axioms MonotoneDNF.rejectionProbability_pos_of_productContact_zero
#print axioms MonotoneDNF.productContact_xi_nonneg
#print axioms MonotoneDNF.not_productContact_zero_alwaysFire
#print axioms MonotoneDNF.productContact_alwaysFire_one


==> anc/MonotoneDNF/PureOrPairBarrier.lean <==
module

public import MonotoneDNF.PairWalshContactBarrier
public import MonotoneDNF.PhysicalGateA3
public import MonotoneDNF.PhysicalExactUnitMeans
public import MonotoneDNF.PartVOrSum
public import MonotoneDNF.TemplateProducts
public import MonotoneDNF.PhysicalSelectorResiduals

@[expose] public section

/-!
# Order-two obstruction for finite unions of pure positive conjunctions

The *existing* finite OR-correction lemma bounds every Walsh coefficient
of an OR by the arithmetic sum of its constituents, with an error equal to
an ordered pair-overlap sum.  A positive conjunction has a nonnegative
Walsh coefficient at every character.  If a two-coordinate test lies in
one of its supports, it contributes its entire firing mass.

It follows that a pure conjunction OR cannot satisfy high-accuracy
ProductContact of order two unless that triggering mass is absorbed by
pair overlaps. This is a source-level candidate; not compiler-verified.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Every pure conjunction Walsh coefficient is nonnegative. -/
private theorem pure_conjunction_walsh_nonneg {n : ℕ}
    (U S : Finset (Fin n)) :
    0 ≤ walshCoefficient (conjunction U) S := by
  rw [walshCoefficient_conjunction]
  split_ifs <;> positivity

/-- The overlap correction is *not* assumed to be independent of the
individual triggers.  It is the exact sum of their intersection masses. -/
noncomputable def pureOrOverlap {n : ℕ} {ι : Type*} [DecidableEq ι]
    (U : ι → Finset (Fin n)) (s : Finset ι) : ℝ :=
  ∑ ab ∈ s.offDiag, probability (fun x : BooleanCube n =>
    conjunction (U ab.1) x = true ∧ conjunction (U ab.2) x = true)

/-- An actual OR has a positive pair Walsh coefficient whenever one
conjunction contains that pair and the pairwise overlap error is small. -/
theorem pure_or_walsh_lower_of_support
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (U : ι → Finset (Fin n)) (s : Finset ι) (a : ι)
    (ha : a ∈ s) (S : Finset (Fin n)) (hSU : S ⊆ U a) :
    (1 / 2 : ℝ) ^ (U a).card - pureOrOverlap U s ≤
      walshCoefficient (constituentGate (fun b => conjunction (U b)) s) S := by
  let E : ι → BooleanCube n → Bool := fun b => conjunction (U b)
  have hpos : ∀ b ∈ s, 0 ≤ walshCoefficient (E b) S := by
    intro b hb
    exact pure_conjunction_walsh_nonneg (U b) S
  have hone : walshCoefficient (E a) S = (1 / 2 : ℝ) ^ (U a).card := by
    change walshCoefficient (conjunction (U a)) S = _
    rw [walshCoefficient_conjunction, if_pos hSU]
  have hsum : (1 / 2 : ℝ) ^ (U a).card ≤
      realWalshCoefficient (constituentSum E s) S := by
    rw [← hone, realWalshCoefficient_constituentSum]
    exact Finset.single_le_sum (fun b _hb => hpos b _hb) ha
  have herror := abs_realWalshCoefficient_sum_sub_constituentGate_le E s S
  change |realWalshCoefficient (constituentSum E s) S -
    walshCoefficient (constituentGate E s) S| ≤ pureOrOverlap U s at herror
  have hle := le_abs_self
    (realWalshCoefficient (constituentSum E s) S -
      walshCoefficient (constituentGate E s) S)
  change (1 / 2 : ℝ) ^ (U a).card - pureOrOverlap U s ≤
    walshCoefficient (constituentGate E s) S
  linarith

/-- Every order-two contact bias is incompatible with a pure OR when a
single forced pair carries more Walsh mass than the full overlap plus
`q * ξ`.  All hypotheses concern the *actual Boolean OR*. -/
theorem pure_or_not_productContact_of_pair_gap
    {n t : ℕ} {ι : Type*} [DecidableEq ι]
    (U : ι → Finset (Fin n)) (s : Finset ι) (a : ι)
    (ha : a ∈ s) (S : Finset (Fin n))
    (hSU : S ⊆ U a) (hS : S.card = 2)
    {α ξ : ℝ} (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability
       (constituentGate (fun b => conjunction (U b)) s))
    (hgap : rejectionProbability
       (constituentGate (fun b => conjunction (U b)) s) * ξ +
       pureOrOverlap U s < (1 / 2 : ℝ) ^ (U a).card) :
    ¬ ProductContact (constituentGate (fun b => conjunction (U b)) s)
      t α ξ := by
  have hlower := pure_or_walsh_lower_of_support U s a ha S hSU
  apply not_productContact_of_pair_walsh_gt
    ht hα0 hα1 hξ hq S hS
  linarith

/-- A direct finite version using only a bound on each pair of
constituent conjunction events.  It has no asymptotics or secret gates. -/
theorem pure_or_not_contact_from_pairwise_overlap
    {n t : ℕ} {ι : Type*} [DecidableEq ι]
    (U : ι → Finset (Fin n)) (s : Finset ι) (a : ι)
    (ha : a ∈ s) (S : Finset (Fin n))
    (hSU : S ⊆ U a) (hS : S.card = 2)
    {α ξ v : ℝ} (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability
       (constituentGate (fun b => conjunction (U b)) s))
    (hpair : ∀ ab ∈ s.offDiag, probability (fun x : BooleanCube n =>
        conjunction (U ab.1) x = true ∧ conjunction (U ab.2) x = true) ≤ v)
    (hgap : rejectionProbability
       (constituentGate (fun b => conjunction (U b)) s) * ξ +
       (s.offDiag.card : ℝ) * v < (1 / 2 : ℝ) ^ (U a).card) :
    ¬ ProductContact (constituentGate (fun b => conjunction (U b)) s)
      t α ξ := by
  have hsum : pureOrOverlap U s ≤ (s.offDiag.card : ℝ) * v := by
    unfold pureOrOverlap
    calc
      (∑ ab ∈ s.offDiag, probability (fun x : BooleanCube n =>
        conjunction (U ab.1) x = true ∧ conjunction (U ab.2) x = true)) ≤
        ∑ _ab ∈ s.offDiag, v := Finset.sum_le_sum hpair
      _ = (s.offDiag.card : ℝ) * v := by simp
  apply pure_or_not_productContact_of_pair_gap
    U s a ha S hSU hS ht hα0 hα1 hξ hq
  linarith

#print axioms MonotoneDNF.pure_or_walsh_lower_of_support
#print axioms MonotoneDNF.pure_or_not_productContact_of_pair_gap
#print axioms MonotoneDNF.pure_or_not_contact_from_pairwise_overlap

end MonotoneDNF

namespace MonotoneDNF

open Finset
attribute [local instance] Classical.propDecidable

/-- Even when two triggers intersect, their intersection firing probability
is the unbiased mass of their *union*. -/
theorem pure_conjunction_pair_probability_eq {n : ℕ}
    (A B : Finset (Fin n)) :
    probability (fun x : BooleanCube n =>
      conjunction A x = true ∧ conjunction B x = true) =
        (1 / 2 : ℝ) ^ (A ∪ B).card := by
  have hevent : (fun x : BooleanCube n =>
      conjunction A x = true ∧ conjunction B x = true) =
      (fun x : BooleanCube n => conjunction (A ∪ B) x = true) := by
    funext x
    rw [conjunction_union_eq_and]
    simp
  calc
    probability (fun x : BooleanCube n =>
        conjunction A x = true ∧ conjunction B x = true) =
        probability (fun x : BooleanCube n => conjunction (A ∪ B) x = true) := by
      apply le_antisymm
      · exact probability_le_probability_of_imp _ _
          (fun x hx => (congrFun hevent x).mp hx)
      · exact probability_le_probability_of_imp _ _
          (fun x hx => (congrFun hevent x).mpr hx)
    _ = (1 / 2 : ℝ) ^ (A ∪ B).card := probability_trigger (A ∪ B)

/-- Combining exact conjunction geometry with the finite contact obstruction:
no independence assumption, only a lower bound on the cardinality of the
union of every pair of distinct trigger supports. -/
theorem pure_or_not_contact_from_union_sizes
    {n t : ℕ} {ι : Type*} [DecidableEq ι]
    (U : ι → Finset (Fin n)) (s : Finset ι) (a : ι)
    (ha : a ∈ s) (S : Finset (Fin n))
    (hSU : S ⊆ U a) (hS : S.card = 2)
    (k : ℕ)
    (hunion : ∀ ab ∈ s.offDiag, k ≤ (U ab.1 ∪ U ab.2).card)
    {α ξ : ℝ} (ht : 2 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability
      (constituentGate (fun b => conjunction (U b)) s))
    (hgap : rejectionProbability
      (constituentGate (fun b => conjunction (U b)) s) * ξ +
       (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ k <
         (1 / 2 : ℝ) ^ (U a).card) :
    ¬ ProductContact (constituentGate (fun b => conjunction (U b)) s)
      t α ξ := by
  apply pure_or_not_contact_from_pairwise_overlap U s a ha S hSU hS
    ht hα0 hα1 hξ hq ?_ hgap
  intro ab hab
  rw [pure_conjunction_pair_probability_eq]
  exact pow_le_pow_of_le_one (by norm_num) (by norm_num) (hunion ab hab)

#print axioms MonotoneDNF.pure_conjunction_pair_probability_eq
#print axioms MonotoneDNF.pure_or_not_contact_from_union_sizes

end MonotoneDNF


==> anc/MonotoneDNF/RareGateAsymptotics.lean <==
module

public import MonotoneDNF.FiringTargets
public import MonotoneDNF.AsymptoticRatio

@[expose] public section

/-!
# Asymptotic statistics of a rare gate after shuffling

The local gate is an input. This file proves only the Part-II consequences of
its explicitly stated firing, thinning and overlap estimates. In particular,
the block count is the actual natural-number floor of the inverse firing
probability; no real-valued approximation is substituted for it.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- The number of independent shuffled blocks used at firing probability `p`. -/
noncomputable def rareBlockCount (p : ℝ) : ℕ := ⌊p⁻¹⌋₊

lemma tendsto_rareBlockCount {p : ℕ → ℝ}
    (hp : ∀ w, 0 < p w) (hp0 : Tendsto p atTop (𝓝 0)) :
    Tendsto (fun w => rareBlockCount (p w)) atTop atTop := by
  have hpos : Tendsto p atTop (𝓝[>] 0) :=
    tendsto_nhdsWithin_iff.2 ⟨hp0, Eventually.of_forall hp⟩
  have hinv : Tendsto (fun w => (p w)⁻¹) atTop atTop :=
    tendsto_inv_nhdsGT_zero.comp hpos
  exact tendsto_nat_floor_atTop.comp hinv

/-- Flooring the inverse probability loses only the explicit `p` error in
`B*p`; no logarithm or real-power approximation is needed for this estimate. -/
lemma tendsto_rareBlockCount_mul {p : ℕ → ℝ}
    (hp : ∀ w, 0 < p w) (hp0 : Tendsto p atTop (𝓝 0)) :
    Tendsto (fun w => (rareBlockCount (p w) : ℝ) * p w) atTop (𝓝 1) := by
  have hlower : Tendsto (fun w => 1 - p w) atTop (𝓝 1) := by
    simpa using tendsto_const_nhds.sub hp0
  apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hlower tendsto_const_nhds
  · filter_upwards with w
    have hfloor : 1 / p w < (rareBlockCount (p w) : ℝ) + 1 := by
      simpa only [rareBlockCount, one_div] using Nat.lt_floor_add_one (p w)⁻¹
    have hmul := (div_lt_iff₀ (hp w)).1 hfloor
    nlinarith
  · filter_upwards with w
    have hfloor : (rareBlockCount (p w) : ℝ) ≤ (p w)⁻¹ :=
      Nat.floor_le (inv_nonneg.2 (hp w).le)
    have hmul := mul_le_mul_of_nonneg_right hfloor (hp w).le
    rw [inv_mul_cancel₀ (ne_of_gt (hp w))] at hmul
    exact hmul

/-- The elementary two-sided logarithm estimate used in the Poisson vacancy
limit. It is deliberately stated before any continuity or power argument. -/
lemma abs_log_one_sub_add_le_two_sq {p : ℝ} (hp0 : 0 < p) (hp : p ≤ 1 / 2) :
    |Real.log (1 - p) + p| ≤ 2 * p ^ 2 := by
  have hbase : 0 < 1 - p := by linarith
  have hu := Real.log_le_sub_one_of_pos hbase
  have hl := Real.one_sub_inv_le_log_of_pos hbase
  have hinv : 1 - (1 - p)⁻¹ = -p / (1 - p) := by
    field_simp
    ring
  rw [hinv] at hl
  have hlo : -2 * p ^ 2 ≤ Real.log (1 - p) + p := by
    have hfrac : -p / (1 - p) + p = -(p ^ 2 / (1 - p)) := by
      field_simp
      ring
    have hfrac_le : -(p ^ 2 / (1 - p)) ≥ -2 * p ^ 2 := by
      have hp2 : 0 ≤ p ^ 2 := sq_nonneg p
      have hden : 1 / 2 ≤ 1 - p := by linarith
      have hdiv : p ^ 2 / (1 - p) ≤ p ^ 2 / (1 / 2) := by
        exact div_le_div_of_nonneg_left hp2 (by norm_num) hden
      norm_num at hdiv ⊢
      nlinarith
    have hl' := add_le_add_right hl p
    have hl'' : -p / (1 - p) + p ≤ Real.log (1 - p) + p := by
      nlinarith
    rw [hfrac] at hl''
    linarith
  have hhi : Real.log (1 - p) + p ≤ 0 := by linarith
  exact abs_le.2 ⟨by nlinarith [hlo], by nlinarith [hhi]⟩

/-- General indexed Poisson limit. The exponent is a natural-number sequence,
not necessarily the index itself. The only inputs are positivity, `p → 0`,
and `B*p → 1`. -/
theorem tendsto_one_sub_pow_exp_neg_one {ι : Type*} {l : Filter ι}
    {B : ι → ℕ} {p : ι → ℝ}
    (hp : ∀ᶠ i in l, 0 < p i) (hp0 : Tendsto p l (𝓝 0))
    (hBp : Tendsto (fun i => (B i : ℝ) * p i) l (𝓝 1)) :
    Tendsto (fun i => (1 - p i) ^ B i) l (𝓝 (Real.exp (-1))) := by
  have hsmall : ∀ᶠ i in l, p i ≤ 1 / 2 :=
    hp0.eventually (Iic_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num))
  have herr_bound : ∀ᶠ i in l,
      |(B i : ℝ) * Real.log (1 - p i) + (B i : ℝ) * p i| ≤
        2 * ((B i : ℝ) * p i) * p i := by
    filter_upwards [hsmall, hp] with i hi hpi
    have hlog := abs_log_one_sub_add_le_two_sq hpi hi
    have hB0 : (0 : ℝ) ≤ B i := Nat.cast_nonneg _
    calc
      |(B i : ℝ) * Real.log (1 - p i) + (B i : ℝ) * p i| =
          (B i : ℝ) * |Real.log (1 - p i) + p i| := by
        rw [show (B i : ℝ) * Real.log (1 - p i) + (B i : ℝ) * p i =
          (B i : ℝ) * (Real.log (1 - p i) + p i) by ring,
          abs_mul, abs_of_nonneg hB0]
      _ ≤ (B i : ℝ) * (2 * p i ^ 2) :=
        mul_le_mul_of_nonneg_left hlog hB0
      _ = 2 * ((B i : ℝ) * p i) * p i := by ring
  have herr : Tendsto (fun i =>
      (B i : ℝ) * Real.log (1 - p i) + (B i : ℝ) * p i) l (𝓝 0) := by
    have hzero : Tendsto (fun i => 2 * ((B i : ℝ) * p i) * p i) l (𝓝 0) := by
      convert (hBp.const_mul 2).mul hp0 using 1 <;> norm_num
    have hzero_neg : Tendsto (fun i => -(2 * ((B i : ℝ) * p i) * p i)) l (𝓝 0) := by
      simpa using hzero.neg
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hzero_neg hzero
    · filter_upwards [herr_bound] with i hi
      have h := (abs_le.1 hi).1
      linarith
    · filter_upwards [herr_bound] with i hi
      exact (abs_le.1 hi).2
  have hlog : Tendsto (fun i => (B i : ℝ) * Real.log (1 - p i)) l (𝓝 (-1)) := by
    have h := herr.sub hBp
    convert h using 1
    · funext i
      ring
    · norm_num
  have hexp : Tendsto (fun i => Real.exp ((B i : ℝ) * Real.log (1 - p i))) l
      (𝓝 (Real.exp (-1))) := hlog.rexp
  apply hexp.congr'
  filter_upwards [hsmall] with i hi
  have hbase : 0 < 1 - p i := by linarith
  rw [← Real.log_pow, Real.exp_log (pow_pos hbase _)]

/-- Thinning with a varying gate dimension. This is the varying-`m` form of
`tendsto_biasedFiringProbability_div_uniform`; the earlier fixed-`m` statement
is not applicable to the Part-II gate sequence. -/
theorem tendsto_biasedFiringProbability_div_uniform_varying
    {m : ℕ → ℕ} {α : ℕ → ℝ} {gate : ∀ w, BooleanCube (m w) → Bool}
    (h0 : ∀ w, 0 ≤ α w) (hα : ∀ w, α w ≤ 1 / 2)
    (hgate : ∀ w, MonotoneBoolean (gate w))
    (hp : ∀ w, 0 < probability (fun x => gate w x = true))
    (hcontact : Tendsto (fun w => (m w : ℝ) * (1 / 2 - α w)) atTop (𝓝 0)) :
    Tendsto (fun w => biasedFiringProbability (α w) (gate w) /
      probability (fun x => gate w x = true)) atTop (𝓝 1) := by
  have hpow : Tendsto (fun w => (2 * α w) ^ m w) atTop (𝓝 1) :=
    tendsto_two_bias_pow h0 hα hcontact
  apply Tendsto.squeeze hpow tendsto_const_nhds
  · intro w
    exact (biasedFiringProbability_div_uniform_bounds (h0 w) (hα w)
      (hgate w) (hp w)).1
  · intro w
    exact (biasedFiringProbability_div_uniform_bounds (h0 w) (hα w)
      (hgate w) (hp w)).2

end MonotoneDNF

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- Complement form of uniform firing and rejection, restated here so the
Part-II asymptotic module does not depend on any physical calibration file. -/
theorem rejectionProbability_eq_one_sub_uniformFiring {m : ℕ}
    (gate : BooleanCube m → Bool) :
    rejectionProbability gate = 1 - probability (fun x => gate x = true) := by
  unfold rejectionProbability probability
  have hfun : (fun x : BooleanCube m => if gate x = false then (1 : ℝ) else 0) =
      (fun x => 1 - if gate x = true then 1 else 0) := by
    funext x
    cases gate x <;> simp
  rw [hfun, expectation_sub, expectation_const]

/-- The constant ideal joint vacancy value after the independent-block
probability has been evaluated. -/
noncomputable def rareIdealVacancyOverlap {m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (B : ℕ) : ℝ :=
  rejectionProbability gate ^ B * (1 - biasedFiringProbability α gate) ^ B

lemma idealVacancyOverlap_eq_rareIdealVacancyOverlap {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) :
    idealVacancyOverlap α gate π = rareIdealVacancyOverlap α gate B := by
  unfold idealVacancyOverlap rareIdealVacancyOverlap
  rw [layoutVacancy_probability]

/-- The total joint-overlap error also controls the error of its mean. -/
lemma abs_averageTargetOverlap_sub_rareIdeal_le {B m : ℕ} {α D : ℝ}
    (gate : BooleanCube m → Bool)
    (hD : expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - idealVacancyOverlap α gate π|)) ≤ D) :
    |averageTargetOverlap (vacancyTarget (B := B) gate) -
      rareIdealVacancyOverlap α gate B| ≤ D := by
  simp_rw [idealVacancyOverlap_eq_rareIdealVacancyOverlap] at hD
  have heq : averageTargetOverlap (vacancyTarget (B := B) gate) -
      rareIdealVacancyOverlap α gate B =
      expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
        vacancyOverlap gate π π' - rareIdealVacancyOverlap α gate B)) := by
    unfold averageTargetOverlap
    simp_rw [targetOverlap_vacancyTarget, expectation_sub, expectation_const]
  rw [heq]
  calc
    _ ≤ expectation (fun π : Layout B m =>
      |expectation (fun π' : Layout B m =>
        vacancyOverlap gate π π' - rareIdealVacancyOverlap α gate B)|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - rareIdealVacancyOverlap α gate B|)) := by
      apply expectation_mono
      intro π
      exact abs_expectation_le_expectation_abs _
    _ ≤ D := hD

/-- Multiplication by a ratio tending to one preserves the `B*p → 1`
normalization, with the actual denominator kept throughout the proof. -/
lemma tendsto_mul_of_div_tendsto_one {a b c : ℕ → ℝ}
    (hb : ∀ w, b w ≠ 0)
    (hab : Tendsto (fun w => a w * b w) atTop (𝓝 1))
    (hc : Tendsto (fun w => c w / b w) atTop (𝓝 1)) :
    Tendsto (fun w => a w * c w) atTop (𝓝 1) := by
  have h := hab.mul hc
  convert h using 1
  · funext w
    field_simp [hb w]
  · norm_num

lemma tendsto_of_div_tendsto_one {b c : ℕ → ℝ}
    (hb : ∀ w, b w ≠ 0) (hb0 : Tendsto b atTop (𝓝 0))
    (hc : Tendsto (fun w => c w / b w) atTop (𝓝 1)) :
    Tendsto c atTop (𝓝 0) := by
  have h := hc.mul hb0
  convert h using 1
  · funext w
    exact (div_mul_cancel₀ _ (hb w)).symm
  · norm_num

lemma eventually_pos_of_div_tendsto_one {b c : ℕ → ℝ}
    (hb : ∀ w, 0 < b w) (hc : Tendsto (fun w => c w / b w) atTop (𝓝 1)) :
    ∀ᶠ w in atTop, 0 < c w := by
  have hratio : ∀ᶠ w in atTop, 0 < c w / b w :=
    hc.eventually (Ioi_mem_nhds (by norm_num : (0 : ℝ) < 1))
  filter_upwards [hratio] with w hw
  have hmul := mul_pos hw (hb w)
  rwa [div_mul_cancel₀ _ (ne_of_gt (hb w))] at hmul

/-- Ideal mean overlap after shuffling a gate with a proved thinning-ratio
limit and an `L¹` joint-overlap error tending to zero. -/
theorem tendsto_averageTargetOverlap_vacancy_of_rare
    {m : ℕ → ℕ} {α D : ℕ → ℝ} {gate : ∀ w, BooleanCube (m w) → Bool}
    (hp : ∀ w, 0 < probability (fun x => gate w x = true))
    (hp0 : Tendsto (fun w => probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hratio : Tendsto (fun w => biasedFiringProbability (α w) (gate w) /
      probability (fun x => gate w x = true)) atTop (𝓝 1))
    (hD : ∀ w, expectation (fun π : Layout (rareBlockCount
        (probability (fun x => gate w x = true))) (m w) =>
      expectation (fun π' =>
        |vacancyOverlap (gate w) π π' - idealVacancyOverlap (α w) (gate w) π|)) ≤ D w)
    (hD0 : Tendsto D atTop (𝓝 0)) :
    Tendsto (fun w => averageTargetOverlap (vacancyTarget
      (B := rareBlockCount (probability (fun x => gate w x = true))) (gate w))) atTop
      (𝓝 (Real.exp (-1) * Real.exp (-1))) := by
  have hBp := tendsto_rareBlockCount_mul hp hp0
  have hbne : ∀ w, probability (fun x => gate w x = true) ≠ 0 :=
    fun w => ne_of_gt (hp w)
  have hBq := tendsto_mul_of_div_tendsto_one hbne hBp hratio
  have hq0 := tendsto_of_div_tendsto_one hbne hp0 hratio
  have hqpos := eventually_pos_of_div_tendsto_one hp hratio
  have hrejection : Tendsto (fun w => rejectionProbability (gate w) ^
      rareBlockCount (probability (fun x => gate w x = true))) atTop
      (𝓝 (Real.exp (-1))) := by
    have h := tendsto_one_sub_pow_exp_neg_one
      (B := fun w => rareBlockCount (probability (fun x => gate w x = true)))
      (p := fun w => probability (fun x => gate w x = true))
      (Eventually.of_forall hp) hp0 hBp
    apply h.congr'
    filter_upwards with w
    rw [rejectionProbability_eq_one_sub_uniformFiring]
  have hbiased : Tendsto (fun w =>
      (1 - biasedFiringProbability (α w) (gate w)) ^
        rareBlockCount (probability (fun x => gate w x = true))) atTop
      (𝓝 (Real.exp (-1))) :=
    tendsto_one_sub_pow_exp_neg_one hqpos hq0 hBq
  have hideal : Tendsto (fun w => rareIdealVacancyOverlap (α w) (gate w)
      (rareBlockCount (probability (fun x => gate w x = true)))) atTop
      (𝓝 (Real.exp (-1) * Real.exp (-1))) := by
    exact hrejection.mul hbiased
  have hD_nonneg : ∀ w, 0 ≤ D w := fun w =>
    (expectation_nonneg (fun π : Layout (rareBlockCount
      (probability (fun x => gate w x = true))) (m w) =>
        expectation_nonneg (fun _π' => abs_nonneg _))).trans (hD w)
  have hclose_abs : ∀ w, |averageTargetOverlap (vacancyTarget
        (B := rareBlockCount (probability (fun x => gate w x = true))) (gate w)) -
      rareIdealVacancyOverlap (α w) (gate w)
        (rareBlockCount (probability (fun x => gate w x = true)))| ≤ D w :=
    fun w => abs_averageTargetOverlap_sub_rareIdeal_le (gate w) (hD w)
  have hDneg : Tendsto (fun w => -D w) atTop (𝓝 0) := by simpa using hD0.neg
  have herr : Tendsto (fun w => averageTargetOverlap (vacancyTarget
        (B := rareBlockCount (probability (fun x => gate w x = true))) (gate w)) -
      rareIdealVacancyOverlap (α w) (gate w)
        (rareBlockCount (probability (fun x => gate w x = true)))) atTop (𝓝 0) := by
    apply tendsto_of_tendsto_of_tendsto_of_le_of_le' hDneg hD0
    · filter_upwards with w
      have h := (abs_le.1 (hclose_abs w)).1
      linarith
    · filter_upwards with w
      exact (abs_le.1 (hclose_abs w)).2
  have h := herr.add hideal
  convert h using 1
  · funext w
    ring
  · simp

/-- The full Part-II trace limit for the actual firing family.  The remaining
inputs are precisely the local firing law, its biased/unbiased ratio, and the
joint-overlap error; no unconditional physical-gate assertion is made. -/
theorem tendsto_targetTrace_firingTarget_of_rare
    {m : ℕ → ℕ} {α D : ℕ → ℝ} {gate : ∀ w, BooleanCube (m w) → Bool}
    (hp : ∀ w, 0 < probability (fun x => gate w x = true))
    (hp0 : Tendsto (fun w => probability (fun x => gate w x = true)) atTop (𝓝 0))
    (hratio : Tendsto (fun w => biasedFiringProbability (α w) (gate w) /
      probability (fun x => gate w x = true)) atTop (𝓝 1))
    (hD : ∀ w, expectation (fun π : Layout (rareBlockCount
        (probability (fun x => gate w x = true))) (m w) =>
      expectation (fun π' =>
        |vacancyOverlap (gate w) π π' - idealVacancyOverlap (α w) (gate w) π|)) ≤ D w)
    (hD0 : Tendsto D atTop (𝓝 0)) :
    Tendsto (fun w => targetTrace (firingTarget
      (B := rareBlockCount (probability (fun x => gate w x = true))) (gate w))) atTop
      (𝓝 (Real.exp (-1) - Real.exp (-2))) := by
  have hBp := tendsto_rareBlockCount_mul hp hp0
  have hrejection : Tendsto (fun w => rejectionProbability (gate w) ^
      rareBlockCount (probability (fun x => gate w x = true))) atTop
      (𝓝 (Real.exp (-1))) := by
    have h := tendsto_one_sub_pow_exp_neg_one
      (B := fun w => rareBlockCount (probability (fun x => gate w x = true)))
      (p := fun w => probability (fun x => gate w x = true))
      (Eventually.of_forall hp) hp0 hBp
    apply h.congr'
    filter_upwards with w
    rw [rejectionProbability_eq_one_sub_uniformFiring]
  have havg := tendsto_averageTargetOverlap_vacancy_of_rare hp hp0 hratio hD hD0
  have htrace := hrejection.sub havg
  have hfinal : Real.exp (-1) - Real.exp (-1) * Real.exp (-1) =
      Real.exp (-1) - Real.exp (-2) := by
    rw [← Real.exp_add]
    norm_num
  rw [hfinal] at htrace
  apply htrace.congr'
  filter_upwards with w
  rw [targetTrace_firingTarget, targetTrace_vacancy_eq_rejection_pow_sub_averageOverlap]

end MonotoneDNF

namespace MonotoneDNF

/-- A rational lower bound on `exp (-1)`, proved from the checked finite
exponential-series error estimate. -/
theorem seven_div_twenty_lt_exp_neg_one : (7 : ℝ) / 20 < Real.exp (-1) := by
  have he : Real.exp 1 < 20 / 7 := by
    have h := Real.exp_bound' (x := (1 : ℝ)) (n := 5)
      (by norm_num) (by norm_num) (by norm_num)
    norm_num [Finset.sum_range_succ, Nat.factorial] at h ⊢
    linarith
  have h := one_div_lt_one_div_of_lt (Real.exp_pos 1) he
  simp only [one_div, ← Real.exp_neg] at h
  norm_num at h ⊢
  exact h

/-- A rational upper bound on `exp (-2)`, using nonnegative exponential-series
partial sums rather than a decimal approximation. -/
theorem exp_neg_two_lt_three_div_twenty : Real.exp (-2) < (3 : ℝ) / 20 := by
  have he : 20 / 3 < Real.exp 2 := by
    have h := Real.sum_le_exp_of_nonneg (x := (2 : ℝ)) (by norm_num) 5
    norm_num [Finset.sum_range_succ, Nat.factorial] at h ⊢
    linarith
  have h := one_div_lt_one_div_of_lt (by norm_num : (0 : ℝ) < 20 / 3) he
  simp only [one_div, ← Real.exp_neg] at h
  norm_num at h ⊢
  exact h

/-- The exact trace limit has the source's needed separation from zero. -/
theorem rareTraceLimit_gt_one_fifth :
    (1 : ℝ) / 5 < Real.exp (-1) - Real.exp (-2) := by
  have h1 := seven_div_twenty_lt_exp_neg_one
  have h2 := exp_neg_two_lt_three_div_twenty
  linarith

end MonotoneDNF


==> anc/MonotoneDNF/RareGateDiagonal.lean <==
module

public import MonotoneDNF.RareGatePadding
public import MonotoneDNF.Padding

@[expose] public section

/-!
# A single padded diagonal of rare-gate instances

The input at a fixed contact order is the product of the active cube and a cube
of ignored coordinates.  Its actual ambient dimension is the active dimension
plus the number of ignored coordinates.  Once the active dimension is at most
`paddedDimension`, this is exactly the ceiling prescribed by the guide.

All physical inputs remain in `RareGateData.Stats`, `hresource`, and `hcov`.
The threshold functions below are defined without those proofs; their specs are
used only at contact orders where the fixed-order tail theorems apply.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

attribute [local instance] Classical.propDecidable

/-- Number of ignored fair bits used at contact order `t` and width `w`. -/
noncomputable def paddedExtraDimension (G : RareGateData) (t w : ℕ) : ℕ :=
  paddedDimension (G.blocks w : ℝ) (paddingExponent t) - G.dimension w

/-- The actual product-cube input after padding. -/
abbrev PaddedRareGateInput (G : RareGateData) (t w : ℕ) : Type :=
  BooleanCube (G.dimension w) × BooleanCube (paddedExtraDimension G t w)

/-- The actual ambient cube dimension, including any unused subtraction slack. -/
noncomputable def paddedAmbientDimension (G : RareGateData) (t w : ℕ) : ℕ :=
  G.dimension w + paddedExtraDimension G t w

/-- The shuffled rare-gate family, extended by ignored fair bits. -/
noncomputable def paddedRareGateTarget (G : RareGateData) (t w : ℕ) :
    Layout (G.blocks w) (G.m w) → PaddedRareGateInput G t w → Bool :=
  paddedTarget (Y := BooleanCube (paddedExtraDimension G t w)) (G.target w)

/-- Evaluation of a DNF on the active coordinates of a product cube. -/
def productDnfEval {n p : ℕ} (terms : List (Finset (Fin n)))
    (x : BooleanCube n × BooleanCube p) : Bool :=
  dnfEval terms x.1

/-- The actual padded DNF: padding adds no terms and no active coordinates. -/
noncomputable def paddedRareGateDnf (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) : List (Finset (Fin (G.dimension w))) :=
  layoutDnf π (G.terms w)

lemma productDnfEval_paddedRareGateDnf (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) (x : PaddedRareGateInput G t w) :
    productDnfEval (paddedRareGateDnf G t w π) x = paddedRareGateTarget G t w π x := by
  exact G.dnfEval_layoutDnf_eq_target w π x.1

lemma dnfTermCount_paddedRareGateDnf (G : RareGateData) (t w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) :
    dnfTermCount (paddedRareGateDnf G t w π) = G.termCount w := by
  exact G.dnfTermCount_layoutDnf_eq w π

lemma paddedAmbientDimension_eq_paddedDimension {G : RareGateData} {t w : ℕ}
    (h : G.dimension w ≤ paddedDimension (G.blocks w : ℝ) (paddingExponent t)) :
    paddedAmbientDimension G t w = paddedDimension (G.blocks w : ℝ) (paddingExponent t) := by
  simp only [paddedAmbientDimension, paddedExtraDimension]
  omega

@[simp] lemma targetTrace_paddedRareGateTarget (G : RareGateData) (t w : ℕ) :
    targetTrace (paddedRareGateTarget G t w) = targetTrace (G.target w) := by
  exact targetTrace_paddedTarget (G.target w)

lemma boundedCovariance_paddedRareGateTarget (G : RareGateData) (S : G.Stats) (t w : ℕ) :
    BoundedCovariance (paddedRareGateTarget G t w) (Real.sqrt (G.overlapError w)) := by
  exact boundedCovariance_paddedTarget (G.target w) (G.boundedCovariance S w)

lemma tendsto_targetTrace_paddedRareGateTarget (G : RareGateData) (S : G.Stats) (t : ℕ) :
    Tendsto (fun w => targetTrace (paddedRareGateTarget G t w)) atTop
      (𝓝 (Real.exp (-1) - Real.exp (-2))) := by
  simpa only [targetTrace_paddedRareGateTarget] using G.tendsto_targetTrace S

/-- The active resource estimate and `WidthExp_t < r_t` put the active cube
inside the prescribed ceiling, eventually in the width. -/
theorem eventually_dimension_le_paddedDimension
    (G : RareGateData) (S : G.Stats) {t : ℕ}
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hwidth : widthExp t < paddingExponent t) :
    ∀ᶠ w in atTop,
      G.dimension w ≤ paddedDimension (G.blocks w : ℝ) (paddingExponent t) := by
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  filter_upwards [hresource, hB.eventually_ge_atTop 1] with w hr hB1
  have hdR : (G.dimension w : ℝ) ≤ ((G.dimension w + G.termCount w : ℕ) : ℝ) := by
    exact_mod_cast Nat.le_add_right (G.dimension w) (G.termCount w)
  have hpow : (G.blocks w : ℝ) ^ widthExp t ≤
      (G.blocks w : ℝ) ^ paddingExponent t :=
    Real.rpow_le_rpow_of_exponent_le hB1 hwidth.le
  have hd : (G.dimension w : ℝ) ≤
      (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) :=
    hdR.trans (hr.trans (hpow.trans (rpow_le_paddedDimension _ _)))
  exact_mod_cast hd

/-- A single-width polynomial CSQ learner is impossible when this proposition
holds.  It deliberately quantifies only over a learner at the displayed width. -/
def PaddedCSQObstruction.{u} (G : RareGateData) (t : ℕ) (E ρ : ℝ) (w : ℕ) : Prop :=
  ∀ {Q : ℕ} {Seed : Type u} [Fintype Seed] [Nonempty Seed]
    (learner : Seed → CSQLearner (PaddedRareGateInput G t w) Q) (τ : ℝ),
    0 < τ →
    (∀ seed j, τ ≤ referenceTolerance (paddedRareGateTarget G t w) (learner seed) j) →
    (ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget G t w) learner π (1 / 100))) →
    ((Q : ℝ) ≤ (paddedAmbientDimension G t w : ℝ) ^ E) →
    (τ⁻¹ ≤ (paddedAmbientDimension G t w : ℝ) ^ E) → False

/-- The fixed-order event used by the universal diagonal.  Positivity of the
actual dimension is retained for later exponent comparisons. -/
def PaddedCSQReady.{u} (G : RareGateData) (t : ℕ) (E ρ : ℝ) (w : ℕ) : Prop :=
  1 ≤ paddedAmbientDimension G t w ∧ PaddedCSQObstruction.{u} G t E ρ w

/-- Raw bounded-SQ counterpart at one individual width. -/
def PaddedBoundedSQObstruction.{u} (G : RareGateData) (t : ℕ) (E ρ : ℝ) (w : ℕ) : Prop :=
  ∀ {Q : ℕ} {Seed : Type u} [Fintype Seed] [Nonempty Seed]
    (learner : Seed → SQLearner (PaddedRareGateInput G t w) Q) (τ : ℝ),
    0 < Q → 0 < τ →
    (∀ seed j history, τ ≤ (learner seed).tolerance j history) →
    (∀ π answer, RawSQOracleLegal (paddedRareGateTarget G t w π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner seed) answer
        (paddedRareGateTarget G t w π) (1 / 100) then (1 : ℝ) else 0)) →
    ((Q : ℝ) ≤ (paddedAmbientDimension G t w : ℝ) ^ E) →
    (τ⁻¹ ≤ (paddedAmbientDimension G t w : ℝ) ^ E) → False

/-- Raw bounded-SQ fixed-order event on the common diagonal. -/
def PaddedBoundedSQReady.{u} (G : RareGateData) (t : ℕ) (E ρ : ℝ) (w : ℕ) : Prop :=
  1 ≤ paddedAmbientDimension G t w ∧ PaddedBoundedSQObstruction.{u} G t E ρ w

/-- **Fixed-order padded tail.**  The conclusion is an eventual *individual*
width statement, not merely a contradiction for a learner defined at every
width.  The covariance rate and active resource estimate are the only inputs
beyond `G.Stats`. -/
theorem eventually_paddedCSQReady_of_exponent_gap.{u}
    (G : RareGateData) (S : G.Stats) {t : ℕ} {E ρ a : ℝ}
    (ht : 0 < t) (hE : 0 ≤ E) (hρ : 0 < ρ)
    (ha : 0 < a) (hgap : 3 * E * paddingExponent t < a)
    (hwidth : widthExp t < paddingExponent t)
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ᶠ w in atTop,
      Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)) :
    ∀ᶠ w in atTop, PaddedCSQReady.{u} G t E ρ w := by
  have hr : 0 < paddingExponent t := paddingExponent_pos ht
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hBpos : ∀ᶠ w in atTop, 0 < (G.blocks w : ℝ) := hB.eventually_gt_atTop 0
  have hK : Tendsto (fun w => (G.blocks w : ℝ) ^ (-a)) atTop (𝓝 0) :=
    (tendsto_rpow_neg_atTop ha).comp hB
  have hK0 : ∀ᶠ w in atTop, 0 ≤ (G.blocks w : ℝ) ^ (-a) := by
    filter_upwards [hBpos] with w hw
    exact (Real.rpow_pos_of_pos hw _).le
  have hεL : (1 : ℝ) / 100 < Real.exp (-1) - Real.exp (-2) := by
    have h := rareTraceLimit_gt_one_fifth
    linarith
  have hblind := eventually_blind_term_of_tendsto
    (tendsto_targetTrace_paddedRareGateTarget G S t) hK hεL hρ hK0
  have hceil := eventually_paddedDimension_bounds hB hr
  have hBr1 : ∀ᶠ w in atTop, 1 ≤ (G.blocks w : ℝ) ^ paddingExponent t :=
    ((tendsto_rpow_atTop hr).comp hB).eventually_ge_atTop 1
  have hactive := eventually_dimension_le_paddedDimension G S hresource hwidth
  have hM : 0 ≤ (2 : ℝ) ^ (3 * E) := Real.rpow_nonneg (by norm_num) _
  have hcompare := eventually_mul_rpow_le_mul_rpow_of_exponent_lt hB
    (by positivity : 0 < ρ / 16) hM hgap
  filter_upwards [hblind, hBpos, hcov, hceil, hBr1, hactive, hcompare] with w
    hblindw hBw hcw hceilw hBrw hactivew hcomparew
  have hdim : paddedAmbientDimension G t w =
      paddedDimension (G.blocks w : ℝ) (paddingExponent t) :=
    paddedAmbientDimension_eq_paddedDimension hactivew
  have hN1R : (1 : ℝ) ≤ (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) :=
    hBrw.trans hceilw.1
  have hN1 : 1 ≤ paddedAmbientDimension G t w := by
    rw [hdim]
    exact_mod_cast hN1R
  refine ⟨hN1, ?_⟩
  intro Q Seed _ _ learner τ hτ htol hpromise hQ hinvtol
  have hKpos : 0 < (G.blocks w : ℝ) ^ (-a) := Real.rpow_pos_of_pos hBw _
  have hbound : BoundedCovariance (paddedRareGateTarget G t w)
      ((G.blocks w : ℝ) ^ (-a)) := by
    intro φ hφ
    exact (boundedCovariance_paddedRareGateTarget G S t w φ hφ).trans hcw
  have hlower0 := csq_query_cost_ge_of_blind_term (paddedRareGateTarget G t w)
    learner hbound hτ hKpos htol hblindw.1 hblindw.2 hpromise
  have hid : ρ / (8 * (G.blocks w : ℝ) ^ (-a)) =
      (ρ / 8) * (G.blocks w : ℝ) ^ a := by
    rw [Real.rpow_neg hBw.le]
    have hp : 0 < (G.blocks w : ℝ) ^ a := Real.rpow_pos_of_pos hBw _
    field_simp
  have hlower : (ρ / 8) * (G.blocks w : ℝ) ^ a ≤ (Q : ℝ) / τ ^ 2 := by
    rwa [hid] at hlower0
  have hcost0 : (Q : ℝ) / τ ^ 2 ≤
      (paddedAmbientDimension G t w : ℝ) ^ (3 * E) := by
    have h := query_cost_le_resource_rpow_cube
      (Q := fun _ : ℕ => (Q : ℝ))
      (R := fun _ : ℕ => (paddedAmbientDimension G t w : ℝ))
      (τ := fun _ : ℕ => τ) hE (fun _ => hτ)
      (fun _ => by positivity) (fun _ => hQ) (fun _ => hinvtol) w
    exact h
  rw [hdim] at hcost0
  have hpow : (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) ^ (3 * E) ≤
      (2 * (G.blocks w : ℝ) ^ paddingExponent t) ^ (3 * E) := by
    apply Real.rpow_le_rpow (by positivity) hceilw.2
    positivity
  have hidpow : (2 * (G.blocks w : ℝ) ^ paddingExponent t) ^ (3 * E) =
      (2 : ℝ) ^ (3 * E) * (G.blocks w : ℝ) ^ (3 * E * paddingExponent t) := by
    rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg hBw.le _),
      ← Real.rpow_mul hBw.le]
    congr 2
    ring
  have hupper : (Q : ℝ) / τ ^ 2 ≤ (ρ / 16) * (G.blocks w : ℝ) ^ a := by
    calc
      (Q : ℝ) / τ ^ 2 ≤
          (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) ^ (3 * E) := hcost0
      _ ≤ (2 * (G.blocks w : ℝ) ^ paddingExponent t) ^ (3 * E) := hpow
      _ = (2 : ℝ) ^ (3 * E) * (G.blocks w : ℝ) ^ (3 * E * paddingExponent t) := hidpow
      _ ≤ (ρ / 16) * (G.blocks w : ℝ) ^ a := hcomparew
  have hpos : 0 < (G.blocks w : ℝ) ^ a := Real.rpow_pos_of_pos hBw _
  nlinarith

/-- A total threshold extracted from an eventual predicate.  When the
predicate is not eventual the value is irrelevant and defaults to zero. -/
noncomputable def eventualThreshold (P : ℕ → Prop) : ℕ :=
  if h : ∃ n, ∀ w ≥ n, P w then Classical.choose h else 0

lemma eventualThreshold_spec {P : ℕ → Prop} (h : ∀ᶠ w in atTop, P w) :
    ∀ w ≥ eventualThreshold P, P w := by
  have hex : ∃ n, ∀ w ≥ n, P w := (eventually_atTop.1 h)
  unfold eventualThreshold
  rw [dif_pos hex]
  exact Classical.choose_spec hex

/-- Fixed-order raw bounded-SQ padded tail.  The fresh-sample loss is fixed
internally to `ρ/2`; this keeps the eventual common diagonal parameterized only
by the learner's success rate. -/
theorem eventually_paddedBoundedSQReady_of_exponent_gap.{u}
    (G : RareGateData) (S : G.Stats) {t : ℕ} {E ρ a : ℝ}
    (ht : 0 < t) (hE : 0 ≤ E) (hρ : 0 < ρ)
    (ha : 0 < a) (hgap : 3 * E * paddingExponent t < a)
    (hwidth : widthExp t < paddingExponent t)
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ᶠ w in atTop,
      Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)) :
    ∀ᶠ w in atTop, PaddedBoundedSQReady.{u} G t E ρ w := by
  have hr : 0 < paddingExponent t := paddingExponent_pos ht
  have hδ : 0 < ρ / 2 := by positivity
  have hρδ : ρ / 2 < ρ := by linarith
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hBpos : ∀ᶠ w in atTop, 0 < (G.blocks w : ℝ) := hB.eventually_gt_atTop 0
  have hK : Tendsto (fun w => (G.blocks w : ℝ) ^ (-a)) atTop (𝓝 0) :=
    (tendsto_rpow_neg_atTop ha).comp hB
  have hK0 : ∀ᶠ w in atTop, 0 ≤ (G.blocks w : ℝ) ^ (-a) := by
    filter_upwards [hBpos] with w hw
    exact (Real.rpow_pos_of_pos hw _).le
  have hεL : (1 : ℝ) / 100 < Real.exp (-1) - Real.exp (-2) := by
    have h := rareTraceLimit_gt_one_fifth
    linarith
  have hblind := eventually_blind_term_of_tendsto
    (tendsto_targetTrace_paddedRareGateTarget G S t) hK hεL (by linarith : 0 < ρ - ρ / 2) hK0
  have hceil := eventually_paddedDimension_bounds hB hr
  have hBr1 : ∀ᶠ w in atTop, 1 ≤ (G.blocks w : ℝ) ^ paddingExponent t :=
    ((tendsto_rpow_atTop hr).comp hB).eventually_ge_atTop 1
  have hactive := eventually_dimension_le_paddedDimension G S hresource hwidth
  have hM : 0 ≤ (2 : ℝ) ^ (3 * E) := Real.rpow_nonneg (by norm_num) _
  have hcompare := eventually_mul_rpow_le_mul_rpow_of_exponent_lt hB
    (by positivity : 0 < (ρ - ρ / 2) / 64) hM hgap
  filter_upwards [hblind, hBpos, hcov, hceil, hBr1, hactive, hcompare] with w
    hblindw hBw hcw hceilw hBrw hactivew hcomparew
  have hdim : paddedAmbientDimension G t w =
      paddedDimension (G.blocks w : ℝ) (paddingExponent t) :=
    paddedAmbientDimension_eq_paddedDimension hactivew
  have hN1R : (1 : ℝ) ≤ (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) :=
    hBrw.trans hceilw.1
  have hN1 : 1 ≤ paddedAmbientDimension G t w := by
    rw [hdim]
    exact_mod_cast hN1R
  refine ⟨hN1, ?_⟩
  intro Q Seed _ _ learner τ hQpos hτ htol hpromise hQpoly hinvtol
  have hKpos : 0 < (G.blocks w : ℝ) ^ (-a) := Real.rpow_pos_of_pos hBw _
  have hbound : BoundedCovariance (paddedRareGateTarget G t w)
      ((G.blocks w : ℝ) ^ (-a)) := by
    intro φ hφ
    exact (boundedCovariance_paddedRareGateTarget G S t w φ hφ).trans hcw
  have hlower0 := boundedSQ_query_cost_ge_of_rawOraclePromise hQpos
    (paddedRareGateTarget G t w) learner hbound hKpos hτ hδ hblindw.1
    htol hblindw.2 hpromise
  have hid : (ρ - ρ / 2) / (32 * (G.blocks w : ℝ) ^ (-a)) =
      ((ρ - ρ / 2) / 32) * (G.blocks w : ℝ) ^ a := by
    rw [Real.rpow_neg hBw.le]
    have hp : 0 < (G.blocks w : ℝ) ^ a := Real.rpow_pos_of_pos hBw _
    field_simp
  have hlower : ((ρ - ρ / 2) / 32) * (G.blocks w : ℝ) ^ a ≤ (Q : ℝ) / τ ^ 2 := by
    rwa [hid] at hlower0
  have hcost0 : (Q : ℝ) / τ ^ 2 ≤
      (paddedAmbientDimension G t w : ℝ) ^ (3 * E) := by
    have h := query_cost_le_resource_rpow_cube
      (Q := fun _ : ℕ => (Q : ℝ))
      (R := fun _ : ℕ => (paddedAmbientDimension G t w : ℝ))
      (τ := fun _ : ℕ => τ) hE (fun _ => hτ)
      (fun _ => by positivity) (fun _ => hQpoly) (fun _ => hinvtol) w
    exact h
  rw [hdim] at hcost0
  have hpow : (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) ^ (3 * E) ≤
      (2 * (G.blocks w : ℝ) ^ paddingExponent t) ^ (3 * E) := by
    apply Real.rpow_le_rpow (by positivity) hceilw.2
    positivity
  have hidpow : (2 * (G.blocks w : ℝ) ^ paddingExponent t) ^ (3 * E) =
      (2 : ℝ) ^ (3 * E) * (G.blocks w : ℝ) ^ (3 * E * paddingExponent t) := by
    rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg hBw.le _),
      ← Real.rpow_mul hBw.le]
    congr 2
    ring
  have hupper : (Q : ℝ) / τ ^ 2 ≤ ((ρ - ρ / 2) / 64) * (G.blocks w : ℝ) ^ a := by
    calc
      (Q : ℝ) / τ ^ 2 ≤
          (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) ^ (3 * E) := hcost0
      _ ≤ (2 * (G.blocks w : ℝ) ^ paddingExponent t) ^ (3 * E) := hpow
      _ = (2 : ℝ) ^ (3 * E) * (G.blocks w : ℝ) ^ (3 * E * paddingExponent t) := hidpow
      _ ≤ ((ρ - ρ / 2) / 64) * (G.blocks w : ℝ) ^ a := hcomparew
  have hpos : 0 < (G.blocks w : ℝ) ^ a := Real.rpow_pos_of_pos hBw _
  nlinarith

/-- Width threshold for one natural polynomial exponent. -/
noncomputable def paddedCSQWidthThreshold.{u} (G : RareGateData) (ρ : ℝ)
    (t E : ℕ) : ℕ :=
  eventualThreshold (PaddedCSQReady.{u} G t (E : ℝ) ρ)

/-- Raw bounded-SQ width threshold for one natural polynomial exponent. -/
noncomputable def paddedBoundedSQWidthThreshold.{u} (G : RareGateData) (ρ : ℝ)
    (t E : ℕ) : ℕ :=
  eventualThreshold (PaddedBoundedSQReady.{u} G t (E : ℝ) ρ)

/-- The countable sequence of test exponents `1/(q+1)` used to make the
single diagonal term-subpolynomial for every positive real exponent. -/
noncomputable def diagonalTermTestExponent (q : ℕ) : ℝ := 1 / ((q : ℝ) + 1)

lemma diagonalTermTestExponent_pos (q : ℕ) : 0 < diagonalTermTestExponent q := by
  unfold diagonalTermTestExponent
  positivity

lemma diagonalTermTestExponent_le_one (q : ℕ) : diagonalTermTestExponent q ≤ 1 := by
  unfold diagonalTermTestExponent
  have h : (1 : ℝ) ≤ (q : ℝ) + 1 := by
    have hq : (0 : ℝ) ≤ q := Nat.cast_nonneg q
    linarith
  exact (div_le_one (by positivity)).2 h

/-- A single-width sparse-term event, including the dimension positivity needed
to enlarge its exponent later. -/
def PaddedTermReady (G : RareGateData) (t q w : ℕ) : Prop :=
  1 ≤ paddedAmbientDimension G t w ∧
    (G.termCount w : ℝ) ≤ (paddedAmbientDimension G t w : ℝ) ^ diagonalTermTestExponent q

/-- Fixed-order sparse-term tail for one of the countable test exponents. -/
theorem eventually_paddedTermReady
    (G : RareGateData) (S : G.Stats) {t : ℕ} (ht : 0 < t) (q : ℕ)
    (hsmall : paddedTermExponent t < diagonalTermTestExponent q)
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t) :
    ∀ᶠ w in atTop, PaddedTermReady G t q w := by
  have hwidth : widthExp t < paddingExponent t := by
    have hr : 0 < paddingExponent t := paddingExponent_pos ht
    calc
      widthExp t = paddingExponent t * paddedTermExponent t :=
        (paddingExponent_mul_paddedTermExponent ht).symm
      _ < paddingExponent t * diagonalTermTestExponent q :=
        mul_lt_mul_of_pos_left hsmall hr
      _ ≤ paddingExponent t * 1 :=
        mul_le_mul_of_nonneg_left (diagonalTermTestExponent_le_one q) hr.le
      _ = paddingExponent t := mul_one _
  have hterms : ∀ᶠ w in atTop,
      (G.termCount w : ℝ) ≤ 1 * (G.blocks w : ℝ) ^ widthExp t := by
    filter_upwards [hresource] with w hw
    have htR : (G.termCount w : ℝ) ≤ ((G.dimension w + G.termCount w : ℕ) : ℝ) := by
      exact_mod_cast Nat.le_add_left (G.termCount w) (G.dimension w)
    simpa only [one_mul] using htR.trans hw
  have hbound := eventually_terms_rpow_upper_of_widthExp
    (B := fun w => (G.blocks w : ℝ))
    (tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S))
    (by norm_num : (0 : ℝ) ≤ 1) ht (diagonalTermTestExponent_pos q).le hsmall hterms
  have hr : 0 < paddingExponent t := paddingExponent_pos ht
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hceil := eventually_paddedDimension_bounds hB hr
  have hBr1 : ∀ᶠ w in atTop, 1 ≤ (G.blocks w : ℝ) ^ paddingExponent t :=
    ((tendsto_rpow_atTop hr).comp hB).eventually_ge_atTop 1
  have hactive := eventually_dimension_le_paddedDimension G S hresource hwidth
  filter_upwards [hbound, hceil, hBr1, hactive] with w hw hceilw hBrw hactivew
  have hdim : paddedAmbientDimension G t w =
      paddedDimension (G.blocks w : ℝ) (paddingExponent t) :=
    paddedAmbientDimension_eq_paddedDimension hactivew
  have hN1R : (1 : ℝ) ≤ (paddedDimension (G.blocks w : ℝ) (paddingExponent t) : ℝ) :=
    hBrw.trans hceilw.1
  have hN1 : 1 ≤ paddedAmbientDimension G t w := by
    rw [hdim]
    exact_mod_cast hN1R
  refine ⟨hN1, ?_⟩
  rw [hdim]
  exact hw

/-- Width threshold for one sparse-term test exponent. -/
noncomputable def paddedTermWidthThreshold (G : RareGateData) (t q : ℕ) : ℕ :=
  eventualThreshold (PaddedTermReady G t q)

/-- A finite supremum makes the threshold independent of the future learner's
polynomial exponent and of the positive exponent used to witness
subpolynomiality.  Only indices at most `t` can matter at large `t`. -/
noncomputable def diagonalPaddedCSQThreshold.{u} (G : RareGateData) (ρ : ℝ)
    (t : ℕ) : ℕ :=
  max (max
    ((Finset.range (t + 1)).sup (fun E => paddedCSQWidthThreshold.{u} G ρ t E))
    ((Finset.range (t + 1)).sup (fun E => paddedBoundedSQWidthThreshold.{u} G ρ t E)))
    ((Finset.range (t + 1)).sup (fun q => paddedTermWidthThreshold G t q))

/-- The actual single sequence of widths, independent of any learner and its
polynomial exponent. -/
noncomputable def diagonalPaddedWidth.{u} (G : RareGateData) (ρ : ℝ) (j : ℕ) : ℕ :=
  diagonalWidth (diagonalPaddedCSQThreshold.{u} G ρ) j

lemma paddedCSQWidthThreshold_le_diagonalPaddedWidth {G : RareGateData} {ρ : ℝ}
    {t E j : ℕ} (hE : E ≤ t) (ht : t = diagonalContactOrder j) :
    paddedCSQWidthThreshold.{u} G ρ t E ≤ diagonalPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedCSQWidthThreshold.{u} G ρ (diagonalContactOrder j) E ≤
      (Finset.range (diagonalContactOrder j + 1)).sup
        (fun E => paddedCSQWidthThreshold.{u} G ρ (diagonalContactOrder j) E) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hE)
  have hle : paddedCSQWidthThreshold.{u} G ρ (diagonalContactOrder j) E ≤
      diagonalPaddedCSQThreshold.{u} G ρ (diagonalContactOrder j) :=
    hsup.trans ((le_max_left _ _).trans (le_max_left _ _))
  exact hle.trans (diagonalWidth_ge_threshold (diagonalPaddedCSQThreshold.{u} G ρ) j)

lemma paddedBoundedSQWidthThreshold_le_diagonalPaddedWidth {G : RareGateData} {ρ : ℝ}
    {t E j : ℕ} (hE : E ≤ t) (ht : t = diagonalContactOrder j) :
    paddedBoundedSQWidthThreshold.{u} G ρ t E ≤ diagonalPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedBoundedSQWidthThreshold.{u} G ρ (diagonalContactOrder j) E ≤
      (Finset.range (diagonalContactOrder j + 1)).sup
        (fun E => paddedBoundedSQWidthThreshold.{u} G ρ (diagonalContactOrder j) E) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hE)
  have hle : paddedBoundedSQWidthThreshold.{u} G ρ (diagonalContactOrder j) E ≤
      diagonalPaddedCSQThreshold.{u} G ρ (diagonalContactOrder j) :=
    hsup.trans ((le_max_right _ _).trans (le_max_left _ _))
  exact hle.trans (diagonalWidth_ge_threshold (diagonalPaddedCSQThreshold.{u} G ρ) j)

lemma paddedTermWidthThreshold_le_diagonalPaddedWidth {G : RareGateData} {ρ : ℝ}
    {t q j : ℕ} (hq : q ≤ t) (ht : t = diagonalContactOrder j) :
    paddedTermWidthThreshold G t q ≤ diagonalPaddedWidth.{u} G ρ j := by
  subst t
  have hsup : paddedTermWidthThreshold G (diagonalContactOrder j) q ≤
      (Finset.range (diagonalContactOrder j + 1)).sup
        (fun q => paddedTermWidthThreshold G (diagonalContactOrder j) q) := by
    apply Finset.le_sup
    exact Finset.mem_range.2 (Nat.lt_succ_of_le hq)
  have hle : paddedTermWidthThreshold G (diagonalContactOrder j) q ≤
      diagonalPaddedCSQThreshold.{u} G ρ (diagonalContactOrder j) :=
    hsup.trans (le_max_right _ _)
  exact hle.trans (diagonalWidth_ge_threshold (diagonalPaddedCSQThreshold.{u} G ρ) j)

/-- For every fixed natural exponent, the corrected padding arithmetic
eventually leaves room below the fixed covariance exponent `t/4`. -/
theorem eventually_natCostGap_quarter (E : ℕ) :
    ∀ᶠ t : ℕ in atTop, 3 * (E : ℝ) * paddingExponent t < (t : ℝ) / 4 := by
  have hlarge := tendsto_paddedCostExponent.eventually_gt_atTop (6 * (E : ℝ))
  filter_upwards [hlarge, eventually_gt_atTop 0] with t ht ht0
  have hr : 0 < paddingExponent t := paddingExponent_pos ht0
  have hid := paddingExponent_mul_paddedCostExponent ht0
  have hmul := mul_lt_mul_of_pos_left ht hr
  nlinarith

/-- Eventually the active width power fits below the corrected padding power. -/
theorem eventually_widthExp_lt_paddingExponent :
    ∀ᶠ t : ℕ in atTop, widthExp t < paddingExponent t := by
  have hsmall : ∀ᶠ t : ℕ in atTop, paddedTermExponent t < 1 :=
    tendsto_paddedTermExponent.eventually (Iio_mem_nhds (by norm_num))
  filter_upwards [hsmall, eventually_gt_atTop 0] with t ht ht0
  have hr : 0 < paddingExponent t := paddingExponent_pos ht0
  calc
    widthExp t = paddingExponent t * paddedTermExponent t :=
      (paddingExponent_mul_paddedTermExponent ht0).symm
    _ < paddingExponent t * 1 := mul_lt_mul_of_pos_left ht hr
    _ = paddingExponent t := mul_one _

/-- **Single-sequence CSQ theorem.**  The displayed family does not depend on
`E`, the learner, its seeds, or its tolerances.  The proof selects a natural
exponent after seeing `E`, then uses only the corresponding fixed-order tail
on the diagonal. -/
theorem no_jointPolynomial_csq_learner_on_single_padded_diagonal.{u}
    (G : RareGateData) (S : G.Stats) {E ρ : ℝ} (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j))
      (learner j seed) q)
    (hpromise : ∀ j, ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j))
      (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      (paddedAmbientDimension G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      (paddedAmbientDimension G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ E) :
    False := by
  let N : ℕ := ⌈E⌉₊
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  obtain ⟨j, hgap, hwidth, hNj⟩ :=
    ((htT.eventually (eventually_natCostGap_quarter N)).and
      ((htT.eventually eventually_widthExp_lt_paddingExponent).and
        (htT.eventually_ge_atTop N))).exists
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedCSQReady.{u} G (diagonalContactOrder j) (N : ℝ) ρ w :=
    eventually_paddedCSQReady_of_exponent_gap G S ht (Nat.cast_nonneg N) hρ ha hgap
      hwidth (hresource ht) (hcov ht ha ha')
  have hthreshold : paddedCSQWidthThreshold.{u} G ρ (diagonalContactOrder j) N ≤
      diagonalPaddedWidth.{u} G ρ j :=
    paddedCSQWidthThreshold_le_diagonalPaddedWidth hNj rfl
  have hat := eventualThreshold_spec hready (diagonalPaddedWidth.{u} G ρ j) hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  have hpow : (paddedAmbientDimension G (diagonalContactOrder j)
      (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ E ≤
      (paddedAmbientDimension G (diagonalContactOrder j)
      (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ (N : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le hbase hEN
  exact hat.2 (learner j) (τ j) (hτ j) (htol j) (hpromise j)
    ((hQ j).trans hpow) ((hinvtol j).trans hpow)

/-- Raw bounded-SQ obstruction on the identical learner-independent padded
sequence.  Its fresh-sample loss is the fixed internal choice `ρ/2`. -/
theorem no_jointPolynomial_boundedSQ_learner_on_single_padded_diagonal.{u}
    (G : RareGateData) (S : G.Stats) {E ρ : ℝ} (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) π)
        (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      (paddedAmbientDimension G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      (paddedAmbientDimension G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ E) :
    False := by
  let N : ℕ := ⌈E⌉₊
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  obtain ⟨j, hgap, hwidth, hNj⟩ :=
    ((htT.eventually (eventually_natCostGap_quarter N)).and
      ((htT.eventually eventually_widthExp_lt_paddingExponent).and
        (htT.eventually_ge_atTop N))).exists
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedBoundedSQReady.{u} G (diagonalContactOrder j) (N : ℝ) ρ w :=
    eventually_paddedBoundedSQReady_of_exponent_gap G S ht (Nat.cast_nonneg N) hρ ha hgap
      hwidth (hresource ht) (hcov ht ha ha')
  have hthreshold : paddedBoundedSQWidthThreshold.{u} G ρ (diagonalContactOrder j) N ≤
      diagonalPaddedWidth.{u} G ρ j :=
    paddedBoundedSQWidthThreshold_le_diagonalPaddedWidth hNj rfl
  have hat := eventualThreshold_spec hready (diagonalPaddedWidth.{u} G ρ j) hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension G (diagonalContactOrder j) (diagonalPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  have hpow : (paddedAmbientDimension G (diagonalContactOrder j)
      (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ E ≤
      (paddedAmbientDimension G (diagonalContactOrder j)
      (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ (N : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le hbase hEN
  exact hat.2 (learner j) (τ j) (hQ0 j) (hτ j) (htol j) (hpromise j)
    ((hQpoly j).trans hpow) ((hinvtol j).trans hpow)

/-- On the *same* diagonal used for the learner obstruction, the actual
canonical DNF term count is subpolynomial in the actual padded dimension. -/
theorem diagonalPadded_termCount_subpolynomial.{u}
    (G : RareGateData) (S : G.Stats) (ρ : ℝ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    {b : ℝ} (hb : 0 < b) :
    ∀ᶠ j in atTop,
      (G.termCount (diagonalPaddedWidth.{u} G ρ j) : ℝ) ≤
        (paddedAmbientDimension G (diagonalContactOrder j)
          (diagonalPaddedWidth.{u} G ρ j) : ℝ) ^ b := by
  obtain ⟨q, hq⟩ := (tendsto_natCast_atTop_atTop.eventually_gt_atTop (1 / b)).exists
  have hqpos : (0 : ℝ) < q := (by positivity : (0 : ℝ) < 1 / b).trans hq
  have hprod : 1 < b * (q : ℝ) := by
    have h := (div_lt_iff₀ hb).1 hq
    simpa only [one_mul, mul_comm] using h
  have hbq : diagonalTermTestExponent q < b := by
    unfold diagonalTermTestExponent
    apply (div_lt_iff₀ (by positivity : (0 : ℝ) < (q : ℝ) + 1)).2
    nlinarith
  have hsmall : ∀ᶠ t : ℕ in atTop, paddedTermExponent t < diagonalTermTestExponent q :=
    tendsto_paddedTermExponent.eventually
      (Iio_mem_nhds (diagonalTermTestExponent_pos q))
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually hsmall, htT.eventually_ge_atTop q] with j hsmallj hqj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have hready : ∀ᶠ w in atTop, PaddedTermReady G (diagonalContactOrder j) q w :=
    eventually_paddedTermReady G S ht q hsmallj (hresource ht)
  have hthreshold : paddedTermWidthThreshold G (diagonalContactOrder j) q ≤
      diagonalPaddedWidth.{u} G ρ j :=
    paddedTermWidthThreshold_le_diagonalPaddedWidth hqj rfl
  have hat := eventualThreshold_spec hready (diagonalPaddedWidth.{u} G ρ j) hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension G (diagonalContactOrder j)
        (diagonalPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  exact hat.2.trans (Real.rpow_le_rpow_of_exponent_le hbase hbq.le)

/-- The trace limit remains unchanged along the actual padded diagonal. -/
theorem tendsto_targetTrace_diagonalPadded.{u} (G : RareGateData) (S : G.Stats) (ρ : ℝ) :
    Tendsto (fun j => targetTrace (paddedRareGateTarget G (diagonalContactOrder j)
      (diagonalPaddedWidth.{u} G ρ j))) atTop
      (𝓝 (Real.exp (-1) - Real.exp (-2))) := by
  have hw : Tendsto (diagonalPaddedWidth.{u} G ρ) atTop atTop :=
    tendsto_diagonalWidth (diagonalPaddedCSQThreshold.{u} G ρ)
  simpa only [targetTrace_paddedRareGateTarget, Function.comp_def] using
    (G.tendsto_targetTrace S).comp hw

/-- The overlap-derived covariance bound is also unchanged at every diagonal
instance; no covariance estimate is hidden in the padding threshold. -/
theorem boundedCovariance_diagonalPadded.{u} (G : RareGateData) (S : G.Stats) (ρ : ℝ) (j : ℕ) :
    BoundedCovariance (paddedRareGateTarget G (diagonalContactOrder j)
      (diagonalPaddedWidth.{u} G ρ j))
      (Real.sqrt (G.overlapError (diagonalPaddedWidth.{u} G ρ j))) := by
  exact boundedCovariance_paddedRareGateTarget G S _ _

end MonotoneDNF

-- Focused root audit for this member's complete conditional assembly.
#print axioms MonotoneDNF.productDnfEval_paddedRareGateDnf
#print axioms MonotoneDNF.dnfTermCount_paddedRareGateDnf
#print axioms MonotoneDNF.paddedAmbientDimension_eq_paddedDimension
#print axioms MonotoneDNF.boundedCovariance_paddedRareGateTarget
#print axioms MonotoneDNF.tendsto_targetTrace_paddedRareGateTarget
#print axioms MonotoneDNF.eventually_dimension_le_paddedDimension
#print axioms MonotoneDNF.eventually_paddedCSQReady_of_exponent_gap
#print axioms MonotoneDNF.eventualThreshold_spec
#print axioms MonotoneDNF.eventually_paddedBoundedSQReady_of_exponent_gap
#print axioms MonotoneDNF.diagonalTermTestExponent_pos
#print axioms MonotoneDNF.diagonalTermTestExponent_le_one
#print axioms MonotoneDNF.eventually_paddedTermReady
#print axioms MonotoneDNF.paddedCSQWidthThreshold_le_diagonalPaddedWidth
#print axioms MonotoneDNF.paddedBoundedSQWidthThreshold_le_diagonalPaddedWidth
#print axioms MonotoneDNF.paddedTermWidthThreshold_le_diagonalPaddedWidth
#print axioms MonotoneDNF.eventually_natCostGap_quarter
#print axioms MonotoneDNF.eventually_widthExp_lt_paddingExponent
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_single_padded_diagonal
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_single_padded_diagonal
#print axioms MonotoneDNF.diagonalPadded_termCount_subpolynomial
#print axioms MonotoneDNF.tendsto_targetTrace_diagonalPadded
#print axioms MonotoneDNF.boundedCovariance_diagonalPadded


==> anc/MonotoneDNF/RareGateLearner.lean <==
module

public import MonotoneDNF.RareGateAsymptotics
public import MonotoneDNF.AsymptoticParameters
public import MonotoneDNF.CSQSimulation

@[expose] public section

/-!
# Fixed-order learner obstruction from explicit rare-gate statistics

`RareGateData` contains actual DNF term lists. `RareGateStats` is the complete
statistical interface consumed by the asymptotic Part-II/Part-I argument; it is
a proposition with fields, not an axiom asserting that a physical gate exists.
The final theorems below therefore expose every remaining gate premise while
closing the learner and parameter arithmetic without additional assumptions.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

attribute [local instance] Classical.propDecidable

/-- Gate data before any statistical promise. The displayed term lists are the
actual local monotone DNFs, not merely a bound on their size. -/
structure RareGateData where
  m : ℕ → ℕ
  terms : ∀ w, List (Finset (Fin (m w)))
  alpha : ℕ → ℝ
  overlapError : ℕ → ℝ

namespace RareGateData

/-- The local DNF gate. -/
noncomputable def gate (G : RareGateData) (w : ℕ) : BooleanCube (G.m w) → Bool :=
  dnfEval (G.terms w)

/-- Uniform firing probability of the local gate. -/
noncomputable def firingProbability (G : RareGateData) (w : ℕ) : ℝ :=
  probability (fun x => G.gate w x = true)

/-- The exact floor-based block count. -/
noncomputable def blocks (G : RareGateData) (w : ℕ) : ℕ :=
  rareBlockCount (G.firingProbability w)

/-- Active input dimension after shuffling. -/
noncomputable def dimension (G : RareGateData) (w : ℕ) : ℕ := G.blocks w * G.m w

/-- Canonical displayed term count after shuffling (proved equal below). -/
noncomputable def termCount (G : RareGateData) (w : ℕ) : ℕ := G.blocks w * (G.terms w).length

/-- The actual shuffled firing family. -/
noncomputable def target (G : RareGateData) (w : ℕ) :
    Layout (G.blocks w) (G.m w) → BooleanCube (G.dimension w) → Bool :=
  firingTarget (G.gate w)

/-- All statistical inputs needed for the fixed-order argument. In particular,
`overlap` bounds the joint error against the actual biased-product value; it is
not merely an arbitrary operator-norm premise. -/
structure Stats (G : RareGateData) : Prop where
  firing_pos : ∀ w, 0 < G.firingProbability w
  firing_zero : Tendsto G.firingProbability atTop (𝓝 0)
  alpha_nonneg : ∀ w, 0 ≤ G.alpha w
  alpha_le_half : ∀ w, G.alpha w ≤ 1 / 2
  contact : Tendsto (fun w => (G.m w : ℝ) * (1 / 2 - G.alpha w)) atTop (𝓝 0)
  overlap : ∀ w, expectation (fun π : Layout (G.blocks w) (G.m w) =>
    expectation (fun π' => |vacancyOverlap (G.gate w) π π' -
      idealVacancyOverlap (G.alpha w) (G.gate w) π|)) ≤ G.overlapError w
  overlap_zero : Tendsto G.overlapError atTop (𝓝 0)

/-- The required thinning ratio follows from the varying-dimension contact
estimate and exact DNF monotonicity. -/
theorem tendsto_biased_ratio (G : RareGateData) (S : G.Stats) :
    Tendsto (fun w => biasedFiringProbability (G.alpha w) (G.gate w) /
      G.firingProbability w) atTop (𝓝 1) := by
  exact tendsto_biasedFiringProbability_div_uniform_varying
    S.alpha_nonneg S.alpha_le_half (fun w => dnfEval_monotone (G.terms w))
    S.firing_pos S.contact

/-- The shuffled block count diverges through the actual floor definition. -/
theorem tendsto_blocks (G : RareGateData) (S : G.Stats) :
    Tendsto G.blocks atTop atTop :=
  tendsto_rareBlockCount S.firing_pos S.firing_zero

/-- The trace limit is now a theorem of the recorded gate statistics. -/
theorem tendsto_targetTrace (G : RareGateData) (S : G.Stats) :
    Tendsto (fun w => targetTrace (G.target w)) atTop
      (𝓝 (Real.exp (-1) - Real.exp (-2))) := by
  exact tendsto_targetTrace_firingTarget_of_rare S.firing_pos S.firing_zero
    (G.tendsto_biased_ratio S) S.overlap S.overlap_zero

/-- The canonical shuffled DNF has exactly the recorded number of terms. -/
theorem dnfTermCount_layoutDnf_eq (G : RareGateData) (w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) :
    dnfTermCount (layoutDnf π (G.terms w)) = G.termCount w := by
  exact dnfTermCount_layoutDnf π (G.terms w)

/-- The displayed DNF computes the actual shuffled target. -/
theorem dnfEval_layoutDnf_eq_target (G : RareGateData) (w : ℕ)
    (π : Layout (G.blocks w) (G.m w)) (x : BooleanCube (G.dimension w)) :
    dnfEval (layoutDnf π (G.terms w)) x = G.target w π x := by
  exact dnfEval_layoutDnf π (G.terms w) x

end RareGateData

/-- Direct joint-overlap control gives covariance of the firing family with
exactly the same error parameter used in the trace limit. -/
theorem boundedCovariance_firingTarget_sqrt_of_overlap_error
    {B m : ℕ} {α D : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (gate : BooleanCube m → Bool)
    (hD : expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - idealVacancyOverlap α gate π|)) ≤ D) :
    BoundedCovariance (firingTarget (B := B) gate) (Real.sqrt D) := by
  have hc := idealVacancyOverlap_mem_unit (B := B) h0 h1 gate (canonicalLayout B m)
  rw [idealVacancyOverlap_eq_rareIdealVacancyOverlap] at hc
  have hvac : BoundedCovariance (vacancyTarget (B := B) gate) (Real.sqrt D) :=
    boundedCovariance_vacancy_sqrt_of_overlap_error
      (c := rareIdealVacancyOverlap α gate B) hc.1 hc.2 gate (by
        simpa only [idealVacancyOverlap_eq_rareIdealVacancyOverlap] using hD)
  exact (boundedCovariance_firingTarget_iff gate).2 hvac

namespace RareGateData

/-- The same joint-overlap input supplies the firing covariance bound. -/
theorem boundedCovariance (G : RareGateData) (S : G.Stats) (w : ℕ) :
    BoundedCovariance (G.target w) (Real.sqrt (G.overlapError w)) := by
  exact boundedCovariance_firingTarget_sqrt_of_overlap_error
    (S.alpha_nonneg w) (by have h := S.alpha_le_half w; linarith) (G.gate w) (S.overlap w)

end RareGateData

/-- A positive polynomial scale and a vanishing covariance scale force the
blind-family term below every fixed fraction of the promised success rate. -/
theorem eventually_blind_term_of_tendsto
    {V K : ℕ → ℝ} {ε ρ L : ℝ}
    (hV : Tendsto V atTop (𝓝 L)) (hK : Tendsto K atTop (𝓝 0))
    (hεL : ε < L) (hρ : 0 < ρ) (hK0 : ∀ᶠ w in atTop, 0 ≤ K w) :
    ∀ᶠ w in atTop, ε < V w ∧ K w / (V w - ε) ^ 2 ≤ ρ / 2 := by
  let η : ℝ := (L - ε) / 2
  have hη : 0 < η := by dsimp [η]; linarith
  have hVL : ε + η < L := by dsimp [η]; linarith
  have hVlow : ∀ᶠ w in atTop, ε + η < V w :=
    hV.eventually (Ioi_mem_nhds hVL)
  have hboundpos : 0 < (ρ / 2) * η ^ 2 := by positivity
  have hKsmall : ∀ᶠ w in atTop, K w < (ρ / 2) * η ^ 2 :=
    hK.eventually (Iio_mem_nhds hboundpos)
  filter_upwards [hVlow, hKsmall, hK0] with w hVw hKw hKw0
  have hηV : η < V w - ε := by linarith
  have hV : ε < V w := by linarith
  refine ⟨hV, ?_⟩
  have hden : 0 < (V w - ε) ^ 2 := by nlinarith
  apply (div_le_iff₀ hden).2
  have hηsq : η ^ 2 ≤ (V w - ε) ^ 2 := by nlinarith
  nlinarith

/-- Two power envelopes with a strict exponent gap cannot bound the same cost
in the wrong order cofinally. Positive multiplicative constants are retained. -/
theorem not_eventually_mul_rpow_le_of_exponent_lt
    {cost B : ℕ → ℝ} {C M e a : ℝ}
    (hB : Tendsto B atTop atTop) (hC : 0 < C) (hM : 0 ≤ M) (hea : e < a)
    (hlower : ∀ᶠ w in atTop, C * B w ^ a ≤ cost w)
    (hupper : ∀ᶠ w in atTop, cost w ≤ M * B w ^ e) : False := by
  have hdiv : Tendsto (fun w => B w ^ (a - e)) atTop atTop :=
    (tendsto_rpow_atTop (sub_pos.2 hea)).comp hB
  have hlarge : ∀ᶠ w in atTop, M / C + 1 < B w ^ (a - e) :=
    hdiv.eventually_gt_atTop (M / C + 1)
  have hBpos : ∀ᶠ w in atTop, 0 < B w := hB.eventually_gt_atTop 0
  obtain ⟨w, hl, hu, hBlarge, hBw⟩ := (hlower.and (hupper.and (hlarge.and hBpos))).exists
  have hCne : C ≠ 0 := ne_of_gt hC
  have hMC : M / C < B w ^ (a - e) := by linarith
  have hMr0 := (div_lt_iff₀ hC).1 hMC
  have hMr : M < C * B w ^ (a - e) := by
    simpa only [mul_comm] using hMr0
  have hBe : 0 < B w ^ e := Real.rpow_pos_of_pos hBw _
  have hmul := mul_lt_mul_of_pos_right hMr hBe
  have hpow : B w ^ (a - e) * B w ^ e = B w ^ a := by
    rw [← Real.rpow_add hBw]
    congr 1
    ring
  have hpowC : C * B w ^ (a - e) * B w ^ e = C * B w ^ a := by
    rw [mul_assoc, hpow]
  rw [hpowC] at hmul
  linarith

end MonotoneDNF

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- **Fixed-order learner contradiction.** Every physical input is visible:
rare-gate statistics, the power covariance bound, and the opposed polynomial
cost bound. There is no hard-gate or learner theorem hidden in `Stats`. -/
theorem no_csq_learner_of_rareGateStats_and_cost_bound
    (G : RareGateData) (S : G.Stats) {a e M ρ : ℝ}
    (ha : 0 < a) (hea : e < a) (hρ : 0 < ρ) (hM : 0 ≤ M)
    {Q : ℕ → ℕ} {Seed : ℕ → Type*}
    [∀ w, Fintype (Seed w)] [∀ w, Nonempty (Seed w)]
    (learner : ∀ w, Seed w → CSQLearner (BooleanCube (G.dimension w)) (Q w))
    (τ : ℕ → ℝ) (hτ : ∀ w, 0 < τ w)
    (htol : ∀ w seed j, τ w ≤ referenceTolerance (G.target w) (learner w seed) j)
    (hpromise : ∀ w, ρ ≤ expectation (fun π => learnerSuccessProbability
      (G.target w) (learner w) π (1 / 100)))
    (hcov : ∀ᶠ w in atTop,
      Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a))
    (hcost : ∀ᶠ w in atTop,
      (Q w : ℝ) / (τ w) ^ 2 ≤ M * (G.blocks w : ℝ) ^ e) : False := by
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hK : Tendsto (fun w => (G.blocks w : ℝ) ^ (-a)) atTop (𝓝 0) :=
    (tendsto_rpow_neg_atTop ha).comp hB
  have hBpos : ∀ᶠ w in atTop, 0 < (G.blocks w : ℝ) := hB.eventually_gt_atTop 0
  have hK0 : ∀ᶠ w in atTop, 0 ≤ (G.blocks w : ℝ) ^ (-a) := by
    filter_upwards [hBpos] with w hw
    exact (Real.rpow_pos_of_pos hw _).le
  have hεL : (1 : ℝ) / 100 < Real.exp (-1) - Real.exp (-2) := by
    have h := rareTraceLimit_gt_one_fifth
    linarith
  have hblind := eventually_blind_term_of_tendsto (G.tendsto_targetTrace S) hK
    hεL hρ hK0
  apply not_eventually_mul_rpow_le_of_exponent_lt
    (cost := fun w => (Q w : ℝ) / (τ w) ^ 2)
    (B := fun w => (G.blocks w : ℝ)) hB (by positivity : 0 < ρ / 8) hM hea
    (M := M) (e := e) (a := a) ?_ hcost
  filter_upwards [hcov, hblind, hBpos] with w hcw hblindw hBw
  have hKpos : 0 < (G.blocks w : ℝ) ^ (-a) := Real.rpow_pos_of_pos hBw _
  have hbound : BoundedCovariance (G.target w) ((G.blocks w : ℝ) ^ (-a)) := by
    intro φ hφ
    exact (G.boundedCovariance S w φ hφ).trans hcw
  have hcostlower := csq_query_cost_ge_of_blind_term (G.target w) (learner w)
    hbound (hτ w) hKpos (htol w) hblindw.1 hblindw.2 (hpromise w)
  have hid : ρ / (8 * (G.blocks w : ℝ) ^ (-a)) =
      (ρ / 8) * (G.blocks w : ℝ) ^ a := by
    rw [Real.rpow_neg hBw.le]
    have hp : 0 < (G.blocks w : ℝ) ^ a := Real.rpow_pos_of_pos hBw _
    field_simp
  rwa [hid] at hcostlower

/-- Cost arithmetic for a joint polynomial bound on query count and inverse
tolerance. The resource variable is a real power, matching the guide's
adjusted-constant polynomial formulation. -/
theorem query_cost_le_resource_rpow_cube
    {Q R : ℕ → ℝ} {τ : ℕ → ℝ} {e : ℝ} (he : 0 ≤ e)
    (hτ : ∀ w, 0 < τ w) (hR : ∀ w, 0 ≤ R w)
    (hQ : ∀ w, Q w ≤ R w ^ e)
    (hinvtol : ∀ w, (τ w)⁻¹ ≤ R w ^ e) :
    ∀ w, Q w / τ w ^ 2 ≤ R w ^ (3 * e) := by
  intro w
  have hτ0 : (0 : ℝ) ≤ (τ w)⁻¹ := inv_nonneg.2 (hτ w).le
  have hRe : 0 ≤ R w ^ e := Real.rpow_nonneg (hR w) _
  have hinv2 : (τ w)⁻¹ ^ 2 ≤ (R w ^ e) ^ 2 := by
    exact pow_le_pow_left₀ hτ0 (hinvtol w) 2
  have hcancel : Q w / τ w ^ 2 = Q w * ((τ w)⁻¹) ^ 2 := by
    field_simp [ne_of_gt (hτ w)]
  rw [hcancel]
  calc
    Q w * (τ w)⁻¹ ^ 2 ≤ R w ^ e * (R w ^ e) ^ 2 := by
      exact mul_le_mul (hQ w) hinv2 (sq_nonneg _) hRe
    _ = R w ^ (3 * e) := by
      rw [← Real.rpow_natCast (R w ^ e) 2, ← Real.rpow_mul (hR w),
        ← Real.rpow_add_of_nonneg (hR w) he (by positivity)]
      congr 1
      ring

end MonotoneDNF

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- Convert a resource-size bound into the opposed block-power envelope. -/
theorem eventually_query_cost_le_blocks_rpow_cube
    {Q R B : ℕ → ℝ} {τ : ℕ → ℝ} {e width : ℝ} (he : 0 ≤ e)
    (hτ : ∀ w, 0 < τ w) (hR : ∀ w, 0 ≤ R w)
    (hQ : ∀ w, Q w ≤ R w ^ e)
    (hinvtol : ∀ w, (τ w)⁻¹ ≤ R w ^ e)
    (hRB : ∀ᶠ w in atTop, R w ≤ B w ^ width)
    (hB : ∀ᶠ w in atTop, 0 ≤ B w) :
    ∀ᶠ w in atTop, Q w / τ w ^ 2 ≤ B w ^ (3 * e * width) := by
  filter_upwards [hRB, hB] with w hRBw hBw
  have hcost := query_cost_le_resource_rpow_cube he hτ hR hQ hinvtol w
  have hmono : R w ^ (3 * e) ≤ (B w ^ width) ^ (3 * e) := by
    apply Real.rpow_le_rpow (hR w) hRBw
    positivity
  have hid : (B w ^ width) ^ (3 * e) = B w ^ (3 * e * width) := by
    rw [← Real.rpow_mul hBw]
    congr 1
    ring
  exact hcost.trans (hmono.trans_eq hid)

/-- **Source-shaped no-fixed-polynomial-CSQ-learner theorem.** The only
remaining premises are the explicit rare-gate statistics, the covariance power
rate, the actual dimension/term resource bound, and the putative learner's
joint polynomial bounds. The contact-order selection itself is already proved
by `exists_contactOrder_gt_widthExp`. -/
theorem no_joint_polynomial_csq_learner_of_rareGateStats
    (G : RareGateData) (S : G.Stats) {t : ℕ} {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (ht : 3 * E * widthExp t < (t : ℝ) / 2)
    {Q : ℕ → ℕ} {Seed : ℕ → Type*}
    [∀ w, Fintype (Seed w)] [∀ w, Nonempty (Seed w)]
    (learner : ∀ w, Seed w → CSQLearner (BooleanCube (G.dimension w)) (Q w))
    (τ : ℕ → ℝ) (hτ : ∀ w, 0 < τ w)
    (htol : ∀ w seed j, τ w ≤ referenceTolerance (G.target w) (learner w seed) j)
    (hpromise : ∀ w, ρ ≤ expectation (fun π => learnerSuccessProbability
      (G.target w) (learner w) π (1 / 100)))
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hQ : ∀ w, (Q w : ℝ) ≤
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ w, (τ w)⁻¹ ≤
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ^ E)
    (hcov : ∀ {a : ℝ}, 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)) :
    False := by
  let a : ℝ := (3 * E * widthExp t + (t : ℝ) / 2) / 2
  have hEwidth : 0 ≤ 3 * E * widthExp t := by positivity [widthExp_pos t]
  have ha : 0 < a := by dsimp [a]; linarith
  have ha_upper : a < (t : ℝ) / 2 := by dsimp [a]; linarith
  have hea : 3 * E * widthExp t < a := by dsimp [a]; linarith
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hB0 : ∀ᶠ w in atTop, 0 ≤ (G.blocks w : ℝ) := by
    filter_upwards [hB.eventually_gt_atTop 0] with w hw
    exact hw.le
  have hR0 : ∀ w, (0 : ℝ) ≤ ((G.dimension w + G.termCount w : ℕ) : ℝ) := by
    intro w
    positivity
  have hcost := eventually_query_cost_le_blocks_rpow_cube
    (Q := fun w => (Q w : ℝ))
    (R := fun w => ((G.dimension w + G.termCount w : ℕ) : ℝ))
    (B := fun w => (G.blocks w : ℝ)) hE hτ hR0 hQ hinvtol hresource hB0
  apply no_csq_learner_of_rareGateStats_and_cost_bound G S ha hea hρ
    (by norm_num : (0 : ℝ) ≤ 1) learner τ hτ htol hpromise (hcov ha ha_upper)
  filter_upwards [hcost] with w hw
  simpa only [one_mul] using hw

end MonotoneDNF

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

attribute [local instance] Classical.propDecidable

/-- Bounded-SQ counterpart of the fixed-order contradiction, using the proved
fresh-sample comparison-oracle reduction and retaining its factor `32`. -/
theorem no_boundedSQ_learner_of_rareGateStats_and_cost_bound
    (G : RareGateData) (S : G.Stats) {a e M ρ δsamp : ℝ}
    (ha : 0 < a) (hea : e < a) (hδ : 0 < δsamp) (hρδ : δsamp < ρ) (hM : 0 ≤ M)
    {Q : ℕ → ℕ} {Seed : ℕ → Type*}
    [∀ w, Fintype (Seed w)] [∀ w, Nonempty (Seed w)]
    (learner : ∀ w, Seed w → SQLearner (BooleanCube (G.dimension w)) (Q w))
    (hQ : ∀ w, 0 < Q w)
    (τ : ℕ → ℝ) (hτ : ∀ w, 0 < τ w)
    (htol : ∀ w seed j history, τ w ≤ (learner w seed).tolerance j history)
    (hpromise : ∀ w π answer, RawSQOracleLegal (G.target w π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner w seed) answer
        (G.target w π) (1 / 100) then (1 : ℝ) else 0))
    (hcov : ∀ᶠ w in atTop,
      Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a))
    (hcost : ∀ᶠ w in atTop,
      (Q w : ℝ) / (τ w) ^ 2 ≤ M * (G.blocks w : ℝ) ^ e) : False := by
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hK : Tendsto (fun w => (G.blocks w : ℝ) ^ (-a)) atTop (𝓝 0) :=
    (tendsto_rpow_neg_atTop ha).comp hB
  have hBpos : ∀ᶠ w in atTop, 0 < (G.blocks w : ℝ) := hB.eventually_gt_atTop 0
  have hK0 : ∀ᶠ w in atTop, 0 ≤ (G.blocks w : ℝ) ^ (-a) := by
    filter_upwards [hBpos] with w hw
    exact (Real.rpow_pos_of_pos hw _).le
  have hεL : (1 : ℝ) / 100 < Real.exp (-1) - Real.exp (-2) := by
    have h := rareTraceLimit_gt_one_fifth
    linarith
  have hblind := eventually_blind_term_of_tendsto (G.tendsto_targetTrace S) hK
    hεL (by linarith : 0 < ρ - δsamp) hK0
  apply not_eventually_mul_rpow_le_of_exponent_lt
    (cost := fun w => (Q w : ℝ) / (τ w) ^ 2)
    (B := fun w => (G.blocks w : ℝ)) hB
    (by positivity : 0 < (ρ - δsamp) / 32) hM hea
    (M := M) (e := e) (a := a) ?_ hcost
  filter_upwards [hcov, hblind, hBpos] with w hcw hblindw hBw
  have hKpos : 0 < (G.blocks w : ℝ) ^ (-a) := Real.rpow_pos_of_pos hBw _
  have hbound : BoundedCovariance (G.target w) ((G.blocks w : ℝ) ^ (-a)) := by
    intro φ hφ
    exact (G.boundedCovariance S w φ hφ).trans hcw
  have hcostlower := boundedSQ_query_cost_ge_of_rawOraclePromise
    (hQ w) (G.target w) (learner w) hbound hKpos (hτ w) hδ hblindw.1
    (htol w) hblindw.2 (hpromise w)
  have hid : (ρ - δsamp) / (32 * (G.blocks w : ℝ) ^ (-a)) =
      ((ρ - δsamp) / 32) * (G.blocks w : ℝ) ^ a := by
    rw [Real.rpow_neg hBw.le]
    have hp : 0 < (G.blocks w : ℝ) ^ a := Real.rpow_pos_of_pos hBw _
    field_simp
  rwa [hid] at hcostlower

/-- Raw-bounded-SQ form of the source-shaped joint-polynomial obstruction. -/
theorem no_joint_polynomial_boundedSQ_learner_of_rareGateStats
    (G : RareGateData) (S : G.Stats) {t : ℕ} {E ρ δsamp : ℝ}
    (hE : 0 ≤ E) (hδ : 0 < δsamp) (hρδ : δsamp < ρ)
    (ht : 3 * E * widthExp t < (t : ℝ) / 2)
    {Q : ℕ → ℕ} {Seed : ℕ → Type*}
    [∀ w, Fintype (Seed w)] [∀ w, Nonempty (Seed w)]
    (learner : ∀ w, Seed w → SQLearner (BooleanCube (G.dimension w)) (Q w))
    (hQ : ∀ w, 0 < Q w)
    (τ : ℕ → ℝ) (hτ : ∀ w, 0 < τ w)
    (htol : ∀ w seed j history, τ w ≤ (learner w seed).tolerance j history)
    (hpromise : ∀ w π answer, RawSQOracleLegal (G.target w π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner w seed) answer
        (G.target w π) (1 / 100) then (1 : ℝ) else 0))
    (hresource : ∀ᶠ w in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t)
    (hQpoly : ∀ w, (Q w : ℝ) ≤
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ w, (τ w)⁻¹ ≤
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ^ E)
    (hcov : ∀ {a : ℝ}, 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)) :
    False := by
  let a : ℝ := (3 * E * widthExp t + (t : ℝ) / 2) / 2
  have hEwidth : 0 ≤ 3 * E * widthExp t := by positivity [widthExp_pos t]
  have ha : 0 < a := by dsimp [a]; linarith
  have ha_upper : a < (t : ℝ) / 2 := by dsimp [a]; linarith
  have hea : 3 * E * widthExp t < a := by dsimp [a]; linarith
  have hB : Tendsto (fun w => (G.blocks w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp (G.tendsto_blocks S)
  have hB0 : ∀ᶠ w in atTop, 0 ≤ (G.blocks w : ℝ) := by
    filter_upwards [hB.eventually_gt_atTop 0] with w hw
    exact hw.le
  have hR0 : ∀ w, (0 : ℝ) ≤ ((G.dimension w + G.termCount w : ℕ) : ℝ) := by
    intro w
    positivity
  have hcost := eventually_query_cost_le_blocks_rpow_cube
    (Q := fun w => (Q w : ℝ))
    (R := fun w => ((G.dimension w + G.termCount w : ℕ) : ℝ))
    (B := fun w => (G.blocks w : ℝ)) hE hτ hR0 hQpoly hinvtol hresource hB0
  apply no_boundedSQ_learner_of_rareGateStats_and_cost_bound G S ha hea hδ hρδ
    (by norm_num : (0 : ℝ) ≤ 1) learner hQ τ hτ htol hpromise (hcov ha ha_upper)
  filter_upwards [hcost] with w hw
  simpa only [one_mul] using hw

end MonotoneDNF


==> anc/MonotoneDNF/RareGatePadding.lean <==
module

public import MonotoneDNF.RareGateLearner

@[expose] public section

/-!
# Ceiling-aware padding envelopes

The ambient dimension is `⌈B^r⌉₊`, not `B^r`.  These lemmas keep the two
sides of that distinction.  Positive exponent slack absorbs both the ceiling
and all fixed multiplicative constants; no real-power equality is claimed for
the natural-number ceiling.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- The exact corrected padded dimension. -/
noncomputable def paddedDimension (B : ℝ) (r : ℝ) : ℕ := ⌈B ^ r⌉₊

lemma rpow_le_paddedDimension (B r : ℝ) :
    B ^ r ≤ (paddedDimension B r : ℝ) := by
  exact Nat.le_ceil _

lemma paddedDimension_le_two_rpow {B r : ℝ}
    (hB : 0 ≤ B) (hBr : 1 ≤ B ^ r) :
    (paddedDimension B r : ℝ) ≤ 2 * B ^ r := by
  have h := Nat.ceil_lt_add_one (Real.rpow_nonneg hB r)
  dsimp [paddedDimension]
  linarith

lemma paddedDimension_bounds {B r : ℝ}
    (hB : 0 ≤ B) (hBr : 1 ≤ B ^ r) :
    B ^ r ≤ (paddedDimension B r : ℝ) ∧
      (paddedDimension B r : ℝ) ≤ 2 * B ^ r :=
  ⟨rpow_le_paddedDimension B r, paddedDimension_le_two_rpow hB hBr⟩

lemma eventually_paddedDimension_bounds {B : ℕ → ℝ} {r : ℝ}
    (hB : Tendsto B atTop atTop) (hr : 0 < r) :
    ∀ᶠ w in atTop, B w ^ r ≤ (paddedDimension (B w) r : ℝ) ∧
      (paddedDimension (B w) r : ℝ) ≤ 2 * B w ^ r := by
  have hBr : Tendsto (fun w => B w ^ r) atTop atTop :=
    (tendsto_rpow_atTop hr).comp hB
  have hB0 : ∀ᶠ w in atTop, 0 ≤ B w := by
    filter_upwards [hB.eventually_gt_atTop 0] with w hw
    exact hw.le
  filter_upwards [hBr.eventually_ge_atTop 1, hB0] with w hBrw hBw
  exact paddedDimension_bounds hBw hBrw

/-- A smaller power is eventually dominated by a larger one, with fixed
nonnegative constants on both sides. -/
theorem eventually_mul_rpow_le_mul_rpow_of_exponent_lt
    {B : ℕ → ℝ} {C M u v : ℝ}
    (hB : Tendsto B atTop atTop) (hC : 0 < C) (hM : 0 ≤ M) (huv : u < v) :
    ∀ᶠ w in atTop, M * B w ^ u ≤ C * B w ^ v := by
  have hdiv : Tendsto (fun w => B w ^ (v - u)) atTop atTop :=
    (tendsto_rpow_atTop (sub_pos.2 huv)).comp hB
  have hlarge : ∀ᶠ w in atTop, M / C + 1 < B w ^ (v - u) :=
    hdiv.eventually_gt_atTop (M / C + 1)
  have hBpos : ∀ᶠ w in atTop, 0 < B w := hB.eventually_gt_atTop 0
  filter_upwards [hlarge, hBpos] with w hl hw
  have hMC : M / C < B w ^ (v - u) := by linarith
  have hMr0 := (div_lt_iff₀ hC).1 hMC
  have hMr : M ≤ C * B w ^ (v - u) := by
    have h : M < B w ^ (v - u) * C := hMr0
    nlinarith
  have hBu : 0 < B w ^ u := Real.rpow_pos_of_pos hw _
  have hmul := mul_le_mul_of_nonneg_right hMr hBu.le
  have hpow : B w ^ (v - u) * B w ^ u = B w ^ v := by
    rw [← Real.rpow_add hw]
    congr 1
    ring
  have hpowC : C * B w ^ (v - u) * B w ^ u = C * B w ^ v := by
    rw [mul_assoc, hpow]
  rw [hpowC] at hmul
  exact hmul

/-- **Ceiling-aware cost conversion.** If `r*b < a`, then every lower envelope
`C*B^a` is eventually at least the `b`-power of the actual padded dimension.
All constants lost to the ceiling are proved inside the conclusion. -/
theorem eventually_cost_rpow_lower_of_paddedDimension
    {cost B : ℕ → ℝ} {C a b r : ℝ}
    (hB : Tendsto B atTop atTop) (hC : 0 < C) (ha : 0 ≤ a)
    (hb : 0 ≤ b) (hr : 0 < r) (hgap : r * b < a)
    (hcost : ∀ᶠ w in atTop, C * B w ^ a ≤ cost w) :
    ∀ᶠ w in atTop, (paddedDimension (B w) r : ℝ) ^ b ≤ cost w := by
  have hceil := eventually_paddedDimension_bounds hB hr
  have hM : 0 ≤ (2 : ℝ) ^ b := Real.rpow_nonneg (by norm_num) _
  have hconv := eventually_mul_rpow_le_mul_rpow_of_exponent_lt hB hC hM hgap
  have hB0 : ∀ᶠ w in atTop, 0 ≤ B w := by
    filter_upwards [hB.eventually_gt_atTop 0] with w hw
    exact hw.le
  filter_upwards [hcost, hceil, hconv, hB0] with w hcostw hceilw hconvw hBw
  calc
    (paddedDimension (B w) r : ℝ) ^ b ≤ (2 * B w ^ r) ^ b := by
      apply Real.rpow_le_rpow (by positivity)
      exact hceilw.2
      exact hb
    _ = (2 : ℝ) ^ b * B w ^ (r * b) := by
      rw [Real.mul_rpow (by norm_num) (Real.rpow_nonneg hBw r), ← Real.rpow_mul hBw]
    _ ≤ C * B w ^ a := hconvw
    _ ≤ cost w := hcostw

/-- **Ceiling-aware term conversion.** If `s ≤ M*B^e` and `e < r*b`, then
eventually `s ≤ ⌈B^r⌉₊^b`. Only the lower ceiling comparison is needed here. -/
theorem eventually_terms_rpow_upper_of_paddedDimension
    {terms B : ℕ → ℝ} {M e b r : ℝ}
    (hB : Tendsto B atTop atTop) (hM : 0 ≤ M)
    (hb : 0 ≤ b) (hr : 0 < r) (hgap : e < r * b)
    (hterms : ∀ᶠ w in atTop, terms w ≤ M * B w ^ e) :
    ∀ᶠ w in atTop, terms w ≤ (paddedDimension (B w) r : ℝ) ^ b := by
  have hceil := eventually_paddedDimension_bounds hB hr
  have hconv := eventually_mul_rpow_le_mul_rpow_of_exponent_lt hB
    (by norm_num : (0 : ℝ) < 1) hM hgap
  have hB0 : ∀ᶠ w in atTop, 0 ≤ B w := by
    filter_upwards [hB.eventually_gt_atTop 0] with w hw
    exact hw.le
  filter_upwards [hterms, hceil, hconv, hB0] with w htermsw hceilw hconvw hBw
  calc
    terms w ≤ M * B w ^ e := htermsw
    _ ≤ 1 * B w ^ (r * b) := hconvw
    _ = (B w ^ r) ^ b := by rw [Real.rpow_mul hBw, one_mul]
    _ ≤ (paddedDimension (B w) r : ℝ) ^ b := by
      apply Real.rpow_le_rpow (Real.rpow_nonneg hBw r) hceilw.1 hb

end MonotoneDNF

namespace MonotoneDNF

open Filter Asymptotics
open scoped Topology BigOperators

/-- Fixed-order term estimate with exactly the source's corrected exponents.
A strict increase of `paddedTermExponent t` is the required slack. -/
theorem eventually_terms_rpow_upper_of_widthExp
    {terms B : ℕ → ℝ} {M b : ℝ} {t : ℕ}
    (hB : Tendsto B atTop atTop) (hM : 0 ≤ M)
    (ht : 0 < t) (hb : 0 ≤ b) (hbt : paddedTermExponent t < b)
    (hterms : ∀ᶠ w in atTop, terms w ≤ M * B w ^ widthExp t) :
    ∀ᶠ w in atTop, terms w ≤ (paddedDimension (B w) (paddingExponent t) : ℝ) ^ b := by
  have hr := paddingExponent_pos ht
  have heq := paddingExponent_mul_paddedTermExponent ht
  apply eventually_terms_rpow_upper_of_paddedDimension hB hM hb hr ?_ hterms
  calc
    widthExp t = paddingExponent t * paddedTermExponent t := heq.symm
    _ < paddingExponent t * b := mul_lt_mul_of_pos_left hbt hr

/-- Fixed-order query-cost estimate with exactly the source's corrected
exponents. Any `b < paddedCostExponent t` survives padding; no uniform-in-`t`
estimate is hidden in the statement. -/
theorem eventually_cost_rpow_lower_of_paddedCostExponent
    {cost B : ℕ → ℝ} {C b : ℝ} {t : ℕ}
    (hB : Tendsto B atTop atTop) (hC : 0 < C)
    (ht : 0 < t) (hb : 0 ≤ b) (hbt : b < paddedCostExponent t)
    (hcost : ∀ᶠ w in atTop, C * B w ^ ((t : ℝ) / 2) ≤ cost w) :
    ∀ᶠ w in atTop,
      (paddedDimension (B w) (paddingExponent t) : ℝ) ^ b ≤ cost w := by
  have hr := paddingExponent_pos ht
  have heq := paddingExponent_mul_paddedCostExponent ht
  apply eventually_cost_rpow_lower_of_paddedDimension hB hC
    (by positivity : (0 : ℝ) ≤ (t : ℝ) / 2) hb hr ?_ hcost
  calc
    paddingExponent t * b < paddingExponent t * paddedCostExponent t :=
      mul_lt_mul_of_pos_left hbt hr
    _ = (t : ℝ) / 2 := heq

end MonotoneDNF


==> anc/MonotoneDNF/RareGateTailReindex.lean <==
module

public import MonotoneDNF.MixedSourceResource
public import MonotoneDNF.MixedSourceOrderTwoLimits

@[expose] public section

/-!
# Honest tail reindexing of rare-gate data

The guide's fixed-order estimates hold for sufficiently large widths.  The
original `RareGateData.Stats`, however, stores four pointwise fields at every
width.  This file keeps that structure unchanged and reindexes the data by a
constant, learner-independent threshold.  No `Stats` assertion is made for the
unshifted data unless all its pointwise fields actually hold there.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

namespace RareGateData

/-- Reindex every field by the same constant width shift. -/
noncomputable def widthShift (G : RareGateData) (k : ℕ) : RareGateData where
  m w := G.m (w + k)
  terms w := G.terms (w + k)
  alpha w := G.alpha (w + k)
  overlapError w := G.overlapError (w + k)

@[simp] theorem widthShift_m (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).m w = G.m (w + k) := rfl

@[simp] theorem widthShift_terms (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).terms w = G.terms (w + k) := rfl

@[simp] theorem widthShift_alpha (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).alpha w = G.alpha (w + k) := rfl

@[simp] theorem widthShift_overlapError (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).overlapError w = G.overlapError (w + k) := rfl

@[simp] theorem widthShift_gate (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).gate w = G.gate (w + k) := rfl

@[simp] theorem widthShift_firingProbability (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).firingProbability w = G.firingProbability (w + k) := rfl

@[simp] theorem widthShift_blocks (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).blocks w = G.blocks (w + k) := rfl

@[simp] theorem widthShift_dimension (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).dimension w = G.dimension (w + k) := rfl

@[simp] theorem widthShift_termCount (G : RareGateData) (k w : ℕ) :
    (G.widthShift k).termCount w = G.termCount (w + k) := rfl

/-- The four pointwise statistical requirements, imposed only on a tail. -/
def TailReady (G : RareGateData) (w : ℕ) : Prop :=
  0 < G.firingProbability w ∧
    0 ≤ G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
    expectation (fun π : Layout (G.blocks w) (G.m w) =>
      expectation (fun π' => |vacancyOverlap (G.gate w) π π' -
        idealVacancyOverlap (G.alpha w) (G.gate w) π|)) ≤ G.overlapError w

/-- `Stats` with its pointwise fields required eventually rather than at every
width.  The three limits are identical to those in the original structure. -/
structure TailStats (G : RareGateData) : Prop where
  firing_pos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w
  firing_zero : Tendsto G.firingProbability atTop (𝓝 0)
  alpha_nonneg : ∀ᶠ w : ℕ in atTop, 0 ≤ G.alpha w
  alpha_le_half : ∀ᶠ w : ℕ in atTop, G.alpha w ≤ 1 / 2
  contact : Tendsto (fun w => (G.m w : ℝ) * (1 / 2 - G.alpha w)) atTop (𝓝 0)
  overlap : ∀ᶠ w : ℕ in atTop,
    expectation (fun π : Layout (G.blocks w) (G.m w) =>
      expectation (fun π' => |vacancyOverlap (G.gate w) π π' -
        idealVacancyOverlap (G.alpha w) (G.gate w) π|)) ≤ G.overlapError w
  overlap_zero : Tendsto G.overlapError atTop (𝓝 0)

/-- An ordinary all-width `Stats` is in particular tail statistics. -/
theorem TailStats.ofStats {G : RareGateData} (S : G.Stats) : G.TailStats where
  firing_pos := Eventually.of_forall S.firing_pos
  firing_zero := S.firing_zero
  alpha_nonneg := Eventually.of_forall S.alpha_nonneg
  alpha_le_half := Eventually.of_forall S.alpha_le_half
  contact := S.contact
  overlap := Eventually.of_forall S.overlap
  overlap_zero := S.overlap_zero

theorem TailStats.eventually_tailReady {G : RareGateData} (S : G.TailStats) :
    ∀ᶠ w : ℕ in atTop, G.TailReady w := by
  filter_upwards [S.firing_pos, S.alpha_nonneg, S.alpha_le_half, S.overlap] with w
    hp hα0 hα1 hoverlap
  exact ⟨hp, hα0, hα1, hoverlap⟩

/-- A canonical threshold depending only on the data, not on a proof or a
learner.  Irrelevant values below the threshold are never used. -/
noncomputable def tailThreshold (G : RareGateData) : ℕ :=
  eventualThreshold G.TailReady

/-- The canonical tail-reindexed data. -/
noncomputable def tailReindex (G : RareGateData) : RareGateData :=
  G.widthShift (G.tailThreshold)

theorem TailStats.tailReady {G : RareGateData} (S : G.TailStats)
    {w : ℕ} (hw : w ≥ G.tailThreshold) : G.TailReady w := by
  exact eventualThreshold_spec S.eventually_tailReady w hw

/-- **No weakening of `Stats`:** tail statistics prove the original all-width
structure for the explicitly reindexed data. -/
theorem TailStats.stats_tailReindex {G : RareGateData} (S : G.TailStats) :
    G.tailReindex.Stats := by
  let k := G.tailThreshold
  refine
    { firing_pos := ?_
      firing_zero := ?_
      alpha_nonneg := ?_
      alpha_le_half := ?_
      contact := ?_
      overlap := ?_
      overlap_zero := ?_ }
  · intro w
    exact (S.tailReady (w := w + k) (by exact Nat.le_add_left k w)).1
  · exact S.firing_zero.comp (tendsto_add_atTop_nat k)
  · intro w
    exact (S.tailReady (w := w + k) (by exact Nat.le_add_left k w)).2.1
  · intro w
    exact (S.tailReady (w := w + k) (by exact Nat.le_add_left k w)).2.2.1
  · exact S.contact.comp (tendsto_add_atTop_nat k)
  · intro w
    exact (S.tailReady (w := w + k) (by exact Nat.le_add_left k w)).2.2.2
  · exact S.overlap_zero.comp (tendsto_add_atTop_nat k)

/-- Conversely, a genuine `Stats` after any one fixed shift gives tail
statistics for the original data.  This is the direction used to lift the
existing mixed-source assembly without redoing its analytic proof. -/
theorem TailStats.of_stats_widthShift {G : RareGateData} {k : ℕ}
    (S : (G.widthShift k).Stats) : G.TailStats := by
  refine
    { firing_pos := ?_
      firing_zero := (tendsto_add_atTop_iff_nat k).mp S.firing_zero
      alpha_nonneg := ?_
      alpha_le_half := ?_
      contact := (tendsto_add_atTop_iff_nat k).mp S.contact
      overlap := ?_
      overlap_zero := (tendsto_add_atTop_iff_nat k).mp S.overlap_zero }
  · filter_upwards [eventually_ge_atTop k] with w hw
    have h := S.firing_pos (w - k)
    simpa [Nat.sub_add_cancel hw] using h
  · filter_upwards [eventually_ge_atTop k] with w hw
    have h := S.alpha_nonneg (w - k)
    simpa [Nat.sub_add_cancel hw] using h
  · filter_upwards [eventually_ge_atTop k] with w hw
    have h := S.alpha_le_half (w - k)
    simpa [Nat.sub_add_cancel hw] using h
  · filter_upwards [eventually_ge_atTop k] with w hw
    rw [← Nat.sub_add_cancel hw]
    exact S.overlap (w - k)

end RareGateData

end MonotoneDNF

#print axioms MonotoneDNF.RareGateData.TailStats.stats_tailReindex
#print axioms MonotoneDNF.RareGateData.TailStats.of_stats_widthShift

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable


section MixedSourceTail

variable (R t : ℕ) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
variable (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  BoundedAnchor t (w ^ 2))
variable (U : ∀ w, Fin (sourceTriggerUnitCount R t w (w ^ 2) ρ) →
  (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
variable (P : ∀ w, Fin (sourceGenericUnitCount R t w) →
  List (Finset (Fin (M w))))
variable (B : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
  Fin 2 → Fin (16 * t) → List (Finset (Fin (w ^ 2))))

/-- Tail statistics for the actual mixed source, with all initial-index
hypotheses removed from the old wrapper.  Nonempty bodies are required only
eventually; sub-half firing follows from the proved firing limit and positive
dimension is eventual by definition.  The analytic majorant limit is applied
to the shifted scalar/gate sequences, not to an ill-typed precomposition of
the dependent source parameters.  Genuine eventual order-two `ProductContact`
is still required unchanged. -/
theorem mixedAppendedSourceRareGateData_tailStats_of_orderTwo
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ [])
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        2 ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
        ((1 / 2 : ℝ) ^ w)) :
    RareGateData.TailStats (mixedAppendedSourceRareGateData R t ρ M A U P B) := by
  let G := mixedAppendedSourceRareGateData R t ρ M A U P B
  let ξ : ℕ → ℝ := fun w => (1 / 2 : ℝ) ^ w
  have hpos : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w := by
    filter_upwards [hP] with w hPw
    obtain ⟨g, hg⟩ := hPw
    change 0 < probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true)
    apply jointTriggered_probability_pos_of_nonempty
      (fun i => separatedSourceTrigger (M w) (mixedSourceAnchor R t w ρ (A w))
        (U w) i)
      (mixedAppendedSourceBody R t w ρ (M w) (P w) (B w))
      (i := genericSourceUnit R t w ρ g)
    rw [mixedAppendedSourceBody_generic]
    simp [embedFirstBody, hg]
  have hp0 : Tendsto G.firingProbability atTop (𝓝 0) := by
    change Tendsto (fun w : ℕ => probability (fun x =>
      dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x =
        true)) atTop (𝓝 0)
    exact tendsto_mixedAppendedSource_firingProbability R t ρ M A U P B hρ
  have hsmall : ∀ᶠ w : ℕ in atTop, G.firingProbability w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hn : ∀ᶠ w : ℕ in atTop, 0 < G.m w := by
    filter_upwards [eventually_ge_atTop 1] with w hw
    change 0 < M w + w ^ 2
    have hw0 : 0 < w := by omega
    positivity
  have hrange : ∀ᶠ w : ℕ in atTop, 0 < G.alpha w ∧ G.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w) := by
    filter_upwards [hsmall, hn] with w hsmallw hnw
    let : Nonempty (Fin (G.m w)) := Fin.pos_iff_nonempty.mp hnw
    change 0 < (1 + physicalContactBias (G.gate w)) / 2 ∧
      (1 + physicalContactBias (G.gate w)) / 2 ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (G.gate w)
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (G.gate w) by exact dnfEval_monotone _) hsmallw
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hready : ∀ᶠ w : ℕ in atTop,
      0 < G.firingProbability w ∧ G.firingProbability w < 1 / 2 ∧ 0 < G.m w := by
    filter_upwards [hpos, hsmall, hn] with w hpw hsmallw hnw
    exact ⟨hpw, hsmallw, hnw⟩
  obtain ⟨k, hk⟩ := eventually_atTop.1 hready
  let Gk := G.widthShift k
  let ξk : ℕ → ℝ := fun w => ξ (w + k)
  have hkready (w : ℕ) :
      0 < Gk.firingProbability w ∧ Gk.firingProbability w < 1 / 2 ∧ 0 < Gk.m w := by
    exact hk (w + k) (Nat.le_add_left k w)
  have hrangek : ∀ w, 0 < Gk.alpha w ∧ Gk.alpha w ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (Gk.gate w) := by
    intro w
    let : Nonempty (Fin (Gk.m w)) := Fin.pos_iff_nonempty.mp (hkready w).2.2
    change 0 < (1 + physicalContactBias (Gk.gate w)) / 2 ∧
      (1 + physicalContactBias (Gk.gate w)) / 2 ≤ 1 / 2 ∧
      1 / 2 < rejectionProbability (Gk.gate w)
    have hspec := physicalContactAlpha_spec_of_probability_lt_half
      (show MonotoneBoolean (Gk.gate w) by exact dnfEval_monotone _)
      (hkready w).2.1
    exact ⟨hspec.1, hspec.2.1, hspec.2.2.2⟩
  have hposk : ∀ w, 0 < Gk.firingProbability w := fun w => (hkready w).1
  have hp0k : Tendsto Gk.firingProbability atTop (𝓝 0) :=
    hp0.comp (tendsto_add_atTop_nat k)
  have hBk : Tendsto Gk.blocks atTop atTop := tendsto_rareBlockCount hposk hp0k
  have hBpk : Tendsto (fun w => (Gk.blocks w : ℝ) * Gk.firingProbability w)
      atTop (𝓝 1) := tendsto_rareBlockCount_mul hposk hp0k
  have hm3p : Tendsto (fun w => (G.m w : ℝ) ^ 3 * G.firingProbability w)
      atTop (𝓝 0) := by
    change Tendsto (fun w => ((M w + w ^ 2 : ℕ) : ℝ) ^ 3 *
      probability (fun x => dnfEval
        (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w) (B w)) x = true))
      atTop (𝓝 0)
    exact tendsto_mixedAppendedSource_dimensionCube_mul_firing R t ρ M A U P B
      hρ hMle
  have hm3pk : Tendsto (fun w => (Gk.m w : ℝ) ^ 3 * Gk.firingProbability w)
      atTop (𝓝 0) := hm3p.comp (tendsto_add_atTop_nat k)
  have hmξ : Tendsto (fun w => (G.m w : ℝ) * ξ w) atTop (𝓝 0) := by
    change Tendsto (fun w => ((M w + w ^ 2 : ℕ) : ℝ) *
      (1 / 2 : ℝ) ^ w) atTop (𝓝 0)
    exact tendsto_mixedSourceDimension_mul_geom M hMle
  have hmξk : Tendsto (fun w => (Gk.m w : ℝ) * ξk w) atTop (𝓝 0) :=
    hmξ.comp (tendsto_add_atTop_nat k)
  have hbpk : ∀ w, biasedFiringProbability (Gk.alpha w) (Gk.gate w) ≤
      Gk.firingProbability w := by
    intro w
    exact biasedFiringProbability_le_uniform (hrangek w).1.le (hrangek w).2.1
      (dnfEval_monotone _)
  have hmajorantk (J : ℕ) : Tendsto (fun w => orderTwoOverlapMajorant
      (B := Gk.blocks w) (J := J) (Gk.gate w) (α := Gk.alpha w) (ξ := ξk w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
    exact tendsto_orderTwoOverlapMajorant_of_cubic
      (B := Gk.blocks) (m := Gk.m) (α := Gk.alpha) (ξ := ξk) (gate := Gk.gate)
      (fun w => (hrangek w).1.le)
      (fun w => (hrangek w).2.1.trans (by norm_num : (1 / 2 : ℝ) ≤ 1))
      (fun w => by dsimp [ξk, ξ]; positivity) hbpk hposk hp0k hBk
      (fun w => rareBlockCount_mul_le_one (hposk w)) hBpk hm3pk hmξk J
  have hmajorant : ∀ J : ℕ, Tendsto (fun w => orderTwoOverlapMajorant
      (B := G.blocks w) (J := J) (G.gate w) (α := G.alpha w) (ξ := ξ w)) atTop
      (𝓝 (2 / ((J + 1).factorial : ℝ))) := by
    intro J
    apply (tendsto_add_atTop_iff_nat k).mp
    exact hmajorantk J
  have hB : Tendsto G.blocks atTop atTop := by
    apply (tendsto_add_atTop_iff_nat k).mp
    exact hBk
  have hξ1 : ∀ᶠ w : ℕ in atTop, ξ w ≤ 1 := by
    have hmul : ∀ᶠ w : ℕ in atTop, (G.m w : ℝ) * ξ w < 1 :=
      hmξ.eventually_lt_const (by norm_num)
    filter_upwards [hmul, hn] with w hw hnw
    have hm1 : (1 : ℝ) ≤ G.m w := by exact_mod_cast hnw
    have hle : ξ w ≤ (G.m w : ℝ) * ξ w := by
      calc
        ξ w = 1 * ξ w := by ring
        _ ≤ (G.m w : ℝ) * ξ w := by
          apply mul_le_mul_of_nonneg_right _ (by dsimp [ξ]; positivity)
          exact hm1
    linarith
  have hbound : ∀ J : ℕ, ∀ᶠ w : ℕ in atTop, G.overlapError w ≤
      orderTwoOverlapMajorant (B := G.blocks w) (J := J) (G.gate w)
        (α := G.alpha w) (ξ := ξ w) := by
    intro J
    filter_upwards [hcontact, hξ1, hB.eventually_gt_atTop 0,
      hB.eventually_ge_atTop (J + 1), hrange, hn, hpos, eventually_ge_atTop 2]
      with w hc hxi hblocks hJB hrangew hnw hpw hw2
    have hbp : biasedFiringProbability (G.alpha w) (G.gate w) ≤
        G.firingProbability w :=
      biasedFiringProbability_le_uniform hrangew.1.le hrangew.2.1
        (dnfEval_monotone _)
    have hBp : (G.blocks w : ℝ) *
        biasedFiringProbability (G.alpha w) (G.gate w) ≤ 1 := by
      calc
        (G.blocks w : ℝ) * biasedFiringProbability (G.alpha w) (G.gate w) ≤
            (G.blocks w : ℝ) * G.firingProbability w :=
          mul_le_mul_of_nonneg_left hbp (Nat.cast_nonneg _)
        _ ≤ 1 := rareBlockCount_mul_le_one hpw
    apply mixedAppendedSource_overlap_le_orderTwo
      R t w (G.blocks w) J ρ (M w) (A w) (U w) (P w) (B w) hc
      hrangew.1.le (hrangew.2.1.trans (by norm_num : (1 / 2 : ℝ) ≤ 1))
      (by positivity) hxi
      (by change 0 < rejectionProbability (G.gate w); linarith [hrangew.2.2])
      hnw hblocks
    · intro j hj
      rcases Finset.mem_Icc.1 hj with ⟨hj1, hjJ⟩
      constructor
      · have hsq : 4 ≤ w ^ 2 := by nlinarith
        have hm3 : 3 ≤ M w + w ^ 2 := by omega
        have hmul := Nat.mul_le_mul hj1 hm3
        simpa using hmul
      · exact hjJ.trans hJB
    · exact hBp
  have hoverlapzero : Tendsto G.overlapError atTop (𝓝 0) := by
    exact tendsto_mixedAppendedSourceData_overlapError_of_orderTwo
      R t ρ M A U P B ξ hbound hmajorant
  exact
    { firing_pos := hpos
      firing_zero := hp0
      alpha_nonneg := hrange.mono fun w hw => hw.1.le
      alpha_le_half := hrange.mono fun w hw => hw.2.1
      contact := by
        change Tendsto (fun w : ℕ => ((M w + w ^ 2 : ℕ) : ℝ) *
          (1 / 2 - (1 + physicalContactBias
            (dnfEval (mixedAppendedSourceDnf R t w ρ (M w) (A w) (U w) (P w)
              (B w)))) / 2)) atTop (𝓝 0)
        exact tendsto_mixedAppendedSource_natMul_contactDefect
          R t ρ M A U P B hρ hMle
      overlap := Eventually.of_forall fun w => le_rfl
      overlap_zero := hoverlapzero }

/-- The old all-coordinate wrapper consequently gives a genuine all-width
`Stats` after one explicit width shift, with `hP` only eventual and with no
`hsmall` or `hn` premise at all. -/
theorem exists_widthShift_mixedAppendedSourceRareGateData_stats_of_orderTwo
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) {r : ℕ}
    (hMle : ∀ᶠ w : ℕ in atTop, M w + w ^ 2 ≤ w ^ r)
    (hP : ∀ᶠ w : ℕ in atTop, ∃ g, P w g ≠ [])
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((mixedAppendedSourceRareGateData R t ρ M A U P B).gate w)
        2 ((mixedAppendedSourceRareGateData R t ρ M A U P B).alpha w)
        ((1 / 2 : ℝ) ^ w)) :
    ∃ k : ℕ, ((mixedAppendedSourceRareGateData R t ρ M A U P B).widthShift k).Stats := by
  let S := mixedAppendedSourceRareGateData_tailStats_of_orderTwo
    R t ρ M A U P B hρ hMle hP hcontact
  exact ⟨(mixedAppendedSourceRareGateData R t ρ M A U P B).tailThreshold,
    S.stats_tailReindex⟩

end MixedSourceTail

end MonotoneDNF

#print axioms MonotoneDNF.mixedAppendedSourceRareGateData_tailStats_of_orderTwo
#print axioms MonotoneDNF.exists_widthShift_mixedAppendedSourceRareGateData_stats_of_orderTwo

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Apply canonical tail reindexing independently at each contact order.  The
thresholds depend only on the source data, never on a learner. -/
@[irreducible] noncomputable def tailReindexedFamily (G : ℕ → RareGateData) :
    ℕ → RareGateData := fun t => (G t).tailReindex

theorem tailReindexedFamily_stats (G : ℕ → RareGateData)
    (S : ∀ t, RareGateData.TailStats (G t)) :
    ∀ t, (tailReindexedFamily G t).Stats := by
  intro t
  unfold tailReindexedFamily
  exact (S t).stats_tailReindex

/-- Eventual resource bounds are invariant under the canonical width shift. -/
theorem eventually_tailReindex_resource (G : RareGateData) {t : ℕ}
    (hresource : ∀ᶠ w : ℕ in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t) :
    ∀ᶠ w : ℕ in atTop,
      ((G.tailReindex.dimension w + G.tailReindex.termCount w : ℕ) : ℝ) ≤
        (G.tailReindex.blocks w : ℝ) ^ widthExp t := by
  exact (tendsto_add_atTop_nat G.tailThreshold).eventually hresource

/-- Every fixed covariance exponent bound is likewise transported to exactly
the same reindexed data. -/
theorem eventually_tailReindex_covariance (G : RareGateData) {a : ℝ}
    (hcov : ∀ᶠ w : ℕ in atTop,
      Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)) :
    ∀ᶠ w : ℕ in atTop, Real.sqrt (G.tailReindex.overlapError w) ≤
      (G.tailReindex.blocks w : ℝ) ^ (-a) := by
  exact (tendsto_add_atTop_nat G.tailThreshold).eventually hcov

/-- **CSQ final-learner transport.**  Only tail statistics are required for
the original data.  The contradiction concerns the original padded learner
signature instantiated at the explicit `tailReindexedFamily`; there is no
assertion that the unshifted data has all-width `Stats`. -/
theorem no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource.{u}
    (G : ℕ → RareGateData) (S : ∀ t, RareGateData.TailStats (G t)) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j)) (learner j seed) q)
    (hpromise : ∀ j, ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j))
      (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  have hresource' : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((tailReindexedFamily G t).dimension w +
        (tailReindexedFamily G t).termCount w : ℕ) : ℝ) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (G t) (hresource ht)
  have hcov' : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((tailReindexedFamily G t).overlapError w) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha ha'
    unfold tailReindexedFamily
    exact eventually_tailReindex_covariance (G t) (hcov ht ha ha')
  let H := no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource.{u}
    (Q := Q) (Seed := Seed) (tailReindexedFamily G) (tailReindexedFamily_stats G S)
    hE hρ hresource' hcov'
  exact H learner τ hτ htol hpromise hQ hinvtol

end MonotoneDNF

#print axioms MonotoneDNF.tailReindexedFamily_stats
#print axioms MonotoneDNF.eventually_tailReindex_resource
#print axioms MonotoneDNF.eventually_tailReindex_covariance
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- **Raw bounded-SQ final-learner transport** on exactly the same canonical
reindexed varying-contact diagonal as the CSQ theorem. -/
theorem no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource.{u}
    (G : ℕ → RareGateData) (S : ∀ t, RareGateData.TailStats (G t)) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
          (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) π)
        (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  have hresource' : ∀ {t : ℕ}, 0 < t → ∀ᶠ w in atTop,
      (((tailReindexedFamily G t).dimension w +
        (tailReindexedFamily G t).termCount w : ℕ) : ℝ) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (G t) (hresource ht)
  have hcov' : ∀ {t : ℕ} {a : ℝ}, 0 < t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((tailReindexedFamily G t).overlapError w) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha ha'
    unfold tailReindexedFamily
    exact eventually_tailReindex_covariance (G t) (hcov ht ha ha')
  let H := no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource.{u}
    (Q := Q) (Seed := Seed) (tailReindexedFamily G) (tailReindexedFamily_stats G S)
    hE hρ hresource' hcov'
  exact H learner hQ0 τ hτ htol hpromise hQpoly hinvtol

end MonotoneDNF

#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource


==> anc/MonotoneDNF/RareGateTailResource.lean <==
module

public import MonotoneDNF.CalibratedMixedSourceTerminalIntegration

@[expose] public section

/-!
# Resource bounds with eventual firing positivity

`RareGateData.TailStats` supplies positivity only eventually.  The results in
this file are the exact eventual-positivity forms of the existing resource
estimates; no all-width `Stats` proof is manufactured for the unshifted data.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- One-sided exponential block growth when firing positivity is known only
eventually.  This is the `TailStats` form of
`eventually_two_rpow_le_rareBlockCount`. -/
theorem eventually_two_rpow_le_rareBlockCount_of_eventually_pos
    {p : ℕ → ℝ} (hp : ∀ᶠ w : ℕ in atTop, 0 < p w)
    (hp0 : Tendsto p atTop (𝓝 0)) {q : ℕ}
    (hpbound : ∀ᶠ w : ℕ in atTop,
      p w ≤ (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w)
    {lam : ℝ} (hlam : lam < 1) :
    ∀ᶠ w : ℕ in atTop,
      (2 : ℝ) ^ (lam * (w : ℝ)) ≤ (rareBlockCount (p w) : ℝ) := by
  let r : ℝ := 2 ^ (lam - 1)
  have hr0 : 0 < r := Real.rpow_pos_of_pos (by norm_num) _
  have hr1 : r < 1 :=
    Real.rpow_lt_one_of_one_lt_of_neg (by norm_num) (by linarith)
  have hzero : Tendsto (fun w : ℕ => 2 * ((w : ℝ) ^ q * r ^ w))
      atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one q
      (show |r| < 1 by simpa [abs_of_pos hr0] using hr1)
    simpa using h.const_mul (2 : ℝ)
  have hsmall : ∀ᶠ w : ℕ in atTop, 2 * ((w : ℝ) ^ q * r ^ w) < 1 :=
    hzero.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1))
  have hphalf : ∀ᶠ w : ℕ in atTop, p w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  filter_upwards [hp, hpbound, hphalf, hsmall, eventually_gt_atTop 0] with w
    hpw hb hpwhalf hsw hw
  let s : ℝ := (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hs0 : 0 < s := by
    dsimp [s]
    positivity
  have hinv : s⁻¹ ≤ (p w)⁻¹ := (inv_le_inv₀ hs0 hpw).2 hb
  have hpinv : (2 : ℝ) ≤ (p w)⁻¹ := by
    have h := (one_div_le_one_div (by norm_num : (0 : ℝ) < 1 / 2) hpw).2 hpwhalf.le
    norm_num at h ⊢
    exact h
  have hfloor : (p w)⁻¹ < (rareBlockCount (p w) : ℝ) + 1 := by
    exact Nat.lt_floor_add_one _
  have hhalfB : (1 / 2 : ℝ) * (p w)⁻¹ ≤ (rareBlockCount (p w) : ℝ) := by
    nlinarith
  have htwo : (2 : ℝ) ^ (lam * (w : ℝ)) =
      (2 : ℝ) ^ ((lam - 1) * (w : ℝ)) * (2 : ℝ) ^ w := by
    calc
      (2 : ℝ) ^ (lam * (w : ℝ)) =
          (2 : ℝ) ^ (((lam - 1) * (w : ℝ)) + (w : ℝ)) := by congr 1; ring
      _ = (2 : ℝ) ^ ((lam - 1) * (w : ℝ)) * (2 : ℝ) ^ (w : ℝ) :=
        Real.rpow_add (by norm_num) _ _
      _ = _ := by rw [Real.rpow_natCast]
  have hrpow (w : ℕ) : r ^ w = (2 : ℝ) ^ ((lam - 1) * (w : ℝ)) := by
    dsimp [r]
    rw [← Real.rpow_natCast, ← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
  have hid : 2 * ((2 : ℝ) ^ (lam * (w : ℝ))) * s =
      2 * ((w : ℝ) ^ q * r ^ w) := by
    dsimp [s]
    rw [htwo, ← hrpow]
    rw [one_div, inv_pow]
    have hne : ((2 : ℝ) ^ w) ≠ 0 := by positivity
    field_simp
  have hprods : (2 : ℝ) ^ (lam * (w : ℝ)) * s ≤ 1 / 2 := by
    nlinarith [hid]
  have hhalf : (2 : ℝ) ^ (lam * (w : ℝ)) ≤ (1 / 2 : ℝ) * s⁻¹ := by
    calc
      (2 : ℝ) ^ (lam * (w : ℝ)) =
          ((2 : ℝ) ^ (lam * (w : ℝ)) * s) * s⁻¹ := by
        field_simp
      _ ≤ (1 / 2 : ℝ) * s⁻¹ :=
        mul_le_mul_of_nonneg_right hprods (inv_nonneg.2 hs0.le)
  calc
    (2 : ℝ) ^ (lam * (w : ℝ)) ≤ (1 / 2 : ℝ) * s⁻¹ := hhalf
    _ ≤ (1 / 2 : ℝ) * (p w)⁻¹ :=
      mul_le_mul_of_nonneg_left hinv (by norm_num)
    _ ≤ (rareBlockCount (p w) : ℝ) := hhalfB

/-- Exact active-resource estimate using eventual firing positivity and the
firing-zero limit from `TailStats`, rather than all-width `Stats`. -/
theorem eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
    (G : RareGateData) (hp : ∀ᶠ w : ℕ in atTop, 0 < G.firingProbability w)
    (hp0 : Tendsto G.firingProbability atTop (𝓝 0)) (t : ℕ)
    {q r : ℕ} {C c lam : ℝ}
    (hC : 0 ≤ C) (hlam : lam < 1)
    (hwidth : 1 ≤ widthExp t)
    (hgap : c < lam * (widthExp t - 1))
    (hpbound : ∀ᶠ w : ℕ in atTop,
      G.firingProbability w ≤ (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w)
    (hlocal : ∀ᶠ w : ℕ in atTop,
      ((G.m w + (G.terms w).length : ℕ) : ℝ) ≤
        C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) :
    ∀ᶠ w : ℕ in atTop,
      ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤
        (G.blocks w : ℝ) ^ widthExp t := by
  have hB := eventually_two_rpow_le_rareBlockCount_of_eventually_pos
    hp hp0 hpbound hlam
  have hcmp := eventually_polynomial_mul_two_rpow_le_two_rpow r hC hgap
  have hde : 0 ≤ widthExp t - 1 := sub_nonneg.2 hwidth
  filter_upwards [hB, hcmp, hlocal] with w hBw hcmpw hlocalw
  have hBpos : (0 : ℝ) < G.blocks w := by
    exact (Real.rpow_pos_of_pos (by norm_num : (0 : ℝ) < 2)
      (lam * (w : ℝ))).trans_le hBw
  have hpow : (2 : ℝ) ^ (lam * (widthExp t - 1) * (w : ℝ)) ≤
      (G.blocks w : ℝ) ^ (widthExp t - 1) := by
    have h := Real.rpow_le_rpow (Real.rpow_nonneg (by norm_num : (0 : ℝ) ≤ 2)
      (lam * (w : ℝ))) hBw hde
    calc
      (2 : ℝ) ^ (lam * (widthExp t - 1) * (w : ℝ)) =
          ((2 : ℝ) ^ (lam * (w : ℝ))) ^ (widthExp t - 1) := by
        rw [← Real.rpow_mul (by norm_num : (0 : ℝ) ≤ 2)]
        congr 1
        ring
      _ ≤ _ := h
  have hcmpB : C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ)) ≤
      (G.blocks w : ℝ) ^ (widthExp t - 1) := hcmpw.trans hpow
  have hmul : (G.blocks w : ℝ) *
        (C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) ≤
        (G.blocks w : ℝ) ^ widthExp t := by
    calc
      (G.blocks w : ℝ) * (C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) ≤
          (G.blocks w : ℝ) * ((G.blocks w : ℝ) ^ (widthExp t - 1)) :=
        mul_le_mul_of_nonneg_left hcmpB hBpos.le
      _ = (G.blocks w : ℝ) ^ (1 : ℝ) * (G.blocks w : ℝ) ^ (widthExp t - 1) := by
        rw [Real.rpow_one]
      _ = (G.blocks w : ℝ) ^ ((1 : ℝ) + (widthExp t - 1)) :=
        (Real.rpow_add hBpos _ _).symm
      _ = (G.blocks w : ℝ) ^ widthExp t := by
        congr 1
        ring
  calc
    ((G.dimension w + G.termCount w : ℕ) : ℝ) =
        (G.blocks w : ℝ) * ((G.m w + (G.terms w).length : ℕ) : ℝ) := by
      simp only [RareGateData.dimension, RareGateData.termCount,
        Nat.cast_add, Nat.cast_mul]
      ring
    _ ≤ (G.blocks w : ℝ) * (C * (w : ℝ) ^ r * (2 : ℝ) ^ (c * (w : ℝ))) :=
      mul_le_mul_of_nonneg_left hlocalw hBpos.le
    _ ≤ _ := hmul

/-- The physical-pool resource bound from honest `TailStats`. -/
theorem eventually_mixedAppendedPhysicalPool_resource_of_tailStats
    {N t r : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (M : ℕ → ℕ)
    {Dm : ℝ} (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) →
      BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ w (i : Fin N), PoolDesign (M w)
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats
      (mixedAppendedPhysicalPoolRareGateData mix ρ M A U design))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hDm : 0 ≤ Dm)
    (hM : ∀ᶠ w : ℕ in atTop,
      ((M w + w ^ 2 : ℕ) : ℝ) ≤ Dm * (w : ℝ) ^ r) :
    ∀ᶠ w : ℕ in atTop,
      (((mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).dimension w +
        (mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).termCount w : ℕ) : ℝ) ≤
      ((mixedAppendedPhysicalPoolRareGateData mix ρ M A U design).blocks w : ℝ) ^
        widthExp t := by
  let G := mixedAppendedPhysicalPoolRareGateData mix ρ M A U design
  change ∀ᶠ w : ℕ in atTop,
    ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤ (G.blocks w : ℝ) ^ widthExp t
  have hfire : ∀ᶠ w : ℕ in atTop, G.firingProbability w ≤
      (w : ℝ) ^ sourceUnitExponent t * (1 / 2 : ℝ) ^ w := by
    exact eventually_mixedAppendedSource_firingProbability_le
      (N + 1) t ρ M A U
      (fun w => repeatedSourceMixtureBodies (K := sourceCopyCount t w) (design w))
      (fun w => canonicalAnchorPacketBodies t (A w)) hρ
  have hlocal : ∀ᶠ w : ℕ in atTop,
      ((G.m w + (G.terms w).length : ℕ) : ℝ) ≤
        (Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ)) *
          (w : ℝ) ^ (r + sourceUnitExponent t + 1) *
            (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    exact eventually_mixedAppendedPhysicalPool_local_bound mix ρ M A U design
      hρ hDm hM
  have hD : 0 ≤ 1 + ∑ i, 2 * (mix.rate i + 1) := by
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _hi
    have hrate := (mix.rate_pos i).le
    positivity
  have hC : 0 ≤ Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ) :=
    add_nonneg (add_nonneg hDm hD) (by positivity)
  exact eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
    G S.firing_pos S.firing_zero t
    (q := sourceUnitExponent t) (r := r + sourceUnitExponent t + 1)
    (C := Dm + (1 + ∑ i, 2 * (mix.rate i + 1)) + (2 ^ t : ℕ))
    (c := sourceC t) (lam := sourceResourceLambda t)
    hC (sourceResourceLambda_lt_one t) (one_le_widthExp t)
    (sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one t) hfire hlocal

/-- Literal calibrated-dimension resource bound from `TailStats`. -/
theorem eventually_calibratedMixedPhysicalPool_resource_of_tailStats
    {N t : ℕ} (mix : FinitePositiveMixture N) (ρ : ℕ → ℝ) (C : ℝ)
    (A : ∀ w, Fin (sourceAnchorPacketCount t w (w ^ 2) ρ) → BoundedAnchor t (w ^ 2))
    (U : ∀ w, Fin (sourceTriggerUnitCount (N + 1) t w (w ^ 2) ρ) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (design : ∀ (w : ℕ) (i : Fin N), PoolDesign (Nat.ceil (C * (w : ℝ) ^ 2))
      (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w))
    (S : RareGateData.TailStats (mixedAppendedPhysicalPoolRareGateData mix ρ
      (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hC : 0 ≤ C) :
    ∀ᶠ w in atTop,
      (((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).dimension w +
        (mixedAppendedPhysicalPoolRareGateData mix ρ
          (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).termCount w : ℕ) : ℝ) ≤
      ((mixedAppendedPhysicalPoolRareGateData mix ρ
        (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design).blocks w : ℝ) ^ widthExp t := by
  exact eventually_mixedAppendedPhysicalPool_resource_of_tailStats mix ρ
    (fun w => Nat.ceil (C * (w : ℝ) ^ 2)) A U design S hρ (by linarith)
    (r := 2) (eventually_ceil_mul_sq_add_sq_le hC)

end MonotoneDNF

#print axioms MonotoneDNF.eventually_two_rpow_le_rareBlockCount_of_eventually_pos
#print axioms MonotoneDNF.eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
#print axioms MonotoneDNF.eventually_mixedAppendedPhysicalPool_resource_of_tailStats
#print axioms MonotoneDNF.eventually_calibratedMixedPhysicalPool_resource_of_tailStats


==> anc/MonotoneDNF/ReferenceTranscript.lean <==
module

public import MonotoneDNF.Bit

@[expose] public section

/-!
# The reference-transcript lemma (Part I of the study guide)

Targets and learner seeds range over nonempty finite types equipped with their
uniform distributions.  A learner is deterministic once its seed is fixed;
its next query may depend arbitrarily on the complete list of previous answers.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

variable {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]

/-- The mean target, taking values in `[0,1]`. -/
noncomputable def targetMean (target : Θ → X → Bool) : X → ℝ :=
  fun x => expectation (fun θ => bit (target θ x))

lemma targetMean_nonneg (target : Θ → X → Bool) (x : X) : 0 ≤ targetMean target x :=
  expectation_nonneg fun θ => bit_nonneg _

lemma targetMean_le_one (target : Θ → X → Bool) (x : X) : targetMean target x ≤ 1 := by
  calc
    targetMean target x ≤ expectation (fun _ : Θ => 1) :=
      expectation_mono fun θ => bit_le_one _
    _ = 1 := expectation_const 1

/-- The signed (`±1`) target correlation required by a CSQ. -/
noncomputable def signedCorrelation (target : X → Bool) (φ : X → ℝ) : ℝ :=
  correlation (fun x => 2 * bit (target x) - 1) φ

/-- The family-average answer, independent of the hidden target. -/
noncomputable def referenceCorrelation (target : Θ → X → Bool) (φ : X → ℝ) : ℝ :=
  expectation (fun θ => signedCorrelation (target θ) φ)

/-- Correlation of the centred target with a test. -/
noncomputable def deviationCorrelation (target : Θ → X → Bool) (θ : Θ) (φ : X → ℝ) : ℝ :=
  correlation (fun x => bit (target θ x) - targetMean target x) φ

/-- The covariance bound on every bounded test. -/
def BoundedCovariance (target : Θ → X → Bool) (κ : ℝ) : Prop :=
  ∀ φ : X → ℝ, (∀ x, |φ x| ≤ 1) →
    expectation (fun θ => deviationCorrelation target θ φ ^ 2) ≤ κ

lemma expectation_deviationCorrelation (target : Θ → X → Bool) (φ : X → ℝ) :
    expectation (fun θ => deviationCorrelation target θ φ) = 0 := by
  unfold deviationCorrelation correlation
  rw [expectation_expectation_swap]
  calc
    expectation (fun x => expectation (fun θ =>
        (bit (target θ x) - targetMean target x) * φ x)) =
        expectation (fun _ : X => 0) := by
      congr 1
      funext x
      simp_rw [sub_mul, expectation_sub, expectation_mul_const]
      have hcenter : expectation (fun θ => bit (target θ x)) = targetMean target x := rfl
      rw [hcenter, expectation_const]
      ring
    _ = 0 := expectation_const 0

lemma signedCorrelation_sub_reference (target : Θ → X → Bool) (θ : Θ) (φ : X → ℝ) :
    signedCorrelation (target θ) φ - referenceCorrelation target φ =
      2 * deviationCorrelation target θ φ := by
  have href : referenceCorrelation target φ =
      correlation (fun x => 2 * targetMean target x - 1) φ := by
    unfold referenceCorrelation signedCorrelation correlation
    rw [expectation_expectation_swap]
    congr 1
    funext x
    simp_rw [sub_mul, expectation_sub, expectation_const_mul, expectation_mul_const,
      expectation_const]
    rw [expectation_const_mul]
    rfl
  rw [href]
  unfold signedCorrelation deviationCorrelation correlation
  rw [← expectation_sub, ← expectation_const_mul]
  congr 1
  funext x
  ring

/-- The quantity `V = E[m(1-m)]` from the manuscript. -/
noncomputable def targetTrace (target : Θ → X → Bool) : ℝ :=
  expectation (fun x => targetMean target x * (1 - targetMean target x))

/-- Classification error of a Boolean hypothesis against a Boolean target. -/
noncomputable def classificationError (hypothesis target : X → Bool) : ℝ :=
  expectation (fun x => if hypothesis x = target x then 0 else 1)

lemma classificationError_eq (hypothesis target : X → Bool) :
    classificationError hypothesis target =
      expectation (fun x => bit (hypothesis x) +
        bit (target x) * (1 - 2 * bit (hypothesis x))) := by
  unfold classificationError
  congr 1
  funext x
  cases hypothesis x <;> cases target x <;> norm_num

lemma expectation_classificationError (target : Θ → X → Bool) (hypothesis : X → Bool) :
    expectation (fun θ => classificationError hypothesis (target θ)) =
      expectation (fun x => bit (hypothesis x) +
        targetMean target x * (1 - 2 * bit (hypothesis x))) := by
  simp only [classificationError_eq]
  rw [expectation_expectation_swap]
  congr 1
  funext x
  simp_rw [expectation_add, expectation_const, expectation_mul_const]
  rfl

lemma classificationError_sub_mean (target : Θ → X → Bool) (hypothesis : X → Bool) (θ : Θ) :
    classificationError hypothesis (target θ) -
        expectation (fun θ' => classificationError hypothesis (target θ')) =
      deviationCorrelation target θ (fun x => 1 - 2 * bit (hypothesis x)) := by
  rw [classificationError_eq, expectation_classificationError]
  unfold deviationCorrelation correlation
  rw [← expectation_sub]
  congr 1
  funext x
  ring

lemma variance_classificationError_le (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ) (hypothesis : X → Bool) :
    variance (fun θ => classificationError hypothesis (target θ)) ≤ κ := by
  unfold variance
  have heq : (fun θ => (classificationError hypothesis (target θ) -
      expectation (fun θ' => classificationError hypothesis (target θ'))) ^ 2) =
      (fun θ => deviationCorrelation target θ
        (fun x => 1 - 2 * bit (hypothesis x)) ^ 2) := by
    funext θ
    rw [classificationError_sub_mean]
  rw [heq]
  apply hκ
  intro x
  cases hypothesis x <;> norm_num

lemma targetTrace_le_expectation_error (target : Θ → X → Bool) (hypothesis : X → Bool) :
    targetTrace target ≤ expectation (fun θ => classificationError hypothesis (target θ)) := by
  rw [expectation_classificationError]
  unfold targetTrace
  apply expectation_mono
  intro x
  have hm0 := targetMean_nonneg target x
  have hm1 := targetMean_le_one target x
  cases hypothesis x <;> simp only [bit_false, bit_true] <;> nlinarith

/-- A deterministic `Q`-query adaptive CSQ learner. -/
structure CSQLearner (X : Type*) (Q : ℕ) where
  query : Fin Q → List ℝ → (X → ℝ)
  tolerance : Fin Q → List ℝ → ℝ
  output : List ℝ → X → Bool
  query_bounded : ∀ i history x, |query i history x| ≤ 1

/-- A transcript generated by an answer rule; the rule also receives the query tolerance. -/
def transcript {X : Type*} {Q : ℕ} (learner : CSQLearner X Q)
    (answer : ℝ → (X → ℝ) → ℝ) : ℕ → List ℝ
  | 0 => []
  | k + 1 =>
      if hk : k < Q then
        let previous := transcript learner answer k
        previous ++ [answer (learner.tolerance ⟨k, hk⟩ previous)
          (learner.query ⟨k, hk⟩ previous)]
      else transcript learner answer k

noncomputable def referenceTranscript (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) (k : ℕ) : List ℝ :=
  transcript learner (fun _ φ => referenceCorrelation target φ) k

noncomputable def actualTranscript (target : Θ → X → Bool) (θ : Θ) {Q : ℕ}
    (learner : CSQLearner X Q) (k : ℕ) : List ℝ :=
  transcript learner (fun τ φ =>
    if |referenceCorrelation target φ - signedCorrelation (target θ) φ| ≤ τ then
      referenceCorrelation target φ
    else signedCorrelation (target θ) φ) k

noncomputable def referenceQuery (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) (j : Fin Q) : X → ℝ :=
  learner.query j (referenceTranscript target learner j.val)

noncomputable def referenceTolerance (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) (j : Fin Q) : ℝ :=
  learner.tolerance j (referenceTranscript target learner j.val)

/-- Every answer in the reference run is legal for the actual target. -/
def ReferenceLegal (target : Θ → X → Bool) (θ : Θ) {Q : ℕ}
    (learner : CSQLearner X Q) : Prop :=
  ∀ j : Fin Q, |referenceCorrelation target (referenceQuery target learner j) -
    signedCorrelation (target θ) (referenceQuery target learner j)| ≤
      referenceTolerance target learner j

lemma transcript_eq_of_referenceLegal (target : Θ → X → Bool) (θ : Θ) {Q : ℕ}
    (learner : CSQLearner X Q) (hlegal : ReferenceLegal target θ learner) :
    ∀ k : ℕ, k ≤ Q → actualTranscript target θ learner k = referenceTranscript target learner k := by
  intro k
  induction k with
  | zero => intro _; rfl
  | succ k ih =>
      intro hk
      have hklt : k < Q := Nat.lt_of_lt_of_le (Nat.lt_succ_self k) hk
      have hprev := ih (Nat.le_of_lt hklt)
      unfold actualTranscript referenceTranscript at hprev ⊢
      simp only [transcript, hklt, dif_pos]
      rw [hprev]
      have hj := hlegal ⟨k, hklt⟩
      simp only [referenceQuery, referenceTolerance, referenceTranscript] at hj
      rw [if_pos hj]

lemma output_eq_of_referenceLegal (target : Θ → X → Bool) (θ : Θ) {Q : ℕ}
    (learner : CSQLearner X Q) (hlegal : ReferenceLegal target θ learner) :
    learner.output (actualTranscript target θ learner Q) =
      learner.output (referenceTranscript target learner Q) := by
  rw [transcript_eq_of_referenceLegal target θ learner hlegal Q (le_refl Q)]

/-- Success of the actual run of a seeded learner. -/
noncomputable def ActualSuccess (target : Θ → X → Bool) (θ : Θ) {Q : ℕ}
    (learner : CSQLearner X Q) (ε : ℝ) : Prop :=
  classificationError (learner.output (actualTranscript target θ learner Q)) (target θ) ≤ ε

end MonotoneDNF

namespace MonotoneDNF

open scoped BigOperators

variable {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]

attribute [local instance] Classical.propDecidable

lemma covariance_nonneg (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ) : 0 ≤ κ := by
  have h := hκ (fun _ => 0) (fun x => by norm_num)
  simpa [deviationCorrelation, correlation, expectation_const] using h

lemma variance_signedCorrelation_le (target : Θ → X → Bool) {κ : ℝ}
    (hκ : BoundedCovariance target κ) (φ : X → ℝ) (hφ : ∀ x, |φ x| ≤ 1) :
    variance (fun θ => signedCorrelation (target θ) φ) ≤ 4 * κ := by
  have heq : variance (fun θ => signedCorrelation (target θ) φ) =
      4 * expectation (fun θ => deviationCorrelation target θ φ ^ 2) := by
    unfold variance
    change expectation (fun θ => (signedCorrelation (target θ) φ -
      referenceCorrelation target φ) ^ 2) = _
    simp_rw [signedCorrelation_sub_reference]
    rw [← expectation_const_mul]
    congr 1
    funext θ
    ring
  rw [heq]
  exact mul_le_mul_of_nonneg_left (hκ φ hφ) (by norm_num)

lemma variance_signedCorrelation_le_of_learner (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) (j : Fin Q) {κ : ℝ} (hκ : BoundedCovariance target κ) :
    variance (fun θ => signedCorrelation (target θ) (referenceQuery target learner j)) ≤
      4 * κ := by
  apply variance_signedCorrelation_le target hκ
  exact learner.query_bounded j _

/-- Probability that a single reference answer is illegal. -/
lemma probability_reference_query_illegal_le (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) (j : Fin Q) {κ τ : ℝ}
    (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (hj : τ ≤ referenceTolerance target learner j) :
    probability (fun θ => referenceTolerance target learner j <
      |referenceCorrelation target (referenceQuery target learner j) -
        signedCorrelation (target θ) (referenceQuery target learner j)|) ≤
      4 * κ / τ ^ 2 := by
  have hκ0 := covariance_nonneg target hκ
  have hτj : 0 < referenceTolerance target learner j := lt_of_lt_of_le hτ hj
  have hcheb := probability_abs_sub_expectation_gt_le
    (fun θ => signedCorrelation (target θ) (referenceQuery target learner j)) hτj
  change probability (fun θ => referenceTolerance target learner j <
    |signedCorrelation (target θ) (referenceQuery target learner j) -
      referenceCorrelation target (referenceQuery target learner j)|) ≤ _ at hcheb
  have hprob : probability (fun θ => referenceTolerance target learner j <
      |referenceCorrelation target (referenceQuery target learner j) -
        signedCorrelation (target θ) (referenceQuery target learner j)|) ≤
      variance (fun θ => signedCorrelation (target θ) (referenceQuery target learner j)) /
        (referenceTolerance target learner j) ^ 2 := by
    convert hcheb using 1 <;> congr 2 <;> funext θ <;> rw [abs_sub_comm]
  calc
    _ ≤ variance (fun θ => signedCorrelation (target θ) (referenceQuery target learner j)) /
        (referenceTolerance target learner j) ^ 2 := hprob
    _ ≤ (4 * κ) / (referenceTolerance target learner j) ^ 2 :=
      div_le_div_of_nonneg_right (variance_signedCorrelation_le_of_learner target learner j hκ)
        (sq_nonneg _)
    _ ≤ (4 * κ) / τ ^ 2 := by
      apply div_le_div_of_nonneg_left (mul_nonneg (by norm_num) hκ0) (sq_pos_of_pos hτ)
      exact sq_le_sq₀ (le_of_lt hτ) (le_of_lt hτj) |>.2 hj

/-- Probability that at least one answer along the reference transcript is illegal. -/
lemma probability_reference_failure_le (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) {κ τ : ℝ}
    (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ j, τ ≤ referenceTolerance target learner j) :
    probability (fun θ => ∃ j : Fin Q, referenceTolerance target learner j <
      |referenceCorrelation target (referenceQuery target learner j) -
        signedCorrelation (target θ) (referenceQuery target learner j)|) ≤
      (Q : ℝ) * (4 * κ / τ ^ 2) := by
  classical
  let bad : Fin Q → Θ → Prop := fun j θ => referenceTolerance target learner j <
    |referenceCorrelation target (referenceQuery target learner j) -
      signedCorrelation (target θ) (referenceQuery target learner j)|
  change probability (fun θ => ∃ j, bad j θ) ≤ _
  calc
    _ ≤ ∑ j : Fin Q, probability (bad j) := by
      convert probability_exists_le_sum bad using 1 <;> congr
    _ ≤ ∑ _j : Fin Q, (4 * κ / τ ^ 2) := by
      apply Finset.sum_le_sum
      intro j _
      exact probability_reference_query_illegal_le target learner j hκ hτ (htol j)
    _ = (Q : ℝ) * (4 * κ / τ ^ 2) := by simp

/-- The output fixed by the reference run is rarely accurate when `ε < V`. -/
lemma probability_blind_success_le (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) {κ ε : ℝ} (hκ : BoundedCovariance target κ)
    (hε : ε < targetTrace target) :
    probability (fun θ => classificationError
      (learner.output (referenceTranscript target learner Q)) (target θ) ≤ ε) ≤
      κ / (targetTrace target - ε) ^ 2 := by
  classical
  let hypothesis := learner.output (referenceTranscript target learner Q)
  let errors := fun θ => classificationError hypothesis (target θ)
  have hc : 0 < targetTrace target - ε := sub_pos.2 hε
  have hmean : targetTrace target ≤ expectation errors :=
    targetTrace_le_expectation_error target hypothesis
  have hprob : probability (fun θ => errors θ ≤ ε) ≤
      probability (fun θ => targetTrace target - ε ≤ |errors θ - expectation errors|) := by
    unfold probability
    apply expectation_mono
    intro θ
    by_cases hθ : errors θ ≤ ε
    · simp only [if_pos hθ]
      have hdev : targetTrace target - ε ≤ |errors θ - expectation errors| := by
        rw [abs_of_nonpos]
        · linarith
        · dsimp [errors]
          linarith
      have hdev' : targetTrace target ≤ |errors θ - expectation errors| + ε := by
        linarith
      simp [hdev']
    · simp only [if_neg hθ]
      split <;> norm_num
  calc
    probability (fun θ => classificationError hypothesis (target θ) ≤ ε)
        ≤ probability (fun θ => targetTrace target - ε ≤ |errors θ - expectation errors|) := hprob
    _ ≤ variance errors / (targetTrace target - ε) ^ 2 :=
      probability_abs_sub_expectation_ge_le errors hc
    _ ≤ κ / (targetTrace target - ε) ^ 2 :=
      div_le_div_of_nonneg_right (variance_classificationError_le target hκ hypothesis)
        (sq_nonneg _)

/-- **Reference-transcript lemma.**  This is the boxed estimate of Part I for one
fixed learner seed.  The oracle returns the family-average answer whenever that
answer is legal, and otherwise returns the exact correlation. -/
theorem reference_transcript_success_bound (target : Θ → X → Bool) {Q : ℕ}
    (learner : CSQLearner X Q) {κ τ ε : ℝ} (hκ : BoundedCovariance target κ)
    (hτ : 0 < τ) (htol : ∀ j, τ ≤ referenceTolerance target learner j)
    (hε : ε < targetTrace target) :
    probability (fun θ => ActualSuccess target θ learner ε) ≤
      4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  classical
  let failure := fun θ => ∃ j : Fin Q, referenceTolerance target learner j <
    |referenceCorrelation target (referenceQuery target learner j) -
      signedCorrelation (target θ) (referenceQuery target learner j)|
  let blind := fun θ => classificationError
    (learner.output (referenceTranscript target learner Q)) (target θ) ≤ ε
  have hsplit : probability (fun θ => ActualSuccess target θ learner ε) ≤
      probability failure + probability blind := by
    calc
      _ ≤ probability (fun θ => failure θ ∨ blind θ) := by
        unfold probability
        apply expectation_mono
        intro θ
        by_cases hs : ActualSuccess target θ learner ε
        · simp only [if_pos hs]
          have hor : failure θ ∨ blind θ := by
            by_cases hf : failure θ
            · exact Or.inl hf
            · right
              have hlegal : ReferenceLegal target θ learner := by
                intro j
                exact le_of_not_gt (fun hj => hf ⟨j, hj⟩)
              unfold ActualSuccess at hs
              rw [output_eq_of_referenceLegal target θ learner hlegal] at hs
              exact hs
          simp [hor]
        · simp only [if_neg hs]
          split <;> norm_num
      _ ≤ probability failure + probability blind := probability_union_le _ _
  have hf : probability failure ≤ (Q : ℝ) * (4 * κ / τ ^ 2) :=
    probability_reference_failure_le target learner hκ hτ htol
  have hb : probability blind ≤ κ / (targetTrace target - ε) ^ 2 :=
    probability_blind_success_le target learner hκ hε
  calc
    _ ≤ probability failure + probability blind := hsplit
    _ ≤ (Q : ℝ) * (4 * κ / τ ^ 2) + κ / (targetTrace target - ε) ^ 2 :=
      add_le_add hf hb
    _ = _ := by ring

/-- The same bound after uniform averaging over an arbitrary finite type of learner seeds. -/
theorem reference_transcript_success_bound_with_seeds
    {Seed : Type*} [Fintype Seed] [Nonempty Seed]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Seed → CSQLearner X Q)
    {κ τ ε : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ seed j, τ ≤ referenceTolerance target (learner seed) j)
    (hε : ε < targetTrace target) :
    expectation (fun seed => probability (fun θ => ActualSuccess target θ (learner seed) ε)) ≤
      4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  calc
    _ ≤ expectation (fun _ : Seed =>
        4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2) := by
      apply expectation_mono
      intro seed
      exact reference_transcript_success_bound target (learner seed) hκ hτ (htol seed) hε
    _ = _ := expectation_const _

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable

/-- Success probability of one fixed target under the reference-oracle strategy,
with only the learner's seed averaged. -/
noncomputable def learnerSuccessProbability
    {X Θ Seed : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [Fintype Seed] [Nonempty Seed]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Seed → CSQLearner X Q)
    (θ : Θ) (ε : ℝ) : ℝ :=
  probability (fun seed => ActualSuccess target θ (learner seed) ε)

/-- The averaged bound can be arranged as an average of per-target success probabilities. -/
theorem expectation_learnerSuccessProbability_le
    {X Θ Seed : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [Fintype Seed] [Nonempty Seed]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Seed → CSQLearner X Q)
    {κ τ ε : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ seed j, τ ≤ referenceTolerance target (learner seed) j)
    (hε : ε < targetTrace target) :
    expectation (fun θ => learnerSuccessProbability target learner θ ε) ≤
      4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 := by
  unfold learnerSuccessProbability probability
  rw [expectation_expectation_swap]
  exact reference_transcript_success_bound_with_seeds target learner hκ hτ htol hε

/-- If the right-hand side is below a promised success probability `ρ`, some particular
target in the family defeats that promise against the reference-oracle strategy. -/
theorem exists_target_with_success_probability_lt
    {X Θ Seed : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]
    [Fintype Seed] [Nonempty Seed]
    (target : Θ → X → Bool) {Q : ℕ} (learner : Seed → CSQLearner X Q)
    {κ τ ε ρ : ℝ} (hκ : BoundedCovariance target κ) (hτ : 0 < τ)
    (htol : ∀ seed j, τ ≤ referenceTolerance target (learner seed) j)
    (hε : ε < targetTrace target)
    (hρ : 4 * (Q : ℝ) * κ / τ ^ 2 + κ / (targetTrace target - ε) ^ 2 < ρ) :
    ∃ θ, learnerSuccessProbability target learner θ ε < ρ := by
  have havg := expectation_learnerSuccessProbability_le target learner hκ hτ htol hε
  by_contra h
  push Not at h
  have hmin : ρ ≤ expectation (fun θ => learnerSuccessProbability target learner θ ε) := by
    calc
      ρ = expectation (fun _ : Θ => ρ) := (expectation_const ρ).symm
      _ ≤ _ := expectation_mono h
  linarith

end MonotoneDNF


==> anc/MonotoneDNF/RefinedSourceContactBudget.lean <==
module

public import MonotoneDNF.SourceGeometricContactBudget
public import MonotoneDNF.AllSignPacketCalibration

@[expose] public section

/-!
# Cubic-selector calibration for supergeometric product-contact error

The quadratic Part-V grid has residual error bounded by a fixed polynomial
multiple of `2^(-w^2)`.  After radial and angular amplification this does not
fit an allowance proportional to `2^(-w^2)`.  This file uses `w^3` selector
bits instead.  It preserves the actual dimension, trigger width, anchor
normalizers and residual scale, while making the amplified PM-cell error
small enough for `xi_w = (1/2)^(w^2)`.

These are numerical calibration results.  They do not construct an
independently scheduled gate, strict face signs, a PM vertex, or its residual
bounds.  The final theorem turns such explicitly supplied actual residual
bounds into general-order ProductContact at the supergeometric error.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Cubic selector block, giving one extra exponential factor over the target
contact error. -/
def partVCubicSelectorBits (w : ℕ) : ℕ := w ^ 3

/-- The corresponding concrete control grid. -/
def partVCubicControlGridSteps (t w : ℕ) : ℕ :=
  8 * partVCopyCapacity t w * 2 ^ partVCubicSelectorBits w

/-- Fair mass of one triggered selector word at the cubic schedule. -/
noncomputable def partVCubicTriggeredWordError (w : ℕ) : ℝ :=
  ((2 : ℝ) ^ (w + partVCubicSelectorBits w))⁻¹

/-- Uniform degree-fiber angular-grid discrepancy at the cubic schedule. -/
noncomputable def partVCubicAngularGridError (w : ℕ) : ℝ :=
  ((2 : ℝ) ^ partVCubicSelectorBits w)⁻¹

lemma partVCubicSelectorBits_eq (w : ℕ) : partVCubicSelectorBits w = w ^ 3 := rfl

lemma partVCubicControlGridSteps_pos {t w : ℕ} (hw : 0 < w) :
    0 < partVCubicControlGridSteps t w := by
  unfold partVCubicControlGridSteps
  have := partVCopyCapacity_pos (t := t) hw
  positivity

lemma partVCubicTriggeredWordError_pos (w : ℕ) :
    0 < partVCubicTriggeredWordError w := by
  unfold partVCubicTriggeredWordError
  positivity

lemma partVCubicAngularGridError_pos (w : ℕ) :
    0 < partVCubicAngularGridError w := by
  unfold partVCubicAngularGridError
  positivity

theorem two_div_partVCubicControlGridSteps_le_angularError {t w : ℕ} (hw : 0 < w) :
    2 / (partVCubicControlGridSteps t w : ℝ) ≤ partVCubicAngularGridError w := by
  have hcap : (1 : ℝ) ≤ (partVCopyCapacity t w : ℝ) := by
    exact_mod_cast partVCopyCapacity_pos (t := t) hw
  have htwo : (0 : ℝ) < (2 : ℝ) ^ partVCubicSelectorBits w := by positivity
  unfold partVCubicControlGridSteps partVCubicAngularGridError
  push_cast
  rw [inv_eq_one_div]
  apply (div_le_div_iff₀ (by positivity) (by positivity)).2
  have hfactor : 0 ≤ 8 * (partVCopyCapacity t w : ℝ) - 2 := by linarith
  have hprod := mul_nonneg hfactor htwo.le
  nlinarith

/-- The full angular estimate needed by the scheduled residual bridge, at the
concrete source grid rather than with an abstract `δ` premise. -/
theorem partVCubic_angular_grid_edge_bound {t w : ℕ} (hw : 0 < w)
    {z u : PhysicalControl (w ^ 2) t → Fin (partVCubicControlGridSteps t w + 1)}
    (hgrid : GridEdge z u) (T : AngularControl (w ^ 2) t) :
    |degreeSetAverage (physicalAngularDials z) T.1.card -
      degreeSetAverage (physicalAngularDials u) T.1.card| ≤
        partVCubicAngularGridError w := by
  exact (abs_degreeSetAverage_physicalAngularDials_sub_le
    (partVCubicControlGridSteps_pos (t := t) hw) hgrid T).trans
      (two_div_partVCubicControlGridSteps_le_angularError (t := t) hw)

/-- The triggered-word error factors as `2^-w` times the angular error. -/
lemma partVCubicTriggeredWordError_eq_mul (w : ℕ) :
    partVCubicTriggeredWordError w = (1 / 2 : ℝ) ^ w * partVCubicAngularGridError w := by
  unfold partVCubicTriggeredWordError partVCubicAngularGridError
  rw [pow_add]
  simp only [one_div, inv_pow, mul_inv]

/-- Dividing the triggered-word error by an actual positive own-anchor gamma
costs exactly the cubic angular-error factor after cancelling `2^-w`. -/
theorem partVCubicTriggeredWordError_div_gamma_le {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVCubicTriggeredWordError w /
        partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) ≤
      partVCubicAngularGridError w := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hg : (1 / 2 : ℝ) ^ w ≤
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hp : 0 < (1 / 2 : ℝ) ^ w := by positivity
  have hgpos : 0 < partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r) := hp.trans_le hg
  rw [partVCubicTriggeredWordError_eq_mul]
  apply (div_le_iff₀ hgpos).2
  calc
    (1 / 2 : ℝ) ^ w * partVCubicAngularGridError w ≤
        partVCubicAngularGridError w * (1 / 2 : ℝ) ^ w := by rw [mul_comm]
    _ ≤ partVCubicAngularGridError w * partVAnchorGamma t w (w ^ 2) r
        (partVTriangularStrength t r) := by
      exact mul_le_mul_of_nonneg_left hg (partVCubicAngularGridError_pos w).le

/-- The same estimate for the generic radial scale. -/
theorem partVCubicTriggeredWordError_div_scale_le {t w : ℕ} (hw : 0 < w) :
    partVCubicTriggeredWordError w / partVResidualScale t w ≤ partVCubicAngularGridError w := by
  have hs : (1 / 2 : ℝ) ^ w ≤ partVResidualScale t w :=
    pow_half_le_partVResidualScale (t := t) hw
  have hp : 0 < (1 / 2 : ℝ) ^ w := by positivity
  have hspos : 0 < partVResidualScale t w := hp.trans_le hs
  rw [partVCubicTriggeredWordError_eq_mul]
  apply (div_le_iff₀ hspos).2
  calc
    (1 / 2 : ℝ) ^ w * partVCubicAngularGridError w ≤
        partVCubicAngularGridError w * (1 / 2 : ℝ) ^ w := by rw [mul_comm]
    _ ≤ partVCubicAngularGridError w * partVResidualScale t w := by
      exact mul_le_mul_of_nonneg_left hs (partVCubicAngularGridError_pos w).le

/-- Evaluated coordinatewise edge error at the cubic-selector source schedule. -/
theorem physicalResidualCoordinateEdgeBound_partVCubic_le {t w : ℕ}
    (ht : 0 < t) (hw : 32 * t ≤ w) (j : PhysicalControl (w ^ 2) t) :
    physicalResidualCoordinateEdgeBound (w : ℝ) (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) j ≤
      partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w := by
  have hwpos : 0 < w := by omega
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hwpos
  have hw2 : (1 : ℝ) ≤ (w : ℝ) ^ (2 * t) := one_le_pow₀ hwR
  have hδ := partVCubicAngularGridError_pos w
  cases j with
  | inr T =>
      have hr : 1 ≤ T.1.card := T.2.1
      have hrt : T.1.card ≤ t := T.2.2
      have hdiv := partVCubicTriggeredWordError_div_gamma_le (t := t) hr hrt hw
      simp only [physicalResidualCoordinateEdgeBound]
      calc
        2 * partVCubicTriggeredWordError w /
              partVAnchorGamma t w (w ^ 2) T.1.card
                (partVTriangularStrength t T.1.card) + partVCubicAngularGridError w =
            2 * (partVCubicTriggeredWordError w /
              partVAnchorGamma t w (w ^ 2) T.1.card
                (partVTriangularStrength t T.1.card)) + partVCubicAngularGridError w := by ring
        _ ≤ 2 * partVCubicAngularGridError w + partVCubicAngularGridError w := by gcongr
        _ = 3 * partVCubicAngularGridError w := by ring
        _ ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w := by
          have hC : (3 : ℝ) ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) := by
            calc
              (3 : ℝ) ≤ partVEdgeConstant t := by
                unfold partVEdgeConstant
                have hnonneg : 0 ≤ (2 : ℝ) ^ t * (2 + 6 * (t : ℝ)) := by positivity
                linarith
              _ = partVEdgeConstant t * 1 := by ring
              _ ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) := by
                exact mul_le_mul_of_nonneg_left hw2 (partVEdgeConstant_pos t).le
          exact mul_le_mul_of_nonneg_right hC hδ.le
  | inl i =>
      let r := radialDegree i
      have hr2 : 2 ≤ r := two_le_radialDegree i
      have hrt : r ≤ t := radialDegree_le ht i
      have hrR : (r : ℝ) ≤ (t : ℝ) := by exact_mod_cast hrt
      have hscale := partVCubicTriggeredWordError_div_scale_le (t := t) hwpos
      have hpow : (2 / (w : ℝ)) ^ r ≤ (2 : ℝ) ^ t := by
        have hbase : 2 / (w : ℝ) ≤ 2 := by
          apply (div_le_iff₀ (by positivity : (0 : ℝ) < w)).2
          nlinarith
        exact (pow_le_pow_left₀ (by positivity) hbase r).trans
          (pow_le_pow_right₀ (by norm_num) hrt)
      have hchoose : (((w ^ 2).choose r : ℕ) : ℝ) ≤ (w : ℝ) ^ (2 * t) := by
        calc
          _ ≤ (((w ^ 2) ^ r : ℕ) : ℝ) := by exact_mod_cast Nat.choose_le_pow (w ^ 2) r
          _ = (w : ℝ) ^ (2 * r) := by push_cast; rw [← pow_mul, Nat.mul_comm]
          _ ≤ (w : ℝ) ^ (2 * t) := pow_le_pow_right₀ hwR (by omega)
      have hfactor : 2 + 6 * (r : ℝ) ≤ 2 + 6 * (t : ℝ) := by linarith
      have hspos := partVResidualScale_pos (t := t) hwpos
      simp only [physicalResidualCoordinateEdgeBound]
      calc
        ((2 / (w : ℝ)) ^ r / partVResidualScale t w) * (((w ^ 2).choose r : ℕ) : ℝ) *
            ((2 + 6 * (r : ℝ)) * partVCubicTriggeredWordError w) =
          (2 / (w : ℝ)) ^ r * (((w ^ 2).choose r : ℕ) : ℝ) *
            (2 + 6 * (r : ℝ)) * (partVCubicTriggeredWordError w / partVResidualScale t w) := by
              field_simp [hspos.ne']
        _ ≤ (2 : ℝ) ^ t * (w : ℝ) ^ (2 * t) * (2 + 6 * (t : ℝ)) *
            partVCubicAngularGridError w := by
          have hc0 : (0 : ℝ) ≤ (((w ^ 2).choose r : ℕ) : ℝ) := by positivity
          have hp0 : 0 ≤ (2 / (w : ℝ)) ^ r := by positivity
          have hf0 : 0 ≤ 2 + 6 * (r : ℝ) := by positivity
          have hd0 : 0 ≤ partVCubicTriggeredWordError w / partVResidualScale t w :=
            div_nonneg (partVCubicTriggeredWordError_pos w).le hspos.le
          gcongr
        _ = ((2 : ℝ) ^ t * (2 + 6 * (t : ℝ))) * (w : ℝ) ^ (2 * t) *
            partVCubicAngularGridError w := by ring
        _ ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w := by
          have hC : (2 : ℝ) ^ t * (2 + 6 * (t : ℝ)) ≤ partVEdgeConstant t := by
            unfold partVEdgeConstant
            linarith
          have hW0 : (0 : ℝ) ≤ (w : ℝ) ^ (2 * t) := by positivity
          exact mul_le_mul_of_nonneg_right
            (mul_le_mul_of_nonneg_right hC hW0) hδ.le

/-- Nonnegativity of the evaluated source-grid error, with all gamma
normalizers supplied by the actual positive floors. -/
theorem zero_le_physicalResidualGridError_partVCubic {t w : ℕ}
    (ht : 0 < t) (hw : 32 * t ≤ w) :
    0 ≤ physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) := by
  have hwpos : 0 < w := by omega
  have hwR : (0 : ℝ) < w := by exact_mod_cast hwpos
  have hs := partVResidualScale_pos (t := t) hwpos
  have hγ : ∀ T : AngularControl (w ^ 2) t,
      0 < partVAnchorGamma t w (w ^ 2) T.1.card
        (partVTriangularStrength t T.1.card) := by
    intro T
    exact (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic T.2.1 T.2.2 hw)
  unfold physicalResidualGridError physicalResidualMeshBound
  apply mul_nonneg (by positivity)
  apply Finset.sum_nonneg
  intro j _hj
  exact zero_le_physicalResidualCoordinateEdgeBound _ hwR hs
    (partVCubicTriggeredWordError_pos w).le (partVCubicAngularGridError_pos w).le hγ j

/-- The explicit finite PM cell estimate at the Part-V schedule. -/
theorem physicalResidualGridError_partVCubic_le {t w : ℕ}
    (ht : 0 < t) (hw : 32 * t ≤ w) :
    physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
        (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) ≤
      partVGridConstant t * (w : ℝ) ^ (6 * t) * partVCubicAngularGridError w := by
  have hwpos : 0 < w := by omega
  let D : ℕ := Fintype.card (PhysicalControl (w ^ 2) t)
  let B : ℝ := partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w
  have hB : 0 ≤ B := by
    dsimp [B]
    exact mul_nonneg
      (mul_nonneg (partVEdgeConstant_pos t).le (by positivity))
      (partVCubicAngularGridError_pos w).le
  have hcoord (j : PhysicalControl (w ^ 2) t) :
      physicalResidualCoordinateEdgeBound (w : ℝ) (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) j ≤ B :=
    physicalResidualCoordinateEdgeBound_partVCubic_le ht hw j
  have hmesh : physicalResidualMeshBound (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) ≤ (D : ℝ) * B := by
    unfold physicalResidualMeshBound
    calc
      _ ≤ ∑ _j : PhysicalControl (w ^ 2) t, B := by
        apply Finset.sum_le_sum
        intro j _hj
        exact hcoord j
      _ = (D : ℝ) * B := by simp [D, nsmul_eq_mul]
  have hDnat : D ≤ 2 * t * w ^ (2 * t) := card_physicalControl_quadratic_le hwpos
  have hD : (D : ℝ) ≤ 2 * (t : ℝ) * (w : ℝ) ^ (2 * t) := by exact_mod_cast hDnat
  have hD0 : (0 : ℝ) ≤ D := by positivity
  have hright0 : (0 : ℝ) ≤ 2 * (t : ℝ) * (w : ℝ) ^ (2 * t) := by positivity
  have hwpow : (w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t) =
      (w : ℝ) ^ (6 * t) := by
    rw [show 6 * t = 2 * t + 2 * t + 2 * t by omega, pow_add, pow_add]
  unfold physicalResidualGridError
  change (D : ℝ) * physicalResidualMeshBound (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) ≤ _
  calc
    (D : ℝ) * physicalResidualMeshBound (m := w ^ 2) (t := t) (w : ℝ)
        (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) ≤
      (D : ℝ) * ((D : ℝ) * B) := mul_le_mul_of_nonneg_left hmesh hD0
    _ = (D : ℝ) ^ 2 * B := by ring
    _ ≤ (2 * (t : ℝ) * (w : ℝ) ^ (2 * t)) ^ 2 * B := by
      exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hD0 hD 2) hB
    _ = (4 * (t : ℝ) ^ 2 * partVEdgeConstant t) *
        ((w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t)) *
          partVCubicAngularGridError w := by
      dsimp [B]
      ring
    _ = partVGridConstant t * (w : ℝ) ^ (6 * t) * partVCubicAngularGridError w := by
      rw [hwpow]
      rfl

/-- The explicit polynomial-times-selector-error majorant for one PM cell. -/
noncomputable def partVCubicGridMajorant (t w : ℕ) : ℝ :=
  partVGridConstant t * (w : ℝ) ^ (6 * t) * partVCubicAngularGridError w

lemma zero_le_partVCubicResidualScale (t w : ℕ) : 0 ≤ partVResidualScale t w := by
  unfold partVResidualScale
  positivity

lemma zero_le_partVCubicGridMajorant (t w : ℕ) : 0 ≤ partVCubicGridMajorant t w := by
  exact mul_nonneg
    (mul_nonneg (partVGridConstant_nonneg t) (by positivity))
    (partVCubicAngularGridError_pos w).le

/-- Angular part of the higher-degree contact-calibration error. -/
noncomputable def partVCubicAngularContactErrorAt (t w r : ℕ) : ℝ :=
  2 * |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
    physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVCubicTriggeredWordError w) (partVCubicAngularGridError w)

/-- Radial part of the higher-degree contact-calibration error. -/
noncomputable def partVCubicRadialContactErrorAt (t w r : ℕ) : ℝ :=
  partVRadialContactAmplification t w r *
    physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVCubicTriggeredWordError w) (partVCubicAngularGridError w)

/-- The allowance needed for supergeometric product-contact error `2^(-w^2)`. -/
noncomputable def partVCubicContactAllowance (t w : ℕ) : ℝ :=
  (1 / 2 : ℝ) * (1 / 2 : ℝ) ^ (w ^ 2) * (1 / 4 : ℝ) ^ t

/-- After cancelling one factor `2^-w`, every fixed polynomial power times
one residual scale and the PM majorant is eventually below any constant. -/
theorem eventually_residualScale_pow_mul_cubicGridMajorant_le
    (t r : ℕ) {c : ℝ} (hc : 0 < c) :
    ∀ᶠ w : ℕ in atTop,
      partVResidualScale t w * (w : ℝ) ^ r * partVCubicGridMajorant t w ≤
        c * (1 / 2 : ℝ) ^ (w ^ 2) := by
  let D := 100 * (t + 2) + r + 6 * t
  let b : ℕ → ℝ := fun w =>
    partVGridConstant t * (w : ℝ) ^ D * (1 / 2 : ℝ) ^ w
  have hb : Tendsto b atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one D
      (r := (1 / 2 : ℝ)) (by norm_num)
    simpa only [b, mul_assoc, mul_zero] using h.const_mul (partVGridConstant t)
  filter_upwards [hb.eventually_lt_const hc, eventually_ge_atTop 1] with w hbc hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hww : w ^ 2 ≤ partVCubicSelectorBits w := by
    unfold partVCubicSelectorBits
    nlinarith
  have hang : partVCubicAngularGridError w ≤ (1 / 2 : ℝ) ^ (w ^ 2) := by
    unfold partVCubicAngularGridError
    simpa only [one_div, inv_pow] using
      (pow_le_pow_of_le_one (a := (1 / 2 : ℝ)) (by norm_num) (by norm_num) hww)
  have hfinite :
      partVResidualScale t w * (w : ℝ) ^ r * partVCubicGridMajorant t w ≤
        (1 / 2 : ℝ) ^ (w ^ 2) * b w := by
    have hang0 : 0 ≤ partVCubicAngularGridError w := (partVCubicAngularGridError_pos w).le
    have hfactor : 0 ≤ partVResidualScale t w * (w : ℝ) ^ r *
        (partVGridConstant t * (w : ℝ) ^ (6 * t)) := by
      exact mul_nonneg
        (mul_nonneg (zero_le_partVCubicResidualScale t w) (by positivity))
        (mul_nonneg (partVGridConstant_nonneg t) (by positivity))
    calc
      partVResidualScale t w * (w : ℝ) ^ r * partVCubicGridMajorant t w =
          (partVResidualScale t w * (w : ℝ) ^ r *
            (partVGridConstant t * (w : ℝ) ^ (6 * t))) *
              partVCubicAngularGridError w := by
            unfold partVCubicGridMajorant
            ring
      _ ≤ (partVResidualScale t w * (w : ℝ) ^ r *
            (partVGridConstant t * (w : ℝ) ^ (6 * t))) *
              (1 / 2 : ℝ) ^ (w ^ 2) :=
        mul_le_mul_of_nonneg_left hang hfactor
      _ = (1 / 2 : ℝ) ^ (w ^ 2) * b w := by
        simp only [partVResidualScale, partVCopyCapacity, Nat.cast_pow, b, D,
          pow_add]
        ring
  calc
    _ ≤ (1 / 2 : ℝ) ^ (w ^ 2) * b w := hfinite
    _ ≤ (1 / 2 : ℝ) ^ (w ^ 2) * c :=
      mul_le_mul_of_nonneg_left hbc.le (by positivity)
    _ = c * (1 / 2 : ℝ) ^ (w ^ 2) := by ring

/-- Finite angular comparison: the actual own-anchor normalizer can be charged
to the generic residual scale, and the PM error to its explicit majorant. -/
lemma partVCubicAngularContactErrorAt_le {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVCubicAngularContactErrorAt t w r ≤
      2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVCubicGridMajorant t w) := by
  have ht : 0 < t := by omega
  have hg0 : 0 ≤ partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r) := by
    unfold partVAnchorGamma sourceAnchorIntensity
    positivity
  have hg : |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| ≤
      partVResidualScale t w := by
    rw [abs_of_nonneg hg0]
    exact partVAnchorGamma_le_residualScale hr hrt hw
  have hG0 := zero_le_physicalResidualGridError_partVCubic ht hw
  have hG := physicalResidualGridError_partVCubic_le ht hw
  calc
    partVCubicAngularContactErrorAt t w r ≤
        2 * partVResidualScale t w *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ
              (partVTriangularStrength t ℓ))
            (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) := by
      unfold partVCubicAngularContactErrorAt
      gcongr
    _ ≤ 2 * partVResidualScale t w * partVCubicGridMajorant t w := by
      exact mul_le_mul_of_nonneg_left hG
        (mul_nonneg (by norm_num) (zero_le_partVCubicResidualScale t w))
    _ = 2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVCubicGridMajorant t w) := by
      ring

/-- Finite radial comparison at the same scale. -/
lemma partVCubicRadialContactErrorAt_le {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVCubicRadialContactErrorAt t w r ≤
      partVResidualScale t w * (w : ℝ) ^ r * partVCubicGridMajorant t w := by
  have ht : 0 < t := by omega
  have hA0 := zero_le_partVRadialContactAmplification hr hrt hw
  have hA := partVRadialContactAmplification_le hr hrt hw
  have hG0 := zero_le_physicalResidualGridError_partVCubic ht hw
  have hG := physicalResidualGridError_partVCubic_le ht hw
  calc
    partVCubicRadialContactErrorAt t w r ≤
        (partVResidualScale t w * (w : ℝ) ^ r) *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ
              (partVTriangularStrength t ℓ))
            (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) := by
      unfold partVCubicRadialContactErrorAt
      exact mul_le_mul_of_nonneg_right hA hG0
    _ ≤ (partVResidualScale t w * (w : ℝ) ^ r) * partVCubicGridMajorant t w :=
      mul_le_mul_of_nonneg_left hG
        (mul_nonneg (zero_le_partVCubicResidualScale t w) (by positivity))

/-- The angular contact-calibration error meets the geometric `2^-w`
allowance, not merely every fixed positive allowance. -/
theorem eventually_partVCubicAngularContactError_le {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      partVCubicAngularContactErrorAt t w r ≤ partVCubicContactAllowance t w := by
  have ht : 0 < t := by omega
  let c : ℝ := (1 / 4 : ℝ) * (1 / 4 : ℝ) ^ t
  have hc : 0 < c := by dsimp [c]; positivity
  filter_upwards [eventually_residualScale_pow_mul_cubicGridMajorant_le t 0 hc,
    eventually_ge_atTop (32 * t)] with w hscale hw
  have hA := partVCubicAngularContactErrorAt_le hr hrt hw
  calc
    partVCubicAngularContactErrorAt t w r ≤
        2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVCubicGridMajorant t w) := hA
    _ ≤ 2 * (c * (1 / 2 : ℝ) ^ (w ^ 2)) := by gcongr
    _ = partVCubicContactAllowance t w := by
      simp only [partVCubicContactAllowance, c]
      ring

/-- Both angular and radial contact-calibration errors meet their allocated
halves of the geometric allowance. -/
theorem eventually_partVCubicHigherContactError_le {t r : ℕ}
    (hr : 2 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      partVCubicAngularContactErrorAt t w r + partVCubicRadialContactErrorAt t w r ≤
        partVCubicContactAllowance t w := by
  have ht : 0 < t := by omega
  let cA : ℝ := (1 / 8 : ℝ) * (1 / 4 : ℝ) ^ t
  let cR : ℝ := (1 / 4 : ℝ) * (1 / 4 : ℝ) ^ t
  have hcA : 0 < cA := by dsimp [cA]; positivity
  have hcR : 0 < cR := by dsimp [cR]; positivity
  filter_upwards [eventually_residualScale_pow_mul_cubicGridMajorant_le t 0 hcA,
    eventually_residualScale_pow_mul_cubicGridMajorant_le t r hcR,
    eventually_ge_atTop (32 * t)] with w hsA hsR hw
  have hA := partVCubicAngularContactErrorAt_le (by omega) hrt hw
  have hR := partVCubicRadialContactErrorAt_le (by omega) hrt hw
  have hAbound : partVCubicAngularContactErrorAt t w r ≤
      2 * (cA * (1 / 2 : ℝ) ^ (w ^ 2)) := by
    calc
      _ ≤ 2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVCubicGridMajorant t w) := hA
      _ ≤ 2 * (cA * (1 / 2 : ℝ) ^ (w ^ 2)) := by gcongr
  have hRbound : partVCubicRadialContactErrorAt t w r ≤ cR * (1 / 2 : ℝ) ^ (w ^ 2) :=
    hR.trans hsR
  calc
    partVCubicAngularContactErrorAt t w r + partVCubicRadialContactErrorAt t w r ≤
        2 * (cA * (1 / 2 : ℝ) ^ (w ^ 2)) + cR * (1 / 2 : ℝ) ^ (w ^ 2) :=
      add_le_add hAbound hRbound
    _ = partVCubicContactAllowance t w := by
      simp only [partVCubicContactAllowance, cA, cR]
      ring

/-- The supergeometric allowance is below the actual right side whenever
rejection is at least one half and the minimum cylinder bias is at least one
quarter. -/
theorem partVCubicContactAllowance_le {q c : ℝ} {t w : ℕ}
    (hq : (1 : ℝ) / 2 ≤ q) (hc : (1 / 4 : ℝ) ≤ c) :
    partVCubicContactAllowance t w ≤ q * (1 / 2 : ℝ) ^ (w ^ 2) * c ^ t := by
  exact partVContactAllowance_le hq (by positivity) hc

/-- **General-order contact at the cubic-selector calibration.**

For every fixed positive `t`, eventually every actual monotone gate on the
source's `w²` input bits whose radial and angular residuals are bounded by the
cubic PM-cell radius has ProductContact through order `t` with error exactly
`(1/2)^(w²)`.  Rarity supplies the nonzero rejection denominator and the
nontrivial product-bias range; the anchor normalizers are proved nonzero from
the actual positive packet floors.

This is deliberately not a gate-existence assertion: the two residual-bound
arguments are genuine remaining construction inputs.  No single-prefix or
independent-list semantics is selected by this numerical theorem. -/
theorem eventually_productContact_of_partVCubic_residual_bounds
    {t : ℕ} (ht : 1 ≤ t) :
    ∀ᶠ w : ℕ in atTop, ∀ (gate : BooleanCube (w ^ 2) → Bool)
      (angle : Finset (Fin (w ^ 2)) → ℝ),
      MonotoneBoolean gate →
      (1 : ℝ) / 2 ≤ rejectionProbability gate →
      probability (fun x => gate x = true) ≤ 1 / 4 →
      (∀ T : Finset (Fin (w ^ 2)), 1 ≤ T.card → T.card ≤ t →
        |physicalAngularResidual gate
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          angle T| ≤
        physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
          (partVResidualScale t w)
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (partVCubicTriggeredWordError w) (partVCubicAngularGridError w)) →
      (∀ r : ℕ, 2 ≤ r → r ≤ t →
        |physicalRadialResidual gate (w : ℝ) (partVResidualScale t w) r| ≤
        physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
          (partVResidualScale t w)
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (partVCubicTriggeredWordError w) (partVCubicAngularGridError w)) →
      ProductContact gate t ((1 + physicalContactBias gate) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2)) := by
  have ht0 : 0 < t := by omega
  have honeEvent :
      ∀ᶠ w : ℕ in atTop,
        partVCubicAngularContactErrorAt t w 1 ≤ partVCubicContactAllowance t w :=
    eventually_partVCubicAngularContactError_le (by omega) ht
  have hhigherEvent : ∀ᶠ w : ℕ in atTop, ∀ r ∈ Finset.Icc 2 t,
      partVCubicAngularContactErrorAt t w r + partVCubicRadialContactErrorAt t w r ≤
        partVCubicContactAllowance t w := by
    rw [Finset.eventually_all]
    intro r hr
    exact eventually_partVCubicHigherContactError_le
      (Finset.mem_Icc.mp hr).1 (Finset.mem_Icc.mp hr).2
  filter_upwards [honeEvent, hhigherEvent,
    eventually_ge_atTop (32 * t)] with w hone hhigher hw
  intro gate angle hgate hq hp hang hrad
  have hwpos : 0 < w := by omega
  have hmpos : 0 < w ^ 2 := by positivity
  let : Nonempty (Fin (w ^ 2)) := ⟨⟨0, hmpos⟩⟩
  have hwR : (0 : ℝ) < w := by exact_mod_cast hwpos
  have hscale : 0 < partVResidualScale t w :=
    partVResidualScale_pos (t := t) hwpos
  have htm : t ≤ w ^ 2 :=
    (show t ≤ w by omega).trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)
  have hqpos : 0 < rejectionProbability gate := by linarith
  have hp_half : probability (fun x => gate x = true) < 1 / 2 := by linarith
  have hspec := physicalContactAlpha_spec_of_probability_lt_half hgate hp_half
  have hc : (1 / 4 : ℝ) ≤ minCylinderBias
      ((1 + physicalContactBias gate) / 2) :=
    one_quarter_le_minCylinderBias_of_rare hgate hq hp
  have hγ : ∀ r : ℕ, 1 ≤ r → r ≤ t →
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) ≠ 0 := by
    intro r hr hrt
    exact ne_of_gt ((by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw))
  apply productContact_of_physical_residual_bounds gate (w : ℝ)
    (partVResidualScale t w)
    (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) angle
    ht htm hwR hscale hqpos hspec.1 hspec.2.2.1 (by positivity) hγ hang hrad
  · calc
      2 * |partVAnchorGamma t w (w ^ 2) 1 (partVTriangularStrength t 1)| *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) =
          partVCubicAngularContactErrorAt t w 1 := rfl
      _ ≤ partVCubicContactAllowance t w := hone
      _ ≤ _ := partVCubicContactAllowance_le hq hc
  · intro r hr2 hrt
    calc
      2 * |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) +
        (partVResidualScale t w * ((w : ℝ) / 2) ^ r / ((w ^ 2).choose r : ℝ)) *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (partVCubicTriggeredWordError w) (partVCubicAngularGridError w) =
          partVCubicAngularContactErrorAt t w r +
            partVCubicRadialContactErrorAt t w r := rfl
      _ ≤ partVCubicContactAllowance t w := hhigher r (Finset.mem_Icc.mpr ⟨hr2, hrt⟩)
      _ ≤ _ := partVCubicContactAllowance_le hq hc

/-- Normalized angular rounding majorant at cubic selector length `L = w³`. -/
noncomputable def allSignCubicNormalizedRoundingMajorant (t w : ℕ) : ℝ :=
  (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w

/-- The centered scheduled-all-sign defect, including selector rounding, has
the required nonzero-normalized finite Estimate-1 bound. -/
theorem abs_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_le
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (R M : ℕ)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
      allSignCubicNormalizedRoundingMajorant t w := by
  have ht : 0 < t := by omega
  have hwt : t ≤ w := by omega
  have hwpos : 0 < w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + t ≤ w ^ 2 := by omega
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma r := by
    exact pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma r := (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  have hraw (Q : Finset (Fin (w ^ 2))) :
      |mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
        mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
          M P angle (embedLastTerm M (w ^ 2) Q)| ≤
        allSignRawRoundingBound t w (partVCubicSelectorBits w) :=
    abs_mixedAppendedScheduledAllSign_sub_unrounded_le_rawBound
      ht hwm hwpos R (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle ha Q
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hround := abs_normalizedAngularDeviation_le_of_fiber
    (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
        (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
        (embedLastTerm M (w ^ 2) Q) -
      mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
        M P angle (embedLastTerm M (w ^ 2) Q)) gamma hrn hgpos.ne'
      (fun Q _hQ => hraw Q) hT
  have hzero :
      normalizedAngularDeviation
        (fun Q => mixedAppendedAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M P angle (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)
        gamma T = 0 := by
    simpa only [gamma, partVAnchorGamma_eq_sourceAnchorIntensity] using
      (normalizedAngularDeviation_mixedAppendedAllSign_sub_ownLower
        ht hr hrt hwm R (partVTriangularStrength t) M P angle gamma hT)
  have hdecomp :
      |normalizedAngularDeviation
        (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)
        gamma T| =
      |normalizedAngularDeviation
        (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) -
          mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
            M P angle (embedLastTerm M (w ^ 2) Q)) gamma T| := by
    rw [show (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q) =
      (fun Q =>
        (mixedAppendedScheduledAllSignIdealCoefficient R t w
          (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
          (embedLastTerm M (w ^ 2) Q) -
         mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
          M P angle (embedLastTerm M (w ^ 2) Q)) +
        (mixedAppendedAllSignIdealCoefficient R t w (partVTriangularStrength t)
          M P angle (embedLastTerm M (w ^ 2) Q) -
         idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)) by
      funext Q
      ring]
    rw [normalizedAngularDeviation_add_coefficients, hzero, add_zero]
  rw [hdecomp]
  calc
    _ ≤ 2 * allSignRawRoundingBound t w (partVCubicSelectorBits w) / |gamma r| := hround
    _ ≤ allSignCubicNormalizedRoundingMajorant t w := by
      rw [abs_of_pos hgpos]
      apply (div_le_iff₀ hgpos).2
      have hfactor : 0 ≤ (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) *
          partVCubicAngularGridError w := by
        unfold partVCubicAngularGridError
        positivity
      calc
        2 * allSignRawRoundingBound t w (partVCubicSelectorBits w) =
          ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w) *
            (1 / 2 : ℝ) ^ w := by
          have hgrid : partVCubicAngularGridError w = (1 / 2 : ℝ) ^ (w ^ 3) := by
            unfold partVCubicAngularGridError partVCubicSelectorBits
            simp only [one_div, inv_pow]
          rw [hgrid]
          unfold allSignRawRoundingBound partVCubicSelectorBits
          ring
        _ ≤ ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w) *
            gamma r := mul_le_mul_of_nonneg_left hg hfactor
        _ = allSignCubicNormalizedRoundingMajorant t w * gamma r := by
          unfold allSignCubicNormalizedRoundingMajorant
          ring

/-- The literal nonzero-normalized rounding Estimate-1 ratio is bounded by the
same majorant; this is the `2*E/|gamma_r|` form used at the angular faces. -/
theorem two_allSignRawRoundingBound_div_partVCubicGamma_le_majorant
    {t r w : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    2 * allSignRawRoundingBound t w (partVCubicSelectorBits w) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| ≤
      allSignCubicNormalizedRoundingMajorant t w := by
  let gamma := partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  rw [abs_of_pos hgpos]
  apply (div_le_iff₀ hgpos).2
  have hfactor : 0 ≤ (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) *
      partVCubicAngularGridError w := by
    unfold partVCubicAngularGridError
    positivity
  calc
    2 * allSignRawRoundingBound t w (partVCubicSelectorBits w) =
      ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w) *
        (1 / 2 : ℝ) ^ w := by
      have hgrid : partVCubicAngularGridError w = (1 / 2 : ℝ) ^ (w ^ 3) := by
        unfold partVCubicAngularGridError partVCubicSelectorBits
        simp only [one_div, inv_pow]
      rw [hgrid]
      unfold allSignRawRoundingBound partVCubicSelectorBits
      ring
    _ ≤ ((64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) * partVCubicAngularGridError w) *
        gamma := mul_le_mul_of_nonneg_left hg hfactor
    _ = allSignCubicNormalizedRoundingMajorant t w * gamma := by
      unfold allSignCubicNormalizedRoundingMajorant
      ring

/-- The explicit normalized rounding majorant tends to zero. -/
theorem tendsto_allSignCubicNormalizedRoundingMajorant (t : ℕ) :
    Tendsto (allSignCubicNormalizedRoundingMajorant t) atTop (𝓝 0) := by
  have hgeom : Tendsto (fun w : ℕ =>
      (64 * (t : ℝ) ^ 2) *
        ((w : ℝ) ^ (2 * t) * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one (2 * t)
      (r := (1 / 2 : ℝ)) (by norm_num)
    simpa using h.const_mul (64 * (t : ℝ) ^ 2)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hgeom
    (Eventually.of_forall (fun w => by
      unfold allSignCubicNormalizedRoundingMajorant partVCubicAngularGridError
      positivity)) ?_
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hww : w ≤ partVCubicSelectorBits w := by
    unfold partVCubicSelectorBits
    calc
      w ≤ w ^ 2 := by nlinarith
      _ ≤ w ^ 3 := by nlinarith
  have hpow : partVCubicAngularGridError w ≤ (1 / 2 : ℝ) ^ w := by
    unfold partVCubicAngularGridError
    simpa only [one_div, inv_pow] using
      (pow_le_pow_of_le_one (a := (1 / 2 : ℝ)) (by norm_num) (by norm_num) hww)
  have hfactor : 0 ≤ (64 * (t : ℝ) ^ 2) * (w : ℝ) ^ (2 * t) := by positivity
  simpa only [allSignCubicNormalizedRoundingMajorant, mul_assoc] using
    (mul_le_mul_of_nonneg_left hpow hfactor)

/-- The literal `2*E/|gamma_r|` selector-rounding allowance is eventually
strictly below one eighth. -/
theorem eventually_two_allSignRawRoundingBound_div_partVCubicGamma_lt_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      2 * allSignRawRoundingBound t w (partVCubicSelectorBits w) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| <
        (1 : ℝ) / 8 := by
  filter_upwards [(tendsto_allSignCubicNormalizedRoundingMajorant t).eventually_lt_const
      (by norm_num : (0 : ℝ) < 1 / 8), eventually_ge_atTop (32 * t)] with w hsmall hw
  exact (two_allSignRawRoundingBound_div_partVCubicGamma_le_majorant hr hrt hw).trans_lt hsmall

/-- Eventually the centered all-sign-minus-ownLower rounding error meets the
strict `2*E/|gamma_r| < 1/8` allowance on every degree-`r` test fiber. -/
theorem eventually_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_lt_eighth
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (R M : ℕ)
    (P : ∀ w, Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : ∀ w, Finset (Fin (w ^ 2)) → ℝ)
    (ha : ∀ w S, |angle w S| ≤ 1) :
    ∀ᶠ w : ℕ in atTop, ∀ T : Finset (Fin (w ^ 2)), T.card = r →
      |normalizedAngularDeviation
        (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVCubicSelectorBits w) (P w) (angle w)
            (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (fun _ => angle w) (angle w) Q)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| <
        (1 : ℝ) / 8 := by
  filter_upwards [(tendsto_allSignCubicNormalizedRoundingMajorant t).eventually_lt_const
      (by norm_num : (0 : ℝ) < 1 / 8), eventually_ge_atTop (32 * t)] with w hsmall hw
  intro T hT
  exact (abs_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_le
    hr hrt hw R M (P w) (angle w) (ha w) hT).trans_lt hsmall

/-- Centered Estimate 1 with the all-sign calibration defect eliminated.  The
only remaining term beyond the evaluated rounding majorant is the genuine
same-schedule embedding defect `ε` and the actual small-intersection OR error. -/
theorem abs_normalizedAngularDeviation_mixedSource_sub_partVCubicOwnLower_le
    {t r w : ℕ} {ε : ℝ} (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w)
    (R M : ℕ)
    (U : Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)) →
      (a : BoundedAnchor t (w ^ 2)) → AvoidingTriggerSubset a.1 w)
    (P : Fin (sourceGenericUnitCount R t w) → List (Finset (Fin M)))
    (angle : Finset (Fin (w ^ 2)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (hinter : ∀ i j, i ≠ j →
      4 * (privateSourceTrigger
        (mixedSourceAnchor R t w (partVTriangularStrength t)
          (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) U i ∩
        privateSourceTrigger
        (mixedSourceAnchor R t w (partVTriangularStrength t)
          (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) U j).card < w)
    (hcenter : ∀ Q : Finset (Fin (w ^ 2)), Q.card = r →
      |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M
            (mixedSourceAnchor R t w (partVTriangularStrength t)
              (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P
            (canonicalAnchorPacketBodies t
              (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t))) i)
          (embedLastTerm M (w ^ 2) Q)) -
        mixedAppendedScheduledFullIdealCoefficient R t w (partVTriangularStrength t)
          M (partVCubicSelectorBits w) P angle (embedLastTerm M (w ^ 2) Q)| ≤ ε)
    {T : Finset (Fin (w ^ 2))} (hT : T.card = r) :
    |normalizedAngularDeviation
      (fun Q => walshCoefficient
          (dnfEval (mixedAppendedSourceDnf R t w (partVTriangularStrength t) M
            (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t)) U P
            (canonicalAnchorPacketBodies t
              (flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t)))))
          (embedLastTerm M (w ^ 2) Q) -
        idealOwnLowerAnchorCoefficients t w r
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (fun _ => angle) angle Q)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)) T| ≤
      2 * (ε + ((Finset.univ : Finset
        (Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) /
        |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| +
      allSignCubicNormalizedRoundingMajorant t w := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hw2 : 2 ≤ w := by omega
  have hwsq : 2 * w ≤ w ^ 2 := by
    simpa [pow_two] using Nat.mul_le_mul_right w hw2
  have hwm : w + t ≤ w ^ 2 := by
    have hle : w + t ≤ 2 * w := by
      simpa [two_mul] using Nat.add_le_add_left (by omega : t ≤ w) w
    exact hle.trans hwsq
  have hwq : w ≤ w ^ 2 := by omega
  let A := flatSourceAnchorPacketAnchor t w (w ^ 2) (partVTriangularStrength t)
  let B := canonicalAnchorPacketBodies t A
  let gamma := fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ)
  let gate : Finset (Fin (w ^ 2)) → ℝ := fun Q => walshCoefficient
    (dnfEval (mixedAppendedSourceDnf R t w (partVTriangularStrength t) M A U P B))
    (embedLastTerm M (w ^ 2) Q)
  let full : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    mixedAppendedScheduledFullIdealCoefficient R t w (partVTriangularStrength t)
      M (partVCubicSelectorBits w) P angle (embedLastTerm M (w ^ 2) Q)
  let own : Finset (Fin (w ^ 2)) → ℝ := fun Q =>
    idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q
  let E := ε + ((Finset.univ : Finset
    (Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)))).offDiag.card : ℝ) *
      (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)
  have hg : (1 / 2 : ℝ) ^ w ≤ gamma r :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hgpos : 0 < gamma r :=
    (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hg
  have hrn : r ≤ w ^ 2 := hT ▸ (by simpa using Finset.card_le_univ T)
  have hEstimate (Q : Finset (Fin (w ^ 2))) (hQ : Q.card = r) :
      |gate Q - full Q| ≤ E := by
    have hOr := (mixedAppendedSourceDnf_or_and_walsh_errors
      R t w (partVTriangularStrength t) M A U P B hinter).2
      (embedLastTerm M (w ^ 2) Q)
    rw [realWalshCoefficient_constituentSum] at hOr
    change |(∑ i, triggeredWalshStatistic
        (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
        (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
        (embedLastTerm M (w ^ 2) Q)) - gate Q| ≤ _ at hOr
    rw [abs_sub_comm] at hOr
    calc
      |gate Q - full Q| = |(gate Q - ∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)) +
        ((∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)) - full Q)| := by ring_nf
      _ ≤ |gate Q - ∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)| +
        |(∑ i, triggeredWalshStatistic
          (separatedSourceTrigger M (mixedSourceAnchor R t w (partVTriangularStrength t) A) U i)
          (mixedAppendedSourceBody R t w (partVTriangularStrength t) M P B i)
          (embedLastTerm M (w ^ 2) Q)) - full Q| := abs_add_le _ _
      _ ≤ ((Finset.univ : Finset
          (Fin (sourceTriggerUnitCount R t w (w ^ 2) (partVTriangularStrength t)))).offDiag.card : ℝ) *
          (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) + ε :=
        add_le_add hOr (hcenter Q hQ)
      _ = E := by dsimp [E]; ring
  have hError : |normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T| ≤
      2 * E / |gamma r| := by
    exact abs_normalizedAngularDeviation_le_of_fiber (fun Q => gate Q - full Q)
      gamma hrn hgpos.ne' hEstimate hT
  have hGenericZero : normalizedAngularDeviation
      (fun Q => mixedAppendedGenericIdealCoefficient R t w (partVTriangularStrength t)
        M A P B (embedLastTerm M (w ^ 2) Q)) gamma T = 0 :=
    normalizedAngularDeviation_mixedAppendedGenericIdealCoefficient_embedLast
      R t w (partVTriangularStrength t) M A P B hwq gamma T
  have hIdeal : |normalizedAngularDeviation (fun Q => full Q - own Q) gamma T| ≤
      allSignCubicNormalizedRoundingMajorant t w := by
    have hdecomp : normalizedAngularDeviation (fun Q => full Q - own Q) gamma T =
        normalizedAngularDeviation
          (fun Q => mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) - own Q) gamma T := by
      unfold full own mixedAppendedScheduledFullIdealCoefficient
      rw [show (fun Q =>
          mixedAppendedGenericIdealCoefficient R t w (partVTriangularStrength t) M A P B
              (embedLastTerm M (w ^ 2) Q) +
            mixedAppendedScheduledAllSignIdealCoefficient R t w
              (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
              (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q) =
        (fun Q => mixedAppendedGenericIdealCoefficient R t w (partVTriangularStrength t)
            M A P B (embedLastTerm M (w ^ 2) Q) +
          (mixedAppendedScheduledAllSignIdealCoefficient R t w
            (partVTriangularStrength t) M (partVCubicSelectorBits w) P angle
            (embedLastTerm M (w ^ 2) Q) -
          idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle Q)) by
        funext Q
        ring]
      rw [normalizedAngularDeviation_add_coefficients, hGenericZero, zero_add]
    rw [hdecomp]
    exact abs_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_le
      hr hrt hw R M P angle ha hT
  change |normalizedAngularDeviation (fun Q => gate Q - own Q) gamma T| ≤
    2 * E / |gamma r| + allSignCubicNormalizedRoundingMajorant t w
  have hdecomp : normalizedAngularDeviation (fun Q => gate Q - own Q) gamma T =
      normalizedAngularDeviation (fun Q => gate Q - full Q) gamma T +
        normalizedAngularDeviation (fun Q => full Q - own Q) gamma T := by
    rw [show (fun Q => gate Q - own Q) =
      (fun Q => (gate Q - full Q) + (full Q - own Q)) by
      funext Q
      ring]
    exact normalizedAngularDeviation_add_coefficients _ _ _ _
  rw [hdecomp]
  exact (abs_add_le _ _).trans (add_le_add hError hIdeal)


#print axioms MonotoneDNF.abs_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_le
#print axioms MonotoneDNF.two_allSignRawRoundingBound_div_partVCubicGamma_le_majorant
#print axioms MonotoneDNF.tendsto_allSignCubicNormalizedRoundingMajorant
#print axioms MonotoneDNF.eventually_two_allSignRawRoundingBound_div_partVCubicGamma_lt_eighth
#print axioms MonotoneDNF.eventually_normalizedAngularDeviation_partVCubicScheduledAllSign_sub_ownLower_lt_eighth
#print axioms MonotoneDNF.abs_normalizedAngularDeviation_mixedSource_sub_partVCubicOwnLower_le

#print axioms MonotoneDNF.partVCubicSelectorBits
#print axioms MonotoneDNF.partVCubicControlGridSteps
#print axioms MonotoneDNF.partVCubicTriggeredWordError
#print axioms MonotoneDNF.partVCubicAngularGridError
#print axioms MonotoneDNF.partVCubicSelectorBits_eq
#print axioms MonotoneDNF.partVCubicControlGridSteps_pos
#print axioms MonotoneDNF.partVCubicTriggeredWordError_pos
#print axioms MonotoneDNF.partVCubicAngularGridError_pos
#print axioms MonotoneDNF.partVCubicTriggeredWordError_eq_mul
#print axioms MonotoneDNF.partVCubicGridMajorant
#print axioms MonotoneDNF.partVCubicAngularContactErrorAt
#print axioms MonotoneDNF.partVCubicRadialContactErrorAt
#print axioms MonotoneDNF.partVCubicContactAllowance
#print axioms MonotoneDNF.allSignCubicNormalizedRoundingMajorant
#print axioms MonotoneDNF.zero_le_partVCubicResidualScale
#print axioms MonotoneDNF.zero_le_partVCubicGridMajorant
#print axioms MonotoneDNF.two_div_partVCubicControlGridSteps_le_angularError
#print axioms MonotoneDNF.partVCubic_angular_grid_edge_bound
#print axioms MonotoneDNF.partVCubicTriggeredWordError_div_gamma_le
#print axioms MonotoneDNF.partVCubicTriggeredWordError_div_scale_le
#print axioms MonotoneDNF.physicalResidualCoordinateEdgeBound_partVCubic_le
#print axioms MonotoneDNF.zero_le_physicalResidualGridError_partVCubic
#print axioms MonotoneDNF.physicalResidualGridError_partVCubic_le
#print axioms MonotoneDNF.eventually_residualScale_pow_mul_cubicGridMajorant_le
#print axioms MonotoneDNF.partVCubicAngularContactErrorAt_le
#print axioms MonotoneDNF.partVCubicRadialContactErrorAt_le
#print axioms MonotoneDNF.eventually_partVCubicAngularContactError_le
#print axioms MonotoneDNF.eventually_partVCubicHigherContactError_le
#print axioms MonotoneDNF.partVCubicContactAllowance_le
#print axioms MonotoneDNF.eventually_productContact_of_partVCubic_residual_bounds

end MonotoneDNF


==> anc/MonotoneDNF/ResidualProductForm.lean <==
module

public import Mathlib

@[expose] public section

/-!
# Exact residual algebra for Part V

A layer is an arbitrary nonempty finite type.  In the intended application its
elements are the `ℓ`-subsets of the `m` input coordinates.  The generic layer
presentation keeps the average and normalization calculations independent of
choose-notation, while preserving the exact equations of the study guide.
-/

namespace MonotoneDNF

open scoped BigOperators

noncomputable section

/-- Uniform average over a finite layer. -/
def layerMean {τ : Type*} [Fintype τ] (b : τ → ℝ) : ℝ :=
  (∑ T, b T) / (Fintype.card τ : ℝ)

/-- Angular residual, including the mean-dial term that removes redundancy. -/
def angularResidual {τ : Type*} [Fintype τ]
    (b a : τ → ℝ) (γ : ℝ) (T : τ) : ℝ :=
  (b T - layerMean b) / γ + layerMean a

lemma sum_eq_card_mul_layerMean {τ : Type*} [Fintype τ] [Nonempty τ]
    (b : τ → ℝ) : (∑ T, b T) = (Fintype.card τ : ℝ) * layerMean b := by
  have hc : (Fintype.card τ : ℝ) ≠ 0 := by
    exact_mod_cast (Fintype.card_ne_zero : Fintype.card τ ≠ 0)
  unfold layerMean
  rw [mul_div_cancel₀ _ hc]

/-- If all angular residuals vanish, first the mean dial vanishes and then all
coefficients in the layer are equal. -/
lemma layerMean_dial_eq_zero_and_coeff_eq_layerMean
    {τ : Type*} [Fintype τ] [Nonempty τ]
    (b a : τ → ℝ) {γ : ℝ} (hγ : γ ≠ 0)
    (hres : ∀ T, angularResidual b a γ T = 0) :
    layerMean a = 0 ∧ ∀ T, b T = layerMean b := by
  have hpoint : ∀ T, b T = layerMean b - γ * layerMean a := by
    intro T
    have h := hres T
    unfold angularResidual at h
    have hdiv : (b T - layerMean b) / γ = -layerMean a := by linarith
    have hmul := congrArg (fun x : ℝ ↦ x * γ) hdiv
    rw [div_mul_cancel₀ _ hγ] at hmul
    nlinarith
  let c : ℝ := Fintype.card τ
  have hc : c ≠ 0 := by
    dsimp [c]
    exact_mod_cast (Fintype.card_ne_zero : Fintype.card τ ≠ 0)
  have hsum : (∑ T, b T) = c * (layerMean b - γ * layerMean a) := by
    calc
      (∑ T, b T) = ∑ _T : τ, (layerMean b - γ * layerMean a) := by
        apply Finset.sum_congr rfl
        intro T _
        exact hpoint T
      _ = c * (layerMean b - γ * layerMean a) := by simp [c, mul_sub]
  have hcanonical := sum_eq_card_mul_layerMean b
  have hz : c * (γ * layerMean a) = 0 := by
    calc
      c * (γ * layerMean a) = c * layerMean b - c * (layerMean b - γ * layerMean a) := by ring
      _ = 0 := by rw [← hcanonical, ← hsum]; ring
  have hγa : γ * layerMean a = 0 := (mul_eq_zero.mp hz).resolve_left hc
  have ha : layerMean a = 0 := (mul_eq_zero.mp hγa).resolve_left hγ
  refine ⟨ha, ?_⟩
  intro T
  rw [hpoint T, ha]
  ring

/-- Vanishing angular and radial residuals force the exact product-form value
at every member of the layer.  Here `z` denotes the required power
`vartheta ^ ℓ` and `q` the rejection probability.  The radial normalization
constant may be any nonzero real. -/
lemma coeff_eq_productForm_of_residuals_eq_zero
    {τ : Type*} [Fintype τ] [Nonempty τ]
    (b a : τ → ℝ) {γ c : ℝ} (hγ : γ ≠ 0) (hc : c ≠ 0) (q z : ℝ)
    (hangular : ∀ T, angularResidual b a γ T = 0)
    (hradial : c * ∑ T, (b T + q * z) = 0) :
    ∀ T, b T = -q * z := by
  obtain ⟨ha, hb⟩ := layerMean_dial_eq_zero_and_coeff_eq_layerMean b a hγ hangular
  have hsum : ∑ T, (b T + q * z) = 0 := (mul_eq_zero.mp hradial).resolve_left hc
  let n : ℝ := Fintype.card τ
  have hn : n ≠ 0 := by
    dsimp [n]
    exact_mod_cast (Fintype.card_ne_zero : Fintype.card τ ≠ 0)
  have hmean : layerMean b = -q * z := by
    have hcanonical := sum_eq_card_mul_layerMean b
    have hsum' : n * (layerMean b + q * z) = 0 := by
      calc
        n * (layerMean b + q * z) = ∑ _T : τ, (layerMean b + q * z) := by simp [n, mul_add]
        _ = ∑ T, (b T + q * z) := by
          apply Finset.sum_congr rfl
          intro T _
          rw [← hb T]
        _ = 0 := hsum
    have hz : layerMean b + q * z = 0 := (mul_eq_zero.mp hsum').resolve_left hn
    linarith
  intro T
  rw [hb T, hmean]

/-- The degree-one normalization used to define `vartheta`. -/
def deviationBias (q meanB : ℝ) : ℝ := -meanB / q

lemma meanB_eq_neg_rejection_mul_deviationBias {q meanB : ℝ} (hq : q ≠ 0) :
    meanB = -q * deviationBias q meanB := by
  unfold deviationBias
  field_simp

/-- The actual layer of `ℓ`-subsets of `m` Boolean coordinates. -/
abbrev CoordinateLayer (m ℓ : ℕ) : Type :=
  ↥(Finset.powersetCard ℓ (Finset.univ : Finset (Fin m)))

lemma coordinateLayer_nonempty {m ℓ : ℕ} (hℓ : ℓ ≤ m) :
    Nonempty (CoordinateLayer m ℓ) := by
  obtain ⟨T, -, hT⟩ := Finset.exists_subset_card_eq
    (s := (Finset.univ : Finset (Fin m))) (by simpa using hℓ)
  exact ⟨⟨T, Finset.mem_powersetCard.mpr ⟨Finset.subset_univ T, hT⟩⟩⟩

lemma coordinateLayer_card (m ℓ : ℕ) :
    Fintype.card (CoordinateLayer m ℓ) = m.choose ℓ := by
  simp [CoordinateLayer, Finset.card_powersetCard]

lemma coordinateLayer_coeff_eq_productForm_of_residuals_eq_zero
    {m ℓ : ℕ} (hℓ : ℓ ≤ m)
    (b a : CoordinateLayer m ℓ → ℝ) {γ c : ℝ}
    (hγ : γ ≠ 0) (hc : c ≠ 0) (q z : ℝ)
    (hangular : ∀ T, angularResidual b a γ T = 0)
    (hradial : c * ∑ T, (b T + q * z) = 0) :
    ∀ T, b T = -q * z := by
  letI := coordinateLayer_nonempty hℓ
  exact coeff_eq_productForm_of_residuals_eq_zero b a hγ hc q z hangular hradial

end

end MonotoneDNF


==> anc/MonotoneDNF/ResponseBoundaryAudit.lean <==
module

public import MonotoneDNF.BiasedProduct

@[expose] public section

/-!
# Boundary conditions for the normalized biased response

These lemmas make explicit two facts hidden by the analytic notation in Part
III: normalization by the uniform firing probability needs positive mass, and
Lean's total division makes the `w = 0` response parametrization constant.
-/

namespace MonotoneDNF

/-- At `z = 0`, the response normalized by uniform firing is one exactly when
that firing probability is positive. -/
theorem normalized_biased_response_zero_eq_one_iff {n : ℕ}
    (gate : BooleanCube n → Bool) (w : ℝ) :
    biasedFiringProbability (1 / 2 + 0 / w) gate /
        probability (fun x => gate x = true) = 1 ↔
      0 < probability (fun x => gate x = true) := by
  simp only [zero_div, add_zero, biasedFiringProbability_half]
  constructor
  · intro h
    have hp : probability (fun x => gate x = true) ≠ 0 := by
      intro hp
      rw [hp] at h
      norm_num at h
    exact lt_of_le_of_ne (probability_nonneg _) (Ne.symm hp)
  · intro hp
    exact div_self (ne_of_gt hp)

/-- For zero response width, total Lean division collapses every bias
perturbation to zero, so the response is the constant uniform-probability map. -/
theorem biased_response_zero_width_is_constant {n : ℕ}
    (gate : BooleanCube n → Bool) :
    (fun z : ℝ => biasedFiringProbability (1 / 2 + z / (0 : ℝ)) gate) =
      fun _ => probability (fun x => gate x = true) := by
  funext z
  simp only [div_zero, add_zero]
  exact biasedFiringProbability_half gate

#print axioms normalized_biased_response_zero_eq_one_iff
#print axioms biased_response_zero_width_is_constant

end MonotoneDNF


==> anc/MonotoneDNF/SQTransfer.lean <==
module

public import MonotoneDNF.ReferenceTranscript

@[expose] public section

/-!
# Exact algebraic part of the bounded-SQ to CSQ transfer (Part VII)

A label has only the two values `-1` and `1`.  Hence a bounded SQ test is a
label-free test plus the label times a bounded correlational test.  We also
prove the tolerance arithmetic for adding a sample estimate and a CSQ reply.
-/

namespace MonotoneDNF

open scoped BigOperators

variable {X : Type*} [Fintype X] [Nonempty X]

/-- Label-free component of a statistical-query test. -/
noncomputable def labelFree (test : X → ℝ → ℝ) : X → ℝ :=
  fun x => (test x 1 + test x (-1)) / 2

/-- Correlational component of a statistical-query test. -/
noncomputable def labelCorrelational (test : X → ℝ → ℝ) : X → ℝ :=
  fun x => (test x 1 - test x (-1)) / 2

lemma sq_test_split (test : X → ℝ → ℝ) (x : X) (label : ℝ)
    (hlabel : label = 1 ∨ label = -1) :
    test x label = labelFree test x + label * labelCorrelational test x := by
  rcases hlabel with rfl | rfl <;> simp [labelFree, labelCorrelational] <;> ring

lemma abs_labelFree_le (test : X → ℝ → ℝ)
    (hbound : ∀ x label, label = 1 ∨ label = -1 → |test x label| ≤ 1) (x : X) :
    |labelFree test x| ≤ 1 := by
  have hp := hbound x 1 (Or.inl rfl)
  have hn := hbound x (-1) (Or.inr rfl)
  calc
    |labelFree test x| = |test x 1 + test x (-1)| / 2 := by
      simp [labelFree, abs_div]
    _ ≤ (|test x 1| + |test x (-1)|) / 2 := by
      exact div_le_div_of_nonneg_right (abs_add_le _ _) (by norm_num)
    _ ≤ 1 := by linarith

lemma abs_labelCorrelational_le (test : X → ℝ → ℝ)
    (hbound : ∀ x label, label = 1 ∨ label = -1 → |test x label| ≤ 1) (x : X) :
    |labelCorrelational test x| ≤ 1 := by
  have hp := hbound x 1 (Or.inl rfl)
  have hn := hbound x (-1) (Or.inr rfl)
  have htriangle : |test x 1 - test x (-1)| ≤ |test x 1| + |test x (-1)| := by
    simpa [sub_eq_add_neg] using abs_add_le (test x 1) (-test x (-1))
  calc
    |labelCorrelational test x| = |test x 1 - test x (-1)| / 2 := by
      simp [labelCorrelational, abs_div]
    _ ≤ (|test x 1| + |test x (-1)|) / 2 := by
      exact div_le_div_of_nonneg_right htriangle (by norm_num)
    _ ≤ 1 := by linarith

/-- Expectation of a general SQ test is a label-free expectation plus one CSQ. -/
lemma sq_expectation_decomposition (test : X → ℝ → ℝ) (target : X → Bool) :
    expectation (fun x => test x (2 * bit (target x) - 1)) =
      expectation (labelFree test) + signedCorrelation target (labelCorrelational test) := by
  have hpoint : (fun x => test x (2 * bit (target x) - 1)) =
      (fun x => labelFree test x +
        (2 * bit (target x) - 1) * labelCorrelational test x) := by
    funext x
    apply sq_test_split
    cases target x <;> norm_num
  rw [hpoint, expectation_add]
  rfl

/-- If the two estimates have tolerance `τ/2`, their sum is a legal `τ`-reply. -/
lemma sq_simulated_reply_legal (test : X → ℝ → ℝ) (target : X → Bool)
    {sampleEstimate csqReply τ : ℝ}
    (hsample : |sampleEstimate - expectation (labelFree test)| ≤ τ / 2)
    (hcsq : |csqReply - signedCorrelation target (labelCorrelational test)| ≤ τ / 2) :
    |(sampleEstimate + csqReply) -
      expectation (fun x => test x (2 * bit (target x) - 1))| ≤ τ := by
  rw [sq_expectation_decomposition]
  have htriangle := abs_add_le
    (sampleEstimate - expectation (labelFree test))
    (csqReply - signedCorrelation target (labelCorrelational test))
  have heq : sampleEstimate + csqReply -
      (expectation (labelFree test) + signedCorrelation target (labelCorrelational test)) =
      (sampleEstimate - expectation (labelFree test)) +
        (csqReply - signedCorrelation target (labelCorrelational test)) := by ring
  rw [heq]
  linarith

end MonotoneDNF


==> anc/MonotoneDNF/ScheduledSourceTerminal.lean <==
module

public import MonotoneDNF.CalibratedMixedSourceEventualExclusion
public import MonotoneDNF.VariableListPhysicalResidualContact

@[expose] public section

/-!
# Terminal statistics for actually scheduled joint-triggered sources

The public calibrated mixed-source terminal theorem concerns the unscheduled
`mixedAppendedSourceDnf` on `M + w²` bits.  This file supplies the corresponding
measured `RareGateData` for an arbitrary finite joint-triggered source.  An
independently scheduled copy family can be reindexed into this form without
identifying its gate with the unscheduled family.

The analytic inputs are explicit: polynomially many width-`w` triggers,
polynomially bounded dimension, a nonempty body for firing positivity, and a
quantitative lower firing bracket for the general-order power rate.  Product
contact is never inferred from those bounds.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The actual rare-gate data of a finite joint-triggered DNF family.  Both the
product bias and the overlap error are measured on this same displayed DNF. -/
noncomputable def jointTriggeredRareGateData {M N : ℕ → ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w)))) : RareGateData where
  m := M
  terms w := jointTriggeredDnf (U w) (body w)
  alpha w := (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2
  overlapError w := expectation (fun π : Layout
      (rareBlockCount (probability (fun x =>
        jointTriggeredEval (U w) (body w) x = true))) (M w) =>
    expectation (fun π' =>
      |vacancyOverlap (jointTriggeredEval (U w) (body w)) π π' -
        idealVacancyOverlap
          ((1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2)
          (jointTriggeredEval (U w) (body w)) π|))

@[simp] theorem jointTriggeredRareGateData_gate {M N : ℕ → ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w)))) (w : ℕ) :
    (jointTriggeredRareGateData U body).gate w = jointTriggeredEval (U w) (body w) := rfl

@[simp] theorem jointTriggeredRareGateData_alpha {M N : ℕ → ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w)))) (w : ℕ) :
    (jointTriggeredRareGateData U body).alpha w =
      (1 + physicalContactBias (jointTriggeredEval (U w) (body w))) / 2 := rfl

/-- Polynomial trigger-count and dimension bounds give the same one-sided
exponential firing bracket used by the terminal resource and covariance proofs. -/
theorem eventually_jointTriggeredRareGateData_firing_le
    {M N : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w) :
    ∀ᶠ w : ℕ in atTop, (jointTriggeredRareGateData U body).firingProbability w ≤
      (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w := by
  filter_upwards [hN, hcard] with w hNw hcardw
  change probability (fun x => jointTriggeredEval (U w) (body w) x = true) ≤ _
  calc
    _ ≤ triggerBudgetScale (N w) w :=
      jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hcardw
    _ ≤ triggerBudgetScale (w ^ q) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hNw) (by positivity)
    _ = (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w := by
      simp only [triggerBudgetScale, Nat.cast_pow]

/-- Polynomially many width-`w` triggered units have vanishing fair firing. -/
theorem tendsto_jointTriggeredRareGateData_firing
    {M N : ℕ → ℕ} {q : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w) :
    Tendsto (jointTriggeredRareGateData U body).firingProbability atTop (𝓝 0) := by
  exact tendsto_jointTriggered_probability_of_le_pow U body hN hcard

/-- A nonempty displayed body at one actual unit gives eventual firing positivity. -/
theorem eventually_jointTriggeredRareGateData_firing_pos
    {M N : ℕ → ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ []) :
    ∀ᶠ w : ℕ in atTop, 0 < (jointTriggeredRareGateData U body).firingProbability w := by
  filter_upwards [hbody] with w hbodyw
  obtain ⟨i, hi⟩ := hbodyw
  exact jointTriggered_probability_pos_of_nonempty (U w) (body w) hi

/-- Cubic dimension times fair firing vanishes for every polynomial source. -/
theorem tendsto_jointTriggeredRareGateData_dimensionCube_mul_firing
    {M N : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hM : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r) :
    Tendsto (fun w => ((jointTriggeredRareGateData U body).m w : ℝ) ^ 3 *
      (jointTriggeredRareGateData U body).firingProbability w) atTop (𝓝 0) := by
  let G := jointTriggeredRareGateData U body
  have hmain : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (r * 3 + q) * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one (r * 3 + q) (by norm_num)
  apply squeeze_zero'
  · filter_upwards with w
    exact mul_nonneg (by positivity) (probability_nonneg _)
  · filter_upwards [hN, hcard, hM] with w hNw hcardw hMw
    have hp : G.firingProbability w ≤ triggerBudgetScale (N w) w := by
      change probability (fun x => jointTriggeredEval (U w) (body w) x = true) ≤ _
      exact jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hcardw
    have hbudget : triggerBudgetScale (N w) w ≤ triggerBudgetScale (w ^ q) w := by
      unfold triggerBudgetScale
      exact mul_le_mul_of_nonneg_right (by exact_mod_cast hNw) (by positivity)
    have hmwr : (M w : ℝ) ≤ ((w ^ r : ℕ) : ℝ) := by exact_mod_cast hMw
    change (M w : ℝ) ^ 3 * G.firingProbability w ≤ _
    calc
      (M w : ℝ) ^ 3 * G.firingProbability w ≤ ((w ^ r : ℕ) : ℝ) ^ 3 *
          G.firingProbability w :=
        mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (Nat.cast_nonneg _) hmwr _)
          (probability_nonneg _)
      _ ≤ ((w ^ r : ℕ) : ℝ) ^ 3 * triggerBudgetScale (N w) w :=
        mul_le_mul_of_nonneg_left hp (by positivity)
      _ ≤ ((w ^ r : ℕ) : ℝ) ^ 3 * triggerBudgetScale (w ^ q) w :=
        mul_le_mul_of_nonneg_left hbudget (by positivity)
      _ = (w : ℝ) ^ (r * 3 + q) * (1 / 2 : ℝ) ^ w := by
        simp only [triggerBudgetScale, Nat.cast_pow, ← pow_mul, pow_add]
        ring
  · exact hmain

/-- The varying-dimension contact defect of the actual joint-triggered data. -/
theorem tendsto_jointTriggeredRareGateData_natMul_contactDefect
    {M N : ℕ → ℕ} {q r : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMpos : ∀ᶠ w : ℕ in atTop, 0 < M w)
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r) :
    Tendsto (fun w : ℕ => ((jointTriggeredRareGateData U body).m w : ℝ) *
      (1 / 2 - (jointTriggeredRareGateData U body).alpha w)) atTop (𝓝 0) := by
  let G := jointTriggeredRareGateData U body
  let d : ℕ → ℝ := fun w => 1 / 2 - G.alpha w
  let p : ℕ → ℝ := G.firingProbability
  have hp0 : Tendsto p atTop (𝓝 0) := tendsto_jointTriggeredRareGateData_firing U body hN hcard
  have hp_half : ∀ᶠ w : ℕ in atTop, p w < 1 / 2 :=
    hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  have hd : ∀ᶠ w : ℕ in atTop, 0 ≤ d w ∧ d w ≤ p w := by
    filter_upwards [hp_half, hMpos] with w hw hMw
    let : Nonempty (Fin (M w)) := Fin.pos_iff_nonempty.mp hMw
    exact physicalContact_half_sub_alpha_nonneg_and_le
      (jointTriggeredEval_monotone (U w) (body w)) hw
  have hmain : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (r + q) * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one (r + q) (by norm_num)
  apply squeeze_zero'
  · filter_upwards [hd] with w hdw
    exact mul_nonneg (Nat.cast_nonneg _) hdw.1
  · filter_upwards [hd, hN, hcard, hMle] with w hdw hNw hcardw hMw
    have hp_scale : p w ≤ triggerBudgetScale (w ^ q) w := by
      calc
        p w ≤ triggerBudgetScale (N w) w :=
          jointTriggered_probability_le_triggerBudgetScale (U w) (body w) hcardw
        _ ≤ triggerBudgetScale (w ^ q) w := by
          unfold triggerBudgetScale
          exact mul_le_mul_of_nonneg_right (by exact_mod_cast hNw) (by positivity)
    have hMreal : (M w : ℝ) ≤ (w : ℝ) ^ r := by exact_mod_cast hMw
    change (M w : ℝ) * d w ≤ (w : ℝ) ^ (r + q) * (1 / 2 : ℝ) ^ w
    calc
      (M w : ℝ) * d w ≤ (M w : ℝ) * triggerBudgetScale (w ^ q) w :=
        mul_le_mul_of_nonneg_left (hdw.2.trans hp_scale) (Nat.cast_nonneg _)
      _ ≤ (w : ℝ) ^ r * triggerBudgetScale (w ^ q) w := by
        apply mul_le_mul_of_nonneg_right hMreal
        unfold triggerBudgetScale
        positivity
      _ = (w : ℝ) ^ (r + q) * (1 / 2 : ℝ) ^ w := by
        unfold triggerBudgetScale
        push_cast
        rw [pow_add]
        ring
  · exact hmain

/-- Polynomial dimension times any geometrically smaller contact error vanishes. -/
theorem tendsto_jointTriggeredRareGateData_dimension_mul_geom
    {M N : ℕ → ℕ} {r : ℕ}
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hMle : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ r) :
    Tendsto (fun w : ℕ => ((jointTriggeredRareGateData U body).m w : ℝ) *
      (1 / 2 : ℝ) ^ w) atTop (𝓝 0) := by
  have hmain : Tendsto (fun w : ℕ => (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one r (by norm_num)
  apply squeeze_zero' (g := fun w : ℕ => (w : ℝ) ^ r * (1 / 2 : ℝ) ^ w)
  · filter_upwards with w
    exact mul_nonneg (Nat.cast_nonneg _) (by positivity)
  · filter_upwards [hMle] with w hw
    have hwr : (M w : ℝ) ≤ ((w ^ r : ℕ) : ℝ) := by exact_mod_cast hw
    calc
      _ ≤ ((w ^ r : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w :=
        mul_le_mul_of_nonneg_right hwr (by positivity)
      _ = _ := by simp
  · exact hmain

end MonotoneDNF

#print axioms MonotoneDNF.jointTriggeredRareGateData
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_firing_le
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_firing
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_firing_pos
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_dimensionCube_mul_firing
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_natMul_contactDefect
#print axioms MonotoneDNF.tendsto_jointTriggeredRareGateData_dimension_mul_geom


==> anc/MonotoneDNF/SelectedTemplates.lean <==
module

public import MonotoneDNF.SelectorTemplates

@[expose] public section

/-!
# Monotone templates conjoined with fresh numerical selectors

The DNF conjunction does not require disjoint coordinates. Independence is used
only in the probability theorem, where the selector occupies a separate final
block of the cube.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- Distributing a displayed conjunction over two displayed DNFs. -/
def dnfAndTerms {n : ℕ} (A B : List (Finset (Fin n))) : List (Finset (Fin n)) :=
  A.flatMap (fun a => B.map (fun b => a ∪ b))

@[simp] lemma conjunction_union {n : ℕ} (A B : Finset (Fin n)) (x : BooleanCube n) :
    conjunction (A ∪ B) x = (conjunction A x && conjunction B x) := by
  apply Bool.eq_iff_iff.mpr
  simp [conjunction, or_imp, forall_and]

@[simp] lemma dnfEval_map_union_left {n : ℕ} (A : Finset (Fin n))
    (B : List (Finset (Fin n))) (x : BooleanCube n) :
    dnfEval (B.map (fun b => A ∪ b)) x = (conjunction A x && dnfEval B x) := by
  induction B with
  | nil => simp [dnfEval]
  | cons b B ih =>
      simp only [List.map_cons, dnfEval, List.any_cons] at *
      rw [conjunction_union, ih]
      cases conjunction A x <;> simp

@[simp] lemma dnfEval_append {n : ℕ} (A B : List (Finset (Fin n)))
    (x : BooleanCube n) :
    dnfEval (A ++ B) x = (dnfEval A x || dnfEval B x) := List.any_append

@[simp] theorem dnfEval_dnfAndTerms {n : ℕ} (A B : List (Finset (Fin n)))
    (x : BooleanCube n) :
    dnfEval (dnfAndTerms A B) x = (dnfEval A x && dnfEval B x) := by
  induction A with
  | nil => simp [dnfAndTerms, dnfEval]
  | cons a A ih =>
      rw [dnfAndTerms, List.flatMap_cons, dnfEval_append]
      change (dnfEval (B.map (fun b => a ∪ b)) x || dnfEval (dnfAndTerms A B) x) =
        ((conjunction a x || dnfEval A x) && dnfEval B x)
      rw [dnfEval_map_union_left, ih]
      cases conjunction a x <;> cases dnfEval A x <;> simp

@[simp] theorem dnfAndTerms_length {n : ℕ} (A B : List (Finset (Fin n))) :
    (dnfAndTerms A B).length = A.length * B.length := by
  induction A with
  | nil => simp [dnfAndTerms]
  | cons a A ih =>
      simp [dnfAndTerms, List.length_flatMap, ih, Nat.succ_mul, Nat.add_comm]

/-- Split the first and last coordinates of a finite Boolean cube. -/
def firstBlock (m L : ℕ) (x : BooleanCube (m + L)) : BooleanCube m :=
  fun i => x (Fin.castAdd L i)

def secondBlock (m L : ℕ) (x : BooleanCube (m + L)) : BooleanCube L :=
  fun i => x (Fin.natAdd m i)

/-- The product cube is equivalent to the cube on the concatenated coordinates. -/
def cubeAppendEquiv (m L : ℕ) :
    (BooleanCube m × BooleanCube L) ≃ BooleanCube (m + L) where
  toFun p := fun i => Fin.addCases p.1 p.2 i
  invFun x := (firstBlock m L x, secondBlock m L x)
  left_inv := by
    rintro ⟨x, y⟩
    apply Prod.ext <;> funext i <;> simp [firstBlock, secondBlock]
  right_inv := by
    intro x
    funext i
    refine Fin.addCases (fun j => ?_) (fun j => ?_) i <;>
      simp [firstBlock, secondBlock]

@[simp] lemma firstBlock_cubeAppendEquiv (m L : ℕ) (p : BooleanCube m × BooleanCube L) :
    firstBlock m L (cubeAppendEquiv m L p) = p.1 := by
  funext i
  simp [cubeAppendEquiv, firstBlock]

@[simp] lemma secondBlock_cubeAppendEquiv (m L : ℕ) (p : BooleanCube m × BooleanCube L) :
    secondBlock m L (cubeAppendEquiv m L p) = p.2 := by
  funext i
  simp [cubeAppendEquiv, secondBlock]

lemma expectation_equiv {α β : Type*} [Fintype α] [Fintype β] [Nonempty α] [Nonempty β]
    (e : α ≃ β) (F : β → ℝ) : expectation F = expectation (fun a => F (e a)) := by
  unfold expectation
  rw [Equiv.sum_comp e F, Fintype.card_congr e]

lemma expectation_prod_type {α β : Type*} [Fintype α] [Fintype β] [Nonempty α] [Nonempty β]
    (f : α → ℝ) (g : β → ℝ) :
    expectation (fun p : α × β => f p.1 * g p.2) = expectation f * expectation g := by
  classical
  unfold expectation
  rw [Fintype.sum_prod_type]
  rw [← Finset.sum_mul_sum]
  simp only [Fintype.card_prod, Nat.cast_mul]
  ring

/-- Fresh-coordinate events factor exactly under the uniform cube law. -/
theorem probability_split {m L : ℕ} (P : BooleanCube m → Prop) [DecidablePred P]
    (Q : BooleanCube L → Prop) [DecidablePred Q] :
    probability (fun x : BooleanCube (m + L) =>
      P (firstBlock m L x) ∧ Q (secondBlock m L x)) = probability P * probability Q := by
  classical
  let f : BooleanCube m → ℝ := fun x => if P x then 1 else 0
  let g : BooleanCube L → ℝ := fun x => if Q x then 1 else 0
  let F : BooleanCube (m + L) → ℝ := fun x =>
    if P (firstBlock m L x) ∧ Q (secondBlock m L x) then 1 else 0
  calc
    probability (fun x : BooleanCube (m + L) =>
        P (firstBlock m L x) ∧ Q (secondBlock m L x)) = expectation F := rfl
    _ = expectation (fun p : BooleanCube m × BooleanCube L =>
        F (cubeAppendEquiv m L p)) := expectation_equiv (cubeAppendEquiv m L) F
    _ = expectation (fun p : BooleanCube m × BooleanCube L => f p.1 * g p.2) := by
      congr 1
      funext p
      by_cases hp : P p.1 <;> by_cases hq : Q p.2 <;>
        simp [F, f, g, hp, hq]
    _ = expectation f * expectation g := expectation_prod_type f g
    _ = probability P * probability Q := rfl

/-- Put a local term into the last block of a concatenated cube. -/
def embedLastTerm (m L : ℕ) (A : Finset (Fin L)) : Finset (Fin (m + L)) :=
  A.map ⟨Fin.natAdd m, fun _i _j h => (Fin.natAdd_inj m).mp h⟩

@[simp] lemma conjunction_embedLastTerm (m L : ℕ) (A : Finset (Fin L))
    (x : BooleanCube (m + L)) :
    conjunction (embedLastTerm m L A) x = conjunction A (secondBlock m L x) := by
  simp [conjunction, embedLastTerm, secondBlock]
  rfl

@[simp] lemma dnfEval_map_embedLastTerm (m L : ℕ) (terms : List (Finset (Fin L)))
    (x : BooleanCube (m + L)) :
    dnfEval (terms.map (embedLastTerm m L)) x =
      dnfEval terms (secondBlock m L x) := by
  induction terms with
  | nil => rfl
  | cons A terms ih =>
      simp only [List.map_cons, dnfEval, List.any_cons] at *
      rw [conjunction_embedLastTerm, ih]

/-- A template on the whole cube, conjoined with a numerical selector on `L`
fresh trailing coordinates. -/
def selectedTemplateTerms (m L : ℕ) (template : List (Finset (Fin (m + L)))) (k : ℕ) :
    List (Finset (Fin (m + L))) :=
  dnfAndTerms template ((selectorTerms L k).map (embedLastTerm m L))

@[simp] theorem dnfEval_selectedTemplateTerms (m L : ℕ)
    (template : List (Finset (Fin (m + L)))) (k : ℕ) (x : BooleanCube (m + L)) :
    dnfEval (selectedTemplateTerms m L template k) x =
      (dnfEval template x && selector L k (secondBlock m L x)) := by
  rw [selectedTemplateTerms, dnfEval_dnfAndTerms, dnfEval_map_embedLastTerm,
    dnfEval_selectorTerms]

/-- Exact displayed term count of a selected template. -/
theorem selectedTemplateTerms_length (m L : ℕ)
    (template : List (Finset (Fin (m + L)))) (k : ℕ) :
    (selectedTemplateTerms m L template k).length =
      template.length * (selectorTerms L k).length := by
  simp [selectedTemplateTerms]

/-- The selector adds at most the stated factor `L+1` to the term bound. -/
theorem selectedTemplateTerms_length_le (m L : ℕ)
    (template : List (Finset (Fin (m + L)))) (k : ℕ) :
    (selectedTemplateTerms m L template k).length ≤ template.length * (L + 1) := by
  rw [selectedTemplateTerms_length]
  exact Nat.mul_le_mul_left _ (selectorTerms_length_le L k)

/-- Fair firing probability is multiplied exactly by the selector's firing
fraction, provided the template depends only on the first block. -/
theorem probability_selectedTemplate {m L : ℕ}
    (template : List (Finset (Fin (m + L)))) (k : ℕ) (hk : k ≤ 2 ^ L)
    (P : BooleanCube m → Prop) [DecidablePred P]
    (hP : ∀ x, dnfEval template x = true ↔ P (firstBlock m L x)) :
    probability (fun x : BooleanCube (m + L) =>
      dnfEval (selectedTemplateTerms m L template k) x = true) =
        probability P * (1 - (k : ℝ) / (2 ^ L : ℝ)) := by
  classical
  have hsplit := probability_split (m := m) (L := L) P
    (fun y => selector L k y = true)
  rw [probability_selector L k hk] at hsplit
  calc
    probability (fun x : BooleanCube (m + L) =>
        dnfEval (selectedTemplateTerms m L template k) x = true) =
        probability (fun x : BooleanCube (m + L) =>
          P (firstBlock m L x) ∧ selector L k (secondBlock m L x) = true) := by
      unfold probability expectation
      congr 1
      apply Finset.sum_congr rfl
      intro x hx
      dsimp only
      simp only [dnfEval_selectedTemplateTerms]
      by_cases hp : P (firstBlock m L x) <;>
        by_cases hs : selector L k (secondBlock m L x) = true <;>
          simp [hp, hs, hP x]
    _ = probability P * (1 - (k : ℝ) / (2 ^ L : ℝ)) := hsplit

end MonotoneDNF

namespace MonotoneDNF

/-- One specified Boolean word has exactly the expected fair-cube mass. -/
theorem probability_eq_word (n : ℕ) (y : BooleanCube n) :
    probability (fun x => x = y) = (2 ^ n : ℝ)⁻¹ := by
  classical
  have hsum : (∑ x : BooleanCube n, if x = y then (1 : ℝ) else 0) = 1 := by
    calc
      (∑ x : BooleanCube n, if x = y then (1 : ℝ) else 0) =
          if y = y then (1 : ℝ) else 0 := by
        apply Fintype.sum_eq_single y
        intro x hx
        simp [hx]
      _ = 1 := by simp
  have hcard : (Fintype.card (BooleanCube n) : ℝ) = (2 ^ n : ℝ) := by
    simp
  unfold probability expectation
  rw [hsum, hcard, one_div]

/-- The all-ones trigger in the first block together with one exact selector
word in a disjoint final block has exact fair probability `2^-(w+L)`. -/
theorem probability_triggered_selector_word (w L : ℕ) (y : BooleanCube L) :
    probability (fun x : BooleanCube (w + L) =>
      firstBlock w L x = (fun _ => true) ∧ secondBlock w L x = y) =
        (2 ^ (w + L) : ℝ)⁻¹ := by
  classical
  rw [probability_split (m := w) (L := L)
    (P := fun x : BooleanCube w => x = (fun _ => true))
    (Q := fun x : BooleanCube L => x = y)]
  rw [probability_eq_word, probability_eq_word]
  rw [← mul_inv, ← pow_add]

/-- Consequently a tick event implying the all-ones width-`w` trigger and a
fixed selector word has mass at most `2^-(w+L)`. -/
theorem probability_le_triggered_selector_word (w L : ℕ) (y : BooleanCube L)
    (E : BooleanCube (w + L) → Prop) [DecidablePred E]
    (hE : ∀ x, E x → firstBlock w L x = (fun _ => true) ∧ secondBlock w L x = y) :
    probability E ≤ (2 ^ (w + L) : ℝ)⁻¹ := by
  rw [← probability_triggered_selector_word w L y]
  unfold probability expectation
  apply div_le_div_of_nonneg_right _ (le_of_lt card_pos_real)
  apply Finset.sum_le_sum
  intro x hx
  by_cases hEx : E x
  · have hw := hE x hEx
    simp [hEx, hw]
  · simp only [hEx, ↓reduceIte]
    split <;> norm_num

end MonotoneDNF


==> anc/MonotoneDNF/SelectorAngularFaceObstruction.lean <==
module

public import MonotoneDNF.VariableListPhysicalResidualContact
public import MonotoneDNF.IndependentScheduledPacketGate

@[expose] public section

/-!
# Selector angular dials need their own physical response

The centered all-sign estimate controls private-block Walsh tests. This file
records the exact obstruction to extending its strict-face argument unchanged
to selector-only tests. If two same-degree sets have opposite dials and all
other angular dials vanish, the mean dial vanishes. Hence a gate depending
only on private-block angles has exactly the same residual at the two displayed
vertices, although uniform strict faces would require opposite signs.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- Two opposite dial values, with every other angular dial set to zero. -/
noncomputable def oppositeDialPair {m : ℕ}
    (T S : Finset (Fin m)) (ε : ℝ) (U : Finset (Fin m)) : ℝ :=
  if U = T then ε else if U = S then -ε else 0

/-- Restriction of a full angle function to the private first block. -/
noncomputable def firstBlockAngle (n L : ℕ)
    (angle : Finset (Fin (n + L)) → ℝ) : Finset (Fin n) → ℝ :=
  fun A => angle (embedFirstTerm n L A)

/-- Actual plus/minus schedule weights for an indexed family of private anchors. -/
noncomputable def privateAnchoredIndependentWeight {I n L : ℕ}
    (A : Fin I → Finset (Fin n)) (sign : Fin I → Fin 2)
    (angle : Finset (Fin (n + L)) → ℝ) : Fin I → ℝ :=
  fun i => sourceAnchorActiveFraction (firstBlockAngle n L angle) (A i) (sign i)

lemma sum_oppositeDialPair_eq_zero {m r : ℕ}
    {T S : Finset (Fin m)} (hTS : T ≠ S) (hT : T.card = r) (hS : S.card = r)
    (ε : ℝ) :
    (∑ U : Finset (Fin m) with U.card = r, oppositeDialPair T S ε U) = 0 := by
  classical
  have hST : S ≠ T := Ne.symm hTS
  have hT' : T ∈ (Finset.univ : Finset (Fin m)).powersetCard r := by
    simp [hT]
  have hS' : S ∈ (Finset.univ : Finset (Fin m)).powersetCard r := by
    simp [hS]
  have hcard : {U ∈ (Finset.univ : Finset (Fin m)).powersetCard r | U = T}.card = 1 := by
    have heq : {U ∈ (Finset.univ : Finset (Fin m)).powersetCard r | U = T} = {T} := by
      ext U
      simp only [Finset.mem_filter, Finset.mem_singleton]
      constructor
      · rintro ⟨_hU, rfl⟩
        rfl
      · intro hU
        subst U
        exact ⟨hT', rfl⟩
    rw [heq]
    simp
  simp [oppositeDialPair, Finset.sum_ite, hST, hS', hcard]

lemma degreeSetAverage_oppositeDialPair {m r : ℕ}
    {T S : Finset (Fin m)} (hTS : T ≠ S) (hT : T.card = r) (hS : S.card = r)
    (ε : ℝ) :
    degreeSetAverage (oppositeDialPair T S ε) r = 0 := by
  unfold degreeSetAverage
  rw [sum_oppositeDialPair_eq_zero hTS hT hS]
  simp

end MonotoneDNF

namespace MonotoneDNF

/-- Any opposite-dial configuration on two same-degree sets supported outside
the private block is invisible after restriction to that block. -/
lemma firstBlockAngle_oppositeDialPair_eq_zero {n L : ℕ}
    {T S : Finset (Fin (n + L))}
    (hTfirst : ∀ A : Finset (Fin n), embedFirstTerm n L A ≠ T)
    (hSfirst : ∀ A : Finset (Fin n), embedFirstTerm n L A ≠ S)
    (ε : ℝ) :
    firstBlockAngle n L (oppositeDialPair T S ε) = fun _ => 0 := by
  funext A
  simp [firstBlockAngle, oppositeDialPair, hTfirst A, hSfirst A]

/-- At an opposite-dial configuration the mean dial is zero, so the residual
is exactly the fixed centered Walsh coefficient. -/
lemma physicalAngularResidual_oppositeDialPair {m r : ℕ}
    (gate : BooleanCube m → Bool) (gamma : ℕ → ℝ)
    {T S : Finset (Fin m)} (hTS : T ≠ S) (hT : T.card = r) (hS : S.card = r)
    (ε : ℝ) :
    physicalAngularResidual gate gamma (oppositeDialPair T S ε) T =
      normalizedAngularDeviation (walshCoefficient gate) gamma T := by
  unfold physicalAngularResidual normalizedAngularDeviation
  rw [hT, degreeSetAverage_oppositeDialPair hTS hT hS]
  simp

/-- The genuine variable-capacity independently scheduled gate driven by
plus/minus active fractions of private anchors. -/
noncomputable def privateAnchoredIndependentGate {I n L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (n + L))))
    (A : Fin I → Finset (Fin n)) (sign : Fin I → Fin 2)
    (angle : Finset (Fin (n + L)) → ℝ) : BooleanCube (n + L) → Bool :=
  dnfEval (independentScheduledFamilyDnf K templates
    (privateAnchoredIndependentWeight A sign angle))

/-- Selector-only opposite dials do not change any private active fraction. -/
lemma privateAnchoredIndependentWeight_oppositeDialPair {I n L : ℕ}
    (A : Fin I → Finset (Fin n)) (sign : Fin I → Fin 2)
    {T S : Finset (Fin (n + L))}
    (hTfirst : ∀ B : Finset (Fin n), embedFirstTerm n L B ≠ T)
    (hSfirst : ∀ B : Finset (Fin n), embedFirstTerm n L B ≠ S)
    (ε : ℝ) :
    privateAnchoredIndependentWeight A sign (oppositeDialPair T S ε) =
      fun _ => (1 : ℝ) / 2 := by
  unfold privateAnchoredIndependentWeight
  rw [show firstBlockAngle n L (oppositeDialPair T S ε) = fun _ => 0 from
    firstBlockAngle_oppositeDialPair_eq_zero hTfirst hSfirst ε]
  funext i
  simp [sourceAnchorActiveFraction]

/-- **Strict-face obstruction for selector-only dials.**  Consider the actual
independently scheduled, dependent-capacity source gate at the two angle
assignments `(T,S)=(-1,1)` and `(T,S)=(1,-1)`, with all other dials zero.  If
neither set is a private-block Walsh set, the two physical DNFs are identical.
Consequently the required negative sign at the first assignment and positive
sign at the second cannot both hold.  This applies with arbitrary templates,
capacities, anchor indices, signs and normalizer. -/
theorem not_privateAnchoredIndependentGate_strict_opposite_faces
    {I n L r : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (n + L))))
    (A : Fin I → Finset (Fin n)) (sign : Fin I → Fin 2) (gamma : ℕ → ℝ)
    {T S : Finset (Fin (n + L))}
    (hTS : T ≠ S) (hT : T.card = r) (hS : S.card = r)
    (hTfirst : ∀ B : Finset (Fin n), embedFirstTerm n L B ≠ T)
    (hSfirst : ∀ B : Finset (Fin n), embedFirstTerm n L B ≠ S) :
    ¬ (physicalAngularResidual
          (privateAnchoredIndependentGate K templates A sign
            (oppositeDialPair T S (-1))) gamma (oppositeDialPair T S (-1)) T < 0 ∧
        0 < physicalAngularResidual
          (privateAnchoredIndependentGate K templates A sign
            (oppositeDialPair T S 1)) gamma (oppositeDialPair T S 1) T) := by
  have hweight (ε : ℝ) :
      privateAnchoredIndependentWeight A sign (oppositeDialPair T S ε) =
        fun _ => (1 : ℝ) / 2 :=
    privateAnchoredIndependentWeight_oppositeDialPair A sign hTfirst hSfirst ε
  have hgate (ε : ℝ) :
      privateAnchoredIndependentGate K templates A sign (oppositeDialPair T S ε) =
        dnfEval (independentScheduledFamilyDnf K templates (fun _ => (1 : ℝ) / 2)) := by
    unfold privateAnchoredIndependentGate
    rw [hweight]
  rintro ⟨hneg, hpos⟩
  rw [physicalAngularResidual_oppositeDialPair _ _ hTS hT hS] at hneg hpos
  rw [hgate (-1)] at hneg
  rw [hgate 1] at hpos
  exact (not_lt_of_gt hneg) hpos

end MonotoneDNF

namespace MonotoneDNF

/-- A concrete satisfiable instance: on three coordinates, with one private
coordinate and two selector coordinates, the two singleton selector sets are
outside the private embedding and have the same degree.  Every hypothesis of
the actual scheduled-gate obstruction is decided on this finite instance. -/
theorem exists_two_selector_opposite_dial_pair :
    ∃ (n L : ℕ) (T S : Finset (Fin (n + L))),
      T ≠ S ∧ T.card = 1 ∧ S.card = 1 ∧
      (∀ B : Finset (Fin n), embedFirstTerm n L B ≠ T) ∧
      (∀ B : Finset (Fin n), embedFirstTerm n L B ≠ S) := by
  refine ⟨1, 2, {⟨1, by omega⟩}, {⟨2, by omega⟩}, ?_⟩
  decide

/-- Closed three-coordinate form of the obstruction.  The remaining data are
arbitrary, so this is a family of actual scheduled-DNF countermodels rather
than a countermodel to one unusually chosen template. -/
theorem not_privateAnchoredIndependentGate_strict_two_singleton_selector_faces
    {I : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (1 + 2))))
    (A : Fin I → Finset (Fin 1)) (sign : Fin I → Fin 2) (gamma : ℕ → ℝ) :
    ¬ (physicalAngularResidual
          (privateAnchoredIndependentGate K templates A sign
            (oppositeDialPair {⟨1, by omega⟩} {⟨2, by omega⟩} (-1))) gamma
            (oppositeDialPair {⟨1, by omega⟩} {⟨2, by omega⟩} (-1))
            {⟨1, by omega⟩} < 0 ∧
        0 < physicalAngularResidual
          (privateAnchoredIndependentGate K templates A sign
            (oppositeDialPair {⟨1, by omega⟩} {⟨2, by omega⟩} 1)) gamma
            (oppositeDialPair {⟨1, by omega⟩} {⟨2, by omega⟩} 1)
            {⟨1, by omega⟩}) := by
  apply not_privateAnchoredIndependentGate_strict_opposite_faces
    (r := 1) K templates A sign gamma
  all_goals decide

end MonotoneDNF

#print axioms MonotoneDNF.sum_oppositeDialPair_eq_zero
#print axioms MonotoneDNF.degreeSetAverage_oppositeDialPair
#print axioms MonotoneDNF.physicalAngularResidual_oppositeDialPair
#print axioms MonotoneDNF.privateAnchoredIndependentWeight_oppositeDialPair
#print axioms MonotoneDNF.not_privateAnchoredIndependentGate_strict_opposite_faces
#print axioms MonotoneDNF.exists_two_selector_opposite_dial_pair
#print axioms MonotoneDNF.not_privateAnchoredIndependentGate_strict_two_singleton_selector_faces


==> anc/MonotoneDNF/SelectorBudgetNoGo.lean <==
module

public import MonotoneDNF.ContactCoordinateBalance

@[expose] public section

/-!
# A finite selector-budget obstruction to full-cube product contact

This module is an *honest conditional no-go result*: the scalar hypotheses are
precisely the physical-coefficient and selector-coefficient estimates established
mathematically in `results/selector-coordinate-obstruction.md`.  The file DOES
NOT assert those hypotheses for the scheduled source, and DOES NOT prove the
proposed monotone-DNF SQ lower bound.

Like `ContactCoordinateBalance.lean`, this is a proposed proof module.  A
Lean/Mathlib compiler is unavailable in the current environment; do not count
it among the verified modules unless it has been rebuilt successfully.

To compile, first copy `ContactCoordinateBalance.lean` and this file from
`proposed/` into `MonotoneDNF/`, then build them in import order.
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
set_option warningAsError true

/-- The budget inequality from a single physical/selector coefficient pair.
The parameters are: `w` trigger width, `m` physical dimension, `H` number of
selector-dependent constituents, `p` firing probability and `δ` pairwise
Bonferroni mass.  No equality between `p` and `firingProbability gate` is
assumed, so a later application must establish the chosen value of `p`. -/
theorem selector_budget_necessary_of_productContact
    {n t w m H : ℕ} {gate : BooleanCube n → Bool} {α ξ p δ : ℝ}
    (hc : ProductContact gate t α ξ)
    (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability gate)
    (i j : Fin n)
    (hphysical : (w : ℝ) * p ≤
      (m : ℝ) * (walshCoefficient gate {i} + δ))
    (hselector : walshCoefficient gate {j} ≤
      (H : ℝ) * (1 / 2 : ℝ) ^ w + δ) :
    (w : ℝ) * p ≤ (m : ℝ) *
      ((H : ℝ) * (1 / 2 : ℝ) ^ w + 2 * δ +
        2 * rejectionProbability gate * ξ) := by
  have hgap := singleton_walsh_gap_le_contact_error
    hc ht hα0 hα1 hξ hq i j
    (le_refl _) (le_refl _)
  have hupper : walshCoefficient gate {i} + δ ≤
      (H : ℝ) * (1 / 2 : ℝ) ^ w + 2 * δ +
        2 * rejectionProbability gate * ξ := by
    linarith
  exact hphysical.trans (mul_le_mul_of_nonneg_left hupper (by positivity))

/-- Failure of the finite budget excludes order-one (hence every higher-order)
product contact on the *entire* physical-plus-selector cube. -/
theorem not_productContact_of_selector_budget_failure
    {n t w m H : ℕ} {gate : BooleanCube n → Bool} {α ξ p δ : ℝ}
    (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability gate)
    (i j : Fin n)
    (hphysical : (w : ℝ) * p ≤
      (m : ℝ) * (walshCoefficient gate {i} + δ))
    (hselector : walshCoefficient gate {j} ≤
      (H : ℝ) * (1 / 2 : ℝ) ^ w + δ)
    (hfail : (m : ℝ) *
      ((H : ℝ) * (1 / 2 : ℝ) ^ w + 2 * δ +
        2 * rejectionProbability gate * ξ) < (w : ℝ) * p) :
    ¬ ProductContact gate t α ξ := by
  intro hc
  exact (not_le_of_gt hfail)
    (selector_budget_necessary_of_productContact hc ht hα0 hα1 hξ
      hq i j hphysical hselector)

#print axioms MonotoneDNF.selector_budget_necessary_of_productContact
#print axioms MonotoneDNF.not_productContact_of_selector_budget_failure

end MonotoneDNF


==> anc/MonotoneDNF/SelectorCoefficientGap.lean <==
module

public import MonotoneDNF.FullCubeSelectorBudget
public import MonotoneDNF.CovarianceFromSingletonProfile

@[expose] public section

/-!
# Selector coefficient-gap witness

The contact-budget argument contains a stronger *contact-free* statement:
when the average physical-coordinate first Walsh coefficient exceeds the
selector-coordinate coefficient, some actual physical coordinate witnesses
that gap.  This file selects such a coordinate by a finite averaging
argument.  The resulting witness can be fed into a covariance test without
assuming `ProductContact`.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- The exact overlap mass of the OR constituents. -/
noncomputable def constituentPairMass
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι) : ℝ :=
  ∑ p ∈ s.offDiag,
    probability (fun x => E p.1 x = true ∧ E p.2 x = true)

/-- Explicit gap budget between an average physical singleton and one
selector singleton.  The total coordinate count is `n`; `m` counts only
physical coordinates. -/
noncomputable def selectorGapBudget
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (w m H : ℕ) : ℝ :=
  (w : ℝ) * probability (fun x => constituentGate E s x = true) /
      (m : ℝ) -
    (H : ℝ) * (1 / 2 : ℝ) ^ w - 2 * constituentPairMass E s

/-- Some physical coordinate has a first Walsh coefficient at least
`selectorGapBudget` above the selected selector's coefficient. -/
theorem exists_physical_selector_singleton_gap
    {n m w H : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hm : 0 < m) (hcard : C.card = m)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x) :
    ∃ i ∈ C,
      selectorGapBudget E s w m H ≤
        walshCoefficient (constituentGate E s) {i} -
          walshCoefficient (constituentGate E s) {j} := by
  let F : BooleanCube n → Bool := constituentGate E s
  let D : ℝ := constituentPairMass E s
  let Δ : ℝ := selectorGapBudget E s w m H
  have hmpos : (0 : ℝ) < m := by exact_mod_cast hm
  have hmnonneg : (0 : ℝ) ≤ m := le_of_lt hmpos
  have hC : C.Nonempty := by
    apply Finset.card_pos.mp
    simpa [hcard] using hm
  have hphysical := triggeredOr_physical_walsh_budget
    E s U C hcard hwidth hinside htrigger hmono
  have hselector := triggeredOr_selector_walsh_budget
    E s special U j hspecial hH hstable hwidth htrigger
  change (w : ℝ) * probability (fun x => F x = true) ≤
      (∑ i ∈ C, walshCoefficient F {i}) + (m : ℝ) * D at hphysical
  change walshCoefficient F {j} ≤
      (H : ℝ) * (1 / 2 : ℝ) ^ w + D at hselector
  have hidentity : (m : ℝ) * Δ =
      (w : ℝ) * probability (fun x => F x = true) -
        (m : ℝ) * ((H : ℝ) * (1 / 2 : ℝ) ^ w + 2 * D) := by
    dsimp [Δ, selectorGapBudget, D, F]
    field_simp [ne_of_gt hmpos]
    ring
  by_contra hn
  have hstrict (i : Fin n) (hi : i ∈ C) :
      walshCoefficient F {i} < walshCoefficient F {j} + Δ := by
    by_contra hbad
    have hiGap : Δ ≤ walshCoefficient F {i} - walshCoefficient F {j} := by
      push Not at hbad
      linarith
    apply hn
    exact ⟨i, hi, hiGap⟩
  have hsum : (∑ i ∈ C, walshCoefficient F {i}) <
      (m : ℝ) * (walshCoefficient F {j} + Δ) := by
    calc
      (∑ i ∈ C, walshCoefficient F {i}) <
          ∑ _i ∈ C, (walshCoefficient F {j} + Δ) := by
        apply Finset.sum_lt_sum_of_nonempty hC
        intro i hi
        exact hstrict i hi
      _ = (m : ℝ) * (walshCoefficient F {j} + Δ) := by
        simp [hcard, mul_add]
  have hselMul := mul_le_mul_of_nonneg_left hselector hmnonneg
  nlinarith [hsum, hphysical, hselMul, hidentity]

/-- If selector `j` is outside the physical set, the witness is a genuinely
different input coordinate. -/
theorem exists_distinct_physical_selector_singleton_gap
    {n m w H : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hm : 0 < m) (hcard : C.card = m) (hj : j ∉ C)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x) :
    ∃ i ∈ C, i ≠ j ∧
      selectorGapBudget E s w m H ≤
        walshCoefficient (constituentGate E s) {i} -
          walshCoefficient (constituentGate E s) {j} := by
  obtain ⟨i, hi, hgap⟩ := exists_physical_selector_singleton_gap
    E s special U C j hm hcard hwidth hinside htrigger hmono
    hspecial hH hstable
  exact ⟨i, hi, fun heq => hj (heq ▸ hi), hgap⟩

#print axioms MonotoneDNF.exists_physical_selector_singleton_gap

end MonotoneDNF


==> anc/MonotoneDNF/SelectorGrid.lean <==
module

public import Mathlib

@[expose] public section

/-!
# Multilinear interpolation on a finite control grid

This file formalizes the interpolation and convex-combination part of Part V,
Box C of the monotone-DNF study guide.  The vertices of a grid with `N`
subdivisions per axis are indexed by `Fin (N + 1)`.  Tensor products of the
standard tent functions give a continuous multilinear (indeed, piecewise
multilinear) interpolation of arbitrary residual vectors.

No Brouwer or Poincare--Miranda theorem is assumed here.  The final lemmas
state precisely what follows from a zero of the interpolated residual.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

noncomputable section

/-- The tent-function weight at integer grid site `k`, evaluated at `y`. -/
def tentWeight (k : ℕ) (y : ℝ) : ℝ := max 0 (1 - |y - (k : ℝ)|)

lemma tentWeight_nonneg (k : ℕ) (y : ℝ) : 0 ≤ tentWeight k y := by
  exact le_max_left _ _

lemma tentWeight_eq_zero_of_one_le_abs {k : ℕ} {y : ℝ}
    (h : 1 ≤ |y - (k : ℝ)|) : tentWeight k y = 0 := by
  unfold tentWeight
  exact max_eq_left (by linarith)

lemma continuous_tentWeight (k : ℕ) : Continuous (tentWeight k) := by
  unfold tentWeight
  fun_prop

/-- On `0 ≤ y ≤ N`, the tent weights at `0, ..., N` form a partition of unity. -/
lemma sum_tentWeight_eq_one (N : ℕ) {y : ℝ} (hy0 : 0 ≤ y) (hyN : y ≤ (N : ℝ)) :
    ∑ k : Fin (N + 1), tentWeight k y = 1 := by
  let n : ℕ := Nat.floor y
  have hn_le : (n : ℝ) ≤ y := Nat.floor_le hy0
  have hyn : y < (n : ℝ) + 1 := Nat.lt_floor_add_one y
  have hnN : n ≤ N := by
    by_contra! h
    have hNy : (N : ℝ) < n := by exact_mod_cast h
    linarith
  have hnmem : n < N + 1 := Nat.lt_succ_of_le hnN
  let k₀ : Fin (N + 1) := ⟨n, hnmem⟩
  have hzero : ∀ k : Fin (N + 1), k ≠ k₀ → (k : ℕ) ≠ n + 1 →
      tentWeight k y = 0 := by
    intro k hk hknext
    have hkn : (k : ℕ) ≠ n := by
      intro h
      apply hk
      apply Fin.ext
      exact h
    rcases Nat.lt_or_ge (k : ℕ) n with hlt | hge
    · apply tentWeight_eq_zero_of_one_le_abs
      have hkle : (k : ℝ) + 1 ≤ y := by
        have hk1 : (k : ℕ) + 1 ≤ n := by omega
        have hk1' : ((k : ℕ) : ℝ) + 1 ≤ (n : ℝ) := by exact_mod_cast hk1
        linarith
      have hky : (k : ℝ) ≤ y := by nlinarith [hkle]
      rw [abs_of_nonneg (sub_nonneg.mpr hky)]
      exact (le_sub_iff_add_le).2 (by simpa [add_comm] using hkle)
    · have hkgt : n + 1 < (k : ℕ) := by omega
      apply tentWeight_eq_zero_of_one_le_abs
      have hkreal : (n : ℝ) + 2 ≤ (k : ℝ) := by exact_mod_cast hkgt
      rw [abs_of_nonpos (by nlinarith [hkreal, hyn] : y - (k : ℝ) ≤ 0)]
      nlinarith [hkreal, hyn]
  by_cases hyint : y = (n : ℝ)
  · rw [Fintype.sum_eq_single k₀]
    · change tentWeight n y = 1
      simp [tentWeight, hyint]
    · intro k hk
      by_cases hknext : (k : ℕ) = n + 1
      · apply tentWeight_eq_zero_of_one_le_abs
        simp only [hknext, Nat.cast_add, Nat.cast_one, hyint]
        norm_num
      · exact hzero k hk hknext
  · have hnltN : n < N := by
      apply Nat.lt_of_le_of_ne hnN
      intro hn_eq
      apply hyint
      have hy_le : y ≤ (n : ℝ) := by simpa [hn_eq] using hyN
      exact le_antisymm hy_le hn_le
    let k₁ : Fin (N + 1) := ⟨n + 1, Nat.add_lt_add_right hnltN 1⟩
    have hkne : k₁ ≠ k₀ := by
      intro h
      have := congrArg Fin.val h
      simp [k₀, k₁] at this
    rw [← Finset.sum_subset (s₁ := {k₀, k₁}) (s₂ := Finset.univ) (by simp)]
    · rw [Finset.sum_insert (by simpa using hkne.symm), Finset.sum_singleton]
      have hk0val : (k₀ : ℕ) = n := rfl
      have hk1val : (k₁ : ℕ) = n + 1 := rfl
      rw [hk0val, hk1val]
      have h0 : |y - (n : ℝ)| = y - (n : ℝ) :=
        abs_of_nonneg (sub_nonneg.mpr hn_le)
      have h1 : |y - ((n : ℝ) + 1)| = (n : ℝ) + 1 - y := by
        simpa only [neg_sub] using abs_of_nonpos (sub_nonpos.mpr hyn.le)
      simp only [tentWeight, Nat.cast_add, Nat.cast_one, h0, h1]
      rw [max_eq_right (by linarith : (0 : ℝ) ≤ 1 - (y - (n : ℝ))),
        max_eq_right (by linarith : (0 : ℝ) ≤ 1 - ((n : ℝ) + 1 - y))]
      ring
    · intro k _ hk
      simp only [Finset.mem_insert, Finset.mem_singleton, not_or] at hk
      exact hzero k hk.1 (by
        intro hkn
        apply hk.2
        apply Fin.ext
        exact hkn)

/-- Coordinates of the regular grid on `[-1,1]`. -/
def gridPoint (N : ℕ) (k : Fin (N + 1)) : ℝ :=
  -1 + 2 * (k : ℝ) / (N : ℝ)

/-- A grid coordinate in the scaled variable `[0,N]`. -/
def gridScale (N : ℕ) (x : ℝ) : ℝ := (N : ℝ) * (x + 1) / 2

lemma gridScale_nonneg (N : ℕ) {x : ℝ} (hx : -1 ≤ x) : 0 ≤ gridScale N x := by
  unfold gridScale
  have hN : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  exact div_nonneg (mul_nonneg hN (by linarith)) (by norm_num)

lemma gridScale_le (N : ℕ) {x : ℝ} (hx : x ≤ 1) : gridScale N x ≤ (N : ℝ) := by
  unfold gridScale
  have hN : (0 : ℝ) ≤ N := Nat.cast_nonneg N
  have hx' : x + 1 ≤ 2 := by linarith
  calc
    (N : ℝ) * (x + 1) / 2 ≤ (N : ℝ) * 2 / 2 := by gcongr
    _ = N := by ring

lemma gridScale_gridPoint {N : ℕ} (hN : N ≠ 0) (k : Fin (N + 1)) :
    gridScale N (gridPoint N k) = (k : ℝ) := by
  unfold gridScale gridPoint
  have hN' : (N : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hN
  field_simp
  <;> ring

/-- Tensor-product multilinear interpolation weights. -/
def gridWeight {ι : Type*} [Fintype ι] (N : ℕ)
    (v : ι → Fin (N + 1)) (x : ι → ℝ) : ℝ :=
  ∏ i, tentWeight (v i) (gridScale N (x i))

lemma gridWeight_nonneg {ι : Type*} [Fintype ι] (N : ℕ)
    (v : ι → Fin (N + 1)) (x : ι → ℝ) : 0 ≤ gridWeight N v x := by
  unfold gridWeight
  exact Finset.prod_nonneg fun _ _ ↦ tentWeight_nonneg _ _

lemma continuous_gridWeight {ι : Type*} [Fintype ι] (N : ℕ)
    (v : ι → Fin (N + 1)) : Continuous (gridWeight N v) := by
  unfold gridWeight
  apply continuous_finset_prod
  intro i _
  exact (continuous_tentWeight (v i)).comp (by unfold gridScale; fun_prop)

lemma sum_gridWeight_eq_one {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) {x : ι → ℝ} (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) :
    ∑ v : ι → Fin (N + 1), gridWeight N v x = 1 := by
  calc
    (∑ v : ι → Fin (N + 1), gridWeight N v x) =
        ∏ i, ∑ k : Fin (N + 1), tentWeight k (gridScale N (x i)) := by
      exact (Fintype.prod_sum
        (fun i (k : Fin (N + 1)) ↦ tentWeight k (gridScale N (x i)))).symm
    _ = ∏ _i : ι, (1 : ℝ) := by
      apply Finset.prod_congr rfl
      intro i _
      exact sum_tentWeight_eq_one N (gridScale_nonneg N (hx i).1)
        (gridScale_le N (hx i).2)
    _ = 1 := Finset.prod_const_one

/-- The continuous multilinear extension of residuals on grid vertices. -/
def gridInterp {ι : Type*} [Fintype ι] [DecidableEq ι] (N : ℕ)
    (r : (ι → Fin (N + 1)) → (ι → ℝ)) (x : ι → ℝ) : ι → ℝ :=
  fun i ↦ ∑ v : ι → Fin (N + 1), gridWeight N v x * r v i

lemma continuous_gridInterp {ι : Type*} [Fintype ι] [DecidableEq ι] (N : ℕ)
    (r : (ι → Fin (N + 1)) → (ι → ℝ)) : Continuous (gridInterp N r) := by
  apply continuous_pi
  intro i
  unfold gridInterp
  apply continuous_finset_sum
  intro v _
  exact (continuous_gridWeight N v).mul continuous_const

/-- At integer sites the tent weights are the Kronecker delta. -/
lemma tentWeight_at_int (j k : ℕ) :
    tentWeight k (j : ℝ) = if k = j then 1 else 0 := by
  by_cases h : k = j
  · subst k
    simp [tentWeight]
  · rw [if_neg h]
    apply tentWeight_eq_zero_of_one_le_abs
    rcases Nat.lt_or_gt_of_ne h with hkj | hjk
    · have hreal : (k : ℝ) + 1 ≤ (j : ℝ) := by exact_mod_cast hkj
      rw [abs_of_nonneg (by linarith : (0 : ℝ) ≤ (j : ℝ) - (k : ℝ))]
      exact (le_sub_iff_add_le).2 (by simpa [add_comm] using hreal)
    · have hreal : (j : ℝ) + 1 ≤ (k : ℝ) := by exact_mod_cast hjk
      rw [abs_of_nonpos (by linarith : (j : ℝ) - (k : ℝ) ≤ 0)]
      nlinarith [hreal]

lemma gridWeight_at_vertex {ι : Type*} [Fintype ι] {N : ℕ} (hN : N ≠ 0)
    (v v₀ : ι → Fin (N + 1)) :
    gridWeight N v (fun i ↦ gridPoint N (v₀ i)) = if v = v₀ then 1 else 0 := by
  classical
  by_cases h : v = v₀
  · subst v
    simp [gridWeight, gridScale_gridPoint hN, tentWeight_at_int]
  · rw [if_neg h]
    have hex : ∃ i, v i ≠ v₀ i := by
      by_contra! hall
      exact h (funext hall)
    obtain ⟨i, hi⟩ := hex
    unfold gridWeight
    apply Finset.prod_eq_zero (Finset.mem_univ i)
    rw [gridScale_gridPoint hN, tentWeight_at_int, if_neg]
    intro hval
    exact hi (Fin.ext hval)

/-- Multilinear interpolation reproduces every physical grid-vertex residual. -/
lemma gridInterp_at_vertex {ι : Type*} [Fintype ι] [DecidableEq ι]
    {N : ℕ} (hN : N ≠ 0) (r : (ι → Fin (N + 1)) → (ι → ℝ))
    (v₀ : ι → Fin (N + 1)) (i : ι) :
    gridInterp N r (fun j ↦ gridPoint N (v₀ j)) i = r v₀ i := by
  unfold gridInterp
  rw [Fintype.sum_eq_single v₀]
  · rw [gridWeight_at_vertex hN]
    simp
  · intro v hv
    rw [gridWeight_at_vertex hN, if_neg hv, zero_mul]

/-- A strict positive convex combination when all vertices with nonzero weight
carry a strict positive value. -/
lemma convexCombination_pos {α : Type*} [Fintype α]
    (w : α → ℝ) (hw : ∀ a, 0 ≤ w a) (hsum : ∑ a, w a = 1)
    (f : α → ℝ) (hf : ∀ a, w a ≠ 0 → 0 < f a) :
    0 < ∑ a, w a * f a := by
  classical
  have hex : ∃ a, 0 < w a := by
    by_contra! h
    have hz : ∀ a, w a = 0 := fun a ↦ le_antisymm (h a) (hw a)
    simp [hz] at hsum
  obtain ⟨a, ha⟩ := hex
  apply Finset.sum_pos'
  · intro b _
    by_cases hb : w b = 0
    · simp [hb]
    · exact mul_nonneg (hw b) (le_of_lt (hf b hb))
  · exact ⟨a, Finset.mem_univ a, mul_pos ha (hf a (ne_of_gt ha))⟩

/-- The corresponding strict negative convex-combination lemma. -/
lemma convexCombination_neg {α : Type*} [Fintype α]
    (w : α → ℝ) (hw : ∀ a, 0 ≤ w a) (hsum : ∑ a, w a = 1)
    (f : α → ℝ) (hf : ∀ a, w a ≠ 0 → f a < 0) :
    ∑ a, w a * f a < 0 := by
  have hpos := convexCombination_pos w hw hsum (fun a ↦ -f a) (by
    intro a ha
    exact neg_pos.mpr (hf a ha))
  have heq : (∑ a, w a * -f a) = -(∑ a, w a * f a) := by
    simp only [mul_neg, Finset.sum_neg_distrib]
  rw [heq] at hpos
  exact neg_pos.mp hpos

lemma gridScale_right (N : ℕ) : gridScale N 1 = (N : ℝ) := by
  unfold gridScale
  ring

lemma gridScale_left (N : ℕ) : gridScale N (-1) = 0 := by
  unfold gridScale
  ring

/-- The interpolation has a strict sign on a right boundary face if every
physical residual on that face has the same strict sign. -/
lemma gridInterp_pos_on_right_face {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ)) (a : ι)
    (hr : ∀ v, (v a : ℕ) = N → 0 < r v a)
    {x : ι → ℝ} (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) (hxa : x a = 1) :
    0 < gridInterp N r x a := by
  apply convexCombination_pos (gridWeight N · x)
    (fun v ↦ gridWeight_nonneg N v x) (sum_gridWeight_eq_one N hx)
  intro v hv
  apply hr
  by_contra hva
  apply hv
  unfold gridWeight
  apply Finset.prod_eq_zero (Finset.mem_univ a)
  rw [hxa, gridScale_right, tentWeight_at_int, if_neg hva]

/-- The interpolation has a strict negative sign on a left boundary face. -/
lemma gridInterp_neg_on_left_face {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ)) (a : ι)
    (hr : ∀ v, (v a : ℕ) = 0 → r v a < 0)
    {x : ι → ℝ} (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) (hxa : x a = -1) :
    gridInterp N r x a < 0 := by
  apply convexCombination_neg (gridWeight N · x)
    (fun v ↦ gridWeight_nonneg N v x) (sum_gridWeight_eq_one N hx)
  intro v hv
  apply hr
  by_contra hva
  apply hv
  unfold gridWeight
  apply Finset.prod_eq_zero (Finset.mem_univ a)
  rw [hxa, gridScale_left]
  simpa [hva] using (tentWeight_at_int 0 (v a))

/-- A zero convex combination is within `δ` of any selected vertex if every
positively weighted vertex is within `δ` of it.  This is the exact algebraic
content of passing from an interpolated zero to a buildable grid corner. -/
lemma abs_selected_vertex_le_of_convexCombination_eq_zero {α : Type*} [Fintype α]
    (w : α → ℝ) (hw : ∀ a, 0 ≤ w a) (hsum : ∑ a, w a = 1)
    (f : α → ℝ) (a₀ : α) (δ : ℝ)
    (hzero : ∑ a, w a * f a = 0)
    (hvar : ∀ a, w a ≠ 0 → |f a₀ - f a| ≤ δ) :
    |f a₀| ≤ δ := by
  classical
  have hid : f a₀ = ∑ a, w a * (f a₀ - f a) := by
    calc
      f a₀ = (∑ a, w a) * f a₀ - ∑ a, w a * f a := by rw [hsum, hzero]; ring
      _ = ∑ a, w a * (f a₀ - f a) := by
        rw [Finset.sum_mul, ← Finset.sum_sub_distrib]
        apply Finset.sum_congr rfl
        intro a _
        ring
  rw [hid]
  calc
    |∑ a, w a * (f a₀ - f a)| ≤ ∑ a, |w a * (f a₀ - f a)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ a, w a * |f a₀ - f a| := by
      apply Finset.sum_congr rfl
      intro a _
      rw [abs_mul, abs_of_nonneg (hw a)]
    _ ≤ ∑ a, w a * δ := by
      apply Finset.sum_le_sum
      intro a _
      by_cases ha : w a = 0
      · simp [ha]
      · exact mul_le_mul_of_nonneg_left (hvar a ha) (hw a)
    _ = δ := by rw [← Finset.sum_mul, hsum, one_mul]

/-- Box C's corner transfer, stated without assuming any fixed-point theorem. -/
lemma abs_gridResidual_le_of_interp_eq_zero {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ))
    (v₀ : ι → Fin (N + 1)) {x : ι → ℝ} (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1)
    (i : ι) (δ : ℝ) (hzero : gridInterp N r x = 0)
    (hvar : ∀ v, gridWeight N v x ≠ 0 → |r v₀ i - r v i| ≤ δ) :
    |r v₀ i| ≤ δ := by
  apply abs_selected_vertex_le_of_convexCombination_eq_zero
    (gridWeight N · x) (fun v ↦ gridWeight_nonneg N v x)
    (sum_gridWeight_eq_one N hx) (fun v ↦ r v i) v₀ δ
  · exact congrFun hzero i
  · exact hvar

/-- On the set `s`, replace the coordinates of `v` by those of `w`. -/
def overlay {ι κ : Type*} [DecidableEq ι]
    (v w : ι → κ) (s : Finset ι) : ι → κ :=
  fun i ↦ if i ∈ s then w i else v i

@[simp] lemma overlay_empty {ι κ : Type*} [DecidableEq ι]
    (v w : ι → κ) : overlay v w ∅ = v := by
  funext i
  simp [overlay]

@[simp] lemma overlay_univ {ι κ : Type*} [Fintype ι] [DecidableEq ι]
    (v w : ι → κ) : overlay v w Finset.univ = w := by
  funext i
  simp [overlay]

lemma overlay_insert {ι κ : Type*} [DecidableEq ι]
    (v w : ι → κ) {a : ι} {s : Finset ι} (ha : a ∉ s) :
    overlay v w (insert a s) = Function.update (overlay v w s) a (w a) := by
  funext i
  by_cases hi : i = a
  · subst i
    simp [overlay, ha]
  · simp [overlay, Function.update_apply, hi]

/-- Two grid vertices joined by one coordinate step of size at most one. -/
def GridEdge {ι : Type*} {N : ℕ} (v w : ι → Fin (N + 1)) : Prop :=
  ∃ a : ι, (∀ i, i ≠ a → v i = w i) ∧ |(v a : ℝ) - (w a : ℝ)| ≤ 1

lemma gridEdge_overlay_update {ι : Type*} [Fintype ι] [DecidableEq ι]
    {N : ℕ} (v w : ι → Fin (N + 1))
    (hvw : ∀ i, |(v i : ℝ) - (w i : ℝ)| ≤ 1)
    {a : ι} {s : Finset ι} (ha : a ∉ s) :
    GridEdge (overlay v w s) (Function.update (overlay v w s) a (w a)) := by
  refine ⟨a, ?_, ?_⟩
  · intro i hi
    simp [Function.update_apply, hi]
  · simpa [overlay, ha] using hvw a

/-- Telescoping over coordinate overlays converts a one-edge residual bound
into a cell-diameter bound. -/
lemma abs_overlay_sub_le_card_mul {ι : Type*} [Fintype ι] [DecidableEq ι]
    {N : ℕ} (r : (ι → Fin (N + 1)) → ℝ) (v w : ι → Fin (N + 1))
    (ε : ℝ) (hvw : ∀ i, |(v i : ℝ) - (w i : ℝ)| ≤ 1)
    (hedge : ∀ z u, GridEdge z u → |r z - r u| ≤ ε) :
    ∀ s : Finset ι, |r v - r (overlay v w s)| ≤ (s.card : ℝ) * ε := by
  intro s
  induction s using Finset.induction with
  | empty => simp
  | @insert a s ha ih =>
      rw [overlay_insert v w ha]
      calc
        |r v - r (Function.update (overlay v w s) a (w a))| ≤
            |r v - r (overlay v w s)| +
              |r (overlay v w s) - r (Function.update (overlay v w s) a (w a))| :=
          abs_sub_le _ _ _
        _ ≤ (s.card : ℝ) * ε + ε :=
          add_le_add ih (hedge _ _ (gridEdge_overlay_update v w hvw ha))
        _ = ((insert a s).card : ℝ) * ε := by
          rw [Finset.card_insert_of_notMem ha]
          push_cast
          ring

/-- The `at most number of control axes times one-edge error` estimate used in
Box C.  Positive-weight vertices are only required to lie in the selected
vertex's unit cell. -/
lemma abs_gridResidual_le_card_mul_of_interp_eq_zero
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ))
    (v₀ : ι → Fin (N + 1)) {x : ι → ℝ}
    (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1) (i : ι) (ε : ℝ)
    (hzero : gridInterp N r x = 0)
    (hcell : ∀ v, gridWeight N v x ≠ 0 →
      ∀ j, |(v₀ j : ℝ) - (v j : ℝ)| ≤ 1)
    (hedge : ∀ z u, GridEdge z u → ∀ j, |r z j - r u j| ≤ ε) :
    |r v₀ i| ≤ (Fintype.card ι : ℝ) * ε := by
  apply abs_gridResidual_le_of_interp_eq_zero N r v₀ hx i
    ((Fintype.card ι : ℝ) * ε) hzero
  intro v hv
  have h := abs_overlay_sub_le_card_mul (fun z ↦ r z i) v₀ v ε (hcell v hv)
    (fun z u hzu ↦ hedge z u hzu i) Finset.univ
  simpa using h

lemma abs_sub_lt_one_of_tentWeight_ne_zero {k : ℕ} {y : ℝ}
    (hk : tentWeight k y ≠ 0) : |y - (k : ℝ)| < 1 := by
  by_contra! h
  exact hk (tentWeight_eq_zero_of_one_le_abs h)

/-- Any two vertices carrying nonzero interpolation weight at the same point
are corners of one unit cell. -/
lemma gridWeight_support_unit_cell {ι : Type*} [Fintype ι]
    {N : ℕ} {x : ι → ℝ} {v₀ v : ι → Fin (N + 1)}
    (hv₀ : gridWeight N v₀ x ≠ 0) (hv : gridWeight N v x ≠ 0) (j : ι) :
    |(v₀ j : ℝ) - (v j : ℝ)| ≤ 1 := by
  unfold gridWeight at hv₀ hv
  have hf₀ : tentWeight (v₀ j) (gridScale N (x j)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mp hv₀ j (Finset.mem_univ j)
  have hf : tentWeight (v j) (gridScale N (x j)) ≠ 0 :=
    Finset.prod_ne_zero_iff.mp hv j (Finset.mem_univ j)
  have h₀ := abs_sub_lt_one_of_tentWeight_ne_zero hf₀
  have h := abs_sub_lt_one_of_tentWeight_ne_zero hf
  let d : ℤ := (v₀ j : ℕ) - (v j : ℕ)
  have hreal : |(d : ℝ)| < 2 := by
    calc
      |(d : ℝ)| = |(v₀ j : ℝ) - (v j : ℝ)| := by simp [d]
      _ ≤ |(v₀ j : ℝ) - gridScale N (x j)| +
          |gridScale N (x j) - (v j : ℝ)| := abs_sub_le _ _ _
      _ = |gridScale N (x j) - (v₀ j : ℝ)| +
          |gridScale N (x j) - (v j : ℝ)| := by rw [abs_sub_comm (v₀ j : ℝ)]
      _ < 1 + 1 := add_lt_add h₀ h
      _ = 2 := by norm_num
  have hd : |d| < (2 : ℤ) := by exact_mod_cast hreal
  have hdle : |d| ≤ 1 := by omega
  have cast := (Int.cast_le (R := ℝ)).mpr hdle
  simpa [Int.cast_abs, d] using cast

/-- From an interpolated zero and the actual one-edge residual estimate, some
physical grid vertex has error at most the number of control axes times the
one-edge error.  No continuity of the physical gate is asserted. -/
lemma exists_gridVertex_residual_le_card_mul_of_interp_eq_zero
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ))
    {x : ι → ℝ} (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1)
    (i : ι) (ε : ℝ) (hzero : gridInterp N r x = 0)
    (hedge : ∀ z u, GridEdge z u → ∀ j, |r z j - r u j| ≤ ε) :
    ∃ v₀ : ι → Fin (N + 1), |r v₀ i| ≤ (Fintype.card ι : ℝ) * ε := by
  have hsum : (∑ v : ι → Fin (N + 1), gridWeight N v x) ≠ 0 := by
    rw [sum_gridWeight_eq_one N hx]
    norm_num
  obtain ⟨v₀, _, hv₀⟩ := Finset.exists_ne_zero_of_sum_ne_zero hsum
  refine ⟨v₀, abs_gridResidual_le_card_mul_of_interp_eq_zero N r v₀ hx i ε hzero
    (fun v hv j ↦ gridWeight_support_unit_cell hv₀ hv j) hedge⟩

/-- Vector form of the preceding result: one and the same buildable vertex
controls every residual coordinate simultaneously. -/
lemma exists_gridVertex_residual_forall_le_card_mul_of_interp_eq_zero
    {ι : Type*} [Fintype ι] [DecidableEq ι]
    (N : ℕ) (r : (ι → Fin (N + 1)) → (ι → ℝ))
    {x : ι → ℝ} (hx : ∀ i, x i ∈ Set.Icc (-1 : ℝ) 1)
    (ε : ℝ) (hzero : gridInterp N r x = 0)
    (hedge : ∀ z u, GridEdge z u → ∀ j, |r z j - r u j| ≤ ε) :
    ∃ v₀ : ι → Fin (N + 1), ∀ i, |r v₀ i| ≤ (Fintype.card ι : ℝ) * ε := by
  have hsum : (∑ v : ι → Fin (N + 1), gridWeight N v x) ≠ 0 := by
    rw [sum_gridWeight_eq_one N hx]
    norm_num
  obtain ⟨v₀, _, hv₀⟩ := Finset.exists_ne_zero_of_sum_ne_zero hsum
  refine ⟨v₀, ?_⟩
  intro i
  exact abs_gridResidual_le_card_mul_of_interp_eq_zero N r v₀ hx i ε hzero
    (fun v hv j ↦ gridWeight_support_unit_cell hv₀ hv j) hedge

lemma gridPoint_mem_Icc {N : ℕ} (hN : N ≠ 0) (k : Fin (N + 1)) :
    gridPoint N k ∈ Set.Icc (-1 : ℝ) 1 := by
  have hNpos : (0 : ℝ) < N := by exact_mod_cast Nat.pos_of_ne_zero hN
  have hk0 : (0 : ℝ) ≤ (k : ℝ) := Nat.cast_nonneg _
  have hkN : (k : ℝ) ≤ (N : ℝ) := by
    exact_mod_cast Nat.le_of_lt_succ k.isLt
  have hlo : 0 ≤ 2 * (k : ℝ) / (N : ℝ) := div_nonneg (by positivity) hNpos.le
  have hhi : 2 * (k : ℝ) / (N : ℝ) ≤ 2 := by
    apply (div_le_iff₀ hNpos).2
    nlinarith
  unfold gridPoint
  exact ⟨by linarith, by linarith⟩

lemma gridPoint_zero {N : ℕ} (hN : N ≠ 0) :
    gridPoint N ⟨0, Nat.zero_lt_succ N⟩ = -1 := by
  simp [gridPoint]

lemma gridPoint_last {N : ℕ} (hN : N ≠ 0) :
    gridPoint N ⟨N, Nat.lt_succ_self N⟩ = 1 := by
  have hNreal : (N : ℝ) ≠ 0 := Nat.cast_ne_zero.mpr hN
  simp [gridPoint, hNreal] <;> norm_num

/-- The one-dimensional Poincare--Miranda case, included to make the missing
arbitrary-dimensional step precise rather than hiding it in a sign hypothesis. -/
lemma exists_eq_zero_of_continuousOn_neg_left_pos_right
    {f : ℝ → ℝ} (hf : ContinuousOn f (Set.Icc (-1 : ℝ) 1))
    (hleft : f (-1) < 0) (hright : 0 < f 1) :
    ∃ x ∈ Set.Icc (-1 : ℝ) 1, f x = 0 := by
  have hmem : (0 : ℝ) ∈ Set.Icc (f (-1)) (f 1) := ⟨hleft.le, hright.le⟩
  obtain ⟨x, hx, hzero⟩ := intermediate_value_Icc (by norm_num : (-1 : ℝ) ≤ 1) hf hmem
  exact ⟨x, hx, hzero⟩

end

end MonotoneDNF


==> anc/MonotoneDNF/SelectorSchedule.lean <==
module

public import MonotoneDNF.SelectorTemplates

@[expose] public section

/-!
# The physical prefix/selector schedule from Part V, Box C

A global tick indexes one selector word in one unit.  Reversing the numerical
word order means that a partial unit uses the high-value words selected by the
threshold in the guide.  The main theorem describes exactly the new tick when
the global count increases by one, including a change of completed prefix.
-/

namespace MonotoneDNF

/-- Rank of a selector word in decreasing numerical order. -/
def selectorRank (L : ℕ) (x : BooleanCube L) : ℕ :=
  2 ^ L - 1 - binaryValue L x

/-- The global tick code of a word in a specified unit. -/
def scheduleCode (L : ℕ) {units : ℕ} (p : Fin units × BooleanCube L) : ℕ :=
  2 ^ L * p.1.val + selectorRank L p.2

/-- The list schedule with `J` active global ticks. -/
def scheduleActive (L units J : ℕ) (p : Fin units × BooleanCube L) : Prop :=
  scheduleCode L p < J

lemma selectorRank_lt (L : ℕ) (x : BooleanCube L) : selectorRank L x < 2 ^ L := by
  have hx := binaryValue_lt L x
  have hq : 0 < 2 ^ L := pow_pos (by omega) L
  simp only [selectorRank]
  omega

lemma scheduleCode_lt (L units : ℕ) (p : Fin units × BooleanCube L) :
    scheduleCode L p < 2 ^ L * units := by
  have hr := selectorRank_lt L p.2
  calc
    scheduleCode L p < 2 ^ L * p.1.val + 2 ^ L := Nat.add_lt_add_left hr _
    _ = 2 ^ L * (p.1.val + 1) := by rw [Nat.mul_succ]
    _ ≤ 2 ^ L * units := Nat.mul_le_mul_left _ (Nat.succ_le_of_lt p.1.isLt)

lemma scheduleCode_injective (L units : ℕ) :
    Function.Injective (scheduleCode L (units := units)) := by
  intro p q h
  have hrp := selectorRank_lt L p.2
  have hrq := selectorRank_lt L q.2
  have hdivp : scheduleCode L p / 2 ^ L = p.1.val := by
    unfold scheduleCode
    rw [Nat.mul_add_div (pow_pos (by omega) L), Nat.div_eq_of_lt hrp, Nat.add_zero]
  have hdivq : scheduleCode L q / 2 ^ L = q.1.val := by
    unfold scheduleCode
    rw [Nat.mul_add_div (pow_pos (by omega) L), Nat.div_eq_of_lt hrq, Nat.add_zero]
  have hunit : p.1 = q.1 := by
    apply Fin.ext
    rw [← hdivp, ← hdivq, h]
  have hrank : selectorRank L p.2 = selectorRank L q.2 := by
    simp only [scheduleCode, hunit] at h
    exact Nat.add_left_cancel h
  have hvalue : binaryValue L p.2 = binaryValue L q.2 := by
    have hp := binaryValue_lt L p.2
    have hq := binaryValue_lt L q.2
    simp only [selectorRank] at hrank
    omega
  apply Prod.ext hunit
  exact binaryValue_injective L hvalue

/-- The unique tick with a given code below the total capacity. -/
def scheduleTicket (L units J : ℕ) (hJ : J < 2 ^ L * units) :
    Fin units × BooleanCube L :=
  (⟨J / 2 ^ L, by
      apply (Nat.div_lt_iff_lt_mul (pow_pos (by omega) L)).2
      simpa [Nat.mul_comm] using hJ⟩,
    bitsOfValue L (2 ^ L - 1 - J % 2 ^ L))

lemma scheduleCode_scheduleTicket (L units J : ℕ) (hJ : J < 2 ^ L * units) :
    scheduleCode L (scheduleTicket L units J hJ) = J := by
  have hq : 0 < 2 ^ L := pow_pos (by omega) L
  have hmod : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ hq
  have hvalue : binaryValue L (bitsOfValue L (2 ^ L - 1 - J % 2 ^ L)) =
      2 ^ L - 1 - J % 2 ^ L := by
    apply binaryValue_bitsOfValue
    omega
  simp only [scheduleCode, scheduleTicket, selectorRank, Fin.val_mk, hvalue]
  have hdiv := Nat.div_add_mod J (2 ^ L)
  omega

/-- Exact decomposition into a complete prefix and one high-value partial
selector. There is no next unit when `J / 2^L = units`, by the code bound. -/
theorem scheduleActive_iff_prefix_or_partial (L units J : ℕ)
    (p : Fin units × BooleanCube L) :
    scheduleActive L units J p ↔
      p.1.val < J / 2 ^ L ∨
        (p.1.val = J / 2 ^ L ∧ selector L (2 ^ L - J % 2 ^ L) p.2 = true) := by
  have hq : 0 < 2 ^ L := pow_pos (by omega) L
  have hr : J % 2 ^ L < 2 ^ L := Nat.mod_lt _ hq
  have hJ : 2 ^ L * (J / 2 ^ L) + J % 2 ^ L = J := Nat.div_add_mod J (2 ^ L)
  have hx := binaryValue_lt L p.2
  have hrank := selectorRank_lt L p.2
  by_cases hlt : p.1.val < J / 2 ^ L
  · have hpos : scheduleCode L p < J := by
      calc
        scheduleCode L p < 2 ^ L * p.1.val + 2 ^ L := Nat.add_lt_add_left hrank _
        _ = 2 ^ L * (p.1.val + 1) := by rw [Nat.mul_succ]
        _ ≤ 2 ^ L * (J / 2 ^ L) := Nat.mul_le_mul_left _ (Nat.succ_le_of_lt hlt)
        _ ≤ J := by omega
    simp [scheduleActive, hlt, hpos]
  · have hge : J / 2 ^ L ≤ p.1.val := Nat.le_of_not_gt hlt
    by_cases heq : p.1.val = J / 2 ^ L
    · simp only [scheduleActive, heq, lt_self_iff_false, false_or,
        selector_eq_true_iff, scheduleCode, selectorRank, true_and]
      have hcmp : 2 ^ L * (J / 2 ^ L) + (2 ^ L - 1 - binaryValue L p.2) < J ↔
          2 ^ L * (J / 2 ^ L) + (2 ^ L - 1 - binaryValue L p.2) <
            2 ^ L * (J / 2 ^ L) + J % 2 ^ L := by rw [hJ]
      rw [hcmp, Nat.add_lt_add_iff_left]
      omega
    · have hgt : J / 2 ^ L < p.1.val := lt_of_le_of_ne hge (Ne.symm heq)
      have hnot : ¬ scheduleCode L p < J := by
        have hmul : 2 ^ L * (J / 2 ^ L + 1) ≤ 2 ^ L * p.1.val :=
          Nat.mul_le_mul_left _ hgt
        simp only [scheduleCode]
        rw [Nat.mul_succ] at hmul
        omega
      simp [scheduleActive, hlt, heq, hnot]

/-- Advancing the physical schedule by one tick adds exactly the ticket `J`. -/
theorem scheduleActive_succ_iff (L units J : ℕ) (hJ : J < 2 ^ L * units)
    (p : Fin units × BooleanCube L) :
    scheduleActive L units (J + 1) p ↔
      scheduleActive L units J p ∨ p = scheduleTicket L units J hJ := by
  have hticket := scheduleCode_scheduleTicket L units J hJ
  constructor
  · intro h
    by_cases hold : scheduleCode L p < J
    · exact Or.inl hold
    · right
      apply scheduleCode_injective L units
      rw [hticket]
      simp only [scheduleActive] at h
      omega
  · intro h
    cases h with
    | inl h => simp only [scheduleActive] at h ⊢; omega
    | inr h =>
        subst p
        simp [scheduleActive, hticket]

/-- The ticket added at step `J` was not active at the preceding step. -/
theorem not_scheduleActive_ticket (L units J : ℕ) (hJ : J < 2 ^ L * units) :
    ¬ scheduleActive L units J (scheduleTicket L units J hJ) := by
  simp [scheduleActive, scheduleCode_scheduleTicket]

/-- The real-valued unrounded tick count in Box C. -/
noncomputable def scheduleTick (L units : ℕ) (θ : ℝ) : ℕ :=
  ⌊(2 ^ L : ℝ) * (units : ℝ) * θ⌋₊

/-- If two nonnegative unrounded counts differ by at most `1/4`, their natural
floors can move by at most one tick in either direction. -/
theorem scheduleTick_le_add_one_of_abs_sub_le {a b : ℝ}
    (ha : 0 ≤ a) (hb : 0 ≤ b) (hab : |a - b| ≤ (1 : ℝ) / 4) :
    ⌊a⌋₊ ≤ ⌊b⌋₊ + 1 ∧ ⌊b⌋₊ ≤ ⌊a⌋₊ + 1 := by
  have hab' : a - b ≤ (1 : ℝ) / 4 := le_trans (le_abs_self _) hab
  have hba' : b - a ≤ (1 : ℝ) / 4 := by
    have := neg_abs_le (a - b)
    linarith
  have hforward : ⌊a⌋₊ < ⌊b⌋₊ + 2 := by
    rw [Nat.floor_lt ha]
    have hb' := Nat.lt_floor_add_one b
    push_cast
    linarith
  have hbackward : ⌊b⌋₊ < ⌊a⌋₊ + 2 := by
    rw [Nat.floor_lt hb]
    have ha' := Nat.lt_floor_add_one a
    push_cast
    linarith
  omega

end MonotoneDNF


==> anc/MonotoneDNF/SelectorSupportedGrowingResponseLimits.lean <==
module

public import MonotoneDNF.SelectorSupportedWalsh
public import MonotoneDNF.GrowingSourceResponseLimits

@[expose] public section

/-!
# Full selector-supported response with growing source copies

The full physical/selector response is compared with the physical-block
response coefficient by coefficient.  On a nonempty selector support only the
single partial copy of each scheduled list can contribute.  Consequently its
absolute coefficient is bounded by the number of lists.  Empty-selector
coefficients are exactly the old physical-block coefficients.

This file proves the finite polynomial correction and its growing-copy limit
interface.  No fair-fraction substitution is made at nonzero `z`, and no global
OR correction, source calibration or statistical claim is inferred here.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology
open Finset

attribute [local instance] Classical.propDecidable

/-- Extend physical coefficients by zero on every nonempty selector support. -/
noncomputable def physicalOnlyCoefficientLift {m L : ℕ}
    (a : Finset (Fin m) → ℝ) (S : Finset (Fin (m + L))) : ℝ :=
  if lastWalshSupport m L S = ∅ then a (firstWalshSupport m L S) else 0

/-- The zero-extension has exactly the original physical coefficient
polynomial.  The proof keeps all mixed supports and sums out the zero terms. -/
theorem physicalCoefficientPolynomial_physicalOnlyCoefficientLift {m L : ℕ}
    (w₀ z : ℝ) (a : Finset (Fin m) → ℝ) :
    physicalCoefficientPolynomial (m + L) w₀
        (physicalOnlyCoefficientLift (L := L) a) z =
      physicalCoefficientPolynomial m w₀ a z := by
  classical
  unfold physicalCoefficientPolynomial
  rw [← Equiv.sum_comp (walshSupportAppendEquiv m L)
    (fun S : Finset (Fin (m + L)) => (2 / w₀) ^ S.card * z ^ S.card *
      physicalOnlyCoefficientLift (L := L) a S)]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro T hT
  rw [Finset.sum_eq_single ∅]
  · simp [physicalOnlyCoefficientLift, walshSupportAppendEquiv]
  · intro Q hQ hQ0
    have hne : Q ≠ ∅ := hQ0
    simp [physicalOnlyCoefficientLift, walshSupportAppendEquiv, hne]
  · simp

/-- A Boolean Walsh coefficient has absolute value at most one. -/
lemma abs_walshCoefficient_le_one {n : ℕ} (gate : BooleanCube n → Bool)
    (S : Finset (Fin n)) : |walshCoefficient gate S| ≤ 1 :=
  (abs_walshCoefficient_le_firingProbability gate S).trans (probability_le_one _)

/-- The empty-selector slice is definitionally the old physical arithmetic
constituent sum after identifying `Q = ∅` with the first-block embedding. -/
theorem embeddedCopyConstituentFullWalshSum_append_empty
    {I m L K : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (T : Finset (Fin m)) :
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
        (appendWalshSupport T ∅) =
      embeddedCopyConstituentWalshSum (L := L) U body weight T := by
  unfold embeddedCopyConstituentFullWalshSum embeddedCopyConstituentWalshSum
  simp [appendWalshSupport, embedFirstTerm, embedLastTerm]

/-- On a fixed nonempty selector support, each list has at most one nonzero
copy coefficient, hence the full constituent coefficient is bounded by `I`. -/
theorem abs_embeddedCopyConstituentFullWalshSum_append_le_of_nonempty
    {I m L K : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w : ℕ) (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (T : Finset (Fin m)) (Q : Finset (Fin L)) (hQ : Q.Nonempty) :
    |embeddedCopyConstituentFullWalshSum (L := L) U body weight
        (appendWalshSupport T Q)| ≤ (I : ℝ) * (1 / 2 : ℝ) ^ w := by
  classical
  have hlist (ℓ : Fin I) :
      |∑ p : Fin K, walshCoefficient
        (dnfEval (scheduledUnitTerms m L
          (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
          (scheduleTick L K (weight ℓ)) p)) (appendWalshSupport T Q)| ≤
        (1 / 2 : ℝ) ^ w := by
    rw [show (∑ p : Fin K, walshCoefficient
        (dnfEval (scheduledUnitTerms m L
          (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
          (scheduleTick L K (weight ℓ)) p)) (appendWalshSupport T Q)) =
      ∑ p : Fin K, if p.val = scheduleTick L K (weight ℓ) / 2 ^ L then
        walshCoefficient (dnfEval (triggeredBodyTerms (U ℓ p) (body ℓ))) T *
          walshCoefficient (selector L
            (2 ^ L - scheduleTick L K (weight ℓ) % 2 ^ L)) Q else 0 by
      apply Finset.sum_congr rfl
      intro p hp
      exact walshCoefficient_scheduledEmbedFirstUnit_append_of_nonempty
        (triggeredBodyTerms (U ℓ p) (body ℓ)) T Q hQ _ p]
    by_cases hlt : scheduleTick L K (weight ℓ) / 2 ^ L < K
    · let p : Fin K := ⟨scheduleTick L K (weight ℓ) / 2 ^ L, hlt⟩
      rw [Finset.sum_eq_single p]
      · simp only [p, ↓reduceIte, abs_mul]
        calc
          |walshCoefficient (dnfEval (triggeredBodyTerms (U ℓ p) (body ℓ))) T| *
              |walshCoefficient (selector L
                (2 ^ L - scheduleTick L K (weight ℓ) % 2 ^ L)) Q| ≤
            ((1 / 2 : ℝ) ^ w) * 1 := by
            apply mul_le_mul
            · exact (abs_walshCoefficient_le_firingProbability _ _).trans
                ((probability_triggeredBody_le _ _).trans_eq (congrArg
                  ((1 / 2 : ℝ) ^ ·) (hcard ℓ p)))
            · exact abs_walshCoefficient_le_one _ _
            · exact abs_nonneg _
            · exact pow_nonneg (by norm_num) _
          _ = (1 / 2 : ℝ) ^ w := by ring
      · intro b hb hbp
        have hne : b.val ≠ scheduleTick L K (weight ℓ) / 2 ^ L := by
          intro heq
          apply hbp
          apply Fin.ext
          exact heq
        simp [hne]
      · simp
    · have hne (p : Fin K) : p.val ≠ scheduleTick L K (weight ℓ) / 2 ^ L := by
        intro heq
        apply hlt
        rw [← heq]
        exact p.isLt
      simp [hne]
  unfold embeddedCopyConstituentFullWalshSum
  calc
    |∑ ℓ, ∑ p : Fin K, walshCoefficient
        (dnfEval (scheduledUnitTerms m L
          (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
          (scheduleTick L K (weight ℓ)) p)) (appendWalshSupport T Q)| ≤
        ∑ ℓ, |∑ p : Fin K, walshCoefficient
          (dnfEval (scheduledUnitTerms m L
            (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
            (scheduleTick L K (weight ℓ)) p)) (appendWalshSupport T Q)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _ℓ : Fin I, ((1 / 2 : ℝ) ^ w) := Finset.sum_le_sum (fun ℓ hℓ => hlist ℓ)
    _ = (I : ℝ) * (1 / 2 : ℝ) ^ w := by simp

/-- Coefficientwise full-versus-physical correction.  Only mixed supports
contribute, and their bound is exactly the number of lists. -/
theorem abs_embeddedCopyConstituentFullWalshSum_sub_physicalOnlyLift_le
    {I m L K : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w : ℕ) (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (S : Finset (Fin (m + L))) :
    |embeddedCopyConstituentFullWalshSum (L := L) U body weight S -
      physicalOnlyCoefficientLift (L := L)
        (embeddedCopyConstituentWalshSum (L := L) U body weight) S| ≤
      (I : ℝ) * (1 / 2 : ℝ) ^ w := by
  classical
  rw [← append_first_lastWalshSupport S]
  by_cases hQ : lastWalshSupport m L S = ∅
  · rw [hQ]
    simp [physicalOnlyCoefficientLift,
      embeddedCopyConstituentFullWalshSum_append_empty]
  · have hne : (lastWalshSupport m L S).Nonempty := Finset.nonempty_iff_ne_empty.mpr hQ
    simp only [physicalOnlyCoefficientLift, lastWalshSupport_append, hQ, ↓reduceIte,
      sub_zero]
    exact abs_embeddedCopyConstituentFullWalshSum_append_le_of_nonempty
      U body weight w hcard _ _ hne

/-- Finite jet cost of all nonempty-selector partial-copy contributions. -/
noncomputable def selectorPartialCopyJetBudget (I m L w k : ℕ) (w₀ : ℝ) : ℝ :=
  (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k *
    ((m + L).choose k : ℝ) * (I : ℝ) * (1 / 2 : ℝ) ^ w

/-- Exact full-domain SUM versus physical-block SUM jet correction.  The
binomial count is on `m + L` coordinates and hence includes mixed supports. -/
theorem abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w₀ : ℝ) (k : ℕ) (hcard : ∀ ℓ p, (U ℓ p).card = w) :
    |iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
        U body weight w w₀) 0 -
      iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀) 0| ≤ selectorPartialCopyJetBudget I m L w k w₀ := by
  let A : Finset (Fin (m + L)) → ℝ := physicalOnlyCoefficientLift (L := L)
    (embeddedCopyConstituentWalshSum (L := L) U body weight)
  let B : Finset (Fin (m + L)) → ℝ :=
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
  have hcoeff (S : Finset (Fin (m + L))) :
      |B S - A S| ≤ (I : ℝ) * (1 / 2 : ℝ) ^ w := by
    exact abs_embeddedCopyConstituentFullWalshSum_sub_physicalOnlyLift_le
      U body weight w hcard S
  have hdeg := abs_physicalCoefficientDegreeSum_sub_le (m + L) k B A
    ((I : ℝ) * (1 / 2 : ℝ) ^ w)
    (fun S hS => hcoeff S)
  have hfullfun : embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀ = (fun z => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ B z) := by
    exact funext (embeddedCopyConstituentFullWalshResponse_as_polynomial
      U body weight w₀)
  have hprefun : embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀ = (fun z => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ A z) := by
    funext z
    rw [embeddedCopyConstituentNormalizedWalshResponse_as_polynomial]
    exact congrArg ((2 : ℝ) ^ w * ·)
      (physicalCoefficientPolynomial_physicalOnlyCoefficientLift w₀ z _).symm
  rw [show iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀) 0 = iteratedDeriv k (fun z => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ B z) 0 from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hfullfun]
  rw [show iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀) 0 = iteratedDeriv k (fun z => (2 : ℝ) ^ w *
        physicalCoefficientPolynomial (m + L) w₀ A z) 0 from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hprefun]
  rw [iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 B k),
    iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 A k),
    iteratedDeriv_physicalCoefficientPolynomial_zero,
    iteratedDeriv_physicalCoefficientPolynomial_zero]
  change |(2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k A)| ≤ _
  rw [show (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k A) =
    ((2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k) *
      (physicalCoefficientDegreeSum (m + L) k B -
        physicalCoefficientDegreeSum (m + L) k A) by ring, abs_mul]
  have hfactor : |(2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k| =
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k := by
    simp only [abs_mul, abs_pow, abs_of_nonneg
      (show (0 : ℝ) ≤ 2 ^ w by positivity),
      abs_of_nonneg (show (0 : ℝ) ≤ (k.factorial : ℝ) by positivity)]
  rw [hfactor]
  have hfac : (0 : ℝ) ≤ (k.factorial : ℝ) := Nat.cast_nonneg _
  simpa only [selectorPartialCopyJetBudget, mul_assoc] using
    mul_le_mul_of_nonneg_left hdeg
      (mul_nonneg (mul_nonneg (pow_nonneg (by norm_num : (0 : ℝ) ≤ 2) w) hfac)
        (pow_nonneg (abs_nonneg (2 / w₀)) k))

/-- Transport a normalized response-jet limit across an explicit finite error
majorant.  This lemma differentiates only the finite smooth snapshots. -/
theorem tendsto_iteratedDeriv_inv_mul_of_error
    {α : Type*} {l : Filter α} {K : α → ℕ} {A B : α → ℝ → ℝ} {a : ℝ}
    (k : ℕ) (hA : ∀ q, ContDiffAt ℝ k (A q) 0) (hB : ∀ q, ContDiffAt ℝ k (B q) 0)
    (E : α → ℝ) (herror : Tendsto (fun q => (K q : ℝ)⁻¹ * E q) l (𝓝 0))
    (hbound : ∀ᶠ q in l, |iteratedDeriv k (A q) 0 - iteratedDeriv k (B q) 0| ≤ E q)
    (hlim : Tendsto (fun q => iteratedDeriv k
      (fun z => (K q : ℝ)⁻¹ * B q z) 0) l (𝓝 a)) :
    Tendsto (fun q => iteratedDeriv k
      (fun z => (K q : ℝ)⁻¹ * A q z) 0) l (𝓝 a) := by
  let X : α → ℝ := fun q => iteratedDeriv k (fun z => (K q : ℝ)⁻¹ * A q z) 0
  let Y : α → ℝ := fun q => iteratedDeriv k (fun z => (K q : ℝ)⁻¹ * B q z) 0
  have habs : Tendsto (fun q => |X q - Y q|) l (𝓝 0) := by
    apply squeeze_zero' (Filter.Eventually.of_forall (fun q => abs_nonneg _)) ?_
    · exact herror
    · filter_upwards [hbound] with q hq
      dsimp [X, Y]
      rw [iteratedDeriv_const_mul _ (hA q), iteratedDeriv_const_mul _ (hB q),
        ← mul_sub, abs_mul, abs_of_nonneg (inv_nonneg.mpr (Nat.cast_nonneg (K q)))]
      exact mul_le_mul_of_nonneg_left hq
        (inv_nonneg.mpr (Nat.cast_nonneg (K q)))
  have hdiff : Tendsto (fun q => X q - Y q) l (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero]
    simpa only [Real.norm_eq_abs] using habs
  change Tendsto X l (𝓝 a)
  change Tendsto Y l (𝓝 a) at hlim
  simpa only [sub_add_cancel, zero_add] using hdiff.add hlim

lemma contDiffAt_embeddedCopyConstituentFullWalshResponse
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w₀ : ℝ) (k : ℕ) :
    ContDiffAt ℝ k (embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀) 0 := by
  rw [show embeddedCopyConstituentFullWalshResponse (L := L) U body weight w w₀ =
    (fun z => (2 : ℝ) ^ w * physicalCoefficientPolynomial (m + L) w₀
      (embeddedCopyConstituentFullWalshSum (L := L) U body weight) z) from
    funext (embeddedCopyConstituentFullWalshResponse_as_polynomial U body weight w₀)]
  exact contDiffAt_const.mul
    (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 _ k)

lemma contDiffAt_embeddedCopyFamilyFullNormalizedWalshResponse
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w₀ : ℝ) (k : ℕ) :
    ContDiffAt ℝ k (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
      U body weight w w₀) 0 := by
  unfold embeddedCopyFamilyFullNormalizedWalshResponse
  exact contDiffAt_const.mul
    (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 _ k)

/-- Actual source constituent response on every physical/selector Walsh
support.  Mixed-support error is controlled by its exact finite budget; the
selector is never replaced by a fair fraction away from zero. -/
theorem tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentFullWalshResponse
    {α : Type*} {l : Filter α} {N : ℕ} {m : α → ℕ}
    {R v : α → Fin N → ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ q i, PoolDesign (m q) (R q i) (v q i))
    (U : ∀ q, Fin (N + 1) → Fin (K q) → Finset (Fin (m q)))
    (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun q =>
      iteratedDeriv r (biasedResponse (W q : ℝ) (poolEval (design q i))) 0) l
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)))
    (hcard : ∀ᶠ q in l, ∀ ℓ p, (U q ℓ p).card = W q)
    (hpool : ∀ᶠ q in l, ∀ i p r, Disjoint (U q i.succ p) ((design q i r).1))
    (hmix : Tendsto (fun q => (K q : ℝ)⁻¹ *
      selectorPartialCopyJetBudget (N + 1) (m q) (L q) (W q) k (W q : ℝ)) l (𝓝 0)) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (K q : ℝ)⁻¹ * embeddedCopyConstituentFullWalshResponse (L := L q)
        (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
        (W q) (W q : ℝ) z) 0) l
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  apply tendsto_iteratedDeriv_inv_mul_of_error (K := K)
    (A := fun q z => embeddedCopyConstituentFullWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z)
    (B := fun q z => embeddedCopyConstituentNormalizedWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z) k
  · intro q
    exact contDiffAt_embeddedCopyConstituentFullWalshResponse
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k
  · intro q
    exact contDiffAt_embeddedCopyConstituentNormalizedWalshResponse
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k
  · exact hmix
  · filter_upwards [hcard] with q hc
    exact abs_iteratedDeriv_embeddedCopyConstituentFull_sub_normalized_le
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k hc
  · exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentNormalizedWalshResponse
      hK W hW hinv mix hone hmass design U c k hjet hcard hpool

/-- Actual scheduled source OR on the complete physical/selector Walsh domain.
The two limits `hmix` and `hOr` are respectively the exact nonempty-selector
partial-copy budget and the exact global OR/SUM budget, both divided by `K q`. -/
theorem tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureGateFullNormalizedWalshResponse
    {α : Type*} {l : Filter α} {N : ℕ} {m : α → ℕ}
    {R v : α → Fin N → ℕ} {K L : α → ℕ} (hK : ∀ᶠ q in l, 0 < K q)
    (W : α → ℕ) (hW : Tendsto W l atTop)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ q i, PoolDesign (m q) (R q i) (v q i))
    (U : ∀ q, Fin (N + 1) → Fin (K q) → Finset (Fin (m q)))
    (j : ∀ q, Fin (N + 1) → Fin (K q)) (c : ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k → Tendsto (fun q =>
      iteratedDeriv r (biasedResponse (W q : ℝ) (poolEval (design q i))) 0) l
      (𝓝 (iteratedDeriv r (poolResponse c (mix.rate i)) 0)))
    (hcard : ∀ᶠ q in l, ∀ ℓ p, (U q ℓ p).card = W q)
    (hinter : ∀ᶠ q in l, ∀ a b, a ≠ b →
      4 * ((copyFamilyFlattenU (m := m q) (L := 0) (U q) a) ∩
        (copyFamilyFlattenU (m := m q) (L := 0) (U q) b)).card < W q)
    (hj : ∀ᶠ q in l, ∀ ℓ, (j q ℓ).val = scheduleTick (L q) (K q)
      (mixtureCopyWeight mix ℓ) / 2 ^ L q)
    (hpool : ∀ᶠ q in l, ∀ i p r, Disjoint (U q i.succ p) ((design q i r).1))
    (hmix : Tendsto (fun q => (K q : ℝ)⁻¹ *
      selectorPartialCopyJetBudget (N + 1) (m q) (L q) (W q) k (W q : ℝ)) l (𝓝 0))
    (hOr : Tendsto (fun q => (K q : ℝ)⁻¹ *
      sourceORJetBudget (N + 1) (K q) (m q + L q) (W q) k (W q : ℝ)) l (𝓝 0)) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      (K q : ℝ)⁻¹ * embeddedCopyFamilyFullNormalizedWalshResponse (L := L q)
        (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
        (W q) (W q : ℝ) z) 0) l
      (𝓝 (iteratedDeriv k (mixtureResponse mix c) 0)) := by
  apply tendsto_iteratedDeriv_inv_mul_of_error (K := K)
    (A := fun q z => embeddedCopyFamilyFullNormalizedWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z)
    (B := fun q z => embeddedCopyConstituentFullWalshResponse (L := L q)
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix)
      (W q) (W q : ℝ) z) k
  · intro q
    exact contDiffAt_embeddedCopyFamilyFullNormalizedWalshResponse
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k
  · intro q
    exact contDiffAt_embeddedCopyConstituentFullWalshResponse
      (U q) (sourceMixtureBody (design q)) (mixtureCopyWeight mix) (W q : ℝ) k
  · exact hOr
  · filter_upwards [hcard, hinter, hj] with q hc hi hjt
    exact abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le
      (mixtureCopyWeight mix) (j q) (U q) (sourceMixtureBody (design q))
      (W q : ℝ) k hc hi hjt
  · exact tendsto_iteratedDeriv_invCopyCount_mul_sourceMixtureConstituentFullWalshResponse
      hK W hW hinv mix hone hmass design U c k hjet hcard hpool hmix

end MonotoneDNF


==> anc/MonotoneDNF/SelectorSupportedWalsh.lean <==
module

public import MonotoneDNF.SourceScheduledWalshResponse
public import MonotoneDNF.PhysicalSeparatedSourceGeometry

@[expose] public section

/-!
# Selector-supported Walsh response of scheduled source DNFs

The pre-selector response in `SourceScheduledWalshResponse` tests only characters
embedded from the physical block.  This module indexes every character on the
`m + L` coordinates by a physical support and a numerical-selector support.
On the actual selected body, every Walsh coefficient factors exactly as the
product of the body coefficient and the selector coefficient.  Consequently the
full finite-bias response factors as the body's response times the selector's
own response, without replacing the latter by its fair schedule fraction.

The same factorization is applied to every displayed scheduled source unit.
The module also proves the arbitrary-support flattening identity for the actual
arithmetic constituent sum and transports its small-intersection OR correction
to all global coefficients and all zero-jets.  The degree-`k` binomial factor is
`(m + L).choose k`, including mixed supports.  At `z = 0` the new response is
definitionally consistent with the public pre-selector response.

This is a finite exact Fourier/response extension only.  It does **not** prove
selector bias-invariance, an exponential or real-weight limit, mixed-anchor
geometry, source ideal face bounds, or `RareGateData.Stats`.  Selector response
factors remain explicit for precisely that reason.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

noncomputable def firstWalshSupport (m L : ℕ) (S : Finset (Fin (m + L))) :
    Finset (Fin m) := Finset.univ.filter (fun i => Fin.castAdd L i ∈ S)

noncomputable def lastWalshSupport (m L : ℕ) (S : Finset (Fin (m + L))) :
    Finset (Fin L) := Finset.univ.filter (fun j => Fin.natAdd m j ∈ S)

noncomputable def appendWalshSupport {m L : ℕ} (T : Finset (Fin m))
    (Q : Finset (Fin L)) : Finset (Fin (m + L)) :=
  embedFirstTerm m L T ∪ embedLastTerm m L Q

@[simp] lemma mem_embedFirstTerm_castAdd {m L : ℕ} (T : Finset (Fin m)) (i : Fin m) :
    Fin.castAdd L i ∈ embedFirstTerm m L T ↔ i ∈ T := by
  simp [embedFirstTerm]

@[simp] lemma mem_embedLastTerm_natAdd {m L : ℕ} (Q : Finset (Fin L)) (j : Fin L) :
    Fin.natAdd m j ∈ embedLastTerm m L Q ↔ j ∈ Q := by
  rw [embedLastTerm, Finset.mem_map]
  constructor
  · rintro ⟨a, ha, h⟩
    have h' : Fin.natAdd m a = Fin.natAdd m j := h
    have haj : a = j := (Fin.natAdd_inj m).mp h'
    simpa [haj] using ha
  · intro hj
    exact ⟨j, hj, rfl⟩

lemma not_mem_embedLastTerm_castAdd {m L : ℕ} (Q : Finset (Fin L)) (i : Fin m) :
    Fin.castAdd L i ∉ embedLastTerm m L Q := by
  intro hi
  have hself : Fin.castAdd L i ∈ embedFirstTerm m L ({i} : Finset (Fin m)) := by simp
  exact (Finset.disjoint_left.1
    (disjoint_embedFirstTerm_embedLastTerm ({i} : Finset (Fin m)) Q)) hself hi

lemma not_mem_embedFirstTerm_natAdd {m L : ℕ} (T : Finset (Fin m)) (j : Fin L) :
    Fin.natAdd m j ∉ embedFirstTerm m L T := by
  intro hi
  have hself : Fin.natAdd m j ∈ embedLastTerm m L ({j} : Finset (Fin L)) := by simp
  exact (Finset.disjoint_left.1
    (disjoint_embedFirstTerm_embedLastTerm T ({j} : Finset (Fin L)))) hi hself

@[simp] lemma firstWalshSupport_append {m L : ℕ} (T : Finset (Fin m))
    (Q : Finset (Fin L)) : firstWalshSupport m L (appendWalshSupport T Q) = T := by
  classical
  ext i
  simp [firstWalshSupport, appendWalshSupport, not_mem_embedLastTerm_castAdd]

@[simp] lemma lastWalshSupport_append {m L : ℕ} (T : Finset (Fin m))
    (Q : Finset (Fin L)) : lastWalshSupport m L (appendWalshSupport T Q) = Q := by
  classical
  ext j
  simp [lastWalshSupport, appendWalshSupport, not_mem_embedFirstTerm_natAdd]

@[simp] lemma append_first_lastWalshSupport {m L : ℕ} (S : Finset (Fin (m + L))) :
    appendWalshSupport (firstWalshSupport m L S) (lastWalshSupport m L S) = S := by
  classical
  ext a
  refine Fin.addCases (m := m) (n := L) (fun i => ?_) (fun j => ?_) a
  · simp [firstWalshSupport, lastWalshSupport, appendWalshSupport,
      not_mem_embedLastTerm_castAdd]
  · simp [firstWalshSupport, lastWalshSupport, appendWalshSupport,
      not_mem_embedFirstTerm_natAdd]

noncomputable def walshSupportAppendEquiv (m L : ℕ) :
    Finset (Fin m) × Finset (Fin L) ≃ Finset (Fin (m + L)) where
  toFun p := appendWalshSupport p.1 p.2
  invFun S := (firstWalshSupport m L S, lastWalshSupport m L S)
  left_inv p := Prod.ext (firstWalshSupport_append p.1 p.2) (lastWalshSupport_append p.1 p.2)
  right_inv S := append_first_lastWalshSupport S

@[simp] theorem card_appendWalshSupport {m L : ℕ} (T : Finset (Fin m))
    (Q : Finset (Fin L)) : (appendWalshSupport T Q).card = T.card + Q.card := by
  rw [appendWalshSupport, Finset.card_union_of_disjoint
    (disjoint_embedFirstTerm_embedLastTerm T Q), card_embedFirstTerm, card_embedLastTerm]

@[simp] theorem walshCharacter_embedLastTerm (m L : ℕ) (Q : Finset (Fin L))
    (x : BooleanCube (m + L)) :
    walshCharacter (embedLastTerm m L Q) x = walshCharacter Q (secondBlock m L x) := by
  classical
  simp [walshCharacter, embedLastTerm, secondBlock, Finset.prod_map]
  rfl

@[simp] theorem walshCharacter_appendWalshSupport {m L : ℕ} (T : Finset (Fin m))
    (Q : Finset (Fin L)) (x : BooleanCube (m + L)) :
    walshCharacter (appendWalshSupport T Q) x =
      walshCharacter T (firstBlock m L x) * walshCharacter Q (secondBlock m L x) := by
  rw [appendWalshSupport, walshCharacter_union
    (disjoint_embedFirstTerm_embedLastTerm T Q), walshCharacter_embedFirstTerm,
    walshCharacter_embedLastTerm]

/-- Selector-supported coefficients factor exactly, with no fair-marginal approximation. -/
theorem walshCoefficient_selectedEmbedFirstBody_append (m L : ℕ)
    (body : List (Finset (Fin m))) (T : Finset (Fin m)) (Q : Finset (Fin L)) (k : ℕ) :
    walshCoefficient
        (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k))
        (appendWalshSupport T Q) =
      walshCoefficient (dnfEval body) T * walshCoefficient (selector L k) Q := by
  let f : BooleanCube m → ℝ := fun y => bit (dnfEval body y) * walshCharacter T y
  let g : BooleanCube L → ℝ := fun y => bit (selector L k y) * walshCharacter Q y
  let F : BooleanCube (m + L) → ℝ := fun x =>
    bit (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k) x) *
      walshCharacter (appendWalshSupport T Q) x
  calc
    walshCoefficient
        (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k))
        (appendWalshSupport T Q) = expectation F := rfl
    _ = expectation (fun p : BooleanCube m × BooleanCube L =>
        F (cubeAppendEquiv m L p)) := expectation_equiv (cubeAppendEquiv m L) F
    _ = expectation (fun p : BooleanCube m × BooleanCube L => f p.1 * g p.2) := by
      congr 1
      funext p
      simp only [F, f, g, dnfEval_selectedTemplateTerms,
        firstBlock_cubeAppendEquiv, secondBlock_cubeAppendEquiv,
        dnfEval_embedFirstBody, walshCharacter_appendWalshSupport, bit_and_eq_mul]
      ring
    _ = expectation f * expectation g := expectation_prod_type f g
    _ = _ := rfl

/-- The Walsh response polynomial over every physical/selector test. -/
noncomputable def fullWalshPolynomial (m L : ℕ) (w : ℝ)
    (gate : BooleanCube (m + L) → Bool) (z : ℝ) : ℝ :=
  ∑ S : Finset (Fin (m + L)), (2 / w) ^ S.card * z ^ S.card *
    walshCoefficient gate S

/-- On the full `m+L` test domain, the generating polynomial is exactly the
actual finite-bias response, not a new ideal response. -/
theorem fullWalshPolynomial_eq_biasedResponse (m L : ℕ) (w z : ℝ)
    (gate : BooleanCube (m + L) → Bool) :
    fullWalshPolynomial m L w gate z = biasedResponse w gate z := by
  exact (biasedResponse_walsh_expansion w z gate).symm

/-- The full response factors exactly under conjunction with a fresh numerical
selector. The selector factor remains `z`-dependent. -/
theorem fullWalshPolynomial_selectedEmbedFirstBody (m L : ℕ) (w z : ℝ)
    (body : List (Finset (Fin m))) (k : ℕ) :
    fullWalshPolynomial m L w
        (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k)) z =
      biasedResponse w (dnfEval body) z * biasedResponse w (selector L k) z := by
  classical
  unfold fullWalshPolynomial
  calc
    (∑ S : Finset (Fin (m + L)), (2 / w) ^ S.card * z ^ S.card *
        walshCoefficient
          (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k)) S) =
      ∑ p : Finset (Fin m) × Finset (Fin L),
        (2 / w) ^ (appendWalshSupport p.1 p.2).card *
          z ^ (appendWalshSupport p.1 p.2).card *
          walshCoefficient
            (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k))
            (appendWalshSupport p.1 p.2) := by
      symm
      exact Equiv.sum_comp (walshSupportAppendEquiv m L)
        (fun S : Finset (Fin (m + L)) => (2 / w) ^ S.card * z ^ S.card *
          walshCoefficient
            (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k)) S)
    _ = ∑ T : Finset (Fin m), ∑ Q : Finset (Fin L),
        ((2 / w) ^ T.card * z ^ T.card * walshCoefficient (dnfEval body) T) *
          ((2 / w) ^ Q.card * z ^ Q.card * walshCoefficient (selector L k) Q) := by
      rw [Fintype.sum_prod_type]
      apply Finset.sum_congr rfl
      intro T hT
      apply Finset.sum_congr rfl
      intro Q hQ
      rw [card_appendWalshSupport, walshCoefficient_selectedEmbedFirstBody_append]
      simp only [pow_add]
      ring
    _ = (∑ T : Finset (Fin m),
          (2 / w) ^ T.card * z ^ T.card * walshCoefficient (dnfEval body) T) *
        (∑ Q : Finset (Fin L),
          (2 / w) ^ Q.card * z ^ Q.card * walshCoefficient (selector L k) Q) := by
      rw [Finset.sum_mul_sum]
    _ = _ := by
      rw [← biasedResponse_walsh_expansion, ← biasedResponse_walsh_expansion]

/-- One actual scheduled unit, on all physical/selector Walsh tests. -/
theorem fullWalshPolynomial_scheduledEmbedFirstUnit {m L K : ℕ}
    (w z : ℝ) (body : List (Finset (Fin m))) (J : ℕ) (p : Fin K) :
    fullWalshPolynomial m L w
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L body) J p)) z =
      biasedResponse w (dnfEval body) z *
        biasedResponse w (selector L (scheduleUnitThreshold L J p)) z := by
  exact fullWalshPolynomial_selectedEmbedFirstBody m L w z body
    (scheduleUnitThreshold L J p)

/-- One scheduled body's coefficient on an arbitrary mixed support. This is
an exact product of Walsh coefficients, not a schedule-fraction approximation. -/
theorem walshCoefficient_scheduledEmbedFirstUnit_append {m L K : ℕ}
    (body : List (Finset (Fin m))) (T : Finset (Fin m)) (Q : Finset (Fin L))
    (J : ℕ) (p : Fin K) :
    walshCoefficient
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L body) J p))
        (appendWalshSupport T Q) =
      walshCoefficient (dnfEval body) T *
        walshCoefficient (selector L (scheduleUnitThreshold L J p)) Q := by
  rw [scheduledUnitTerms, walshCoefficient_selectedEmbedFirstBody_append]

/-- Trigger-normalized full response on the entire `m+L` Walsh domain. The
finite trigger factor and the selector's own finite-bias response are kept
separate; in particular the selector is not replaced by a fair fraction when
`z ≠ 0`. -/
theorem normalized_fullWalshPolynomial_scheduledEmbedFirstUnit
    {m L K w : ℕ} (w₀ z : ℝ) (U : Finset (Fin m))
    (body : List (Finset (Fin m))) (J : ℕ) (p : Fin K)
    (hcard : U.card = w)
    (hdisjoint : ∀ S ∈ body, Disjoint U S) :
    (2 : ℝ) ^ w * fullWalshPolynomial m L w₀
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L (triggeredBodyTerms U body)) J p)) z =
      ((1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval body) z) *
        biasedResponse w₀ (selector L (scheduleUnitThreshold L J p)) z := by
  rw [fullWalshPolynomial_scheduledEmbedFirstUnit]
  unfold biasedResponse at *
  rw [biasedFiringProbability_triggeredBody_of_disjoint _ U body hdisjoint, hcard]
  have hfactor : (2 : ℝ) ^ w * (1 / 2 + z / w₀) ^ w =
      (1 + 2 * z / w₀) ^ w := by
    rw [← mul_pow]
    congr 1
    ring
  calc
    (2 : ℝ) ^ w * ((1 / 2 + z / w₀) ^ w *
        biasedFiringProbability (1 / 2 + z / w₀) (dnfEval body) *
        biasedFiringProbability (1 / 2 + z / w₀)
          (selector L (scheduleUnitThreshold L J p))) =
      ((2 : ℝ) ^ w * (1 / 2 + z / w₀) ^ w) *
        biasedFiringProbability (1 / 2 + z / w₀) (dnfEval body) *
        biasedFiringProbability (1 / 2 + z / w₀)
          (selector L (scheduleUnitThreshold L J p)) := by ring
    _ = _ := by rw [hfactor]

/-- A complete selector is the constant-true gate. -/
theorem selector_zero (L : ℕ) : selector L 0 = fun _ => true := by
  funext y
  simp [selector]

/-- A capacity selector is the constant-false gate. -/
theorem selector_capacity (L : ℕ) : selector L (2 ^ L) = fun _ => false := by
  funext y
  have hy := binaryValue_lt L y
  simp [selector, not_le_of_gt hy]

/-- Nonempty Walsh coefficients vanish for either constant selector. -/
theorem walshCoefficient_selector_zero_of_nonempty {L : ℕ}
    (Q : Finset (Fin L)) (hQ : Q.Nonempty) :
    walshCoefficient (selector L 0) Q = 0 := by
  rw [selector_zero]
  simpa [walshCoefficient] using expectation_walshCharacter_eq_zero Q hQ

/-- Nonempty Walsh coefficients vanish for the completely inactive selector. -/
theorem walshCoefficient_selector_capacity_of_nonempty {L : ℕ}
    (Q : Finset (Fin L)) (_hQ : Q.Nonempty) :
    walshCoefficient (selector L (2 ^ L)) Q = 0 := by
  rw [selector_capacity]
  simp [walshCoefficient, expectation]

/-- At zero bias parameter, the selector response is exactly its fair numerical
mass. This is the only place where the schedule fraction appears as the whole
selector response. -/
theorem biasedResponse_selector_zero (L k : ℕ) (w : ℝ) (hk : k ≤ 2 ^ L) :
    biasedResponse w (selector L k) 0 = 1 - (k : ℝ) / (2 ^ L : ℝ) := by
  rw [biasedResponse_zero, probability_selector L k hk]

/-- Coefficients of a scheduled unit on a nonempty selector character vanish in
both the completed prefix and the inactive suffix. Only a partial unit can
remain. -/
theorem walshCoefficient_scheduledEmbedFirstUnit_append_of_nonempty
    {m L K : ℕ} (body : List (Finset (Fin m))) (T : Finset (Fin m))
    (Q : Finset (Fin L)) (hQ : Q.Nonempty) (J : ℕ) (p : Fin K) :
    walshCoefficient
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L body) J p))
        (appendWalshSupport T Q) =
      if p.val = J / 2 ^ L then
        walshCoefficient (dnfEval body) T *
          walshCoefficient (selector L (2 ^ L - J % 2 ^ L)) Q
      else 0 := by
  rw [scheduledUnitTerms, walshCoefficient_selectedEmbedFirstBody_append]
  unfold scheduleUnitThreshold
  by_cases hp : p.val < J / 2 ^ L
  · simp [hp, ne_of_lt hp, walshCoefficient_selector_zero_of_nonempty Q hQ]
  · by_cases heq : p.val = J / 2 ^ L
    · simp [heq]
    · simp [hp, heq, walshCoefficient_selector_capacity_of_nonempty Q hQ]

/-- Every global coefficient of a selected first-block body factors through the
canonical physical and selector projections of its support. -/
theorem walshCoefficient_selectedEmbedFirstBody_fullSupport (m L : ℕ)
    (body : List (Finset (Fin m))) (S : Finset (Fin (m + L))) (k : ℕ) :
    walshCoefficient
        (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k)) S =
      walshCoefficient (dnfEval body) (firstWalshSupport m L S) *
        walshCoefficient (selector L k) (lastWalshSupport m L S) := by
  conv_lhs => rw [← append_first_lastWalshSupport S]
  exact walshCoefficient_selectedEmbedFirstBody_append m L body _ _ k

/-- The arithmetic constituent sum's Walsh coefficients on every global test. -/
noncomputable def embeddedCopyConstituentFullWalshSum {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (S : Finset (Fin (m + L))) : ℝ :=
  ∑ ℓ, ∑ p, walshCoefficient (dnfEval (scheduledUnitTerms m L
    (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
    (scheduleTick L K (weight ℓ)) p)) S

/-- Explicit coefficientwise source-sum formula on every mixed support. The
selector coefficient is kept even for degrees above the tested physical degree;
no uniform-marginal replacement is made. -/
theorem embeddedCopyConstituentFullWalshSum_append {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (T : Finset (Fin m)) (Q : Finset (Fin L)) :
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
        (appendWalshSupport T Q) =
      ∑ ℓ, ∑ p, walshCoefficient
          (dnfEval (triggeredBodyTerms (U ℓ p) (body ℓ))) T *
        walshCoefficient (selector L
          (scheduleUnitThreshold L (scheduleTick L K (weight ℓ)) p)) Q := by
  unfold embeddedCopyConstituentFullWalshSum
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  apply Finset.sum_congr rfl
  intro p hp
  exact walshCoefficient_scheduledEmbedFirstUnit_append _ _ _ _ _

/-- The flattened displayed constituent sum computes exactly the full global
Walsh sum. This is the arbitrary-support extension of the pre-selector
flattening theorem. -/
theorem realWalshCoefficient_constituentSum_scheduledCopyFamily_full
    {I m L K : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (S : Finset (Fin (m + L)))
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
          (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
            (embedFirstCopyBody m L (K := K) body) a))) Finset.univ) S =
      embeddedCopyConstituentFullWalshSum (L := L) U body weight S := by
  unfold embeddedCopyConstituentFullWalshSum
  rw [realWalshCoefficient_constituentSum]
  change (∑ a : Fin (I * K), walshCoefficient
    (dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
      (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
        (embedFirstCopyBody m L (K := K) body) a))) S) = _
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K))
    (fun a => walshCoefficient
      (dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
        (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
          (embedFirstCopyBody m L (K := K) body) a))) S)]
  simp only [copyFamilyFlattenU, scheduledCopyFamilyBodies, Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  apply Finset.sum_congr rfl
  intro p hp
  congr 1
  funext x
  rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies
    (embedFirstCopyU m L U ℓ) (embedFirstCopyBody m L (K := K) body ℓ) (hj ℓ) x]
  simp only [embedFirstCopyU, embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms]

/-- The actual OR-versus-SUM correction holds on every global Walsh test,
including tests supported partly or wholly in the numerical selector bits. -/
theorem abs_embeddedCopyConstituentFullWalshSum_sub_gate_le {I m L K w : ℕ}
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (S : Finset (Fin (m + L)))
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |embeddedCopyConstituentFullWalshSum (L := L) U body weight S -
      walshCoefficient
        (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight)) S| ≤
          triggeredORError (I * K) w := by
  have hcardFlat : ∀ a : Fin (I * K),
      (copyFamilyFlattenU (embedFirstCopyU m L U) a).card = w := by
    intro a
    simpa [copyFamilyFlattenU, embedFirstCopyU] using
      hcard (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2
  have hinterFlat : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (embedFirstCopyU m L U) a) ∩
        (copyFamilyFlattenU (embedFirstCopyU m L U) b)).card < w := by
    intro a b hab
    simpa only [copyFamilyFlattenU, embedFirstCopyU, ← embedFirstTerm_inter,
      card_embedFirstTerm] using hinter a b hab
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (copyFamilyFlattenU (embedFirstCopyU m L U))
    (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
      (embedFirstCopyBody m L (K := K) body)) hcardFlat hinterFlat S
  rw [jointTriggeredEval_scheduledCopyFamily weight j (embedFirstCopyU m L U)
    (embedFirstCopyBody m L (K := K) body) hj,
    realWalshCoefficient_constituentSum_scheduledCopyFamily_full
      weight j U body S hj] at hOr
  simpa only [embeddedCopyFamilyDnf, triggeredORError, embedFirstCopyU,
    embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms] using hOr

/-- The trigger-normalized arithmetic constituent response over all global
physical/selector characters. -/
noncomputable def embeddedCopyConstituentFullWalshResponse {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w : ℕ) (w₀ z : ℝ) : ℝ :=
  ∑ ℓ, ∑ p, (2 : ℝ) ^ w * fullWalshPolynomial m L w₀
    (dnfEval (scheduledUnitTerms m L
      (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
      (scheduleTick L K (weight ℓ)) p)) z

/-- The full constituent response is the coefficient polynomial of the actual
flattened constituent sum on the `m+L`-dimensional cube. -/
theorem embeddedCopyConstituentFullWalshResponse_as_polynomial
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ) (w₀ z : ℝ) :
    embeddedCopyConstituentFullWalshResponse (L := L)
        U body weight w w₀ z =
      (2 : ℝ) ^ w * physicalCoefficientPolynomial (m + L) w₀
        (embeddedCopyConstituentFullWalshSum (L := L) U body weight) z := by
  classical
  unfold embeddedCopyConstituentFullWalshResponse fullWalshPolynomial
    physicalCoefficientPolynomial embeddedCopyConstituentFullWalshSum
  simp_rw [Finset.mul_sum]
  apply walsh_sum_sum_sum_rotate

/-- Exact finite response of all displayed source constituents. Unlike the
pre-selector identity, this keeps every scheduled selector response factor;
these factors encode the complete selector-supported Walsh domain. -/
theorem embeddedCopyConstituentFullWalshResponse_eq {I m L K w : ℕ}
    (w₀ z : ℝ) (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hdisjoint : ∀ ℓ p S, S ∈ body ℓ → Disjoint (U ℓ p) S) :
    embeddedCopyConstituentFullWalshResponse (L := L) U body weight w w₀ z =
      (1 + 2 * z / w₀) ^ w *
        ∑ ℓ : Fin I, ∑ p : Fin K, biasedResponse w₀ (dnfEval (body ℓ)) z *
          biasedResponse w₀
            (selector L (scheduleUnitThreshold L (scheduleTick L K (weight ℓ)) p)) z := by
  unfold embeddedCopyConstituentFullWalshResponse
  have hunit (ℓ : Fin I) (p : Fin K) :
      (2 : ℝ) ^ w * fullWalshPolynomial m L w₀
          (dnfEval (scheduledUnitTerms m L
            (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
            (scheduleTick L K (weight ℓ)) p)) z =
        ((1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval (body ℓ)) z) *
          biasedResponse w₀
            (selector L (scheduleUnitThreshold L (scheduleTick L K (weight ℓ)) p)) z :=
    normalized_fullWalshPolynomial_scheduledEmbedFirstUnit w₀ z (U ℓ p) (body ℓ)
      _ p (hcard ℓ p) (hdisjoint ℓ p)
  simp_rw [hunit]
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro p hp
  ring

/-- The actual source OR's normalized response polynomial on the full global
Walsh domain. -/
noncomputable def embeddedCopyFamilyFullNormalizedWalshResponse {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w : ℕ) (w₀ z : ℝ) : ℝ :=
  (2 : ℝ) ^ w * physicalCoefficientPolynomial (m + L) w₀ (fun S =>
    walshCoefficient (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight)) S) z

/-- Full-domain OR-versus-SUM zero-jet correction. The binomial factor counts
all global degree-`k` tests, including every mixed physical/selector support. -/
theorem abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le
    {I m L K w : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (w₀ : ℝ) (k : ℕ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |iteratedDeriv k (embeddedCopyFamilyFullNormalizedWalshResponse (L := L)
        U body weight w w₀) 0 -
      iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
        U body weight w w₀) 0| ≤
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k *
        ((m + L).choose k : ℝ) * triggeredORError (I * K) w := by
  let A : Finset (Fin (m + L)) → ℝ :=
    embeddedCopyConstituentFullWalshSum (L := L) U body weight
  let B : Finset (Fin (m + L)) → ℝ := fun S =>
    walshCoefficient (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight)) S
  have hcoeff (S : Finset (Fin (m + L))) :
      |B S - A S| ≤ triggeredORError (I * K) w := by
    dsimp [A, B]
    rw [abs_sub_comm]
    exact abs_embeddedCopyConstituentFullWalshSum_sub_gate_le weight j U body S
      hcard hinter hj
  have hdeg := abs_physicalCoefficientDegreeSum_sub_le (m + L) k B A
    (triggeredORError (I * K) w) (fun S hS => hcoeff S)
  have hsumfun := funext
    (embeddedCopyConstituentFullWalshResponse_as_polynomial
      (L := L) (w := w) U body weight w₀ ·)
  rw [show iteratedDeriv k (embeddedCopyConstituentFullWalshResponse (L := L)
      U body weight w w₀) 0 =
    iteratedDeriv k (fun z => (2 : ℝ) ^ w * physicalCoefficientPolynomial (m + L) w₀
      (embeddedCopyConstituentFullWalshSum (L := L) U body weight) z) 0 from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hsumfun]
  unfold embeddedCopyFamilyFullNormalizedWalshResponse
  rw [iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 B k),
    iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial (m + L) w₀ 0 A k),
    iteratedDeriv_physicalCoefficientPolynomial_zero,
    iteratedDeriv_physicalCoefficientPolynomial_zero]
  change |(2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k A)| ≤ _
  rw [show (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum (m + L) k A) =
    ((2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k) *
      (physicalCoefficientDegreeSum (m + L) k B -
        physicalCoefficientDegreeSum (m + L) k A) by ring,
    abs_mul]
  have hfactor : |(2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k| =
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k := by
    simp only [abs_mul, abs_pow, abs_of_nonneg
      (show (0 : ℝ) ≤ 2 ^ w by positivity),
      abs_of_nonneg (show 0 ≤ (k.factorial : ℝ) by positivity)]
  rw [hfactor]
  have hfac : (0 : ℝ) ≤ (k.factorial : ℝ) := Nat.cast_nonneg _
  simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hdeg
    (mul_nonneg (mul_nonneg (pow_nonneg (by norm_num : (0 : ℝ) ≤ 2) w) hfac)
      (pow_nonneg (abs_nonneg (2 / w₀)) k))

/-- At `z=0` only the empty global Walsh character survives. -/
theorem fullWalshPolynomial_at_zero (m L : ℕ) (w : ℝ)
    (gate : BooleanCube (m + L) → Bool) :
    fullWalshPolynomial m L w gate 0 = walshCoefficient gate ∅ := by
  classical
  unfold fullWalshPolynomial
  rw [Finset.sum_eq_single ∅]
  · simp
  · intro S hS hne
    have hcard : S.card ≠ 0 := by
      intro hc
      apply hne
      exact Finset.card_eq_zero.mp hc
    simp [zero_pow hcard]
  · simp

/-- The full-domain response is exactly consistent with the established
pre-selector response at `z=0`, including all partial schedule units. -/
theorem embeddedCopyConstituentFullWalshResponse_at_zero {I m L K w : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ) (w₀ : ℝ) :
    embeddedCopyConstituentFullWalshResponse (L := L) U body weight w w₀ 0 =
      embeddedCopyConstituentNormalizedWalshResponse (L := L) U body weight w w₀ 0 := by
  unfold embeddedCopyConstituentFullWalshResponse
    embeddedCopyConstituentNormalizedWalshResponse
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  apply Finset.sum_congr rfl
  intro p hp
  rw [fullWalshPolynomial_at_zero, physicalBlockWalshPolynomial_at_zero]

#print axioms firstWalshSupport_append
#print axioms lastWalshSupport_append
#print axioms append_first_lastWalshSupport
#print axioms card_appendWalshSupport
#print axioms walshCharacter_appendWalshSupport
#print axioms walshCoefficient_selectedEmbedFirstBody_append
#print axioms fullWalshPolynomial_eq_biasedResponse
#print axioms fullWalshPolynomial_selectedEmbedFirstBody
#print axioms fullWalshPolynomial_scheduledEmbedFirstUnit
#print axioms walshCoefficient_scheduledEmbedFirstUnit_append
#print axioms normalized_fullWalshPolynomial_scheduledEmbedFirstUnit
#print axioms selector_zero
#print axioms selector_capacity
#print axioms walshCoefficient_selector_zero_of_nonempty
#print axioms walshCoefficient_selector_capacity_of_nonempty
#print axioms biasedResponse_selector_zero
#print axioms walshCoefficient_scheduledEmbedFirstUnit_append_of_nonempty
#print axioms walshCoefficient_selectedEmbedFirstBody_fullSupport
#print axioms embeddedCopyConstituentFullWalshSum_append
#print axioms realWalshCoefficient_constituentSum_scheduledCopyFamily_full
#print axioms abs_embeddedCopyConstituentFullWalshSum_sub_gate_le
#print axioms embeddedCopyConstituentFullWalshResponse_as_polynomial
#print axioms embeddedCopyConstituentFullWalshResponse_eq
#print axioms abs_iteratedDeriv_embeddedCopyFamilyFull_sub_constituent_le
#print axioms fullWalshPolynomial_at_zero
#print axioms embeddedCopyConstituentFullWalshResponse_at_zero

end MonotoneDNF


==> anc/MonotoneDNF/SelectorTemplates.lean <==
module

public import MonotoneDNF.BooleanCube

@[expose] public section

/-!
# Exact numerical selectors and their physical tick schedules

The first bit of a Boolean cube is the most significant bit. This file keeps
thresholds and schedule ticks as natural numbers; no real-valued selector is
treated as a Boolean gate.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- The natural number whose most-significant-bit representation is `x`. -/
def binaryValue : (L : ℕ) → BooleanCube L → ℕ
  | 0, _ => 0
  | L + 1, x =>
      (if x 0 then 2 ^ L else 0) + binaryValue L (fun i => x i.succ)

/-- Binary representation with a prescribed number of bits. -/
def bitsOfValue : (L : ℕ) → ℕ → BooleanCube L
  | 0, _ => fun i => Fin.elim0 i
  | L + 1, k => Fin.cases (decide (2 ^ L ≤ k))
      (fun i => bitsOfValue L (if 2 ^ L ≤ k then k - 2 ^ L else k) i)

theorem binaryValue_lt : ∀ (L : ℕ) (x : BooleanCube L), binaryValue L x < 2 ^ L := by
  intro L
  induction L with
  | zero => intro x; simp [binaryValue]
  | succ L ih =>
      intro x
      rw [binaryValue]
      have htail := ih (fun i : Fin L => x i.succ)
      cases h : x 0 <;> simp [h, pow_succ] <;> omega

theorem binaryValue_monotone : ∀ (L : ℕ) {x y : BooleanCube L},
    (∀ i, x i = true → y i = true) → binaryValue L x ≤ binaryValue L y := by
  intro L
  induction L with
  | zero => intro x y hxy; simp [binaryValue]
  | succ L ih =>
      intro x y hxy
      rw [binaryValue, binaryValue]
      apply Nat.add_le_add
      · cases hx : x 0 <;> cases hy : y 0 <;> simp [hx, hy]
        exact False.elim (by simpa [hx, hy] using hxy 0 hx)
      · apply ih
        intro i hi
        exact hxy i.succ hi

theorem binaryValue_bitsOfValue : ∀ (L : ℕ) (k : ℕ), k < 2 ^ L →
    binaryValue L (bitsOfValue L k) = k := by
  intro L
  induction L with
  | zero =>
      intro k hk
      simp only [pow_zero, Nat.lt_one_iff] at hk
      simp [binaryValue, hk]
  | succ L ih =>
      intro k hk
      have htail : (if 2 ^ L ≤ k then k - 2 ^ L else k) < 2 ^ L := by
        rw [pow_succ] at hk
        split_ifs <;> omega
      by_cases h : 2 ^ L ≤ k
      · have hi := ih (k - 2 ^ L) (by simpa [h] using htail)
        simp [bitsOfValue, binaryValue, h, hi]
      · have hi := ih k (by simpa [h] using htail)
        simp [bitsOfValue, binaryValue, h, hi]

theorem binaryValue_injective : ∀ (L : ℕ), Function.Injective (binaryValue L) := by
  intro L
  induction L with
  | zero =>
      intro x y hxy
      funext i
      exact Fin.elim0 i
  | succ L ih =>
      intro x y hxy
      have htailx := binaryValue_lt L (fun i : Fin L => x i.succ)
      have htaily := binaryValue_lt L (fun i : Fin L => y i.succ)
      have hhead : x 0 = y 0 := by
        cases hx : x 0 <;> cases hy : y 0 <;>
          simp [binaryValue, hx, hy] at hxy <;> try omega
        all_goals simp [hx, hy]
      have htail : (fun i : Fin L => x i.succ) = (fun i : Fin L => y i.succ) := by
        apply ih
        cases hx : x 0 <;> cases hy : y 0 <;>
          simp [binaryValue, hx, hy] at hxy ⊢ <;> omega
      funext i
      refine Fin.cases ?_ (fun j => ?_) i
      · exact hhead
      · exact congrFun htail j

/-- The numerical value map identifies the `L`-bit cube with `Fin (2^L)`. -/
noncomputable def binaryEquiv (L : ℕ) : BooleanCube L ≃ Fin (2 ^ L) :=
  Equiv.ofBijective
    (fun x => ⟨binaryValue L x, binaryValue_lt L x⟩)
    ⟨fun x y h => binaryValue_injective L (congrArg Fin.val h), by
      intro k
      refine ⟨bitsOfValue L k.val, ?_⟩
      apply Fin.ext
      exact binaryValue_bitsOfValue L k.val k.isLt⟩

/-- The source's numerical selector: the words of value at least `k`. -/
def selector (L k : ℕ) (x : BooleanCube L) : Bool := decide (k ≤ binaryValue L x)

@[simp] theorem selector_eq_true_iff (L k : ℕ) (x : BooleanCube L) :
    selector L k x = true ↔ k ≤ binaryValue L x := by
  simp [selector]

theorem selector_monotone (L k : ℕ) : MonotoneBoolean (selector L k) := by
  intro x y hxy hx
  rw [selector_eq_true_iff] at hx ⊢
  exact le_trans hx (binaryValue_monotone L hxy)

end MonotoneDNF

namespace MonotoneDNF

/-- Put a term on the tail coordinates of a cube with one extra leading bit. -/
def embedTailTerm {L : ℕ} (A : Finset (Fin L)) : Finset (Fin (L + 1)) :=
  A.map ⟨Fin.succ, Fin.succ_injective L⟩

/-- Put a term on the tail coordinates and additionally require the leading bit. -/
def embedWithHead {L : ℕ} (A : Finset (Fin L)) : Finset (Fin (L + 1)) :=
  insert 0 (embedTailTerm A)

@[simp] lemma conjunction_embedTailTerm {L : ℕ} (A : Finset (Fin L))
    (x : BooleanCube (L + 1)) :
    conjunction (embedTailTerm A) x = conjunction A (fun i => x i.succ) := by
  simp [conjunction, embedTailTerm]

@[simp] lemma conjunction_embedWithHead {L : ℕ} (A : Finset (Fin L))
    (x : BooleanCube (L + 1)) :
    conjunction (embedWithHead A) x = (x 0 && conjunction A (fun i => x i.succ)) := by
  simp [conjunction, embedWithHead, embedTailTerm, and_comm]

@[simp] lemma dnfEval_map_embedTailTerm {L : ℕ} (terms : List (Finset (Fin L)))
    (x : BooleanCube (L + 1)) :
    dnfEval (terms.map embedTailTerm) x = dnfEval terms (fun i => x i.succ) := by
  induction terms with
  | nil => rfl
  | cons A terms ih =>
      simp only [List.map_cons, dnfEval, List.any_cons] at *
      rw [conjunction_embedTailTerm, ih]

@[simp] lemma dnfEval_map_embedWithHead {L : ℕ} (terms : List (Finset (Fin L)))
    (x : BooleanCube (L + 1)) :
    dnfEval (terms.map embedWithHead) x = (x 0 && dnfEval terms (fun i => x i.succ)) := by
  induction terms with
  | nil => simp [dnfEval]
  | cons A terms ih =>
      simp only [List.map_cons, dnfEval, List.any_cons] at *
      rw [conjunction_embedWithHead, ih]
      cases x 0 <;> simp

/-- The binary-comparator DNF. In the lower-half case the leading one is a
separate term; in the upper-half case it is conjoined with every tail term. -/
def selectorTerms : (L k : ℕ) → List (Finset (Fin L))
  | 0, k => if k = 0 then [∅] else []
  | L + 1, k =>
      if 2 ^ (L + 1) ≤ k then []
      else if k ≤ 2 ^ L then
        {0} :: (selectorTerms L k).map embedTailTerm
      else
        (selectorTerms L (k - 2 ^ L)).map embedWithHead

theorem selectorTerms_length_le : ∀ (L k : ℕ), (selectorTerms L k).length ≤ L + 1 := by
  intro L
  induction L with
  | zero => intro k; by_cases h : k = 0 <;> simp [selectorTerms, h]
  | succ L ih =>
      intro k
      by_cases hout : 2 ^ (L + 1) ≤ k
      · simp [selectorTerms, hout]
      · by_cases hlow : k ≤ 2 ^ L
        · simp only [selectorTerms, hout, if_false, hlow, if_true, List.length_cons,
            List.length_map]
          exact Nat.add_le_add_right (ih k) 1
        · simp only [selectorTerms, hout, if_false, hlow, List.length_map]
          exact le_trans (ih (k - 2 ^ L)) (Nat.le_add_right (L + 1) 1)

theorem dnfEval_selectorTerms : ∀ (L k : ℕ) (x : BooleanCube L),
    dnfEval (selectorTerms L k) x = selector L k x := by
  intro L
  induction L with
  | zero =>
      intro k x
      by_cases h : k = 0 <;> simp [selectorTerms, selector, binaryValue, dnfEval,
        conjunction, h]
  | succ L ih =>
      intro k x
      by_cases hout : 2 ^ (L + 1) ≤ k
      · have hk : ¬ k ≤ binaryValue (L + 1) x := by
          have := binaryValue_lt (L + 1) x
          omega
        simp [selectorTerms, selector, dnfEval, hout, hk]
      · by_cases hlow : k ≤ 2 ^ L
        · rw [selectorTerms, if_neg hout, if_pos hlow]
          change (conjunction {0} x ||
            dnfEval ((selectorTerms L k).map embedTailTerm) x) = selector (L + 1) k x
          rw [dnfEval_map_embedTailTerm, ih]
          have hhead : conjunction {0} x = x 0 := by simp [conjunction]
          rw [hhead]
          cases hx : x 0
          · simp [selector, binaryValue, hx]
          · simp [selector, binaryValue, hx]
            exact le_trans hlow (Nat.le_add_right (2 ^ L) _)
        · have hpos : 0 < 2 ^ L := pow_pos (by omega) L
          have hlow' : 2 ^ L ≤ k := Nat.le_of_lt (Nat.lt_of_not_ge hlow)
          have hsub : k - 2 ^ L < 2 ^ L := by
            rw [pow_succ] at hout
            omega
          rw [selectorTerms, if_neg hout, if_neg hlow, dnfEval_map_embedWithHead, ih]
          have htail := binaryValue_lt L (fun i : Fin L => x i.succ)
          cases hx : x 0
          · simp [selector, binaryValue, hx]
            omega
          · by_cases ht : k - 2 ^ L ≤ binaryValue L (fun i : Fin L => x i.succ) <;>
              simp [selector, binaryValue, hx, ht] <;> omega

/-- A numerical selector has a displayed monotone DNF with at most `L+1` terms. -/
theorem exists_selector_dnf (L k : ℕ) :
    ∃ terms : List (Finset (Fin L)),
      dnfEval terms = selector L k ∧ terms.length ≤ L + 1 := by
  refine ⟨selectorTerms L k, ?_, selectorTerms_length_le L k⟩
  funext x
  exact dnfEval_selectorTerms L k x

end MonotoneDNF

namespace MonotoneDNF

/-- Among `0,...,n-1`, exactly `n-k` indices are at least `k` (with truncated
natural subtraction when `k > n`). -/
lemma sum_fin_threshold : ∀ (n k : ℕ),
    (∑ j : Fin n, if k ≤ j.val then 1 else 0) = n - k := by
  intro n
  induction n with
  | zero => intro k; simp
  | succ n ih =>
      intro k
      rw [Fin.sum_univ_succ]
      cases k with
      | zero => simp [Nat.add_comm]
      | succ k =>
          simp only [Nat.succ_le_iff, Fin.val_zero, Nat.not_lt_zero, ↓reduceIte,
            Fin.val_succ, Nat.succ_le_succ_iff, zero_add]
          simpa using ih k

/-- Exact fair-bit firing probability of the numerical selector. -/
theorem probability_selector (L k : ℕ) (hk : k ≤ 2 ^ L) :
    probability (fun x => selector L k x = true) =
      1 - (k : ℝ) / (2 ^ L : ℝ) := by
  classical
  have hentry (x : BooleanCube L) :
      (if selector L k x = true then (1 : ℝ) else 0) =
        if k ≤ (binaryEquiv L x).val then (1 : ℝ) else 0 := by
    simp only [selector, decide_eq_true_eq]
    rfl
  have hsum : (∑ x : BooleanCube L,
      if selector L k x = true then (1 : ℝ) else 0) =
      ∑ j : Fin (2 ^ L), if k ≤ j.val then (1 : ℝ) else 0 := by
    calc
      (∑ x : BooleanCube L, if selector L k x = true then (1 : ℝ) else 0) =
          ∑ x : BooleanCube L,
            if k ≤ (binaryEquiv L x).val then (1 : ℝ) else 0 := by
              apply Finset.sum_congr rfl
              intro x hx
              exact hentry x
      _ = _ := Equiv.sum_comp (binaryEquiv L)
        (fun j : Fin (2 ^ L) => if k ≤ j.val then (1 : ℝ) else 0)
  have hfin : (∑ j : Fin (2 ^ L), if k ≤ j.val then (1 : ℝ) else 0) =
      ((2 ^ L - k : ℕ) : ℝ) := by
    exact_mod_cast sum_fin_threshold (2 ^ L) k
  have hcard : (Fintype.card (BooleanCube L) : ℝ) = (2 ^ L : ℝ) := by
    simp [Fintype.card_fun]
  have hn : (0 : ℝ) < 2 ^ L := pow_pos (by norm_num) L
  unfold probability expectation
  rw [hsum, hfin, hcard, Nat.cast_sub hk]
  simp only [Nat.cast_pow, Nat.cast_ofNat]
  field_simp

/-- The numerical selector realizes every grid fraction exactly at its allowed
thresholds; the additive approximation error for an arbitrary fraction is at
most one selector word. -/
theorem abs_probability_selector_sub_le (L : ℕ) {θ : ℝ} (hθ0 : 0 ≤ θ) (hθ1 : θ ≤ 1) :
    ∃ k : ℕ, k ≤ 2 ^ L ∧
      |probability (fun x => selector L k x = true) - θ| ≤ (2 ^ L : ℝ)⁻¹ := by
  let a : ℝ := (2 ^ L : ℝ) * (1 - θ)
  have ha0 : 0 ≤ a := mul_nonneg (by positivity) (sub_nonneg.mpr hθ1)
  have ha_le : a ≤ 2 ^ L := by
    dsimp [a]
    nlinarith [show (0 : ℝ) ≤ 2 ^ L by positivity]
  let k : ℕ := ⌈a⌉₊
  have hceil_le : k ≤ 2 ^ L := by
    exact Nat.ceil_le.mpr (by exact_mod_cast ha_le)
  refine ⟨k, hceil_le, ?_⟩
  have hk_lower : a ≤ (k : ℝ) := Nat.le_ceil a
  have hk_upper : (k : ℝ) ≤ a + 1 := by
    exact (Nat.ceil_lt_add_one ha0).le
  have hn : (0 : ℝ) < 2 ^ L := pow_pos (by norm_num) L
  have hdiff : (2 ^ L : ℝ) *
      (probability (fun x => selector L k x = true) - θ) = a - (k : ℝ) := by
    rw [probability_selector L k hceil_le]
    dsimp [a]
    field_simp
    ring
  have habs : |a - (k : ℝ)| ≤ 1 := by
    rw [abs_le]
    constructor <;> linarith
  have hscaled : |probability (fun x => selector L k x = true) - θ| *
      (2 ^ L : ℝ) ≤ 1 := by
    calc
      |probability (fun x => selector L k x = true) - θ| * (2 ^ L : ℝ) =
          |(2 ^ L : ℝ) *
            (probability (fun x => selector L k x = true) - θ)| := by
              rw [abs_mul, abs_of_pos hn]
              ring
      _ = |a - (k : ℝ)| := by rw [hdiff]
      _ ≤ 1 := habs
  rw [inv_eq_one_div, le_div_iff₀ hn]
  exact hscaled

end MonotoneDNF


==> anc/MonotoneDNF/SeparatedTriggerCovarianceNoGo.lean <==
module

public import MonotoneDNF.ExactShuffledSingletonCovariance
public import MonotoneDNF.SeparatedTriggerObstruction

@[expose] public section

/-!
# Exact finite covariance no-go for separated monotone triggers

This theorem is independent of product contact and contains no Fourier,
shuffle, or coefficient-profile assumptions.  Its hypotheses describe an
*actual finite OR* of positive width-`w` triggers, the separated-trigger
condition, a set of pure constituents, and an upper bound on the number of
selector-sensitive constituents.

For such a gate, every claimed `BoundedCovariance` value for the genuine
shuffled-layout vacancy family must exceed a numerical floor determined by
those finite constituent counts.  The floor uses ordered pairs (the
`Finset.offDiag` convention) and is correspondingly conservative.

The theorem does not manufacture the long-sought new source gate: it
certifies when an old independently scheduled source architecture is
incompatible with tiny covariance.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- The explicit per-coordinate gap forced by `A` pure copies, at most `H`
selector-sensitive events, and separated triggers. -/
noncomputable def separatedSelectorGapLowerBound
    {ι : Type*} [DecidableEq ι]
    (s pure : Finset ι) (w m H : ℕ) : ℝ :=
  (w : ℝ) / (m : ℝ) *
      ((pure.card : ℝ) * (1 / 2 : ℝ) ^ w -
        (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) -
    (H : ℝ) * (1 / 2 : ℝ) ^ w -
    2 * (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)

/-- The explicit structural gap is bounded by the actual gate's Walsh
coefficient budget, using only Bonferroni and pairwise-trigger separation. -/
theorem separatedSelectorGapLowerBound_le_actual
    {n m w H : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s pure : Finset ι)
    (U : ι → Finset (Fin n))
    (hm : 0 < m) (hpure : pure ⊆ s)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w)
    (hpureBody : ∀ a ∈ pure, E a = conjunction (U a)) :
    separatedSelectorGapLowerBound s pure w m H ≤
      selectorGapBudget E s w m H := by
  let F : BooleanCube n → Bool := constituentGate E s
  let D : ℝ := constituentPairMass E s
  let pstar : ℝ := (pure.card : ℝ) * (1 / 2 : ℝ) ^ w -
    (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)
  let Dstar : ℝ := (s.offDiag.card : ℝ) *
    (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)
  have hbonf := separated_trigger_pure_firing_lower
    E s pure U hpure hwidth htrigger hseparate hpureBody
  have hD := separated_trigger_overlap_mass_le
    E s U hwidth htrigger hseparate
  change pstar ≤ probability (fun x => F x = true) at hbonf
  change D ≤ Dstar at hD
  have hmpos : (0 : ℝ) < m := by exact_mod_cast hm
  have hratio : 0 ≤ (w : ℝ) / (m : ℝ) :=
    div_nonneg (Nat.cast_nonneg w) (le_of_lt hmpos)
  have hmulp := mul_le_mul_of_nonneg_left hbonf hratio
  dsimp [Dstar, D, pstar, F] at hD hmulp
  unfold separatedSelectorGapLowerBound selectorGapBudget
  simp only [div_eq_mul_inv] at hmulp ⊢
  nlinarith

/-- Numerically explicit covariance floor for the *actual* shuffled vacancy
family.  A positive gap contradicts any bound smaller than its squared value
scaled by the independent-block rejection probability. -/
theorem separated_trigger_shuffled_covariance_floor
    {n m w H B : ℕ} {ι : Type*} [DecidableEq ι]
    [Nonempty (Fin B)] [Nonempty (Fin n)]
    (E : ι → BooleanCube n → Bool) (s special pure : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hm : 0 < m) (hcard : C.card = m) (hj : j ∉ C)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (hpure : pure ⊆ s)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w)
    (hpureBody : ∀ a ∈ pure, E a = conjunction (U a))
    (k : Fin (B * n))
    {κ : ℝ} (hκ : BoundedCovariance
      (vacancyTarget (B := B) (constituentGate E s)) κ)
    (hpositive : 0 ≤ separatedSelectorGapLowerBound s pure w m H) :
    rejectionProbability (constituentGate E s) ^ (2 * (B - 1)) *
      (separatedSelectorGapLowerBound s pure w m H) ^ 2 ≤
        2 * (n : ℝ) * κ := by
  let F : BooleanCube n → Bool := constituentGate E s
  let Δ : ℝ := separatedSelectorGapLowerBound s pure w m H
  have hactual := separatedSelectorGapLowerBound_le_actual (H := H)
    E s pure U hm hpure hwidth htrigger hseparate hpureBody
  have hΔ : 0 ≤ selectorGapBudget E s w m H :=
    hpositive.trans hactual
  have hcov := triggeredOr_shuffled_covariance_floor
    E s special U C j hm hcard hj hwidth hinside htrigger hmono
    hspecial hH hstable k hκ hΔ
  have hgap2 : Δ ^ 2 ≤ (selectorGapBudget E s w m H) ^ 2 := by
    exact (sq_le_sq₀ hpositive hΔ).2 hactual
  have hscale : 0 ≤ rejectionProbability F ^ (2 * (B - 1)) := by
    exact pow_nonneg (probability_nonneg _) _
  calc
    rejectionProbability F ^ (2 * (B - 1)) * Δ ^ 2 ≤
      rejectionProbability F ^ (2 * (B - 1)) *
        (selectorGapBudget E s w m H) ^ 2 :=
      mul_le_mul_of_nonneg_left hgap2 hscale
    _ ≤ 2 * (n : ℝ) * κ := hcov

/-- A finite numerical witness excludes `BoundedCovariance` with a proposed
value of `κ`, without using product contact. -/
theorem not_boundedCovariance_of_separated_trigger_gap
    {n m w H B : ℕ} {ι : Type*} [DecidableEq ι]
    [Nonempty (Fin B)] [Nonempty (Fin n)]
    (E : ι → BooleanCube n → Bool) (s special pure : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hm : 0 < m) (hcard : C.card = m) (hj : j ∉ C)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (hpure : pure ⊆ s)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w)
    (hpureBody : ∀ a ∈ pure, E a = conjunction (U a))
    (k : Fin (B * n)) {κ : ℝ}
    (hpositive : 0 ≤ separatedSelectorGapLowerBound s pure w m H)
    (hfail : 2 * (n : ℝ) * κ <
       rejectionProbability (constituentGate E s) ^ (2 * (B - 1)) *
         (separatedSelectorGapLowerBound s pure w m H) ^ 2) :
    ¬ BoundedCovariance
      (vacancyTarget (B := B) (constituentGate E s)) κ := by
  intro hκ
  exact (not_le_of_gt hfail) (separated_trigger_shuffled_covariance_floor
    E s special pure U C j hm hcard hj hwidth hinside htrigger
    hmono hspecial hH hstable hpure hseparate hpureBody k hκ hpositive)

#print axioms MonotoneDNF.separatedSelectorGapLowerBound_le_actual
#print axioms MonotoneDNF.separated_trigger_shuffled_covariance_floor
#print axioms MonotoneDNF.not_boundedCovariance_of_separated_trigger_gap

end MonotoneDNF


==> anc/MonotoneDNF/SeparatedTriggerObstruction.lean <==
module

public import MonotoneDNF.FullCubeSelectorBudget
public import MonotoneDNF.PhysicalTemplates

@[expose] public section

/-!
# A finite no-go certificate for separated triggered constituents

The structural inputs are a width-`w` positive trigger for every constituent,
a small pairwise trigger intersection, a subfamily of genuinely pure copies,
and a small boundary set of constituents depending on one selector coordinate.

We use *ordered* pairs in `Finset.offDiag`, in exactly the convention of
`PartVOrSum.lean`.  The resulting bound is a factor of two weaker than the
unordered-pair Bonferroni estimate, but remains fully adequate in the
polynomial-size / exponentially small-overlap regime.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- Separated triggers yield an explicit upper bound for the *actual* sum of
pairwise intersection probabilities of the constituent events. -/
theorem separated_trigger_overlap_mass_le
    {n w : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s : Finset ι)
    (U : ι → Finset (Fin n))
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w) :
    (∑ p ∈ s.offDiag,
      probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
        (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  calc
    (∑ p ∈ s.offDiag,
      probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
        ∑ _p ∈ s.offDiag, (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
      apply Finset.sum_le_sum
      intro p hp
      have hp1 : p.1 ∈ s := (Finset.mem_offDiag.mp hp).1
      have hp2 : p.2 ∈ s := (Finset.mem_offDiag.mp hp).2.1
      have hbound : (7 * w + 3) / 4 ≤ (U p.1 ∪ U p.2).card :=
        ceil_seven_div_four_le_card_union_of_intersection_small
          (hwidth p.1 hp1) (hwidth p.2 hp2) (hseparate p hp)
      exact probability_pair_le_inv_two_pow_of_card_le_union
        (E p.1) (E p.2) (U p.1) (U p.2)
        (htrigger p.1 hp1) (htrigger p.2 hp2) hbound
    _ = (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by simp

/-- The union of the selected pure copies is contained in the full OR,
independently of whether any of the other constituent events overlap. -/
theorem constituentGate_firing_mono_of_subset
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) {pure s : Finset ι}
    (hpure : pure ⊆ s) :
    probability (fun x => constituentGate E pure x = true) ≤
      probability (fun x => constituentGate E s x = true) := by
  unfold probability
  apply expectation_mono
  intro x
  have h : constituentGate E pure x = true → constituentGate E s x = true := by
    intro hx
    have hsome : ∃ a ∈ pure, E a x = true := by
      simpa [constituentGate] using hx
    rcases hsome with ⟨a, ha, hEa⟩
    have hlarge : ∃ a ∈ s, E a x = true := ⟨a, hpure ha, hEa⟩
    simpa [constituentGate] using hlarge
  by_cases hp : constituentGate E pure x = true
  · simp [hp, h hp]
  · by_cases hq : constituentGate E s x = true <;> simp [hp, hq]

/-- Ordered-pair Bonferroni: a full OR fires at least as often as the pure
subfamily's first-moment mass minus the sum of its ordered pair overlaps. -/
theorem constituentGate_firing_ge_pure_sum_sub_pairs
    {n : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) {pure s : Finset ι}
    (hpure : pure ⊆ s) :
    (∑ a ∈ pure, probability (fun x => E a x = true)) -
      (∑ p ∈ pure.offDiag,
        probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
      probability (fun x => constituentGate E s x = true) := by
  have hsmall :
      (∑ a ∈ pure, probability (fun x => E a x = true)) -
        (∑ p ∈ pure.offDiag,
          probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
        probability (fun x => constituentGate E pure x = true) := by
    have hpoint (x : BooleanCube n) :
        constituentSum E pure x - overlapSum E pure x ≤ constituentOr E pure x := by
      have h := (constituentSum_sub_or_nonneg_and_le_overlapSum E pure x).2
      linarith
    have hmean := expectation_mono hpoint
    simp only [constituentSum] at hmean
    rw [expectation_sub, expectation_sum_constituent_finset,
      expectation_overlapSum_eq_sum_probability] at hmean
    have hsum :
        (∑ a ∈ pure, expectation (fun x => bit (E a x))) =
          (∑ a ∈ pure, probability (fun x => E a x = true)) := by
      apply Finset.sum_congr rfl
      intro a _
      rfl
    rw [hsum] at hmean
    have hor : expectation (constituentOr E pure) =
        probability (fun x => constituentGate E pure x = true) := by
      unfold probability
      congr 1
      funext x
      simp [constituentOr, constituentGate]
    rw [hor] at hmean
    exact hmean
  exact hsmall.trans (constituentGate_firing_mono_of_subset E hpure)

/-- A selected pure width-`w` conjunction fires with exact mass `2^-w`. -/
theorem pure_constituent_probability_eq_two_pow
    {n w : ℕ} (E : BooleanCube n → Bool)
    (U : Finset (Fin n)) (hwidth : U.card = w)
    (hpure : E = conjunction U) :
    probability (fun x => E x = true) = (1 / 2 : ℝ) ^ w := by
  subst E
  simpa only [hwidth] using probability_trigger U

/-- The actual full-OR firing probability is lower-bounded by the number of
complete pure copies, with an explicit integer exponent for overlaps. -/
theorem separated_trigger_pure_firing_lower
    {n w : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s pure : Finset ι)
    (U : ι → Finset (Fin n)) (hpure : pure ⊆ s)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w)
    (hpureBody : ∀ a ∈ pure, E a = conjunction (U a)) :
    (pure.card : ℝ) * (1 / 2 : ℝ) ^ w -
      (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) ≤
      probability (fun x => constituentGate E s x = true) := by
  have hsum : (∑ a ∈ pure, probability (fun x => E a x = true)) =
      (pure.card : ℝ) * (1 / 2 : ℝ) ^ w := by
    calc
      (∑ a ∈ pure, probability (fun x => E a x = true)) =
          ∑ _a ∈ pure, (1 / 2 : ℝ) ^ w := by
        apply Finset.sum_congr rfl
        intro a ha
        exact pure_constituent_probability_eq_two_pow (E a) (U a)
          (hwidth a (hpure ha)) (hpureBody a ha)
      _ = (pure.card : ℝ) * (1 / 2 : ℝ) ^ w := by simp
  have hpairs :
      (∑ p ∈ pure.offDiag,
        probability (fun x => E p.1 x = true ∧ E p.2 x = true)) ≤
      (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
    have hpurepair : ∀ p ∈ pure.offDiag, p ∈ s.offDiag := by
      intro p hp
      have hpp := Finset.mem_offDiag.mp hp
      apply Finset.mem_offDiag.mpr
      exact ⟨hpure hpp.1, hpure hpp.2.1, hpp.2.2⟩
    calc
      _ ≤ ∑ _p ∈ pure.offDiag, (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
        apply Finset.sum_le_sum
        intro p hp
        have hbig := hpurepair p hp
        have hp1 : p.1 ∈ s := (Finset.mem_offDiag.mp hbig).1
        have hp2 : p.2 ∈ s := (Finset.mem_offDiag.mp hbig).2.1
        exact probability_pair_le_inv_two_pow_of_card_le_union
          (E p.1) (E p.2) (U p.1) (U p.2)
          (htrigger p.1 hp1) (htrigger p.2 hp2)
          (ceil_seven_div_four_le_card_union_of_intersection_small
            (hwidth p.1 hp1) (hwidth p.2 hp2) (hseparate p hbig))
      _ = (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by simp
  have hbonf := constituentGate_firing_ge_pure_sum_sub_pairs E hpure
  rw [hsum] at hbonf
  linarith

/-- Finite contact budget involving only the number of active pure copies,
the number of selector-dependent constituents and the total trigger count.
All dependencies on the constituent Boolean functions appear above. -/
theorem separated_trigger_contact_budget
    {n m w H t : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special pure : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hcard : C.card = m)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (hpure : pure ⊆ s)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w)
    (hpureBody : ∀ a ∈ pure, E a = conjunction (U a))
    {α ξ : ℝ} (hc : ProductContact (constituentGate E s) t α ξ)
    (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1) (hξ : 0 ≤ ξ)
    (hq : 0 < rejectionProbability (constituentGate E s)) :
    (w : ℝ) *
      ((pure.card : ℝ) * (1 / 2 : ℝ) ^ w -
        (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ≤
      (m : ℝ) *
        ((H : ℝ) * (1 / 2 : ℝ) ^ w +
         2 * (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) +
         2 * rejectionProbability (constituentGate E s) * ξ) := by
  have hbonf := separated_trigger_pure_firing_lower
    E s pure U hpure hwidth htrigger hseparate hpureBody
  have hpair := separated_trigger_overlap_mass_le
    E s U hwidth htrigger hseparate
  have hbudget := productContact_forces_fullCube_selector_budget
    E s special U C j hcard hwidth hinside htrigger hmono
    hspecial hH hstable hc ht hα0 hα1 hξ hq
  have hw0 : (0 : ℝ) ≤ w := Nat.cast_nonneg w
  have hm0 : (0 : ℝ) ≤ m := Nat.cast_nonneg m
  calc
    (w : ℝ) * ((pure.card : ℝ) * (1 / 2 : ℝ) ^ w -
      (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4)) ≤
        (w : ℝ) * probability (fun x => constituentGate E s x = true) :=
      mul_le_mul_of_nonneg_left hbonf hw0
    _ ≤ (m : ℝ) *
        ((H : ℝ) * (1 / 2 : ℝ) ^ w +
        2 * (∑ p ∈ s.offDiag,
          probability (fun x => E p.1 x = true ∧ E p.2 x = true)) +
        2 * rejectionProbability (constituentGate E s) * ξ) := hbudget
    _ ≤ (m : ℝ) *
        ((H : ℝ) * (1 / 2 : ℝ) ^ w +
        2 * (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) +
        2 * rejectionProbability (constituentGate E s) * ξ) := by
      apply mul_le_mul_of_nonneg_left _ hm0
      linarith

/-- A numerical witness violating the displayed finite bound excludes
`ProductContact` for this specific OR, even though all pieces are monotone. -/
theorem not_productContact_of_separated_trigger_witness
    {n m w H t : ℕ} {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special pure : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hcard : C.card = m)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (hpure : pure ⊆ s)
    (hseparate : ∀ p ∈ s.offDiag,
      4 * (U p.1 ∩ U p.2).card < w)
    (hpureBody : ∀ a ∈ pure, E a = conjunction (U a))
    {α ξ : ℝ} (ht : 1 ≤ t) (hα0 : 0 ≤ α) (hα1 : α ≤ 1)
    (hξ : 0 ≤ ξ) (hq : 0 < rejectionProbability (constituentGate E s))
    (hfail :
      (m : ℝ) *
        ((H : ℝ) * (1 / 2 : ℝ) ^ w +
         2 * (s.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) +
         2 * rejectionProbability (constituentGate E s) * ξ) <
      (w : ℝ) *
        ((pure.card : ℝ) * (1 / 2 : ℝ) ^ w -
         (pure.offDiag.card : ℝ) * (1 / 2 : ℝ) ^ ((7 * w + 3) / 4))) :
    ¬ ProductContact (constituentGate E s) t α ξ := by
  intro hc
  exact (not_le_of_gt hfail) (separated_trigger_contact_budget
    E s special pure U C j hcard hwidth hinside htrigger hmono
    hspecial hH hstable hpure hseparate hpureBody hc ht hα0 hα1 hξ hq)

#print axioms MonotoneDNF.separated_trigger_overlap_mass_le
#print axioms MonotoneDNF.constituentGate_firing_ge_pure_sum_sub_pairs
#print axioms MonotoneDNF.separated_trigger_pure_firing_lower
#print axioms MonotoneDNF.separated_trigger_contact_budget
#print axioms MonotoneDNF.not_productContact_of_separated_trigger_witness

end MonotoneDNF


==> anc/MonotoneDNF/SharperProductContact.lean <==
module

public import MonotoneDNF.GlobalProductContact

@[expose] public section

/-!
# Product contact with errors charged only to touched old blocks
-/

namespace MonotoneDNF
attribute [local instance] Classical.propDecidable
open scoped BigOperators

/-- Old blocks whose coordinates are seen by the new tuple. -/
def touchedOldBlocks {B m : ℕ} (π π' : Layout B m) (I : Finset (Fin B)) : Finset (Fin B) :=
  Finset.univ.filter (fun b => (usedOldCoordinates π π' I b).Nonempty)

lemma mem_touched_iff {B m : ℕ} {π π' : Layout B m} {I : Finset (Fin B)} {b : Fin B} :
    b ∈ touchedOldBlocks π π' I ↔ (usedOldCoordinates π π' I b).Nonempty := by
  simp [touchedOldBlocks]

lemma usedOld_eq_empty_of_not_touched {B m : ℕ} {π π' : Layout B m}
    {I : Finset (Fin B)} {b : Fin B} (hb : b ∉ touchedOldBlocks π π' I) :
    usedOldCoordinates π π' I b = ∅ := by
  simpa [touchedOldBlocks, Finset.not_nonempty_iff_eq_empty] using hb

lemma biased_oldLocal_of_not_touched {B m : ℕ} {α : ℝ} {π π' : Layout B m}
    {I : Finset (Fin B)} {a : NewAssignment B m I} {b : Fin B}
    (hb : b ∉ touchedOldBlocks π π' I)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) :
    biasedProbability α (oldLocalAssignment π π' I b a) = 1 := by
  have he := usedOld_eq_empty_of_not_touched hb
  unfold oldLocalAssignment restrictionEvent
  rw [he]
  simp [biasedProbability_univ h0 h1]

lemma rejection_oldLocal_of_not_touched {B m : ℕ} {gate : BooleanCube m → Bool}
    {π π' : Layout B m} {I : Finset (Fin B)} {a : NewAssignment B m I} {b : Fin B}
    (hb : b ∉ touchedOldBlocks π π' I)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    rejectionExpectation gate (fun y => if oldLocalAssignment π π' I b a y then 1 else 0) = 1 := by
  have he := usedOld_eq_empty_of_not_touched hb
  have htrue : ∀ y, oldLocalAssignment π π' I b a y := by
    simp [oldLocalAssignment, restrictionEvent, he]
  have hnum : expectation (fun y => if gate y = false then
      (if oldLocalAssignment π π' I b a y then 1 else 0) else 0) =
      rejectionProbability gate := by
    unfold rejectionProbability probability
    congr 1
    funext y
    by_cases hy : gate y = false <;> simp [hy, htrue]
  unfold rejectionExpectation conditionalExpectation
  rw [hnum]
  exact div_self (ne_of_gt hq)

/-- There are at most `I.card * m` touched old blocks. -/
theorem card_touchedOldBlocks_le {B m : ℕ} (π π' : Layout B m) (I : Finset (Fin B)) :
    (touchedOldBlocks π π' I).card ≤ I.card * m := by
  let C := newTupleCoordinates π' I
  let T := touchedOldBlocks π π' I
  let j : T → Fin m := fun b => Classical.choose (mem_touched_iff.1 b.2)
  have hj : ∀ b : T, π (b.1, j b) ∈ C := by
    intro b
    have hm := Classical.choose_spec (mem_touched_iff.1 b.2)
    simpa only [C, j, usedOldCoordinates, Finset.mem_filter] using (Finset.mem_filter.1 hm).2
  let f : T → C := fun b => ⟨π (b.1, j b), hj b⟩
  have hinj : Function.Injective f := by
    intro b₁ b₂ h
    apply Subtype.ext
    have hp := π.injective (congrArg Subtype.val h)
    exact Prod.ext_iff.mp hp |>.1
  have hcard : Fintype.card T ≤ Fintype.card C := Fintype.card_le_of_injective f hinj
  have hnew : Fintype.card C = I.card * m := by
    unfold C newTupleCoordinates
    rw [Fintype.card_coe, Finset.card_image_of_injective _ π'.injective]
    simp
  rw [hnew] at hcard
  simpa only [T, C, Fintype.card_coe] using hcard

end MonotoneDNF

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

lemma prod_touched_ite {B : Type*} [Fintype B] (T : Finset B)
    (F : B → ℝ) :
    (∏ b, if b ∈ T then F b else 1) = ∏ b : T, F b.1 := by
  rw [Finset.prod_ite]
  simp only [Finset.prod_const, one_pow, mul_one]
  convert (Finset.prod_attach T F).symm using 1 <;> congr
  case e'_2.e_s => ext; simp

lemma biased_assignment_prob_prod_eq_touched {B m : ℕ} {α : ℝ}
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (π π' : Layout B m) (I : Finset (Fin B))
    (a : NewAssignment B m I) :
    (∏ b, biasedProbability α (oldLocalAssignment π π' I b a)) =
      ∏ b : (touchedOldBlocks π π' I), biasedProbability α (oldLocalAssignment π π' I b.1 a) := by
  let T := touchedOldBlocks π π' I
  calc
    (∏ b, biasedProbability α (oldLocalAssignment π π' I b a)) =
        ∏ b, if b ∈ T then biasedProbability α (oldLocalAssignment π π' I b a) else 1 := by
      apply Finset.prod_congr rfl
      intro b _
      by_cases hb : b ∈ T
      · simp [hb]
      · rw [if_neg hb, biased_oldLocal_of_not_touched hb h0 h1]
    _ = ∏ b : T, biasedProbability α (oldLocalAssignment π π' I b.1 a) := by
      convert prod_touched_ite T (fun b => biasedProbability α (oldLocalAssignment π π' I b a)) using 1 <;> congr
      all_goals (funext b; by_cases hb : b ∈ T <;> simp_all)

lemma conditional_assignment_prob_prod_eq_touched {B m : ℕ} {gate : BooleanCube m → Bool}
    {π π' : Layout B m} {I : Finset (Fin B)} (a : NewAssignment B m I)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    (∏ b, rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b a y then 1 else 0)) =
      ∏ b : (touchedOldBlocks π π' I), rejectionExpectation gate
        (fun y => if oldLocalAssignment π π' I b.1 a y then 1 else 0) := by
  let T := touchedOldBlocks π π' I
  calc
    (∏ b, rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b a y then 1 else 0)) =
        ∏ b, if b ∈ T then rejectionExpectation gate
        (fun y => if oldLocalAssignment π π' I b a y then 1 else 0) else 1 := by
      apply Finset.prod_congr rfl
      intro b _
      by_cases hb : b ∈ T
      · simp [hb]
      · rw [if_neg hb, rejection_oldLocal_of_not_touched hb hq]
    _ = ∏ b : T, rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b.1 a y then 1 else 0) := by
      convert prod_touched_ite T (fun b => rejectionExpectation gate
        (fun y => if oldLocalAssignment π π' I b a y then 1 else 0)) using 1 <;> congr
      all_goals (funext b; by_cases hb : b ∈ T <;> simp_all)

/-- Sharper per-assignment comparison, with errors charged only to touched old blocks. -/
theorem good_assignment_bounds_sharp {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    {π π' : Layout B m} {I : Finset (Fin B)} (hg : GoodTuple t π π' I)
    (a : NewAssignment B m I)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    (1 - ξ) ^ (touchedOldBlocks π π' I).card *
        biasedProbability α (tupleAssignmentEvent π' I a) ≤
      conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleAssignmentEvent π' I a) ∧
      conditionalProbability (fun x => layoutVacancy gate π x = true)
        (tupleAssignmentEvent π' I a) ≤
        (1 + ξ) ^ (touchedOldBlocks π π' I).card *
          biasedProbability α (tupleAssignmentEvent π' I a) := by
  rw [biased_assignment_probability_product, conditional_assignment_probability_product,
    biased_assignment_prob_prod_eq_touched h0 h1 π π' I a,
    conditional_assignment_prob_prod_eq_touched a hq]
  let T := touchedOldBlocks π π' I
  have hA : ∀ b : T, 0 ≤ biasedProbability α (oldLocalAssignment π π' I b.1 a) :=
    fun b => biasedProbability_nonneg h0 h1 _
  have hB : ∀ b : T, 0 ≤ rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b.1 a y then 1 else 0) := by
    intro b
    apply rejectionExpectation_nonneg
    intro y
    split <;> norm_num
  have hl : ∀ b : T, (1 - ξ) * biasedProbability α (oldLocalAssignment π π' I b.1 a) ≤
      rejectionExpectation gate (fun y => if oldLocalAssignment π π' I b.1 a y then 1 else 0) := by
    intro b
    have hb := (productContact_cylinder_bounds hc h0 h1 (usedOldCoordinates π π' I b.1)
      (good_usedOldCoordinates_card_le hg b.1)
      (fun j => newCoordinateValue π' I a (π (b.1, j)))).1
    convert hb using 1 <;> congr
    all_goals first | rfl | (funext x; exact if_congr Iff.rfl rfl rfl)
  have hh : ∀ b : T, rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b.1 a y then 1 else 0) ≤
        (1 + ξ) * biasedProbability α (oldLocalAssignment π π' I b.1 a) := by
    intro b
    have hb := (productContact_cylinder_bounds hc h0 h1 (usedOldCoordinates π π' I b.1)
      (good_usedOldCoordinates_card_le hg b.1)
      (fun j => newCoordinateValue π' I a (π (b.1, j)))).2
    convert hb using 1 <;> congr
    all_goals first | rfl | (funext x; exact if_congr Iff.rfl rfl rfl)
  have hp := product_comparison_bounds (ι := T) (ξ := ξ) hξ0 hξ1
    (fun b : T => biasedProbability α (oldLocalAssignment π π' I b.1 a))
    (fun b : T => rejectionExpectation gate
      (fun y => if oldLocalAssignment π π' I b.1 a y then 1 else 0))
    hA hB hl hh
  simpa only [T, Fintype.card_coe, Finset.prod_attach] using hp

/-- Sharper global tuple-firing comparison, with at most `I.card * m` error factors. -/
theorem good_tupleFires_bounds_sharp {B m : ℕ} {t : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool)
    (hc : ProductContact gate t α ξ) (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    {π π' : Layout B m} {I : Finset (Fin B)} (hg : GoodTuple t π π' I)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    (1 - ξ) ^ (touchedOldBlocks π π' I).card * biasedFiringProbability α gate ^ I.card ≤
      conditionalProbability (fun x => layoutVacancy gate π x = true) (tupleFires gate π' I) ∧
      conditionalProbability (fun x => layoutVacancy gate π x = true) (tupleFires gate π' I) ≤
        (1 + ξ) ^ (touchedOldBlocks π π' I).card * biasedFiringProbability α gate ^ I.card := by
  have hfiber := conditionalProbability_fibers (π := π) (π' := π') gate I (assignmentFires gate I)
  have hbiasfiber := biasedProbability_fibers α π' I (assignmentFires gate I)
  have hfun : (fun x => assignmentFires gate I (newAssignmentOf π' I x)) = tupleFires gate π' I := by
    funext x
    exact propext (assignmentFires_newAssignmentOf gate π' I x)
  have hbiasfiber' := by simpa only [hfun] using hbiasfiber
  have hfiber' := by simpa only [hfun] using hfiber
  rw [← biased_tupleFires_probability α gate π' I, ← hbiasfiber', ← hfiber']
  constructor
  · rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro a ha
    have hb := (good_assignment_bounds_sharp gate hc h0 h1 hξ0 hξ1 hg a hq).1
    have hi : (0 : ℝ) ≤ if assignmentFires gate I a then 1 else 0 := by split <;> norm_num
    calc
      (1 - ξ) ^ (touchedOldBlocks π π' I).card *
          (biasedProbability α (tupleAssignmentEvent π' I a) *
            (if assignmentFires gate I a then 1 else 0)) =
          ((1 - ξ) ^ (touchedOldBlocks π π' I).card *
            biasedProbability α (tupleAssignmentEvent π' I a)) *
            (if assignmentFires gate I a then 1 else 0) := by ring
      _ ≤ conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleAssignmentEvent π' I a) * (if assignmentFires gate I a then 1 else 0) :=
        mul_le_mul_of_nonneg_right hb hi
  · rw [Finset.mul_sum]
    apply Finset.sum_le_sum
    intro a ha
    have hb := (good_assignment_bounds_sharp gate hc h0 h1 hξ0 hξ1 hg a hq).2
    have hi : (0 : ℝ) ≤ if assignmentFires gate I a then 1 else 0 := by split <;> norm_num
    calc
      conditionalProbability (fun x => layoutVacancy gate π x = true)
          (tupleAssignmentEvent π' I a) * (if assignmentFires gate I a then 1 else 0) ≤
          ((1 + ξ) ^ (touchedOldBlocks π π' I).card *
            biasedProbability α (tupleAssignmentEvent π' I a)) *
            (if assignmentFires gate I a then 1 else 0) :=
        mul_le_mul_of_nonneg_right hb hi
      _ = (1 + ξ) ^ (touchedOldBlocks π π' I).card *
          (biasedProbability α (tupleAssignmentEvent π' I a) *
            (if assignmentFires gate I a then 1 else 0)) := by ring

end MonotoneDNF


==> anc/MonotoneDNF/ShuffledBlocks.lean <==
module

public import MonotoneDNF.BooleanCube

@[expose] public section

/-!
# Shuffled blocks (Part II): definitions and exact local identities

A layout is an equivalence between `B` ordered blocks of `m` coordinates and the
coordinates of the ambient cube.  This is equivalent to the permutation model
in the manuscript and makes disjointness of blocks definitional.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- A layout of `Bm` coordinates into `B` ordered blocks of size `m`. -/
abbrev Layout (B m : ℕ) := (Fin B × Fin m) ≃ Fin (B * m)

/-- The input visible in one block of a layout. -/
def blockInput {B m : ℕ} (π : Layout B m) (x : BooleanCube (B * m))
    (b : Fin B) : BooleanCube m :=
  fun j => x (π (b, j))

/-- The OR of the gates in all blocks. -/
def layoutFires {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) : Bool :=
  decide (∃ b, gate (blockInput π x b) = true)

/-- Vacancy means that every block rejects. -/
def layoutVacancy {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) : Bool :=
  !(layoutFires gate π x)

lemma layoutFires_eq_true_iff {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) :
    layoutFires gate π x = true ↔ ∃ b, gate (blockInput π x b) = true := by
  simp [layoutFires]

lemma layoutVacancy_eq_true_iff {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) :
    layoutVacancy gate π x = true ↔ ∀ b, gate (blockInput π x b) = false := by
  simp [layoutVacancy, layoutFires]

/-- An OR of monotone gates is monotone. -/
theorem layoutFires_monotone {B m : ℕ} {gate : BooleanCube m → Bool}
    (hgate : MonotoneBoolean gate) (π : Layout B m) : MonotoneBoolean (layoutFires gate π) := by
  intro x y hxy hx
  rw [layoutFires_eq_true_iff] at hx ⊢
  obtain ⟨b, hb⟩ := hx
  refine ⟨b, hgate _ _ ?_ hb⟩
  intro j hj
  exact hxy (π (b, j)) hj

/-- Vacancy and firing are Boolean complements. -/
@[simp] lemma bit_layoutVacancy {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) (x : BooleanCube (B * m)) :
    bit (layoutVacancy gate π x) = 1 - bit (layoutFires gate π x) := by
  unfold layoutVacancy
  cases layoutFires gate π x <;> norm_num

/-- Overlap of two layouts' vacancy events. -/
noncomputable def vacancyOverlap {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) : ℝ :=
  correlation (fun x => bit (layoutVacancy gate π x))
    (fun x => bit (layoutVacancy gate π' x))

lemma vacancyOverlap_eq_probability {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) :
    vacancyOverlap gate π π' =
      probability (fun x => layoutVacancy gate π x = true ∧
        layoutVacancy gate π' x = true) := by
  unfold vacancyOverlap correlation probability
  congr 1
  funext x
  unfold layoutVacancy
  cases hπ : layoutFires gate π x <;> cases hπ' : layoutFires gate π' x <;>
    simp [hπ, hπ', bit]

lemma vacancyOverlap_nonneg {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) : 0 ≤ vacancyOverlap gate π π' := by
  rw [vacancyOverlap_eq_probability]
  exact probability_nonneg _

lemma vacancyOverlap_le_one {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) : vacancyOverlap gate π π' ≤ 1 := by
  rw [vacancyOverlap_eq_probability]
  exact probability_le_one _

/-- Signed-mean parameter of a gate's conditional rejection law. -/
noncomputable def rejectionTheta {n : ℕ} [Nonempty (Fin n)] (gate : BooleanCube n → Bool) : ℝ :=
  -(expectation (fun i : Fin n => walshCoefficient gate {i})) / rejectionProbability gate

/-- The corresponding one-bit firing probability. -/
noncomputable def rejectionAlpha {n : ℕ} [Nonempty (Fin n)] (gate : BooleanCube n → Bool) : ℝ :=
  (1 + rejectionTheta gate) / 2

/-- Monotonicity forces the signed degree-one rejection mean to be nonpositive. -/
theorem rejectionTheta_nonpos {n : ℕ} [Nonempty (Fin n)] {gate : BooleanCube n → Bool}
    (hgate : MonotoneBoolean gate) : rejectionTheta gate ≤ 0 := by
  unfold rejectionTheta
  have hmean : 0 ≤ expectation (fun i : Fin n => walshCoefficient gate {i}) :=
    expectation_nonneg (fun i => walshCoefficient_singleton_nonneg hgate i)
  have hden : 0 ≤ rejectionProbability gate := probability_nonneg _
  exact div_nonpos_of_nonpos_of_nonneg (neg_nonpos.2 hmean) hden

/-- In particular the thinning parameter is at most `1/2`. -/
theorem rejectionAlpha_le_half {n : ℕ} [Nonempty (Fin n)] {gate : BooleanCube n → Bool}
    (hgate : MonotoneBoolean gate) : rejectionAlpha gate ≤ 1 / 2 := by
  have h := rejectionTheta_nonpos hgate
  unfold rejectionAlpha
  linarith

/-- Product contact through order `t`, with a separate relative error for every
restriction and assignment.  The conditional law is represented by conditional
uniform expectation of the restriction indicator. -/
def ProductContact {n : ℕ} (gate : BooleanCube n → Bool) (t : ℕ)
    (α ξ : ℝ) : Prop :=
  ∀ (S : Finset (Fin n)), S.card ≤ t → ∀ a : BooleanCube n,
    ∃ δ : ℝ, |δ| ≤ ξ ∧
      conditionalExpectation (fun x => gate x = false)
          (fun x => if ∀ i ∈ S, x i = a i then 1 else 0) =
        (1 + δ) *
          α ^ ((S.filter (fun i => a i = true)).card) *
          (1 - α) ^ ((S.filter (fun i => a i = false)).card)

end MonotoneDNF

namespace MonotoneDNF

/-- The standard layout, used to show that the layout index type is nonempty. -/
noncomputable def canonicalLayout (B m : ℕ) : Layout B m := finProdFinEquiv

noncomputable instance (B m : ℕ) : Nonempty (Layout B m) := ⟨canonicalLayout B m⟩

/-- The random vacancy family indexed by all layouts. -/
def vacancyTarget {B m : ℕ} (gate : BooleanCube m → Bool) :
    Layout B m → BooleanCube (B * m) → Bool := layoutVacancy gate

end MonotoneDNF


==> anc/MonotoneDNF/ShuffledSelectorCovarianceFloor.lean <==
module

public import MonotoneDNF.SelectorCoefficientGap
public import MonotoneDNF.VacancyProbability

@[expose] public section

/-!
# Covariance floor forced by a source's physical/selector asymmetry

This result combines the *actual* gate-level coefficient witness with the
finite variance gap lemma and the source's exact `BoundedCovariance` predicate.

There are TWO assumptions that must still be discharged to obtain a theorem
for the concrete shuffle family:

  1. A uniform random layout sends a fixed ambient slot to a uniform
     original within-block coordinate (`hunif`).
  2. The correlation of the centred vacancy target with that slot equals
     the corresponding centred singleton coefficient, multiplied by the
     rejection probability of all the other blocks (`hprofile`).

Both are exact finite combinatorial statements; neither is product contact.
This module **does not** assert that all structural assumptions of the
scheduled gate have been discharged.
-/

namespace MonotoneDNF

open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- For a fixed ambient coordinate, observe its *original* in-block slot. -/
def layoutOriginalCoordinate {B n : ℕ} (k : Fin (B * n))
    (π : Layout B n) : Fin n :=
  (π.symm k).2

/-- Any covariance bound on the shuffled vacancy family must accommodate a
source-level physical/selector coefficient gap.  The two exact shuffling
identities are exposed as explicit hypotheses. -/
theorem shuffled_selector_covariance_floor_of_coordinate_profile
    {n m w H B : ℕ} [Nonempty (Fin n)] {ι : Type*} [DecidableEq ι]
    (E : ι → BooleanCube n → Bool) (s special : Finset ι)
    (U : ι → Finset (Fin n)) (C : Finset (Fin n)) (j : Fin n)
    (hm : 0 < m) (hcard : C.card = m) (hj : j ∉ C)
    (hwidth : ∀ a ∈ s, (U a).card = w)
    (hinside : ∀ a ∈ s, U a ⊆ C)
    (htrigger : ∀ a ∈ s, ∀ x,
      E a x = true → conjunction (U a) x = true)
    (hmono : ∀ a ∈ s, MonotoneBoolean (E a))
    (hspecial : special ⊆ s) (hH : special.card ≤ H)
    (hstable : ∀ a ∈ s, a ∉ special →
      ∀ x, E a (flipBit x j) = E a x)
    (k : Fin (B * n))
    (hunif : UniformCoordinateProfile (layoutOriginalCoordinate k))
    (hprofile : ∀ π : Layout B n,
      deviationCorrelation
        (vacancyTarget (B := B) (constituentGate E s)) π
        (fun x => signedBit (x k)) =
      -(rejectionProbability (constituentGate E s) ^ (B - 1)) *
        (walshCoefficient (constituentGate E s)
          {layoutOriginalCoordinate k π} -
         expectation (fun i : Fin n =>
          walshCoefficient (constituentGate E s) {i})))
    {κ : ℝ}
    (hκ : BoundedCovariance
      (vacancyTarget (B := B) (constituentGate E s)) κ)
    (hpositive : 0 ≤ selectorGapBudget E s w m H) :
    rejectionProbability (constituentGate E s) ^ (2 * (B - 1)) *
      (selectorGapBudget E s w m H) ^ 2 ≤ 2 * (n : ℝ) * κ := by
  let F : BooleanCube n → Bool := constituentGate E s
  let b : Fin n → ℝ := fun i => walshCoefficient F {i}
  obtain ⟨i, hi, hij, hgap⟩ :=
    exists_distinct_physical_selector_singleton_gap E s special U C j
      hm hcard hj hwidth hinside htrigger hmono hspecial hH hstable
  have hφ : ∀ x : BooleanCube (B * n), |signedBit (x k)| ≤ 1 := by
    intro x
    cases x k <;> norm_num [signedBit]
  have hprofile' : ∀ π : Layout B n,
      deviationCorrelation (vacancyTarget (B := B) F) π
        (fun x => signedBit (x k)) =
        -(rejectionProbability F ^ (B - 1)) *
        (b (layoutOriginalCoordinate k π) - expectation b) := by
    intro π
    exact hprofile π
  have hfloor := boundedCovariance_positive_gap_le
    (vacancyTarget (B := B) F) hκ (fun x => signedBit (x k)) hφ
    (layoutOriginalCoordinate k) b
    (-(rejectionProbability F ^ (B - 1))) hunif hprofile' hij
    hpositive hgap
  have hpow : (-(rejectionProbability F ^ (B - 1))) ^ 2 =
      rejectionProbability F ^ (2 * (B - 1)) := by
    calc
      (-(rejectionProbability F ^ (B - 1))) ^ 2 =
          (rejectionProbability F ^ (B - 1)) ^ 2 := by ring
      _ = rejectionProbability F ^ ((B - 1) * 2) := by rw [pow_mul]
      _ = rejectionProbability F ^ (2 * (B - 1)) := by congr 1; omega
  simpa only [hpow] using hfloor

#print axioms MonotoneDNF.shuffled_selector_covariance_floor_of_coordinate_profile

end MonotoneDNF


==> anc/MonotoneDNF/SignedLaplaceMoments.lean <==
module

public import Mathlib
public import MonotoneDNF.PositiveJets

@[expose] public section

/-!
# Signed Laplace and logarithmic moment kernels

This file develops the analytic part of the signed Part III profile calculus.
The real digamma function is defined directly as the logarithmic derivative of
`Real.Gamma`; no value at a pole or differentiation rule is assumed.

The identities below concern Laplace moments and derivative coordinates.  No
factorial normalization into Taylor coefficients, target-jet differentiation,
positive truncation, or finite positive-mixture existence is asserted.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter Asymptotics
open scoped Topology BigOperators

/-- The real logarithmic derivative of Gamma.  On the positive half-line this
is the usual digamma function. -/
noncomputable def realDigamma (x : ℝ) : ℝ :=
  deriv Real.Gamma x / Real.Gamma x

/-- The logarithmic Gamma moment with Laplace rate one. -/
noncomputable def gammaLogMoment (a : ℝ) : ℝ :=
  ∫ x : ℝ in Ioi 0, x ^ (a - 1) * (Real.log x * Real.exp (-x))

/-- The logarithmic Laplace moment at an arbitrary positive rate. -/
noncomputable def laplaceLogMoment (a y : ℝ) : ℝ :=
  ∫ x : ℝ in Ioi 0, x ^ (a - 1) * (Real.log x * Real.exp (-(y * x)))

/-- The centered logarithmic Laplace moment occurring in the signed density. -/
noncomputable def centeredLaplaceLogMoment (a y : ℝ) : ℝ :=
  ∫ x : ℝ in Ioi 0,
    x ^ (a - 1) * ((Real.log x - realDigamma a) * Real.exp (-(y * x)))

/-- The signed logarithmic coefficient used by the source.  The factor `2*d`
is part of the definition, not a subsequent correction. -/
noncomputable def signedLogCoefficient (d x : ℝ) : ℝ :=
  d / Real.Gamma (1 + d) *
    (1 + 2 * d * (Real.log x - realDigamma (1 + d)))

/-- The complex derivative integral for Gamma is the coercion of the real
logarithmic moment. -/
lemma complex_gammaLogMoment_deriv (a : ℝ) (ha : 0 < a) :
    HasDerivAt Complex.GammaIntegral (gammaLogMoment a : ℂ) (a : ℂ) := by
  have h := Complex.hasDerivAt_GammaIntegral (s := (a : ℂ)) (by simpa using ha)
  convert h using 1
  have hof : ∀ r : ℝ, Complex.ofReal r = @RCLike.ofReal ℂ _ r := fun _ => rfl
  rw [gammaLogMoment]
  conv_lhs => rw [hof, ← integral_ofReal]
  apply setIntegral_congr_fun measurableSet_Ioi
  intro x hx
  dsimp only
  conv_lhs => rw [← hof]
  rw [show (a : ℂ) - 1 = ((a - 1 : ℝ) : ℂ) by norm_cast]
  simp only [Complex.ofReal_mul, Complex.ofReal_cpow hx.le,
    Complex.ofReal_log hx.le, Complex.ofReal_exp, Complex.ofReal_neg]

/-- The logarithmic Gamma integrand is integrable, not merely assigned a
value by the Bochner integral convention. -/
lemma integrable_gammaLogMoment (a : ℝ) (ha : 0 < a) :
    IntegrableOn (fun x : ℝ => x ^ (a - 1) * (Real.log x * Real.exp (-x)))
      (Ioi 0) := by
  have hconv : MellinConvergent
      (fun x : ℝ => (Real.log x : ℂ) * (Real.exp (-x) : ℂ)) (a : ℂ) := by
    refine (mellin_hasDerivAt_of_isBigO_rpow (E := ℂ) (s := (a : ℂ))
      ?_ ?_ (lt_add_one _) ?_ (by simpa using ha)).1
    · exact (Continuous.continuousOn
        (Complex.continuous_ofReal.comp (Real.continuous_exp.comp continuous_neg))).locallyIntegrableOn
        measurableSet_Ioi
    · rw [← isBigO_norm_left]
      simp_rw [Complex.norm_real, isBigO_norm_left]
      simpa only [neg_one_mul] using
        (isLittleO_exp_neg_mul_rpow_atTop zero_lt_one _).isBigO
    · simp_rw [neg_zero, Real.rpow_zero]
      refine isBigO_const_of_tendsto
        (?_ : Tendsto (fun x : ℝ => (Real.exp (-x) : ℂ)) (𝓝[>] 0) (𝓝 1)) one_ne_zero
      rw [(by simp : (1 : ℂ) = Real.exp (-0))]
      exact (Complex.continuous_ofReal.comp
        (Real.continuous_exp.comp continuous_neg)).continuousWithinAt
  have hr := hconv.re
  apply hr.congr
  filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
  change (((x : ℂ) ^ ((a : ℂ) - 1) *
    ((Real.log x : ℂ) * (Real.exp (-x) : ℂ))) : ℂ).re = _
  rw [Complex.mul_re]
  rw [show (a : ℂ) - 1 = ((a - 1 : ℝ) : ℂ) by norm_cast]
  rw [← Complex.ofReal_cpow hx.le]
  simp only [Complex.mul_re, Complex.ofReal_re, Complex.ofReal_im,
    zero_mul, mul_zero, sub_zero]

/-- At a positive real argument, the derivative of real Gamma is exactly its
first logarithmic moment. -/
lemma hasDerivAt_Gamma_gammaLogMoment (a : ℝ) (ha : 0 < a) :
    HasDerivAt Real.Gamma (gammaLogMoment a) a := by
  have hGI := complex_gammaLogMoment_deriv a ha
  have hG : HasDerivAt Complex.Gamma (gammaLogMoment a : ℂ) (a : ℂ) := by
    apply hGI.congr_of_eventuallyEq
    have hopen : IsOpen {z : ℂ | 0 < z.re} := Complex.continuous_re.isOpen_preimage _ isOpen_Ioi
    filter_upwards [hopen.mem_nhds (show (a : ℂ) ∈ {z : ℂ | 0 < z.re} by simpa using ha)] with z hz
    exact Complex.Gamma_eq_integral hz
  have hr := hG.real_of_complex
  simpa only [Complex.Gamma_ofReal, Complex.ofReal_re] using hr

lemma gammaLogMoment_eq_deriv (a : ℝ) (ha : 0 < a) :
    gammaLogMoment a = deriv Real.Gamma a :=
  (hasDerivAt_Gamma_gammaLogMoment a ha).deriv.symm

/-- The non-logarithmic Laplace integrand is integrable for positive `a` and
positive rate `y`. -/
lemma integrable_laplacePower (a y : ℝ) (ha : 0 < a) (hy : 0 < y) :
    IntegrableOn (fun x : ℝ => x ^ (a - 1) * Real.exp (-(y * x))) (Ioi 0) := by
  simpa only [Real.rpow_one, neg_mul] using
    (integrableOn_rpow_mul_exp_neg_mul_rpow (p := 1) (s := a - 1) (b := y)
      (by linarith) zero_lt_one hy)

/-- Logarithmic Laplace moments are integrable throughout the positive
parameter quadrant. -/
lemma integrable_laplaceLogMoment (a y : ℝ) (ha : 0 < a) (hy : 0 < y) :
    IntegrableOn (fun x : ℝ => x ^ (a - 1) * (Real.log x * Real.exp (-(y * x))))
      (Ioi 0) := by
  let f : ℝ → ℝ := fun x => Real.log x * Real.exp (-(y * x))
  let g : ℝ → ℝ := fun x => Real.exp (-(y * x))
  have hfc : LocallyIntegrableOn f (Ioi 0) := by
    apply ContinuousOn.locallyIntegrableOn _ measurableSet_Ioi
    exact (Real.continuousOn_log.mono
      (subset_compl_singleton_iff.mpr self_notMem_Ioi)).mul (by fun_prop)
  have hg_top : g =O[atTop] (fun x : ℝ => x ^ (-(a + 2))) := by
    simpa only [g, neg_mul] using
      (isLittleO_exp_neg_mul_rpow_atTop hy (-(a + 2))).isBigO
  have hf_top : f =O[atTop] (fun x : ℝ => x ^ (-(a + 1))) := by
    simpa only [f, smul_eq_mul] using
      (isBigO_rpow_top_log_smul (show a + 1 < a + 2 by linarith) hg_top)
  have hg_lim : Tendsto g (𝓝[>] 0) (𝓝 1) := by
    have hc : Continuous g := by dsimp [g]; fun_prop
    have ht : Tendsto g (𝓝[>] 0) (𝓝 (g 0)) := hc.continuousWithinAt
    simpa [g] using ht
  have hg_bot : g =O[𝓝[>] 0] (fun x : ℝ => x ^ (-(0 : ℝ))) := by
    simp_rw [neg_zero, Real.rpow_zero]
    exact isBigO_const_of_tendsto hg_lim one_ne_zero
  have hf_bot : f =O[𝓝[>] 0] (fun x : ℝ => x ^ (-(a / 2))) := by
    simpa only [f, smul_eq_mul] using
      (isBigO_rpow_zero_log_smul (show 0 < a / 2 by positivity) hg_bot)
  exact mellin_convergent_of_isBigO_scalar hfc hf_top (by linarith) hf_bot (by linarith)

/-- The power Laplace integral, in the same normalization as the logarithmic
moments. -/
noncomputable def laplacePowerMoment (a y : ℝ) : ℝ :=
  ∫ x : ℝ in Ioi 0, x ^ (a - 1) * Real.exp (-(y * x))

lemma laplacePowerMoment_eq (a y : ℝ) (ha : 0 < a) (hy : 0 < y) :
    laplacePowerMoment a y = (1 / y) ^ a * Real.Gamma a := by
  exact Real.integral_rpow_mul_exp_neg_mul_Ioi ha hy

/-- Scaling of the logarithmic Laplace moment.  The subtraction uses the
integrability lemmas above, so it is valid under the stated hypotheses rather
than merely under Bochner's default-zero convention. -/
lemma laplaceLogMoment_eq (a y : ℝ) (ha : 0 < a) (hy : 0 < y) :
    laplaceLogMoment a y =
      (1 / y) ^ a * (deriv Real.Gamma a - Real.Gamma a * Real.log y) := by
  let g : ℝ → ℝ := fun u => u ^ (a - 1) * (Real.log u * Real.exp (-u))
  have hsubst : (∫ x : ℝ in Ioi 0, g (y * x)) = y⁻¹ * gammaLogMoment a := by
    simpa only [g, gammaLogMoment, mul_zero, smul_eq_mul] using
      (integral_comp_mul_left_Ioi g 0 hy)
  have hpoint : EqOn (fun x : ℝ => g (y * x))
      (fun x : ℝ => y ^ (a - 1) *
        (Real.log y * (x ^ (a - 1) * Real.exp (-(y * x))) +
          x ^ (a - 1) * (Real.log x * Real.exp (-(y * x))))) (Ioi 0) := by
    intro x hx
    dsimp only [g]
    rw [Real.mul_rpow hy.le hx.le, Real.log_mul hy.ne' hx.ne']
    ring
  rw [setIntegral_congr_fun measurableSet_Ioi hpoint, integral_const_mul,
    integral_add ((integrable_laplacePower a y ha hy).const_mul _)
      (integrable_laplaceLogMoment a y ha hy), integral_const_mul] at hsubst
  change y ^ (a - 1) * (Real.log y * laplacePowerMoment a y + laplaceLogMoment a y) =
    y⁻¹ * gammaLogMoment a at hsubst
  rw [laplacePowerMoment_eq a y ha hy, gammaLogMoment_eq_deriv a ha] at hsubst
  have hscale : y ^ (a - 1) * (1 / y) ^ a = y⁻¹ := by
    rw [one_div, Real.inv_rpow hy.le, ← Real.rpow_neg hy.le, ← Real.rpow_add hy,
      show a - 1 + -a = -1 by ring, Real.rpow_neg_one]
  have hEq : y ^ (a - 1) * laplaceLogMoment a y =
      y⁻¹ * (deriv Real.Gamma a - Real.Gamma a * Real.log y) := by
    calc
      _ = y ^ (a - 1) *
          (Real.log y * ((1 / y) ^ a * Real.Gamma a) + laplaceLogMoment a y) -
          y ^ (a - 1) * (Real.log y * ((1 / y) ^ a * Real.Gamma a)) := by ring
      _ = y⁻¹ * deriv Real.Gamma a -
          y ^ (a - 1) * (Real.log y * ((1 / y) ^ a * Real.Gamma a)) := by rw [hsubst]
      _ = y⁻¹ * deriv Real.Gamma a -
          (y ^ (a - 1) * (1 / y) ^ a) * (Real.Gamma a * Real.log y) := by ring
      _ = y⁻¹ * deriv Real.Gamma a - y⁻¹ * (Real.Gamma a * Real.log y) := by rw [hscale]
      _ = _ := by ring
  apply mul_left_cancel₀ (Real.rpow_pos_of_pos hy (a - 1)).ne'
  rw [hEq, ← hscale]
  ring

/-- Centering by the real digamma removes the Gamma derivative and leaves only
the logarithm of the Laplace rate. -/
lemma centeredLaplaceLogMoment_eq (a y : ℝ) (ha : 0 < a) (hy : 0 < y) :
    centeredLaplaceLogMoment a y =
      -(1 / y) ^ a * Real.Gamma a * Real.log y := by
  have hp := integrable_laplacePower a y ha hy
  have hl := integrable_laplaceLogMoment a y ha hy
  rw [centeredLaplaceLogMoment]
  have hpoint : EqOn
      (fun x : ℝ => x ^ (a - 1) *
        ((Real.log x - realDigamma a) * Real.exp (-(y * x))))
      (fun x : ℝ => x ^ (a - 1) * (Real.log x * Real.exp (-(y * x))) -
        realDigamma a * (x ^ (a - 1) * Real.exp (-(y * x)))) (Ioi 0) := by
    intro x hx
    ring
  rw [setIntegral_congr_fun measurableSet_Ioi hpoint,
    integral_sub hl (hp.const_mul _), integral_const_mul]
  change laplaceLogMoment a y - realDigamma a * laplacePowerMoment a y = _
  rw [laplaceLogMoment_eq a y ha hy, laplacePowerMoment_eq a y ha hy, realDigamma]
  have hG : Real.Gamma a ≠ 0 := (Real.Gamma_pos_of_pos ha).ne'
  field_simp
  ring

/-- The centered logarithmic integrand is integrable. -/
lemma integrable_centeredLaplaceLogMoment (a y : ℝ) (ha : 0 < a) (hy : 0 < y) :
    IntegrableOn (fun x : ℝ => x ^ (a - 1) *
      ((Real.log x - realDigamma a) * Real.exp (-(y * x)))) (Ioi 0) := by
  have h := (integrable_laplaceLogMoment a y ha hy).sub
    ((integrable_laplacePower a y ha hy).const_mul (realDigamma a))
  apply h.congr
  filter_upwards with x
  dsimp only [Pi.sub_apply, Pi.mul_apply]
  ring_nf

/-- The exact signed Laplace expression for the target-profile derivative. -/
noncomputable def signedProfileLaplace (d y : ℝ) : ℝ :=
  ∫ x : ℝ in Ioi 0, x ^ d * (signedLogCoefficient d x * Real.exp (-(y * x)))

/-- **Signed profile/Laplace identity.**  For positive `d` and `y`, the source's
coefficient, including its factor `2*d`, represents `targetProfilePrime d y`
exactly. -/
theorem signedProfileLaplace_eq_targetProfilePrime (d y : ℝ)
    (hd : 0 < d) (hy : 0 < y) :
    signedProfileLaplace d y = targetProfilePrime d y := by
  have ha : 0 < 1 + d := by linarith
  have hp := integrable_laplacePower (1 + d) y ha hy
  have hc := integrable_centeredLaplaceLogMoment (1 + d) y ha hy
  rw [signedProfileLaplace]
  have hpoint : EqOn
      (fun x : ℝ => x ^ d * (signedLogCoefficient d x * Real.exp (-(y * x))))
      (fun x : ℝ => d / Real.Gamma (1 + d) *
        (x ^ (1 + d - 1) * Real.exp (-(y * x)) +
          2 * d * (x ^ (1 + d - 1) *
            ((Real.log x - realDigamma (1 + d)) * Real.exp (-(y * x))))))
      (Ioi 0) := by
    intro x hx
    have he : 1 + d - 1 = d := by ring
    rw [he]
    simp only [signedLogCoefficient]
    ring
  rw [setIntegral_congr_fun measurableSet_Ioi hpoint, integral_const_mul,
    integral_add hp (hc.const_mul (2 * d)), integral_const_mul]
  change d / Real.Gamma (1 + d) *
    (laplacePowerMoment (1 + d) y + 2 * d * centeredLaplaceLogMoment (1 + d) y) = _
  rw [laplacePowerMoment_eq (1 + d) y ha hy,
    centeredLaplaceLogMoment_eq (1 + d) y ha hy]
  have hyform : (1 / y) ^ (1 + d) = y ^ (-1 - d) := by
    rw [one_div, Real.inv_rpow hy.le, ← Real.rpow_neg hy.le]
    congr 1
    ring
  rw [hyform]
  have hG : Real.Gamma (1 + d) ≠ 0 := (Real.Gamma_pos_of_pos ha).ne'
  rw [targetProfilePrime]
  field_simp
  ring

@[simp] lemma targetProfilePrime_at_one (d : ℝ) :
    targetProfilePrime d 1 = d := by
  simp [targetProfilePrime]

/-- At `y = 1`, the represented derivative coordinate is exactly `d`. -/
lemma signedProfileLaplace_at_one (d : ℝ) (hd : 0 < d) :
    signedProfileLaplace d 1 = d := by
  rw [signedProfileLaplace_eq_targetProfilePrime d 1 hd zero_lt_one,
    targetProfilePrime_at_one]

/-- The coefficient is negative exactly below the logarithmic threshold from
the source. -/
lemma signedLogCoefficient_neg_iff (d x : ℝ) (hd : 0 < d) :
    signedLogCoefficient d x < 0 ↔
      Real.log x < realDigamma (1 + d) - 1 / (2 * d) := by
  have ha : 0 < 1 + d := by linarith
  have hG : 0 < Real.Gamma (1 + d) := Real.Gamma_pos_of_pos ha
  have hfactor : 0 < d / Real.Gamma (1 + d) := div_pos hd hG
  rw [signedLogCoefficient]
  constructor
  · intro h
    have hb : 1 + 2 * d * (Real.log x - realDigamma (1 + d)) < 0 := by
      rcases mul_neg_iff.mp h with hpos | hneg
      · exact hpos.2
      · linarith
    have hdiff : Real.log x - realDigamma (1 + d) < -1 / (2 * d) := by
      apply (lt_div_iff₀ (show 0 < 2 * d by positivity)).2
      nlinarith
    have hdiff' : Real.log x - realDigamma (1 + d) < -(1 / (2 * d)) := by
      simpa only [neg_div] using hdiff
    linarith
  · intro h
    have hdiff' : Real.log x - realDigamma (1 + d) < -(1 / (2 * d)) := by linarith
    have hdiff : Real.log x - realDigamma (1 + d) < -1 / (2 * d) := by
      simpa only [neg_div] using hdiff'
    have hb : 1 + 2 * d * (Real.log x - realDigamma (1 + d)) < 0 := by
      have hmul := (lt_div_iff₀ (show 0 < 2 * d by positivity)).1 hdiff
      nlinarith
    exact mul_neg_of_pos_of_neg hfactor hb

lemma signedLogCoefficient_neg_iff_rate (d x : ℝ) (hd : 0 < d) (hx : 0 < x) :
    signedLogCoefficient d x < 0 ↔
      x < Real.exp (realDigamma (1 + d) - 1 / (2 * d)) := by
  rw [signedLogCoefficient_neg_iff d x hd, Real.log_lt_iff_lt_exp hx]

lemma realDigamma_nat (n : ℕ) :
    realDigamma (n + 1) = -Real.eulerMascheroniConstant + harmonic n := by
  rw [realDigamma, Real.deriv_Gamma_nat, Real.Gamma_nat_eq_factorial]
  have hf : (n.factorial : ℝ) ≠ 0 := by positivity
  field_simp

@[simp] lemma realDigamma_one :
    realDigamma 1 = -Real.eulerMascheroniConstant := by
  simpa using realDigamma_nat 0

lemma gammaLogMoment_nat (n : ℕ) :
    gammaLogMoment (n + 1) =
      n.factorial * (-Real.eulerMascheroniConstant + harmonic n) := by
  rw [gammaLogMoment_eq_deriv (n + 1) (by positivity), Real.deriv_Gamma_nat]

lemma centeredLaplaceLogMoment_nat (n : ℕ) (y : ℝ) (hy : 0 < y) :
    centeredLaplaceLogMoment (n + 1) y =
      -(1 / y) ^ (n + 1) * n.factorial * Real.log y := by
  rw [centeredLaplaceLogMoment_eq (n + 1) y (by positivity) hy,
    Real.Gamma_nat_eq_factorial]
  norm_cast

/-- The real definition agrees with the real part of Mathlib's complex
`digamma` on the positive half-line. -/
lemma complex_digamma_re_of_pos (a : ℝ) (ha : 0 < a) :
    (Complex.digamma (a : ℂ)).re = realDigamma a := by
  have hGI := complex_gammaLogMoment_deriv a ha
  have hG : HasDerivAt Complex.Gamma (gammaLogMoment a : ℂ) (a : ℂ) := by
    apply hGI.congr_of_eventuallyEq
    have hopen : IsOpen {z : ℂ | 0 < z.re} :=
      Complex.continuous_re.isOpen_preimage _ isOpen_Ioi
    filter_upwards [hopen.mem_nhds
      (show (a : ℂ) ∈ {z : ℂ | 0 < z.re} by simpa using ha)] with z hz
    exact Complex.Gamma_eq_integral hz
  have hd := hG.deriv
  rw [gammaLogMoment_eq_deriv a ha] at hd
  rw [realDigamma, Complex.digamma_def, logDeriv_apply, hd,
    Complex.Gamma_ofReal, ← Complex.ofReal_div]
  rfl

/-- At `d = 1`, the coefficient is completely explicit, including the two
occurrences of the factor `2`. -/
lemma signedLogCoefficient_one (x : ℝ) :
    signedLogCoefficient 1 x =
      1 + 2 * (Real.log x + Real.eulerMascheroniConstant - 1) := by
  have hpsi : realDigamma (1 + (1 : ℝ)) =
      -Real.eulerMascheroniConstant + 1 := by
    convert realDigamma_nat 1 using 1 <;> norm_num
  have hG : Real.Gamma (1 + (1 : ℝ)) = 1 := by
    convert Real.Gamma_nat_eq_factorial 1 using 1 <;> norm_num
  rw [signedLogCoefficient, hpsi, hG]
  ring

#print axioms MonotoneDNF.hasDerivAt_Gamma_gammaLogMoment
#print axioms MonotoneDNF.laplaceLogMoment_eq
#print axioms MonotoneDNF.centeredLaplaceLogMoment_eq
#print axioms MonotoneDNF.signedProfileLaplace_eq_targetProfilePrime
#print axioms MonotoneDNF.signedProfileLaplace_at_one
#print axioms MonotoneDNF.signedLogCoefficient_neg_iff
#print axioms MonotoneDNF.signedLogCoefficient_neg_iff_rate
#print axioms MonotoneDNF.realDigamma_nat
#print axioms MonotoneDNF.realDigamma_one
#print axioms MonotoneDNF.complex_digamma_re_of_pos
#print axioms MonotoneDNF.signedLogCoefficient_one

end MonotoneDNF


==> anc/MonotoneDNF/SignedMomentConversion.lean <==
module

public import MonotoneDNF.PositiveJets

@[expose] public section

/-!
# Signed finite mixtures and constructive positive conversion

A `FiniteSignedMixture` has positive rates but unrestricted real weights.  Its
positive and negative parts are genuine `FinitePositiveMixture`s, and their
brackets and exponential moments subtract exactly.  For nonnegative weights we
also construct one positive finite mixture with the normalized pure weight.
The normalization is proved nonnegative either from a direct hypothesis or
from the elementary sufficient condition that the total pool weight is at
most one.  No positivity assertion is made for arbitrary signed weights.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- Finitely many positive pool rates with unrestricted real pool weights and
an unrestricted pure-trigger weight. -/
structure FiniteSignedMixture (N : ℕ) where
  pureWeight : ℝ
  rate : Fin N → ℝ
  rate_pos : ∀ i, 0 < rate i
  weight : Fin N → ℝ

namespace FiniteSignedMixture

/-- The total signed pool weight. -/
noncomputable def totalWeight {N : ℕ} (mix : FiniteSignedMixture N) : ℝ :=
  ∑ i, mix.weight i

/-- The signed pooled firing weight at `y = 1`. -/
noncomputable def pooledFiringWeight {N : ℕ} (mix : FiniteSignedMixture N) : ℝ :=
  ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i))

/-- The bracket of a signed finite mixture. -/
noncomputable def bracket {N : ℕ} (mix : FiniteSignedMixture N) (y : ℝ) : ℝ :=
  mix.pureWeight + ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i * y))

/-- The signed exponential pool moment of order `k`. -/
noncomputable def poolMoment {N : ℕ} (mix : FiniteSignedMixture N) (k : ℕ) : ℝ :=
  ∑ i, mix.weight i * mix.rate i ^ k * Real.exp (-mix.rate i)

/-- The raw algebraic moment of order `k`, with no exponential factor.  This
is the finite-atom analogue of the polynomial moment coordinates in Step 9;
it must not be confused with `poolMoment`. -/
noncomputable def rawMoment {N : ℕ} (mix : FiniteSignedMixture N) (k : ℕ) : ℝ :=
  ∑ i, mix.weight i * mix.rate i ^ k

/-- The sign-normalized moment coordinates associated with derivatives
`1, ..., t`. -/
noncomputable def momentJet {N : ℕ} (mix : FiniteSignedMixture N)
    (t : ℕ) : MomentJet t :=
  fun k => mix.poolMoment (k.1 + 1)

/-- Forget the nonnegativity fields of a positive mixture. -/
def ofPositive {N : ℕ} (mix : FinitePositiveMixture N) : FiniteSignedMixture N where
  pureWeight := mix.pureWeight
  rate := mix.rate
  rate_pos := mix.rate_pos
  weight := mix.weight

/-- Replace only the pure weight by the value normalizing the bracket at one. -/
noncomputable def normalizePure {N : ℕ} (mix : FiniteSignedMixture N) :
    FiniteSignedMixture N where
  pureWeight := 1 - mix.pooledFiringWeight
  rate := mix.rate
  rate_pos := mix.rate_pos
  weight := mix.weight

/-- Jordan positive part, on the same list of rates.  Zero coordinates are
allowed by `FinitePositiveMixture`; no atoms are hidden or discarded. -/
noncomputable def positivePart {N : ℕ} (mix : FiniteSignedMixture N) :
    FinitePositiveMixture N where
  pureWeight := max mix.pureWeight 0
  pureWeight_nonneg := le_max_right _ _
  rate := mix.rate
  rate_pos := mix.rate_pos
  weight := fun i => max (mix.weight i) 0
  weight_nonneg := fun _ => le_max_right _ _

/-- Jordan negative part, stored with nonnegative weights. -/
noncomputable def negativePart {N : ℕ} (mix : FiniteSignedMixture N) :
    FinitePositiveMixture N where
  pureWeight := max (-mix.pureWeight) 0
  pureWeight_nonneg := le_max_right _ _
  rate := mix.rate
  rate_pos := mix.rate_pos
  weight := fun i => max (-mix.weight i) 0
  weight_nonneg := fun _ => le_max_right _ _

lemma pureWeight_split (x : ℝ) : max x 0 - max (-x) 0 = x := by
  rcases le_total 0 x with hx | hx
  · rw [max_eq_left hx, max_eq_right (neg_nonpos.mpr hx)]
    ring
  · rw [max_eq_right hx, max_eq_left (neg_nonneg.mpr hx)]
    ring

lemma weight_split {N : ℕ} (mix : FiniteSignedMixture N) (i : Fin N) :
    mix.positivePart.weight i - mix.negativePart.weight i = mix.weight i := by
  exact pureWeight_split (mix.weight i)

lemma pureWeight_split_parts {N : ℕ} (mix : FiniteSignedMixture N) :
    mix.positivePart.pureWeight - mix.negativePart.pureWeight = mix.pureWeight := by
  exact pureWeight_split mix.pureWeight

@[simp] lemma bracket_ofPositive {N : ℕ} (mix : FinitePositiveMixture N) (y : ℝ) :
    (ofPositive mix).bracket y = mixtureBracket mix y := rfl

@[simp] lemma pooledFiringWeight_ofPositive {N : ℕ} (mix : FinitePositiveMixture N) :
    (ofPositive mix).pooledFiringWeight = MonotoneDNF.pooledFiringWeight mix := rfl

@[simp] lemma poolMoment_ofPositive {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    (ofPositive mix).poolMoment k = MonotoneDNF.poolMoment mix k := rfl

@[simp] lemma rawMoment_ofPositive {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    (ofPositive mix).rawMoment k = ∑ i, mix.weight i * mix.rate i ^ k := rfl

@[simp] lemma momentJet_ofPositive {N : ℕ} (mix : FinitePositiveMixture N) (t : ℕ) :
    (ofPositive mix).momentJet t = mixtureMomentJet mix t := rfl

@[simp] lemma normalizePure_rate {N : ℕ} (mix : FiniteSignedMixture N) (i : Fin N) :
    (normalizePure mix).rate i = mix.rate i := rfl

@[simp] lemma normalizePure_weight {N : ℕ} (mix : FiniteSignedMixture N) (i : Fin N) :
    (normalizePure mix).weight i = mix.weight i := rfl

@[simp] lemma normalizePure_pooledFiringWeight {N : ℕ} (mix : FiniteSignedMixture N) :
    (normalizePure mix).pooledFiringWeight = mix.pooledFiringWeight := rfl

@[simp] lemma normalizePure_poolMoment {N : ℕ} (mix : FiniteSignedMixture N) (k : ℕ) :
    (normalizePure mix).poolMoment k = mix.poolMoment k := rfl

@[simp] lemma normalizePure_momentJet {N : ℕ} (mix : FiniteSignedMixture N) (t : ℕ) :
    (normalizePure mix).momentJet t = mix.momentJet t := rfl

@[simp] lemma bracket_one {N : ℕ} (mix : FiniteSignedMixture N) :
    mix.bracket 1 = mix.pureWeight + mix.pooledFiringWeight := by
  simp [bracket, pooledFiringWeight]

@[simp] lemma normalizePure_bracket_one {N : ℕ} (mix : FiniteSignedMixture N) :
    (normalizePure mix).bracket 1 = 1 := by
  rw [bracket_one]
  change 1 - mix.pooledFiringWeight + mix.pooledFiringWeight = 1
  ring

/-- The canonical Jordan decomposition is exact for every bracket value. -/
theorem bracket_eq_positivePart_sub_negativePart {N : ℕ}
    (mix : FiniteSignedMixture N) (y : ℝ) :
    mix.bracket y = mixtureBracket mix.positivePart y - mixtureBracket mix.negativePart y := by
  simp only [bracket, mixtureBracket, positivePart, negativePart]
  calc
    mix.pureWeight + ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i * y)) =
        (max mix.pureWeight 0 - max (-mix.pureWeight) 0) +
          ∑ i, (max (mix.weight i) 0 * (1 - Real.exp (-mix.rate i * y)) -
            max (-mix.weight i) 0 * (1 - Real.exp (-mix.rate i * y))) := by
      rw [pureWeight_split]
      congr 1
      apply Finset.sum_congr rfl
      intro i _hi
      rw [← sub_mul, pureWeight_split]
    _ = max mix.pureWeight 0 + ∑ i, max (mix.weight i) 0 *
          (1 - Real.exp (-mix.rate i * y)) -
        (max (-mix.pureWeight) 0 + ∑ i, max (-mix.weight i) 0 *
          (1 - Real.exp (-mix.rate i * y))) := by
      rw [Finset.sum_sub_distrib]
      ring

/-- The canonical Jordan decomposition is exact for every exponential moment. -/
theorem poolMoment_eq_positivePart_sub_negativePart {N : ℕ}
    (mix : FiniteSignedMixture N) (k : ℕ) :
    mix.poolMoment k = MonotoneDNF.poolMoment mix.positivePart k -
      MonotoneDNF.poolMoment mix.negativePart k := by
  simp only [poolMoment, MonotoneDNF.poolMoment, positivePart, negativePart]
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro i _hi
  calc
    mix.weight i * mix.rate i ^ k * Real.exp (-mix.rate i) =
        (max (mix.weight i) 0 - max (-mix.weight i) 0) * mix.rate i ^ k *
          Real.exp (-mix.rate i) := by rw [pureWeight_split]
    _ = max (mix.weight i) 0 * mix.rate i ^ k * Real.exp (-mix.rate i) -
        max (-mix.weight i) 0 * mix.rate i ^ k * Real.exp (-mix.rate i) := by ring

/-- The same Jordan identity holds for raw algebraic moments. -/
theorem rawMoment_eq_positivePart_sub_negativePart {N : ℕ}
    (mix : FiniteSignedMixture N) (k : ℕ) :
    mix.rawMoment k = (ofPositive mix.positivePart).rawMoment k -
      (ofPositive mix.negativePart).rawMoment k := by
  symm
  simp only [rawMoment, ofPositive, positivePart, negativePart]
  rw [← Finset.sum_sub_distrib]
  apply Finset.sum_congr rfl
  intro i _hi
  calc
    max (mix.weight i) 0 * mix.rate i ^ k - max (-mix.weight i) 0 * mix.rate i ^ k =
        (max (mix.weight i) 0 - max (-mix.weight i) 0) * mix.rate i ^ k := by ring
    _ = mix.weight i * mix.rate i ^ k := by rw [pureWeight_split]

/-- In particular, each signed moment jet is the difference of two nonnegative
finite-mixture moment jets, coordinate by coordinate. -/
theorem momentJet_eq_positivePart_sub_negativePart {N : ℕ}
    (mix : FiniteSignedMixture N) (t : ℕ) (j : Fin t) :
    mix.momentJet t j = mixtureMomentJet mix.positivePart t j -
      mixtureMomentJet mix.negativePart t j := by
  exact poolMoment_eq_positivePart_sub_negativePart mix (j.1 + 1)

/-- Nonnegative pool weights give nonnegative exponential moments.  This uses
positivity of every rate, and does not require any hypothesis on the pure
weight (which does not enter a pool moment). -/
lemma poolMoment_nonneg_of_weights_nonneg {N : ℕ} (mix : FiniteSignedMixture N)
    (hw : ∀ i, 0 ≤ mix.weight i) (k : ℕ) : 0 ≤ mix.poolMoment k := by
  unfold poolMoment
  apply Finset.sum_nonneg
  intro i _hi
  exact mul_nonneg
    (mul_nonneg (hw i) (pow_nonneg (mix.rate_pos i).le k)) (Real.exp_pos _).le

/-- Every exponential moment of a public positive finite mixture is
nonnegative. -/
lemma ofPositive_poolMoment_nonneg {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    0 ≤ MonotoneDNF.poolMoment mix k := by
  rw [← poolMoment_ofPositive]
  exact poolMoment_nonneg_of_weights_nonneg (ofPositive mix) mix.weight_nonneg k

/-- A signed representation with even one strictly negative moment cannot be
converted, with the same list length or any other, to one positive finite
mixture having that moment.  This is why the unrestricted conversion theorem
above produces a difference of two positive mixtures. -/
theorem not_exists_positive_poolMoment_eq_of_neg {N N' : ℕ}
    (mix : FiniteSignedMixture N) (k : ℕ) (hneg : mix.poolMoment k < 0) :
    ¬ ∃ positive : FinitePositiveMixture N',
      MonotoneDNF.poolMoment positive k = mix.poolMoment k := by
  rintro ⟨positive, hpositive⟩
  have hnonneg := ofPositive_poolMoment_nonneg positive k
  rw [hpositive] at hnonneg
  linarith

lemma pool_factor_nonneg {N : ℕ} (mix : FiniteSignedMixture N) (i : Fin N) :
    0 ≤ 1 - Real.exp (-mix.rate i) := by
  have hle : Real.exp (-mix.rate i) ≤ 1 :=
    Real.exp_le_one_iff.mpr (neg_nonpos.mpr (mix.rate_pos i).le)
  linarith

lemma pool_factor_le_one {N : ℕ} (mix : FiniteSignedMixture N) (i : Fin N) :
    1 - Real.exp (-mix.rate i) ≤ 1 := by
  have hpos := Real.exp_pos (-mix.rate i)
  linarith

lemma pooledFiringWeight_nonneg {N : ℕ} (mix : FiniteSignedMixture N)
    (hw : ∀ i, 0 ≤ mix.weight i) : 0 ≤ mix.pooledFiringWeight := by
  unfold pooledFiringWeight
  exact Finset.sum_nonneg fun i _hi => mul_nonneg (hw i) (mix.pool_factor_nonneg i)

/-- For nonnegative weights, the pooled firing weight is bounded by total
pool weight.  This is intentionally elementary; sharper bounds can be used
through the direct pure-weight hypothesis below. -/
lemma pooledFiringWeight_le_totalWeight {N : ℕ} (mix : FiniteSignedMixture N)
    (hw : ∀ i, 0 ≤ mix.weight i) :
    mix.pooledFiringWeight ≤ mix.totalWeight := by
  unfold pooledFiringWeight totalWeight
  apply Finset.sum_le_sum
  intro i _hi
  calc
    mix.weight i * (1 - Real.exp (-mix.rate i)) ≤ mix.weight i * 1 :=
      mul_le_mul_of_nonneg_left (mix.pool_factor_le_one i) (hw i)
    _ = mix.weight i := mul_one _

lemma normalizedPureWeight_nonneg_of_totalWeight_le_one {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hmass : mix.totalWeight ≤ 1) : 0 ≤ 1 - mix.pooledFiringWeight := by
  have hle := mix.pooledFiringWeight_le_totalWeight hw
  linarith

/-- Convert nonnegative signed weights to the public positive-mixture type,
using the exact normalizing pure weight.  The second hypothesis is precisely
the needed pure-weight positivity, not an assumption about pool moments. -/
noncomputable def toNormalizedPositiveOfPureNonneg {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) : FinitePositiveMixture N where
  pureWeight := 1 - mix.pooledFiringWeight
  pureWeight_nonneg := hpure
  rate := mix.rate
  rate_pos := mix.rate_pos
  weight := mix.weight
  weight_nonneg := hw

/-- A convenient sufficient conversion theorem: nonnegative weights of total
mass at most one always yield a normalized positive finite mixture. -/
noncomputable def toNormalizedPositive {N : ℕ} (mix : FiniteSignedMixture N)
    (hw : ∀ i, 0 ≤ mix.weight i) (hmass : mix.totalWeight ≤ 1) :
    FinitePositiveMixture N :=
  mix.toNormalizedPositiveOfPureNonneg hw
    (mix.normalizedPureWeight_nonneg_of_totalWeight_le_one hw hmass)

@[simp] lemma toNormalizedPositiveOfPureNonneg_bracket {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) (y : ℝ) :
    mixtureBracket (mix.toNormalizedPositiveOfPureNonneg hw hpure) y =
      (normalizePure mix).bracket y := rfl

@[simp] lemma toNormalizedPositiveOfPureNonneg_bracket_one {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) :
    mixtureBracket (mix.toNormalizedPositiveOfPureNonneg hw hpure) 1 = 1 := by
  rw [toNormalizedPositiveOfPureNonneg_bracket, normalizePure_bracket_one]

@[simp] lemma toNormalizedPositiveOfPureNonneg_poolMoment {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) (k : ℕ) :
    MonotoneDNF.poolMoment (mix.toNormalizedPositiveOfPureNonneg hw hpure) k =
      mix.poolMoment k := rfl

@[simp] lemma toNormalizedPositiveOfPureNonneg_momentJet {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) (t : ℕ) :
    mixtureMomentJet (mix.toNormalizedPositiveOfPureNonneg hw hpure) t =
      mix.momentJet t := rfl

/-- The converted positive mixture has exactly the original signed target
moments whenever the latter match the target. -/
theorem matchesTargetMoments_toNormalizedPositiveOfPureNonneg {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hpure : 0 ≤ 1 - mix.pooledFiringWeight) {d : ℝ} {t : ℕ}
    (hmom : mix.momentJet t = targetMomentJet d t) :
    MatchesTargetMoments (mix.toNormalizedPositiveOfPureNonneg hw hpure) d t := by
  unfold MatchesTargetMoments
  rw [toNormalizedPositiveOfPureNonneg_momentJet]
  exact hmom

@[simp] lemma toNormalizedPositive_bracket_one {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hmass : mix.totalWeight ≤ 1) :
    mixtureBracket (mix.toNormalizedPositive hw hmass) 1 = 1 := by
  exact toNormalizedPositiveOfPureNonneg_bracket_one mix _ _

@[simp] lemma toNormalizedPositive_poolMoment {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hmass : mix.totalWeight ≤ 1) (k : ℕ) :
    MonotoneDNF.poolMoment (mix.toNormalizedPositive hw hmass) k =
      mix.poolMoment k := rfl

@[simp] lemma toNormalizedPositive_momentJet {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hmass : mix.totalWeight ≤ 1) (t : ℕ) :
    mixtureMomentJet (mix.toNormalizedPositive hw hmass) t = mix.momentJet t := rfl

/-- Under the sufficient mass bound, signed target moments become target
moments of an actual nonnegative finite mixture. -/
theorem matchesTargetMoments_toNormalizedPositive {N : ℕ}
    (mix : FiniteSignedMixture N) (hw : ∀ i, 0 ≤ mix.weight i)
    (hmass : mix.totalWeight ≤ 1) {d : ℝ} {t : ℕ}
    (hmom : mix.momentJet t = targetMomentJet d t) :
    MatchesTargetMoments (mix.toNormalizedPositive hw hmass) d t := by
  exact matchesTargetMoments_toNormalizedPositiveOfPureNonneg mix _ _ hmom

end FiniteSignedMixture

/-- Left endpoint weight for the unique two-atom affine quadrature on
`{a, b}` with prescribed raw moments `M0` and `M1`. -/
noncomputable def affineMomentLeftWeight (a b M0 M1 : ℝ) : ℝ :=
  (b * M0 - M1) / (b - a)

/-- Right endpoint weight for the same two-atom affine quadrature. -/
noncomputable def affineMomentRightWeight (a b M0 M1 : ℝ) : ℝ :=
  (M1 - a * M0) / (b - a)

lemma affineMomentLeftWeight_nonneg {a b M0 M1 : ℝ} (hab : a < b)
    (hhi : M1 ≤ b * M0) : 0 ≤ affineMomentLeftWeight a b M0 M1 := by
  exact div_nonneg (sub_nonneg.mpr hhi) (sub_pos.mpr hab).le

lemma affineMomentRightWeight_nonneg {a b M0 M1 : ℝ} (hab : a < b)
    (hlo : a * M0 ≤ M1) : 0 ≤ affineMomentRightWeight a b M0 M1 := by
  exact div_nonneg (sub_nonneg.mpr hlo) (sub_pos.mpr hab).le

/-- The endpoint weights have exactly the prescribed total raw weight. -/
theorem affineMomentWeights_sum {a b M0 M1 : ℝ} (hab : a < b) :
    affineMomentLeftWeight a b M0 M1 + affineMomentRightWeight a b M0 M1 = M0 := by
  unfold affineMomentLeftWeight affineMomentRightWeight
  field_simp [ne_of_gt (sub_pos.mpr hab)]
  ring

/-- The endpoint weights have exactly the prescribed first raw moment. -/
theorem affineMomentWeights_firstMoment {a b M0 M1 : ℝ} (hab : a < b) :
    affineMomentLeftWeight a b M0 M1 * a + affineMomentRightWeight a b M0 M1 * b =
      M1 := by
  unfold affineMomentLeftWeight affineMomentRightWeight
  field_simp [ne_of_gt (sub_pos.mpr hab)]
  ring

/-- A positive two-endpoint mixture with chosen raw moments of orders zero
and one.  The sandwich hypotheses are exactly what makes both weights
nonnegative.  The pure weight is zero; this is a raw-moment construction and
makes no assertion about exponential pool moments or value normalization. -/
noncomputable def twoPointPositiveOfMoments (a b M0 M1 : ℝ) (ha : 0 < a)
    (hab : a < b) (hlo : a * M0 ≤ M1) (hhi : M1 ≤ b * M0) :
    FinitePositiveMixture 2 where
  pureWeight := 0
  pureWeight_nonneg := le_rfl
  rate := Fin.cases a (fun _ => b)
  rate_pos := by
    intro i
    exact Fin.cases ha (fun _ => ha.trans hab) i
  weight := Fin.cases (affineMomentLeftWeight a b M0 M1)
    (fun _ => affineMomentRightWeight a b M0 M1)
  weight_nonneg := by
    intro i
    exact Fin.cases (affineMomentLeftWeight_nonneg hab hhi)
      (fun _ => affineMomentRightWeight_nonneg hab hlo) i

@[simp] theorem twoPointPositiveOfMoments_rawMoment_zero (a b M0 M1 : ℝ)
    (ha : 0 < a) (hab : a < b) (hlo : a * M0 ≤ M1) (hhi : M1 ≤ b * M0) :
    (FiniteSignedMixture.ofPositive (twoPointPositiveOfMoments a b M0 M1 ha hab hlo hhi)).rawMoment 0 =
      M0 := by
  simp only [FiniteSignedMixture.rawMoment, FiniteSignedMixture.ofPositive,
    twoPointPositiveOfMoments, Fin.sum_univ_two, pow_zero, mul_one]
  exact affineMomentWeights_sum hab

@[simp] theorem twoPointPositiveOfMoments_rawMoment_one (a b M0 M1 : ℝ)
    (ha : 0 < a) (hab : a < b) (hlo : a * M0 ≤ M1) (hhi : M1 ≤ b * M0) :
    (FiniteSignedMixture.ofPositive (twoPointPositiveOfMoments a b M0 M1 ha hab hlo hhi)).rawMoment 1 =
      M1 := by
  simp only [FiniteSignedMixture.rawMoment, FiniteSignedMixture.ofPositive,
    twoPointPositiveOfMoments, Fin.sum_univ_two, pow_one]
  exact affineMomentWeights_firstMoment hab

/-- Arbitrary signed finite atoms whose first two raw moments lie in the
interval sandwich can be replaced by two nonnegative endpoint atoms with the
same two moments.  No nonnegativity of the original signed weights is assumed. -/
theorem exists_twoPointPositive_rawMoments {N : ℕ} (mix : FiniteSignedMixture N)
    (a b : ℝ) (ha : 0 < a) (hab : a < b)
    (hlo : a * mix.rawMoment 0 ≤ mix.rawMoment 1)
    (hhi : mix.rawMoment 1 ≤ b * mix.rawMoment 0) :
    ∃ positive : FinitePositiveMixture 2,
      (FiniteSignedMixture.ofPositive positive).rawMoment 0 = mix.rawMoment 0 ∧
      (FiniteSignedMixture.ofPositive positive).rawMoment 1 = mix.rawMoment 1 := by
  refine ⟨twoPointPositiveOfMoments a b (mix.rawMoment 0) (mix.rawMoment 1)
    ha hab hlo hhi, ?_, ?_⟩
  · exact twoPointPositiveOfMoments_rawMoment_zero _ _ _ _ ha hab hlo hhi
  · exact twoPointPositiveOfMoments_rawMoment_one _ _ _ _ ha hab hlo hhi

/-- The one-pool normalization from the source, with any prescribed moment
`m`.  Its pure weight is exactly `1 - (e - 1) * m`; nonnegativity of that
weight is supplied by the explicit upper bound, not hidden in the definition. -/
noncomputable def onePoolPositive (m : ℝ) (hm : 0 ≤ m)
    (hbound : (Real.exp 1 - 1) * m ≤ 1) : FinitePositiveMixture 1 where
  pureWeight := 1 - (Real.exp 1 - 1) * m
  pureWeight_nonneg := by linarith
  rate := fun _ => 1
  rate_pos := by intro _i; norm_num
  weight := fun _ => Real.exp 1 * m
  weight_nonneg := by
    intro _i
    exact mul_nonneg (Real.exp_pos 1).le hm

lemma exp_one_mul_exp_neg_one : Real.exp 1 * Real.exp (-1) = 1 := by
  rw [← Real.exp_add]
  norm_num

/-- At rate one and weight `e * m`, every exponential pool moment has the
prescribed value `m`. -/
@[simp] theorem onePoolPositive_poolMoment (m : ℝ) (hm : 0 ≤ m)
    (hbound : (Real.exp 1 - 1) * m ≤ 1) (k : ℕ) :
    poolMoment (onePoolPositive m hm hbound) k = m := by
  simp only [poolMoment, onePoolPositive, Fin.sum_univ_one, one_pow, mul_one]
  calc
    Real.exp 1 * m * Real.exp (-1) = m * (Real.exp 1 * Real.exp (-1)) := by ring
    _ = m := by rw [exp_one_mul_exp_neg_one, mul_one]

/-- The explicit one-pool mixture is value-normalized at `y = 1`. -/
@[simp] theorem onePoolPositive_bracket_one (m : ℝ) (hm : 0 ≤ m)
    (hbound : (Real.exp 1 - 1) * m ≤ 1) :
    mixtureBracket (onePoolPositive m hm hbound) 1 = 1 := by
  simp only [mixtureBracket, onePoolPositive, Fin.sum_univ_one, mul_one]
  have hfire : Real.exp 1 * m * (1 - Real.exp (-1)) =
      (Real.exp 1 - 1) * m := by
    linear_combination -m * exp_one_mul_exp_neg_one
  rw [hfire]
  ring

#print axioms MonotoneDNF.FiniteSignedMixture.bracket_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.poolMoment_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.rawMoment_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.momentJet_eq_positivePart_sub_negativePart
#print axioms MonotoneDNF.FiniteSignedMixture.poolMoment_nonneg_of_weights_nonneg
#print axioms MonotoneDNF.FiniteSignedMixture.not_exists_positive_poolMoment_eq_of_neg
#print axioms MonotoneDNF.FiniteSignedMixture.pooledFiringWeight_le_totalWeight
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetMoments_toNormalizedPositiveOfPureNonneg
#print axioms MonotoneDNF.FiniteSignedMixture.matchesTargetMoments_toNormalizedPositive
#print axioms MonotoneDNF.affineMomentWeights_sum
#print axioms MonotoneDNF.affineMomentWeights_firstMoment
#print axioms MonotoneDNF.exists_twoPointPositive_rawMoments
#print axioms MonotoneDNF.onePoolPositive_poolMoment
#print axioms MonotoneDNF.onePoolPositive_bracket_one

end MonotoneDNF


==> anc/MonotoneDNF/SignedProfile.lean <==
module

public import MonotoneDNF.SignedMomentConversion
public import MonotoneDNF.SignedLaplaceMoments

@[expose] public section

/-!
# Target profile derivative and finite-mixture jet formulas

This is the public integration of the final profile/calculus work. It reuses the
public signed-mixture and analytic Laplace APIs rather than defining them again.
-/
namespace MonotoneDNF

open scoped BigOperators Topology

lemma targetProfile_hasDerivAt (d y : ℝ) (hy : 0 < y) :
    HasDerivAt (targetProfile d) (targetProfilePrime d y) y := by
  unfold targetProfile targetProfilePrime
  have hpow : HasDerivAt (fun x : ℝ => x ^ (-d)) ((-d) * y ^ (-d - 1)) y := by
    convert Real.hasDerivAt_rpow_const (x := y) (p := -d) (Or.inl hy.ne') using 1
  have hlog : HasDerivAt Real.log y⁻¹ y := Real.hasDerivAt_log hy.ne'
  have hsecond : HasDerivAt (fun x : ℝ => 1 + 2 * d * Real.log x)
      (2 * d * y⁻¹) y := by
    convert (hlog.const_mul (2 * d)).const_add 1 using 1
  convert hpow.mul hsecond using 1 <;> try rfl
  rw [show -1 - d = -d - 1 by ring, Real.rpow_sub hy, Real.rpow_one]
  ring

lemma targetProfile_deriv (d y : ℝ) (hy : 0 < y) :
    deriv (targetProfile d) y = targetProfilePrime d y :=
  (targetProfile_hasDerivAt d y hy).deriv

@[simp] lemma targetProfilePrime_one (d : ℝ) : targetProfilePrime d 1 = d := by
  simp [targetProfilePrime]

lemma targetProfile_hasDerivAt_one (d : ℝ) :
    HasDerivAt (targetProfile d) d 1 := by
  convert targetProfile_hasDerivAt d 1 zero_lt_one using 1
  exact (targetProfilePrime_one d).symm

@[simp] lemma targetProfile_deriv_one (d : ℝ) :
    deriv (targetProfile d) 1 = d :=
  (targetProfile_hasDerivAt_one d).deriv

end MonotoneDNF

namespace MonotoneDNF


noncomputable def signedBracket {N : ℕ} (mix : FiniteSignedMixture N) (y : ℝ) : ℝ :=
  mix.pureWeight + ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i * y))

noncomputable def signedPoolMoment {N : ℕ} (mix : FiniteSignedMixture N) (k : ℕ) : ℝ :=
  ∑ i, mix.weight i * mix.rate i ^ k * Real.exp (-mix.rate i)

lemma signedPoolTerm_iteratedDeriv (rate y : ℝ) (k : ℕ) :
    iteratedDeriv (k + 1) (fun x : ℝ => 1 - Real.exp (-rate * x)) y =
      (-1 : ℝ) ^ k * rate ^ (k + 1) * Real.exp (-rate * y) := by
  rw [iteratedDeriv_const_sub (Nat.succ_pos k), iteratedDeriv_neg,
    iteratedDeriv_exp_const_mul]
  have hpow : (-rate) ^ (k + 1) = (-1 : ℝ) ^ (k + 1) * rate ^ (k + 1) := by
    simpa only [neg_one_mul] using (mul_pow (-1 : ℝ) rate (k + 1))
  rw [hpow, pow_succ]
  ring

lemma signedPoolTerm_contDiff (rate : ℝ) (n : WithTop ℕ∞) :
    ContDiff ℝ n (fun x : ℝ => 1 - Real.exp (-rate * x)) := by
  fun_prop

lemma signedBracket_iteratedDeriv {N : ℕ} (mix : FiniteSignedMixture N)
    (y : ℝ) (k : ℕ) :
    iteratedDeriv (k + 1) (signedBracket mix) y =
      (-1 : ℝ) ^ k * ∑ i, mix.weight i * mix.rate i ^ (k + 1) *
        Real.exp (-mix.rate i * y) := by
  unfold signedBracket
  rw [iteratedDeriv_const_add (Nat.succ_pos k), iteratedDeriv_fun_sum]
  · rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro i hi
    rw [iteratedDeriv_const_mul_field, signedPoolTerm_iteratedDeriv]
    ring
  · intro i hi
    fun_prop

lemma signedBracket_iteratedDeriv_one {N : ℕ} (mix : FiniteSignedMixture N) (k : ℕ) :
    iteratedDeriv (k + 1) (signedBracket mix) 1 =
      (-1 : ℝ) ^ k * signedPoolMoment mix (k + 1) := by
  rw [signedBracket_iteratedDeriv]
  simp only [mul_one, signedPoolMoment]

lemma signedBracket_signedMoment {N : ℕ} (mix : FiniteSignedMixture N) (k : ℕ) :
    (-1 : ℝ) ^ k * iteratedDeriv (k + 1) (signedBracket mix) 1 =
      signedPoolMoment mix (k + 1) := by
  rw [signedBracket_iteratedDeriv_one, ← mul_assoc, ← pow_add]
  simp

lemma signedPoolMoment_nonneg {N : ℕ} (mix : FiniteSignedMixture N)
    (hrate : ∀ i, 0 ≤ mix.rate i) (hweight : ∀ i, 0 ≤ mix.weight i) (k : ℕ) :
    0 ≤ signedPoolMoment mix k := by
  unfold signedPoolMoment
  apply Finset.sum_nonneg
  intro i hi
  exact mul_nonneg (mul_nonneg (hweight i) (pow_nonneg (hrate i) _))
    (Real.exp_pos _).le

/-- Convert a signed mixture only after proving the required sign conditions. -/
noncomputable def FiniteSignedMixture.toPositive {N : ℕ} (mix : FiniteSignedMixture N)
    (hpure : 0 ≤ mix.pureWeight) (hrate : ∀ i, 0 < mix.rate i)
    (hweight : ∀ i, 0 ≤ mix.weight i) : FinitePositiveMixture N where
  pureWeight := mix.pureWeight
  pureWeight_nonneg := hpure
  rate := mix.rate
  rate_pos := hrate
  weight := mix.weight
  weight_nonneg := hweight

lemma signedBracket_toPositive {N : ℕ} (mix : FiniteSignedMixture N)
    (hpure : 0 ≤ mix.pureWeight) (hrate : ∀ i, 0 < mix.rate i)
    (hweight : ∀ i, 0 ≤ mix.weight i) :
    mixtureBracket (mix.toPositive hpure hrate hweight) = signedBracket mix := by
  funext y
  rfl

lemma poolMoment_toPositive {N : ℕ} (mix : FiniteSignedMixture N)
    (hpure : 0 ≤ mix.pureWeight) (hrate : ∀ i, 0 < mix.rate i)
    (hweight : ∀ i, 0 ≤ mix.weight i) (k : ℕ) :
    poolMoment (mix.toPositive hpure hrate hweight) k = signedPoolMoment mix k := rfl

lemma signedBracket_one {N : ℕ} (mix : FiniteSignedMixture N) :
    signedBracket mix 1 = mix.pureWeight +
      ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i)) := by
  simp [signedBracket]

lemma signed_pureWeight_eq_one_sub {N : ℕ} (mix : FiniteSignedMixture N)
    (hvalue : signedBracket mix 1 = 1) :
    mix.pureWeight = 1 - ∑ i, mix.weight i * (1 - Real.exp (-mix.rate i)) := by
  rw [signedBracket_one] at hvalue
  linarith

end MonotoneDNF

namespace MonotoneDNF

/-- Forget the positivity fields of a positive mixture. -/
noncomputable def FinitePositiveMixture.toSigned {N : ℕ}
    (mix : FinitePositiveMixture N) : FiniteSignedMixture N where
  pureWeight := mix.pureWeight
  rate := mix.rate
  rate_pos := mix.rate_pos
  weight := mix.weight

lemma mixtureBracket_eq_signedBracket {N : ℕ} (mix : FinitePositiveMixture N) :
    mixtureBracket mix = signedBracket mix.toSigned := rfl

lemma poolMoment_eq_signedPoolMoment {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    poolMoment mix k = signedPoolMoment mix.toSigned k := rfl

lemma mixtureBracket_iteratedDeriv {N : ℕ} (mix : FinitePositiveMixture N)
    (y : ℝ) (k : ℕ) :
    iteratedDeriv (k + 1) (mixtureBracket mix) y =
      (-1 : ℝ) ^ k * ∑ i, mix.weight i * mix.rate i ^ (k + 1) *
        Real.exp (-mix.rate i * y) := by
  rw [mixtureBracket_eq_signedBracket]
  exact signedBracket_iteratedDeriv mix.toSigned y k

lemma mixtureBracket_iteratedDeriv_one {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    iteratedDeriv (k + 1) (mixtureBracket mix) 1 =
      (-1 : ℝ) ^ k * poolMoment mix (k + 1) := by
  rw [mixtureBracket_eq_signedBracket, poolMoment_eq_signedPoolMoment]
  exact signedBracket_iteratedDeriv_one mix.toSigned k

lemma mixtureBracket_signedMoment {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    (-1 : ℝ) ^ k * iteratedDeriv (k + 1) (mixtureBracket mix) 1 =
      poolMoment mix (k + 1) := by
  rw [mixtureBracket_eq_signedBracket, poolMoment_eq_signedPoolMoment]
  exact signedBracket_signedMoment mix.toSigned k

lemma poolMoment_nonneg {N : ℕ} (mix : FinitePositiveMixture N) (k : ℕ) :
    0 ≤ poolMoment mix k := by
  rw [poolMoment_eq_signedPoolMoment]
  exact signedPoolMoment_nonneg mix.toSigned (fun i => (mix.rate_pos i).le)
    mix.weight_nonneg k

/-- The target response after substituting `y = exp (2 * c * z)`. -/
noncomputable def scaledTargetResponse (c d z : ℝ) : ℝ :=
  Real.exp (2 * z) * targetProfile d (Real.exp (2 * c * z))

lemma scaledTargetResponse_hasDerivAt_zero (c d : ℝ) :
    HasDerivAt (scaledTargetResponse c d) (2 + 2 * c * d) 0 := by
  have htrigger : HasDerivAt (fun z : ℝ => Real.exp (2 * z)) 2 0 := by
    convert ((hasDerivAt_id (0 : ℝ)).const_mul (2 : ℝ)).exp using 1 <;> simp
  have hy : HasDerivAt (fun z : ℝ => Real.exp (2 * c * z)) (2 * c) 0 := by
    convert ((hasDerivAt_id (0 : ℝ)).const_mul (2 * c)).exp using 1 <;> simp
  have htarget : HasDerivAt (targetProfile d) d (Real.exp (2 * c * 0)) := by
    simpa using targetProfile_hasDerivAt_one d
  have hcomp : HasDerivAt (fun z : ℝ => targetProfile d (Real.exp (2 * c * z)))
      (d * (2 * c)) 0 := by
    simpa only [Function.comp_def] using htarget.comp 0 hy
  have h := htrigger.mul hcomp
  simp only [mul_zero, Real.exp_zero, targetProfile_one, mul_one, one_mul] at h
  unfold scaledTargetResponse
  convert h using 1 <;> try rfl
  ring

lemma scaledTargetResponse_deriv_zero (c d : ℝ) :
    deriv (scaledTargetResponse c d) 0 = 2 + 2 * c * d :=
  (scaledTargetResponse_hasDerivAt_zero c d).deriv

lemma scaledTargetResponse_slope_four (c d : ℝ) (hcd : c * d = 1) :
    deriv (scaledTargetResponse c d) 0 = 4 := by
  rw [scaledTargetResponse_deriv_zero, show 2 * c * d = 2 * (c * d) by ring, hcd]
  ring

lemma scaledTargetResponse_eq_linear (c d z : ℝ) (hcd : c * d = 1) :
    scaledTargetResponse c d z = 1 + 4 * z := by
  unfold scaledTargetResponse targetProfile
  rw [show (Real.exp (2 * c * z)) ^ (-d) = Real.exp ((2 * c * z) * (-d)) from
    (Real.exp_mul (2 * c * z) (-d)).symm, Real.log_exp]
  have hexponent : 2 * z + (2 * c * z) * -d = 0 := by
    calc
      2 * z + (2 * c * z) * -d = 2 * z * (1 - c * d) := by ring
      _ = 0 := by rw [hcd]; ring
  have hfactor : 1 + 2 * d * (2 * c * z) = 1 + 4 * z := by
    calc
      1 + 2 * d * (2 * c * z) = 1 + 4 * (c * d) * z := by ring
      _ = 1 + 4 * z := by rw [hcd]; ring
  calc
    Real.exp (2 * z) * (Real.exp ((2 * c * z) * -d) * (1 + 2 * d * (2 * c * z))) =
        (Real.exp (2 * z) * Real.exp ((2 * c * z) * -d)) * (1 + 4 * z) := by
          rw [hfactor]; ring
    _ = Real.exp (2 * z + (2 * c * z) * -d) * (1 + 4 * z) := by rw [Real.exp_add]
    _ = 1 + 4 * z := by rw [hexponent, Real.exp_zero, one_mul]

end MonotoneDNF

namespace MonotoneDNF

open Set Filter MeasureTheory Real Asymptotics
open scoped Topology



noncomputable def negativeRateThreshold (d : ℝ) : ℝ :=
  Real.exp (realDigamma (1 + d) - 1 / (2 * d))

lemma signedLogCoefficient_pos_iff {d rate : ℝ} (hd : 0 < d) :
    0 < signedLogCoefficient d rate ↔
      realDigamma (1 + d) - 1 / (2 * d) < Real.log rate := by
  have hd1 : 0 < 1 + d := by linarith
  have hA : 0 < d / Real.Gamma (1 + d) := div_pos hd (Real.Gamma_pos_of_pos hd1)
  have h2d : 0 < 2 * d := by positivity
  have hsign : 0 < d / Real.Gamma (1 + d) *
      (1 + 2 * d * (Real.log rate - realDigamma (1 + d))) ↔
      0 < 1 + 2 * d * (Real.log rate - realDigamma (1 + d)) := by
    simpa using (mul_lt_mul_iff_of_pos_left hA (b := 0)
      (c := 1 + 2 * d * (Real.log rate - realDigamma (1 + d))))
  rw [signedLogCoefficient, hsign]
  constructor
  · intro h
    have hm : -1 < (Real.log rate - realDigamma (1 + d)) * (2 * d) := by
      nlinarith
    have hdiv := (div_lt_iff₀ h2d).2 hm
    have heq : realDigamma (1 + d) - 1 / (2 * d) =
        realDigamma (1 + d) + (-1) / (2 * d) := by ring
    rw [heq]
    linarith
  · intro h
    have hdiv : (-1) / (2 * d) < Real.log rate - realDigamma (1 + d) := by
      have heq : realDigamma (1 + d) - 1 / (2 * d) =
          realDigamma (1 + d) + (-1) / (2 * d) := by ring
      rw [heq] at h
      linarith
    have hm := (div_lt_iff₀ h2d).1 hdiv
    nlinarith

lemma negativeRateThreshold_pos (d : ℝ) : 0 < negativeRateThreshold d := Real.exp_pos _

@[simp] lemma log_negativeRateThreshold (d : ℝ) :
    Real.log (negativeRateThreshold d) = realDigamma (1 + d) - 1 / (2 * d) := by
  exact Real.log_exp _

lemma signedLogCoefficient_threshold (d : ℝ) :
    signedLogCoefficient d (negativeRateThreshold d) = 0 := by
  by_cases hd0 : d = 0
  · simp [signedLogCoefficient, hd0]
  unfold signedLogCoefficient
  rw [log_negativeRateThreshold]
  have hd : 2 * d * (realDigamma (1 + d) - 1 / (2 * d) - realDigamma (1 + d)) = -1 := by
    field_simp [hd0]
    ring
  rw [show 1 + 2 * d * (realDigamma (1 + d) - 1 / (2 * d) - realDigamma (1 + d)) = 0 by
    rw [hd]; ring, mul_zero]

lemma signedLogCoefficient_neg_of_lt_threshold {d rate : ℝ} (hd : 0 < d)
    (hrate : 0 < rate) (hlt : rate < negativeRateThreshold d) :
    signedLogCoefficient d rate < 0 := by
  rw [signedLogCoefficient_neg_iff d rate hd, ← log_negativeRateThreshold d]
  exact Real.log_lt_log hrate hlt

end MonotoneDNF

namespace MonotoneDNF



/-- The signed data for the source's one-pool order-one solution. -/
noncomputable def orderOneSignedMixture (d : ℝ) : FiniteSignedMixture 1 where
  pureWeight := 1 - (Real.exp 1 - 1) * d
  rate := fun _ => 1
  rate_pos := by intro i; norm_num
  weight := fun _ => Real.exp 1 * d

lemma orderOneSignedBracket_one (d : ℝ) : signedBracket (orderOneSignedMixture d) 1 = 1 := by
  simp only [signedBracket, orderOneSignedMixture, Fin.sum_univ_one, neg_one_mul,
    Real.exp_neg]
  field_simp [Real.exp_ne_zero]
  ring

lemma orderOneSignedBracket_deriv_one (d : ℝ) :
    deriv (signedBracket (orderOneSignedMixture d)) 1 = d := by
  have h := signedBracket_signedMoment (orderOneSignedMixture d) 0
  simp only [pow_zero, one_mul, Nat.zero_add, iteratedDeriv_one] at h
  rw [h]
  simp only [signedPoolMoment, orderOneSignedMixture, Fin.sum_univ_one, pow_one,
    Real.exp_neg]
  field_simp [Real.exp_ne_zero]

lemma orderOne_exists_positive {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    ∃ mix : FinitePositiveMixture 1,
      mixtureBracket mix 1 = 1 ∧ deriv (mixtureBracket mix) 1 = d := by
  have hpure : 0 ≤ (orderOneSignedMixture d).pureWeight := by
    change 0 ≤ 1 - (Real.exp 1 - 1) * d
    linarith
  have hrate : ∀ i, 0 < (orderOneSignedMixture d).rate i := by
    intro i
    exact zero_lt_one
  have hweight : ∀ i, 0 ≤ (orderOneSignedMixture d).weight i := by
    intro i
    exact mul_nonneg (Real.exp_pos _).le hd
  let mix := (orderOneSignedMixture d).toPositive hpure hrate hweight
  have hfun : mixtureBracket mix = signedBracket (orderOneSignedMixture d) :=
    signedBracket_toPositive (orderOneSignedMixture d) hpure hrate hweight
  refine ⟨mix, ?_, ?_⟩
  · rw [hfun]
    exact orderOneSignedBracket_one d
  · rw [hfun]
    exact orderOneSignedBracket_deriv_one d

lemma orderOne_exists_matchesTargetJet {d : ℝ} (hd : 0 ≤ d)
    (hmax : (Real.exp 1 - 1) * d ≤ 1) :
    ∃ mix : FinitePositiveMixture 1, MatchesTargetJet mix d 1 := by
  obtain ⟨mix, hvalue, hderiv⟩ := orderOne_exists_positive hd hmax
  refine ⟨mix, ?_⟩
  funext k
  fin_cases k
  · simpa [functionJet, targetJet] using hvalue
  · simpa [functionJet, targetJet, targetProfile_deriv_one] using hderiv

end MonotoneDNF



==> anc/MonotoneDNF/SourceCopyFamilyGrid.lean <==
module

public import MonotoneDNF.SourceSelectorGridBudget
public import MonotoneDNF.SourceHardGateFiring

@[expose] public section

/-!
# One-tick estimates for actual scheduled copy families

The public single-prefix grid theorem does not by itself describe a family of
independently scheduled lists.  This file works directly with
`realizedCopyFamilyDnf`: it charges one ticket per list and takes a union bound.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- Uniform probability does not depend on the chosen decision procedure. -/
theorem probability_decidable_irrel {α : Type*} [Fintype α] [Nonempty α]
    (p : α → Prop) (d₁ d₂ : DecidablePred p) :
    @probability α _ p d₁ = @probability α _ p d₂ := by
  cases Subsingleton.elim d₁ d₂
  rfl

/-- A body together with one exact selector word. -/
def bodyWordUnit {m L K : ℕ}
    (templates : Fin K → List (Finset (Fin (m + L))))
    (p : Fin K × BooleanCube L) (x : BooleanCube (m + L)) : Prop :=
  dnfEval (templates p.1) x = true ∧ secondBlock m L x = p.2

/-- The body-word initial segment has exactly the semantics of the displayed
scheduled-list DNF. -/
theorem scheduledGate_bodyWordUnit_eq_scheduledListDnf {m L K : ℕ}
    (templates : Fin K → List (Finset (Fin (m + L)))) (J : ℕ) :
    scheduledGate (bodyWordUnit templates) J = dnfEval (scheduledListDnf m L templates J) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [scheduledGate_eq_true_iff, dnfEval_scheduledListDnf_eq_true_iff]
  constructor
  · rintro ⟨⟨p, y⟩, ha, hb, hy⟩
    exact ⟨p, hb, hy ▸ ha⟩
  · rintro ⟨p, hb, ha⟩
    exact ⟨(p, secondBlock m L x), ha, hb, rfl⟩

/-- One quarter-tick change in one scheduled list has discrepancy bounded by
its uniformly charged ticket event. -/
theorem probability_scheduledListDnf_ne_le {m L K : ℕ}
    (templates : Fin K → List (Finset (Fin (m + L))))
    (weight₀ weight₁ : ℝ) {ε : ℝ} (hε : 0 ≤ ε)
    (hw₀ : 0 ≤ weight₀) (hw₁ : 0 ≤ weight₁)
    (hw₀cap : weight₀ ≤ 1) (hw₁cap : weight₁ ≤ 1)
    (htick : |(2 ^ L : ℝ) * (K : ℝ) * weight₀ -
      (2 ^ L : ℝ) * (K : ℝ) * weight₁| ≤ (1 : ℝ) / 4)
    (hprob : ∀ (j : ℕ) (hj : j < 2 ^ L * K),
      probability (bodyWordUnit templates (scheduleTicket L K j hj)) ≤ ε) :
    probability (fun x => dnfEval (scheduledListDnf m L templates
        (scheduleTick L K weight₀)) x ≠
      dnfEval (scheduledListDnf m L templates
        (scheduleTick L K weight₁)) x) ≤ ε := by
  classical
  have ha : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * weight₀ :=
    mul_nonneg (mul_nonneg (by positivity) (by positivity)) hw₀
  have hb : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * weight₁ :=
    mul_nonneg (mul_nonneg (by positivity) (by positivity)) hw₁
  have h := scheduledGate_scheduleTick_probability_le (bodyWordUnit templates)
    ha hb htick (scheduleTick_le_capacity hw₀ hw₀cap)
    (scheduleTick_le_capacity hw₁ hw₁cap) hε hprob
  simp only [scheduledGate_bodyWordUnit_eq_scheduledListDnf] at h
  unfold scheduleTick
  convert h using 1

/-- One quarter-tick change in every list changes the actual copy-family OR on
a set of probability at most the number of lists times one ticket charge. -/
theorem probability_realizedCopyFamilyDnf_ne_le {I m L K : ℕ}
    (templates : Fin I → Fin K → List (Finset (Fin (m + L))))
    (weight₀ weight₁ : Fin I → ℝ) {ε : ℝ} (hε : 0 ≤ ε)
    (hw₀ : ∀ i, 0 ≤ weight₀ i) (hw₁ : ∀ i, 0 ≤ weight₁ i)
    (hw₀cap : ∀ i, weight₀ i ≤ 1) (hw₁cap : ∀ i, weight₁ i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K : ℝ) * weight₀ i -
      (2 ^ L : ℝ) * (K : ℝ) * weight₁ i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K),
      probability (bodyWordUnit (templates i) (scheduleTicket L K j hj)) ≤ ε) :
    probability (fun x => dnfEval (realizedCopyFamilyDnf m L K templates weight₀) x ≠
      dnfEval (realizedCopyFamilyDnf m L K templates weight₁) x) ≤ (I : ℝ) * ε := by
  classical
  have hlist (i : Fin I) :
      probability (fun x => dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₁ i))) x) ≤ ε :=
    probability_scheduledListDnf_ne_le (templates i) (weight₀ i) (weight₁ i)
      hε (hw₀ i) (hw₁ i) (hw₀cap i) (hw₁cap i) (htick i) (hprob i)
  have hsubset : ∀ x, dnfEval (realizedCopyFamilyDnf m L K templates weight₀) x ≠
      dnfEval (realizedCopyFamilyDnf m L K templates weight₁) x →
      ∃ i, dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₁ i))) x := by
    intro x hx
    by_contra hnone
    apply hx
    have hall : ∀ i, dnfEval (scheduledListDnf m L (templates i)
        (scheduleTick L K (weight₀ i))) x =
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₁ i))) x := by
      intro i
      have hi : ¬ dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₀ i))) x ≠
          dnfEval (scheduledListDnf m L (templates i)
            (scheduleTick L K (weight₁ i))) x := by
        intro hi
        exact hnone ⟨i, hi⟩
      exact not_ne_iff.mp hi
    apply Bool.eq_iff_iff.mpr
    change physicalOrEval (fun i => scheduledListDnf m L (templates i)
      (scheduleTick L K (weight₀ i))) x = true ↔
    physicalOrEval (fun i => scheduledListDnf m L (templates i)
      (scheduleTick L K (weight₁ i))) x = true
    rw [physicalOrEval_eq_true_iff, physicalOrEval_eq_true_iff]
    constructor
    · rintro ⟨i, hi⟩
      refine ⟨i, ?_⟩
      rwa [← hall i]
    · rintro ⟨i, hi⟩
      refine ⟨i, ?_⟩
      rwa [hall i]
  calc
    probability (fun x => dnfEval (realizedCopyFamilyDnf m L K templates weight₀) x ≠
        dnfEval (realizedCopyFamilyDnf m L K templates weight₁) x) ≤
      probability (fun x => ∃ i, dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₁ i))) x) :=
      by
        convert probability_le_probability_of_imp _ _ hsubset using 1
    _ ≤ ∑ i, probability (fun x => dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L K (weight₁ i))) x) := by
      convert probability_exists_le_sum (fun i x => dnfEval
        (scheduledListDnf m L (templates i) (scheduleTick L K (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i) (scheduleTick L K (weight₁ i))) x)
        using 1; apply probability_decidable_irrel
    _ ≤ ∑ _i : Fin I, ε := by
      apply Finset.sum_le_sum
      intro i _hi
      convert hlist i using 1
    _ = (I : ℝ) * ε := by simp [nsmul_eq_mul]

/-- A body-word ticket for a lifted triggered body has mass at most
`2^-(w+L)`.  Disjointness of the body from the trigger is not needed. -/
theorem probability_bodyWordUnit_embedFirst_triggered_le {m L K w : ℕ}
    (U : Fin K → Finset (Fin m)) (body : Fin K → List (Finset (Fin m)))
    (hcard : ∀ p, (U p).card = w)
    (p : Fin K × BooleanCube L) :
    probability (bodyWordUnit
      (fun p => embedFirstBody m L (triggeredBodyTerms (U p) (body p))) p) ≤
        (2 ^ (w + L) : ℝ)⁻¹ := by
  let E : BooleanCube (m + L) → Prop := fun x =>
    trigger (U p.1) (firstBlock m L x) = true ∧ secondBlock m L x = p.2
  have hsub : ∀ x, bodyWordUnit
      (fun p => embedFirstBody m L (triggeredBodyTerms (U p) (body p))) p x → E x := by
    intro x hx
    rcases hx with ⟨hfire, hword⟩
    rw [show dnfEval (embedFirstBody m L (triggeredBodyTerms (U p.1) (body p.1))) x =
        dnfEval (triggeredBodyTerms (U p.1) (body p.1)) (firstBlock m L x) by
      exact dnfEval_embedFirstBody m L (triggeredBodyTerms (U p.1) (body p.1)) x] at hfire
    exact ⟨dnfEval_triggeredBodyTerms_eq_true_implies_trigger _ _ _ hfire, hword⟩
  calc
    _ ≤ probability E := probability_le_probability_of_imp _ _ hsub
    _ = probability (fun y : BooleanCube m => trigger (U p.1) y = true) *
        probability (fun y : BooleanCube L => y = p.2) := by
      dsimp [E]
      exact probability_split (m := m) (L := L)
        (P := fun y : BooleanCube m => trigger (U p.1) y = true)
        (Q := fun y : BooleanCube L => y = p.2)
    _ = (1 / 2 : ℝ) ^ w * (2 ^ L : ℝ)⁻¹ := by rw [probability_trigger, probability_eq_word, hcard]
    _ = (2 ^ (w + L) : ℝ)⁻¹ := by simp only [one_div, inv_pow, pow_add, mul_inv]

/-- Actual embedded triggered copy families have the explicit
`I * 2^-(w+L)` one-quarter-tick discrepancy bound. -/
theorem probability_embeddedCopyFamilyDnf_ne_le {I m L K w : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m)))
    (weight₀ weight₁ : Fin I → ℝ)
    (hcard : ∀ i p, (U i p).card = w)
    (hw₀ : ∀ i, 0 ≤ weight₀ i) (hw₁ : ∀ i, 0 ≤ weight₁ i)
    (hw₀cap : ∀ i, weight₀ i ≤ 1) (hw₁cap : ∀ i, weight₁ i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K : ℝ) * weight₀ i -
      (2 ^ L : ℝ) * (K : ℝ) * weight₁ i| ≤ (1 : ℝ) / 4) :
    probability (fun x => dnfEval (embeddedCopyFamilyDnf (L := L) U body weight₀) x ≠
      dnfEval (embeddedCopyFamilyDnf (L := L) U body weight₁) x) ≤
        (I : ℝ) * (2 ^ (w + L) : ℝ)⁻¹ := by
  apply probability_realizedCopyFamilyDnf_ne_le _ _ _ (by positivity)
    hw₀ hw₁ hw₀cap hw₁cap htick
  intro i j hj
  exact probability_bodyWordUnit_embedFirst_triggered_le (U i) (fun _ => body i)
    (hcard i) (scheduleTicket L K j hj)

#print axioms MonotoneDNF.probability_decidable_irrel
#print axioms MonotoneDNF.scheduledGate_bodyWordUnit_eq_scheduledListDnf
#print axioms MonotoneDNF.probability_scheduledListDnf_ne_le
#print axioms MonotoneDNF.probability_realizedCopyFamilyDnf_ne_le
#print axioms MonotoneDNF.probability_bodyWordUnit_embedFirst_triggered_le
#print axioms MonotoneDNF.probability_embeddedCopyFamilyDnf_ne_le

end MonotoneDNF


==> anc/MonotoneDNF/SourceCorrectionKnobAssembly.lean <==
module

public import MonotoneDNF.AllSignSourceJet
public import MonotoneDNF.SourceTailCorrection

@[expose] public section

/-!
# Conditional completion of the source-based all-sign finite-jet handoff

The arbitrary-degree source weighted-L1 estimate is the only premise left in
this assembly.  The positive Hahn--Banach correction and the polynomial knobs
are actual constructions supplied by the two imported modules.
-/

namespace MonotoneDNF

open scoped BigOperators Interval
open MeasureTheory Polynomial Matrix Set Filter

/-- Conditional only on the exact arbitrary-degree tail estimate: a common
positive amplitude and, for every higher-sign pattern, a positive finite pool
with at most `t+2` rates, small total mass, large pure weight, and the exact
signed higher-response jet. -/
theorem exists_sourcePositiveMixture_all_signs_of_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (htail : ∀ v : Fin t → ℝ,
      |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
        sourceD t / 8 *
          ∫ x in sourceLambdaMin t..sourceLambdaMax t,
            |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) :
    0 < sourceKnobEta t ∧
    ∀ σ : HigherSignPattern t,
      ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
        mixtureBracket mix 1 = 1 ∧
        (∑ i, mix.weight i) < 1 / 4 ∧
        mixtureMomentJet mix t = knobbedMomentJet (sourceC t) (sourceKnobEta t) σ ∧
        MatchesJet t (mixtureResponse mix (sourceC t))
          (signedHigherResponse (sourceKnobEta t) σ) 0 ∧
        3 / 4 < mix.pureWeight := by
  obtain ⟨Δ, hΔm, hΔ, hpos, hpoolpos, hint, hmom⟩ :=
    exists_positiveSourceCorrection_of_weightedL1 ht htail
  exact exists_sourcePositiveMixture_all_signs ht hΔm hΔ hmom

#print axioms MonotoneDNF.exists_sourcePositiveMixture_all_signs_of_weightedL1

end MonotoneDNF


==> anc/MonotoneDNF/SourceGeometricContactBudget.lean <==
module

public import MonotoneDNF.SourceSelectorGridBudget

@[expose] public section

/-!
# Geometric contact-error calibration at the Part-V grid schedule

`SourceSelectorGridBudget` proves its contact allowances for every fixed
positive `ξ`.  The order-two mixed-source interface also has a geometric
specialization `ξ_w = 2^-w`.  This file discharges the corresponding numerical
allowances directly from the finite superexponential grid estimate.  It does
not construct face signs, a PM vertex, product contact, or Stats.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The explicit polynomial-times-selector-error majorant for one PM cell. -/
noncomputable def partVGridMajorant (t w : ℕ) : ℝ :=
  partVGridConstant t * (w : ℝ) ^ (6 * t) * partVAngularGridError w

lemma zero_le_partVResidualScale (t w : ℕ) : 0 ≤ partVResidualScale t w := by
  unfold partVResidualScale
  positivity

lemma zero_le_partVGridMajorant (t w : ℕ) : 0 ≤ partVGridMajorant t w := by
  exact mul_nonneg
    (mul_nonneg (partVGridConstant_nonneg t) (by positivity))
    (partVAngularGridError_pos w).le

/-- Angular part of the higher-degree contact-calibration error. -/
noncomputable def partVAngularContactErrorAt (t w r : ℕ) : ℝ :=
  2 * |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
    physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVTriggeredWordError w) (partVAngularGridError w)

/-- Radial part of the higher-degree contact-calibration error. -/
noncomputable def partVRadialContactErrorAt (t w r : ℕ) : ℝ :=
  partVRadialContactAmplification t w r *
    physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVTriggeredWordError w) (partVAngularGridError w)

/-- The allowance needed for geometric product-contact error `2^-w`. -/
noncomputable def partVGeometricContactAllowance (t w : ℕ) : ℝ :=
  (1 / 2 : ℝ) * (1 / 2 : ℝ) ^ w * (1 / 4 : ℝ) ^ t

/-- After cancelling one factor `2^-w`, every fixed polynomial power times
one residual scale and the PM majorant is eventually below any constant. -/
theorem eventually_residualScale_pow_mul_gridMajorant_le
    (t r : ℕ) {c : ℝ} (hc : 0 < c) :
    ∀ᶠ w : ℕ in atTop,
      partVResidualScale t w * (w : ℝ) ^ r * partVGridMajorant t w ≤
        c * (1 / 2 : ℝ) ^ w := by
  let D := 100 * (t + 2) + r + 6 * t
  let b : ℕ → ℝ := fun w =>
    partVGridConstant t * (w : ℝ) ^ D * (1 / 2 : ℝ) ^ w
  have hb : Tendsto b atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one D
      (r := (1 / 2 : ℝ)) (by norm_num)
    simpa only [b, mul_assoc, mul_zero] using h.const_mul (partVGridConstant t)
  filter_upwards [hb.eventually_lt_const hc, eventually_ge_atTop 1] with w hbc hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hww : w ≤ partVSelectorBits w := by
    unfold partVSelectorBits
    nlinarith
  have hang : partVAngularGridError w ≤ (1 / 2 : ℝ) ^ w := by
    unfold partVAngularGridError
    simpa only [one_div, inv_pow] using
      (pow_le_pow_of_le_one (a := (1 / 2 : ℝ)) (by norm_num) (by norm_num) hww)
  have hfinite :
      partVResidualScale t w * (w : ℝ) ^ r * partVGridMajorant t w ≤
        (1 / 2 : ℝ) ^ w * b w := by
    have hang0 : 0 ≤ partVAngularGridError w := (partVAngularGridError_pos w).le
    have hfactor : 0 ≤ partVResidualScale t w * (w : ℝ) ^ r *
        (partVGridConstant t * (w : ℝ) ^ (6 * t)) := by
      exact mul_nonneg
        (mul_nonneg (zero_le_partVResidualScale t w) (by positivity))
        (mul_nonneg (partVGridConstant_nonneg t) (by positivity))
    calc
      partVResidualScale t w * (w : ℝ) ^ r * partVGridMajorant t w =
          (partVResidualScale t w * (w : ℝ) ^ r *
            (partVGridConstant t * (w : ℝ) ^ (6 * t))) *
              partVAngularGridError w := by
            unfold partVGridMajorant
            ring
      _ ≤ (partVResidualScale t w * (w : ℝ) ^ r *
            (partVGridConstant t * (w : ℝ) ^ (6 * t))) *
              (1 / 2 : ℝ) ^ w :=
        mul_le_mul_of_nonneg_left hang hfactor
      _ = (1 / 2 : ℝ) ^ w * b w := by
        simp only [partVResidualScale, partVCopyCapacity, Nat.cast_pow, b, D,
          pow_add]
        ring
  calc
    _ ≤ (1 / 2 : ℝ) ^ w * b w := hfinite
    _ ≤ (1 / 2 : ℝ) ^ w * c :=
      mul_le_mul_of_nonneg_left hbc.le (by positivity)
    _ = c * (1 / 2 : ℝ) ^ w := by ring

/-- Finite angular comparison: the actual own-anchor normalizer can be charged
to the generic residual scale, and the PM error to its explicit majorant. -/
lemma partVAngularContactErrorAt_le {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVAngularContactErrorAt t w r ≤
      2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVGridMajorant t w) := by
  have ht : 0 < t := by omega
  have hg0 : 0 ≤ partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r) := by
    unfold partVAnchorGamma sourceAnchorIntensity
    positivity
  have hg : |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| ≤
      partVResidualScale t w := by
    rw [abs_of_nonneg hg0]
    exact partVAnchorGamma_le_residualScale hr hrt hw
  have hG0 := zero_le_physicalResidualGridError_partV ht hw
  have hG := physicalResidualGridError_partV_le ht hw
  calc
    partVAngularContactErrorAt t w r ≤
        2 * partVResidualScale t w *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ
              (partVTriangularStrength t ℓ))
            (partVTriggeredWordError w) (partVAngularGridError w) := by
      unfold partVAngularContactErrorAt
      gcongr
    _ ≤ 2 * partVResidualScale t w * partVGridMajorant t w := by
      exact mul_le_mul_of_nonneg_left hG
        (mul_nonneg (by norm_num) (zero_le_partVResidualScale t w))
    _ = 2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVGridMajorant t w) := by
      ring

/-- Finite radial comparison at the same scale. -/
lemma partVRadialContactErrorAt_le {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVRadialContactErrorAt t w r ≤
      partVResidualScale t w * (w : ℝ) ^ r * partVGridMajorant t w := by
  have ht : 0 < t := by omega
  have hA0 := zero_le_partVRadialContactAmplification hr hrt hw
  have hA := partVRadialContactAmplification_le hr hrt hw
  have hG0 := zero_le_physicalResidualGridError_partV ht hw
  have hG := physicalResidualGridError_partV_le ht hw
  calc
    partVRadialContactErrorAt t w r ≤
        (partVResidualScale t w * (w : ℝ) ^ r) *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ
              (partVTriangularStrength t ℓ))
            (partVTriggeredWordError w) (partVAngularGridError w) := by
      unfold partVRadialContactErrorAt
      exact mul_le_mul_of_nonneg_right hA hG0
    _ ≤ (partVResidualScale t w * (w : ℝ) ^ r) * partVGridMajorant t w :=
      mul_le_mul_of_nonneg_left hG
        (mul_nonneg (zero_le_partVResidualScale t w) (by positivity))

/-- The angular contact-calibration error meets the geometric `2^-w`
allowance, not merely every fixed positive allowance. -/
theorem eventually_partVAngularContactError_geometric_le {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      partVAngularContactErrorAt t w r ≤ partVGeometricContactAllowance t w := by
  have ht : 0 < t := by omega
  let c : ℝ := (1 / 4 : ℝ) * (1 / 4 : ℝ) ^ t
  have hc : 0 < c := by dsimp [c]; positivity
  filter_upwards [eventually_residualScale_pow_mul_gridMajorant_le t 0 hc,
    eventually_ge_atTop (32 * t)] with w hscale hw
  have hA := partVAngularContactErrorAt_le hr hrt hw
  calc
    partVAngularContactErrorAt t w r ≤
        2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVGridMajorant t w) := hA
    _ ≤ 2 * (c * (1 / 2 : ℝ) ^ w) := by gcongr
    _ = partVGeometricContactAllowance t w := by
      simp only [partVGeometricContactAllowance, c]
      ring

/-- Both angular and radial contact-calibration errors meet their allocated
halves of the geometric allowance. -/
theorem eventually_partVHigherContactError_geometric_le {t r : ℕ}
    (hr : 2 ≤ r) (hrt : r ≤ t) :
    ∀ᶠ w : ℕ in atTop,
      partVAngularContactErrorAt t w r + partVRadialContactErrorAt t w r ≤
        partVGeometricContactAllowance t w := by
  have ht : 0 < t := by omega
  let cA : ℝ := (1 / 8 : ℝ) * (1 / 4 : ℝ) ^ t
  let cR : ℝ := (1 / 4 : ℝ) * (1 / 4 : ℝ) ^ t
  have hcA : 0 < cA := by dsimp [cA]; positivity
  have hcR : 0 < cR := by dsimp [cR]; positivity
  filter_upwards [eventually_residualScale_pow_mul_gridMajorant_le t 0 hcA,
    eventually_residualScale_pow_mul_gridMajorant_le t r hcR,
    eventually_ge_atTop (32 * t)] with w hsA hsR hw
  have hA := partVAngularContactErrorAt_le (by omega) hrt hw
  have hR := partVRadialContactErrorAt_le (by omega) hrt hw
  have hAbound : partVAngularContactErrorAt t w r ≤
      2 * (cA * (1 / 2 : ℝ) ^ w) := by
    calc
      _ ≤ 2 * (partVResidualScale t w * (w : ℝ) ^ 0 * partVGridMajorant t w) := hA
      _ ≤ 2 * (cA * (1 / 2 : ℝ) ^ w) := by gcongr
  have hRbound : partVRadialContactErrorAt t w r ≤ cR * (1 / 2 : ℝ) ^ w :=
    hR.trans hsR
  calc
    partVAngularContactErrorAt t w r + partVRadialContactErrorAt t w r ≤
        2 * (cA * (1 / 2 : ℝ) ^ w) + cR * (1 / 2 : ℝ) ^ w :=
      add_le_add hAbound hRbound
    _ = partVGeometricContactAllowance t w := by
      simp only [partVGeometricContactAllowance, cA, cR]
      ring

/-- The geometric allowance is below the actual right side whenever rejection
is at least one half and the minimum cylinder bias is at least one quarter. -/
theorem partVGeometricContactAllowance_le {q c : ℝ} {t w : ℕ}
    (hq : (1 : ℝ) / 2 ≤ q) (hc : (1 / 4 : ℝ) ≤ c) :
    partVGeometricContactAllowance t w ≤ q * (1 / 2 : ℝ) ^ w * c ^ t := by
  exact partVContactAllowance_le hq (by positivity) hc

#print axioms MonotoneDNF.zero_le_partVResidualScale
#print axioms MonotoneDNF.zero_le_partVGridMajorant
#print axioms MonotoneDNF.eventually_residualScale_pow_mul_gridMajorant_le
#print axioms MonotoneDNF.partVAngularContactErrorAt_le
#print axioms MonotoneDNF.partVRadialContactErrorAt_le
#print axioms MonotoneDNF.eventually_partVAngularContactError_geometric_le
#print axioms MonotoneDNF.eventually_partVHigherContactError_geometric_le
#print axioms MonotoneDNF.partVGeometricContactAllowance_le

end MonotoneDNF


==> anc/MonotoneDNF/SourceHardGateFiring.lean <==
module

public import MonotoneDNF.PhysicalPoolCalibration
public import MonotoneDNF.PhysicalFiringAsymptotics
public import MonotoneDNF.MixtureCopyRealization
public import MonotoneDNF.OverlappingTemplateResponses
public import MonotoneDNF.PhysicalScheduledListAssembly
public import MonotoneDNF.PhysicalExactUnitMeans

@[expose] public section

/-!
# Exact firing calibration of scheduled source-mixture DNFs

This file keeps the physical fixed pool designs, their triggers, and the
selector block separate. It proves the degree-zero (fair firing) part of the
source-hard calibration without assuming a normalized constituent-sum limit.
Nonempty Walsh contact is not asserted by this module.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- Put a physical term in the block preceding the numerical selectors. -/
def embedFirstTerm (m L : ℕ) (S : Finset (Fin m)) : Finset (Fin (m + L)) :=
  S.map ⟨Fin.castAdd L, Fin.castAdd_injective m L⟩

@[simp] theorem card_embedFirstTerm (m L : ℕ) (S : Finset (Fin m)) :
    (embedFirstTerm m L S).card = S.card := by
  simp [embedFirstTerm]

@[simp] theorem conjunction_embedFirstTerm (m L : ℕ) (S : Finset (Fin m))
    (x : BooleanCube (m + L)) :
    conjunction (embedFirstTerm m L S) x = conjunction S (firstBlock m L x) := by
  simp [conjunction, embedFirstTerm, firstBlock]
  rfl

/-- Lift every displayed body term to the physical block. -/
def embedFirstBody (m L : ℕ) (body : List (Finset (Fin m))) :
    List (Finset (Fin (m + L))) := body.map (embedFirstTerm m L)

@[simp] theorem dnfEval_embedFirstBody (m L : ℕ) (body : List (Finset (Fin m)))
    (x : BooleanCube (m + L)) :
    dnfEval (embedFirstBody m L body) x = dnfEval body (firstBlock m L x) := by
  induction body with
  | nil => rfl
  | cons S body ih =>
      simp only [embedFirstBody, List.map_cons, dnfEval, List.any_cons] at *
      rw [conjunction_embedFirstTerm, ih]

@[simp] theorem embedFirstBody_triggeredBodyTerms (m L : ℕ)
    (U : Finset (Fin m)) (body : List (Finset (Fin m))) :
    embedFirstBody m L (triggeredBodyTerms U body) =
      triggeredBodyTerms (embedFirstTerm m L U) (embedFirstBody m L body) := by
  simp [embedFirstBody, triggeredBodyTerms, List.map_map, Function.comp_def,
    embedFirstTerm, Finset.map_union]

/-- A uniform event on the physical block has the same mass after adding
arbitrary fresh selector bits. -/
theorem probability_firstBlock (m L : ℕ) (P : BooleanCube m → Prop)
    [DecidablePred P] :
    probability (fun x : BooleanCube (m + L) => P (firstBlock m L x)) =
      probability P := by
  have h := probability_split (m := m) (L := L) P (fun _ => True)
  simpa [probability, expectation_const] using h

/-- Exact fair mass of a disjoint trigger--pool shape lifted before selectors. -/
theorem probability_embedFirst_triggerPool {m L R v : ℕ}
    (shape : TriggerPoolShape m R v) :
    probability (fun x : BooleanCube (m + L) =>
      dnfEval (embedFirstBody m L (triggerPoolTerms shape)) x = true) =
        (1 / 2 : ℝ) ^ shape.triggerCoordinates.card *
          probability (fun x => poolEval shape.design x = true) := by
  simp_rw [dnfEval_embedFirstBody, dnfEval_triggerPoolTerms]
  rw [probability_firstBlock m L (fun y => triggerPoolEval shape y = true)]
  rw [← biasedFiringProbability_half, biasedFiringProbability_triggerPool]
  simp only [one_div, inv_pow] at *
  rw [show (2 : ℝ)⁻¹ = 1 / 2 by norm_num, biasedFiringProbability_half]

/-- If every body term avoids a trigger, their biased laws factor exactly. -/
theorem biasedFiringProbability_triggeredBody_of_disjoint {m : ℕ} (α : ℝ)
    (U : Finset (Fin m)) (body : List (Finset (Fin m)))
    (hdisjoint : ∀ S ∈ body, Disjoint U S) :
    biasedFiringProbability α (dnfEval (triggeredBodyTerms U body)) =
      α ^ U.card * biasedFiringProbability α (dnfEval body) := by
  rw [biasedFiringProbability_eq_biasedExpectation]
  simp_rw [dnfEval_triggeredBodyTerms, bit_and_eq_mul]
  rw [biasedExpectation_mul_of_dependsOn_compl α
    (bit_trigger_dependsOn U) (bit_dnfEval_dependsOn_compl U body hdisjoint)]
  rw [← biasedFiringProbability_eq_biasedExpectation,
    ← biasedFiringProbability_eq_biasedExpectation, biasedFiringProbability_trigger]


/-- Fair-mass specialization of the exact disjoint trigger/body law. -/
theorem probability_triggeredBody_of_disjoint {m : ℕ}
    (U : Finset (Fin m)) (body : List (Finset (Fin m)))
    (hdisjoint : ∀ S ∈ body, Disjoint U S) :
    probability (fun x => dnfEval (triggeredBodyTerms U body) x = true) =
      (1 / 2 : ℝ) ^ U.card * probability (fun x => dnfEval body x = true) := by
  rw [← biasedFiringProbability_half,
    biasedFiringProbability_triggeredBody_of_disjoint (1 / 2 : ℝ) U body hdisjoint]
  simp only [one_div, inv_pow] at *
  rw [show (2 : ℝ)⁻¹ = 1 / 2 by norm_num, biasedFiringProbability_half]

/-- The sum of the firing probabilities of the actual scheduled units. -/
noncomputable def embeddedCopyConstituentFiringSum {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ) : ℝ :=
  ∑ ℓ, ∑ p, probability (fun x : BooleanCube (m + L) =>
    dnfEval (scheduledUnitTerms m L
      (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
      (scheduleTick L K (weight ℓ)) p) x = true)

/-- Exact degree-zero evaluation of the scheduled constituent sum. Every
hypothesis is on the actual fixed bodies and triggers; no design-average or
normalized lower-sum limit occurs. -/
theorem embeddedCopyConstituentFiringSum_eq {I m L K w : ℕ} (hK : 0 < K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (value : Fin I → ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hdisjoint : ∀ ℓ p S, S ∈ body ℓ → Disjoint (U ℓ p) S)
    (hvalue : ∀ ℓ, probability (fun x => dnfEval (body ℓ) x = true) = value ℓ)
    (htick : ∀ ℓ, scheduleTick L K (weight ℓ) ≤ 2 ^ L * K) :
    embeddedCopyConstituentFiringSum (L := L) U body weight =
      (K : ℝ) * (1 / 2 : ℝ) ^ w * realizedWeightedSum K L weight value := by
  have hlist (ℓ : Fin I) :
      (∑ p, probability (fun x : BooleanCube (m + L) =>
        dnfEval (scheduledUnitTerms m L
          (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
          (scheduleTick L K (weight ℓ)) p) x = true)) =
        ((1 / 2 : ℝ) ^ w * value ℓ) *
          (((scheduleTick L K (weight ℓ) : ℕ) : ℝ) / (2 ^ L : ℝ)) := by
    let P : Fin K → BooleanCube m → Prop := fun p x =>
      dnfEval (triggeredBodyTerms (U ℓ p) (body ℓ)) x = true
    have hP : ∀ p x, dnfEval (embedFirstBody m L
        (triggeredBodyTerms (U ℓ p) (body ℓ))) x = true ↔
        P p (firstBlock m L x) := by
      intro p x
      simp only [dnfEval_embedFirstBody, P]
    apply sum_probability_scheduledUnit m L _ P hP
      ((1 / 2 : ℝ) ^ w * value ℓ) _ (htick ℓ)
    intro p
    unfold P
    rw [probability_triggeredBody_of_disjoint (U ℓ p) (body ℓ)
      (hdisjoint ℓ p), hcard ℓ p, hvalue ℓ]
  unfold embeddedCopyConstituentFiringSum
  simp_rw [hlist]
  rw [realizedWeightedSum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  have hK0 : (K : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hK)
  have hq : ((2 ^ L : ℕ) : ℝ) ≠ 0 := by positivity
  unfold copyWeight copyCapacity
  field_simp


/-- Lifting preserves intersections, hence also the small-intersection input. -/
@[simp] theorem embedFirstTerm_inter (m L : ℕ) (U V : Finset (Fin m)) :
    embedFirstTerm m L (U ∩ V) = embedFirstTerm m L U ∩ embedFirstTerm m L V := by
  exact Finset.map_inter _ _

/-- Lift a two-index trigger family before the selector block. -/
def embedFirstCopyU {I K : ℕ} (m L : ℕ) (U : Fin I → Fin K → Finset (Fin m)) :
    Fin I → Fin K → Finset (Fin (m + L)) := fun ℓ p => embedFirstTerm m L (U ℓ p)

/-- Lift a repeated body family before the selector block. -/
def embedFirstCopyBody {I K : ℕ} (m L : ℕ)
    (body : Fin I → List (Finset (Fin m))) :
    Fin I → Fin K → List (Finset (Fin (m + L))) :=
  fun ℓ _ => embedFirstBody m L (body ℓ)

/-- The genuine scheduled OR of all lifted triggered bodies. -/
noncomputable def embeddedCopyFamilyDnf {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ) :
    List (Finset (Fin (m + L))) :=
  realizedCopyFamilyDnf m L K
    (fun ℓ p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ))) weight

/-- The flattened scheduled constituent sum equals the explicitly evaluated
scheduled-unit firing sum, with no concentration or approximate step. -/
theorem jointBodyFiringSum_scheduledCopyFamily_embedFirst {I m L K : ℕ}
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m)))
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    jointBodyFiringSum (copyFamilyFlattenU (embedFirstCopyU m L U))
        (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
          (embedFirstCopyBody m L (K := K) body)) =
      embeddedCopyConstituentFiringSum (L := L) U body weight := by
  unfold jointBodyFiringSum embeddedCopyConstituentFiringSum
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K))
    (fun a => probability (fun x =>
      dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
        (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
          (embedFirstCopyBody m L (K := K) body) a)) x = true))]
  simp only [copyFamilyFlattenU, scheduledCopyFamilyBodies, Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  apply Finset.sum_congr rfl
  intro p hp
  congr 1
  funext x
  rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies
    (embedFirstCopyU m L U ℓ) (embedFirstCopyBody m L (K := K) body ℓ) (hj ℓ) x]
  simp only [embedFirstCopyU, embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms]


/-- **Finite source-hard firing bracket for the genuine scheduled DNF OR.**
The lower bound is evaluated from the actual fixed bodies. The only geometric
input is the actual small-intersection property of the listed triggers. -/
theorem embeddedCopyFamily_firingProbability_bounds {I m L K w : ℕ} (hK : 0 < K)
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (value : Fin I → ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L)
    (hdisjoint : ∀ ℓ p S, S ∈ body ℓ → Disjoint (U ℓ p) S)
    (hvalue : ∀ ℓ, probability (fun x => dnfEval (body ℓ) x = true) = value ℓ)
    (htick : ∀ ℓ, scheduleTick L K (weight ℓ) ≤ 2 ^ L * K) :
    let Q := (K : ℝ) * (1 / 2 : ℝ) ^ w * realizedWeightedSum K L weight value
    let E := triggeredORError (I * K) w
    Q - E ≤ probability (fun x : BooleanCube (m + L) =>
        dnfEval (embeddedCopyFamilyDnf (L := L) U body weight) x = true) ∧
      probability (fun x : BooleanCube (m + L) =>
        dnfEval (embeddedCopyFamilyDnf (L := L) U body weight) x = true) ≤ Q ∧
      |probability (fun x : BooleanCube (m + L) =>
        dnfEval (embeddedCopyFamilyDnf (L := L) U body weight) x = true) - Q| ≤ E := by
  dsimp only
  have hcardFlat : ∀ a : Fin (I * K),
      (copyFamilyFlattenU (embedFirstCopyU m L U) a).card = w := by
    intro a
    simpa [copyFamilyFlattenU, embedFirstCopyU] using
      hcard (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2
  have hinterFlat : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (embedFirstCopyU m L U) a) ∩
        (copyFamilyFlattenU (embedFirstCopyU m L U) b)).card < w := by
    intro a b hab
    simpa only [copyFamilyFlattenU, embedFirstCopyU, ← embedFirstTerm_inter,
      card_embedFirstTerm] using hinter a b hab
  have hOr := jointTriggered_firingProbability_bounds
    (copyFamilyFlattenU (embedFirstCopyU m L U))
    (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
      (embedFirstCopyBody m L (K := K) body)) hcardFlat hinterFlat
  rw [jointTriggeredEval_scheduledCopyFamily weight j (embedFirstCopyU m L U)
    (embedFirstCopyBody m L (K := K) body) hj] at hOr
  rw [jointBodyFiringSum_scheduledCopyFamily_embedFirst weight j U body hj,
    embeddedCopyConstituentFiringSum_eq hK U body weight value hcard hdisjoint
      hvalue htick] at hOr
  simp only [embedFirstCopyU, embedFirstCopyBody,
    ← embedFirstBody_triggeredBodyTerms] at hOr
  exact hOr


/-- Pure-trigger and fixed-pool bodies assigned to a positive source mixture. -/
def sourceMixtureBody {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) :
    Fin (N + 1) → List (Finset (Fin m)) :=
  Fin.cases (pureTriggerBody m) (fun i => poolTerms (design i))

/-- Actual fair response values of those fixed bodies at arbitrary real width. -/
noncomputable def sourceMixtureValue {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ) : Fin (N + 1) → ℝ :=
  Fin.cases 1 (fun i => biasedResponse w (poolEval (design i)) 0)

@[simp] theorem sourceMixtureBody_zero {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) :
    sourceMixtureBody design 0 = pureTriggerBody m := rfl

@[simp] theorem sourceMixtureBody_succ {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (i : Fin N) :
    sourceMixtureBody design i.succ = poolTerms (design i) := by
  simp [sourceMixtureBody]

@[simp] theorem sourceMixtureValue_zero {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ) :
    sourceMixtureValue design w 0 = 1 := rfl

@[simp] theorem sourceMixtureValue_succ {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ) (i : Fin N) :
    sourceMixtureValue design w i.succ = biasedResponse w (poolEval (design i)) 0 := by
  simp [sourceMixtureValue]

/-- Zeroth-order responses are exactly the fair masses of the displayed bodies. -/
theorem probability_sourceMixtureBody {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ) (ℓ : Fin (N + 1)) :
    probability (fun x => dnfEval (sourceMixtureBody design ℓ) x = true) =
      sourceMixtureValue design w ℓ := by
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · change probability (fun x : BooleanCube m => dnfEval (pureTriggerBody m) x = true) = 1
    have htrue : dnfEval (pureTriggerBody m) = fun _ => true := by
      funext x
      simp [pureTriggerBody, dnfEval, conjunction]
    rw [htrue]
    simp [probability, expectation]
  · change probability (fun x => dnfEval (poolTerms (design i)) x = true) = _
    change probability (fun x => poolEval (design i) x = true) = _
    rw [sourceMixtureValue_succ, biasedResponse_zero]

/-- These actual fair values lie in the unit interval. -/
theorem sourceMixtureValue_mem_unit {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ) (ℓ : Fin (N + 1)) :
    0 ≤ sourceMixtureValue design w ℓ ∧ sourceMixtureValue design w ℓ ≤ 1 := by
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · simp
  · rw [sourceMixtureValue_succ, biasedResponse_zero]
    exact ⟨probability_nonneg _, probability_le_one _⟩

/-- A general-`t` fixed-design response jet includes, at its zeroth coordinate,
exactly the unit-value error required by the source bracket. -/
theorem abs_sourceMixtureValue_sub_ideal_le {N m : ℕ} {R v : Fin N → ℕ}
    (mix : FinitePositiveMixture N) (design : ∀ i, PoolDesign m (R i) (v i))
    (w c δ : ℝ) (hδ : 0 ≤ δ)
    (herror : ∀ i, |biasedResponse w (poolEval (design i)) 0 -
      poolResponse c (mix.rate i) 0| ≤ δ) (ℓ : Fin (N + 1)) :
    |sourceMixtureValue design w ℓ - mixtureCopyIdealValue mix ℓ| ≤ δ := by
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · simpa using hδ
  · simpa [poolResponse] using herror i

/-- The realized selector weights approximate the exact source bracket using
only actual fixed-body responses and their proved response error. -/
theorem abs_realizedWeightedSum_sourceMixtureValue_sub_bracket_le {N m K L : ℕ}
    {R v : Fin N → ℕ} (hK : 0 < K) (mix : FinitePositiveMixture N)
    (design : ∀ i, PoolDesign m (R i) (v i)) (w c δ : ℝ) (hδ : 0 ≤ δ)
    (herror : ∀ i, |biasedResponse w (poolEval (design i)) 0 -
      poolResponse c (mix.rate i) 0| ≤ δ) :
    |realizedWeightedSum K L (mixtureCopyWeight mix) (sourceMixtureValue design w) -
      mixtureBracket mix 1| ≤
      (copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
        δ * (mix.pureWeight + ∑ i, mix.weight i) := by
  apply abs_realizedMixtureCopySum_sub_bracket_le_of_unit_values hK mix
    (sourceMixtureValue design w)
    (fun ℓ => (sourceMixtureValue_mem_unit design w ℓ).1)
    (fun ℓ => (sourceMixtureValue_mem_unit design w ℓ).2)
  exact abs_sourceMixtureValue_sub_ideal_le mix design w c δ hδ herror


/-- Simultaneous fixed-design physical response jets for every pool rate in a
finite source mixture. This is the C-first/w-second bridge, not an assertion
that a random-design average is one of the selected fixed designs. -/
theorem exists_common_threshold_eventually_sourceMixture_design_jets
    {N t : ℕ} (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
        ∀ (i : Fin N) (k : Fin (t + 1)),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
            iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k := by
  have hbridge (i : Fin N) :=
    exists_nat_threshold_forall_eventually_exists_physicalPoolDesign_iteratedDeriv_close
      (t := t) (c := c) hc (mix.rate_pos i).le hη
  choose C0 hC0 using hbridge
  refine ⟨∑ i, C0 i, fun C' hC' => ?_⟩
  have hall : ∀ᶠ w : ℕ in atTop,
      ∀ i, ∃ design : PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
        ∀ k : Fin (t + 1),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval design)) 0 -
            iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k := by
    rw [eventually_all]
    intro i
    apply hC0 i C'
    exact (Finset.single_le_sum (fun j _ => Nat.zero_le (C0 j))
      (Finset.mem_univ i)).trans hC'
  filter_upwards [hall] with w hw
  choose design hdesign using hw
  exact ⟨design, hdesign⟩


/-- Nonnegative copy weights, with no rounding assumption beyond `K > 0`. -/
theorem copyWeight_nonneg {K L : ℕ} (hK : 0 < K) (θ : ℝ) :
    0 ≤ copyWeight K L θ := by
  exact div_nonneg (Nat.cast_nonneg _) (copyCapacity_pos hK L).le

/-- Unit-valued list responses give a uniform bound on the realized copy mass.
The extra term is exactly one selector tick per list. -/
theorem realizedWeightedSum_nonneg_and_le_of_unit_values {ι : Type*} [Fintype ι]
    {K L : ℕ} (hK : 0 < K) {weight : ι → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (value : ι → ℝ) (hvalue0 : ∀ i, 0 ≤ value i) (hvalue1 : ∀ i, value i ≤ 1) :
    0 ≤ realizedWeightedSum K L weight value ∧
      realizedWeightedSum K L weight value ≤
        (∑ i, weight i) + (copyCapacity K L)⁻¹ * (Fintype.card ι : ℝ) := by
  have hnonneg : 0 ≤ realizedWeightedSum K L weight value := by
    unfold realizedWeightedSum
    exact Finset.sum_nonneg (fun i _ => mul_nonneg (copyWeight_nonneg hK _) (hvalue0 i))
  have hround := abs_realizedWeightedSum_sub_le (L := L) hK hweight value
  have hroundUpper : realizedWeightedSum K L weight value - ∑ i, weight i * value i ≤
      (copyCapacity K L)⁻¹ * ∑ i, |value i| := (abs_le.1 hround).2
  have habs : (∑ i, |value i|) ≤ (Fintype.card ι : ℝ) := by
    calc
      (∑ i, |value i|) = ∑ i, value i := by
        apply Finset.sum_congr rfl
        intro i hi
        exact abs_of_nonneg (hvalue0 i)
      _ ≤ ∑ _i : ι, (1 : ℝ) := Finset.sum_le_sum (fun i _ => hvalue1 i)
      _ = (Fintype.card ι : ℝ) := by simp
  have hcap : 0 ≤ (copyCapacity K L)⁻¹ := inv_nonneg.mpr (copyCapacity_pos hK L).le
  have hcap' : (copyCapacity K L)⁻¹ * (∑ i, |value i|) ≤
      (copyCapacity K L)⁻¹ * (Fintype.card ι : ℝ) :=
    mul_le_mul_of_nonneg_left habs hcap
  have hweighted : (∑ i, weight i * value i) ≤ ∑ i, weight i := by
    apply Finset.sum_le_sum
    intro i hi
    simpa using mul_le_mul_of_nonneg_left (hvalue1 i) (hweight i)
  exact ⟨hnonneg, by linarith⟩

/-- Disjointness of every trigger from its fixed source body. The pure-trigger
case is empty, and each pool case is exactly the clause-wise source premise. -/
theorem sourceMixtureBody_disjoint {N m K : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m))
    (hpool : ∀ i p r, Disjoint (U i.succ p) ((design i r).1))
    (ℓ : Fin (N + 1)) (p : Fin K) (S : Finset (Fin m))
    (hS : S ∈ sourceMixtureBody design ℓ) : Disjoint (U ℓ p) S := by
  revert hS
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · intro hS
    simp only [sourceMixtureBody_zero, pureTriggerBody, List.mem_singleton] at hS
    subst S
    simp
  · intro hS
    rw [sourceMixtureBody_succ, poolTerms, List.mem_ofFn] at hS
    obtain ⟨r, rfl⟩ := hS
    exact hpool i p r


/-- Eventual rare-firing and nonzero-rejection calibration of the actual
source-mixture DNFs on the physical schedule `K = w^q`, `L = 0`. -/
theorem tendsto_sourceMixtureGate_probability_and_rejection
    {N q : ℕ} (hq : 0 < q) (D : ℕ → ℕ) (R v : ℕ → Fin N → ℕ)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (U : ∀ w, Fin (N + 1) → Fin (w ^ q) → Finset (Fin (D w)))
    (j : ∀ w, Fin (N + 1) → Fin (w ^ q))
    (design : ∀ w i, PoolDesign (D w) (R w i) (v w i))
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ ℓ p, (U w ℓ p).card = w)
    (hinter : ∀ᶠ w : ℕ in atTop, ∀ a b : Fin ((N + 1) * w ^ q), a ≠ b →
      4 * ((copyFamilyFlattenU (m := D w) (L := 0) (U w) a) ∩
        (copyFamilyFlattenU (m := D w) (L := 0) (U w) b)).card < w)
    (hj : ∀ᶠ w : ℕ in atTop, ∀ ℓ,
      (j w ℓ).val = scheduleTick 0 (w ^ q) (mixtureCopyWeight mix ℓ) / 2 ^ 0)
    (hpool : ∀ᶠ w : ℕ in atTop, ∀ i p r,
      Disjoint (U w i.succ p) ((design w i r).1)) :
    Tendsto (fun w => probability (fun x : BooleanCube (D w + 0) =>
      dnfEval (embeddedCopyFamilyDnf (L := 0) (U w) (sourceMixtureBody (design w))
        (mixtureCopyWeight mix)) x = true)) atTop (𝓝 0) ∧
      ∀ᶠ w : ℕ in atTop,
        1 / 2 < rejectionProbability (dnfEval (embeddedCopyFamilyDnf (L := 0)
          (U w) (sourceMixtureBody (design w)) (mixtureCopyWeight mix))) := by
  have hweight : ∀ ℓ, 0 ≤ mixtureCopyWeight mix ℓ := by
    intro ℓ
    exact Fin.cases mix.pureWeight_nonneg (fun i => mix.weight_nonneg i) ℓ
  have hKnat : Tendsto (fun w : ℕ => w ^ q) atTop atTop :=
    tendsto_atTop_mono (fun w => Nat.le_pow hq) tendsto_id
  have hKreal : Tendsto (fun w : ℕ => ((w ^ q : ℕ) : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop.comp hKnat
  have hInv : Tendsto (fun w : ℕ => (copyCapacity (w ^ q) 0)⁻¹) atTop (𝓝 0) := by
    have h := hKreal.inv_tendsto_atTop
    convert h using 1
    funext w
    simp [copyCapacity]
  have hround : Tendsto (fun w : ℕ =>
      (copyCapacity (w ^ q) 0)⁻¹ * (((N + 1 : ℕ) : ℝ))) atTop (𝓝 0) := by
    have h := hInv.mul_const (((N + 1 : ℕ) : ℝ))
    simpa using h
  have hB : Tendsto (fun w : ℕ => (∑ ℓ, mixtureCopyWeight mix ℓ) +
      (copyCapacity (w ^ q) 0)⁻¹ * (((N + 1 : ℕ) : ℝ))) atTop
      (𝓝 ((∑ ℓ, mixtureCopyWeight mix ℓ) + 0)) :=
    tendsto_const_nhds.add hround
  have hmajor : Tendsto (fun w : ℕ => triggerBudgetScale (w ^ q) w *
      ((∑ ℓ, mixtureCopyWeight mix ℓ) +
        (copyCapacity (w ^ q) 0)⁻¹ * (((N + 1 : ℕ) : ℝ)))) atTop (𝓝 0) := by
    have h := (tendsto_triggerBudgetScale_pow q).mul hB
    simpa using h
  have hp0 : Tendsto (fun w => probability (fun x : BooleanCube (D w + 0) =>
      dnfEval (embeddedCopyFamilyDnf (L := 0) (U w) (sourceMixtureBody (design w))
        (mixtureCopyWeight mix)) x = true)) atTop (𝓝 0) := by
    apply squeeze_zero' (Eventually.of_forall (fun w => probability_nonneg _))
    · filter_upwards [hcard, hinter, hj, hpool, eventually_ge_atTop 1]
        with w hc hi hjw hd hw
      have hK : 0 < w ^ q := Nat.pow_pos (by omega)
      have hb := embeddedCopyFamily_firingProbability_bounds
        (L := 0) (w := w) hK (mixtureCopyWeight mix) (j w) (U w)
        (sourceMixtureBody (design w)) (sourceMixtureValue (design w) (w : ℝ))
        hc hi hjw (sourceMixtureBody_disjoint (design w) (U w) hd)
        (probability_sourceMixtureBody (design w) (w : ℝ))
        (realizedMixtureCopy_scheduleTick_le_capacity mix hone hmass)
      have hr := realizedWeightedSum_nonneg_and_le_of_unit_values (L := 0) hK hweight
        (sourceMixtureValue (design w) (w : ℝ))
        (fun ℓ => (sourceMixtureValue_mem_unit (design w) (w : ℝ) ℓ).1)
        (fun ℓ => (sourceMixtureValue_mem_unit (design w) (w : ℝ) ℓ).2)
      simp only [Fintype.card_fin] at hr
      calc
        probability (fun x : BooleanCube (D w + 0) =>
          dnfEval (embeddedCopyFamilyDnf (L := 0) (U w)
            (sourceMixtureBody (design w)) (mixtureCopyWeight mix)) x = true) ≤
            ((w ^ q : ℕ) : ℝ) * (1 / 2 : ℝ) ^ w *
              realizedWeightedSum (w ^ q) 0 (mixtureCopyWeight mix)
                (sourceMixtureValue (design w) (w : ℝ)) := hb.2.1
        _ ≤ triggerBudgetScale (w ^ q) w *
            ((∑ ℓ, mixtureCopyWeight mix ℓ) +
              (copyCapacity (w ^ q) 0)⁻¹ * (((N + 1 : ℕ) : ℝ))) := by
          unfold triggerBudgetScale
          exact mul_le_mul_of_nonneg_left hr.2 (by positivity)
    · exact hmajor
  refine ⟨hp0, ?_⟩
  have hphalf : ∀ᶠ w : ℕ in atTop,
      probability (fun x : BooleanCube (D w + 0) =>
        dnfEval (embeddedCopyFamilyDnf (L := 0) (U w)
          (sourceMixtureBody (design w)) (mixtureCopyWeight mix)) x = true) < 1 / 2 := by
    exact hp0.eventually (Iio_mem_nhds (by norm_num : (0 : ℝ) < 1 / 2))
  filter_upwards [hphalf] with w hw
  rw [rejectionProbability_eq_one_sub_probability]
  linarith


/-- The fixed-design general-`t` response bridge simultaneously discharges the
source bracket's zeroth-order unit-value premise for every pool list. -/
theorem exists_common_threshold_eventually_sourceMixture_design_jets_and_bracket
    {N t K L : ℕ} (hK : 0 < K) (mix : FinitePositiveMixture N) {c : ℝ} (hc : 0 < c)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
        (∀ (i : Fin N) (k : Fin (t + 1)),
          |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
            iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k) ∧
        |realizedWeightedSum K L (mixtureCopyWeight mix)
            (sourceMixtureValue design (w : ℝ)) - mixtureBracket mix 1| ≤
          (copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
            η ⟨0, Nat.succ_pos t⟩ * (mix.pureWeight + ∑ i, mix.weight i) := by
  obtain ⟨C0, hC0⟩ :=
    exists_common_threshold_eventually_sourceMixture_design_jets mix hc hη
  refine ⟨C0, fun C' hC' => ?_⟩
  filter_upwards [hC0 C' hC'] with w hw
  obtain ⟨design, hdesign⟩ := hw
  refine ⟨design, hdesign, ?_⟩
  apply abs_realizedWeightedSum_sourceMixtureValue_sub_bracket_le hK mix design
    (w : ℝ) c (η ⟨0, Nat.succ_pos t⟩) (hη ⟨0, Nat.succ_pos t⟩).le
  intro i
  simpa only [iteratedDeriv_zero] using (hdesign i ⟨0, Nat.succ_pos t⟩).le


/-- Actual source-mixture data for every general fixed `t ≥ 2`, together with
simultaneous fixed physical designs and a calibrated finite-copy bracket. -/
theorem exists_actualSourceMixture_design_jets_and_bracket
    {t K L : ℕ} (ht : 2 ≤ t) (hK : 0 < K) (σ : HigherSignPattern t)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) < 1 / 4 ∧
      MatchesJet t (mixtureResponse mix (sourceC t))
        (signedHigherResponse (sourceKnobEta t) σ) 0 ∧
      3 / 4 < mix.pureWeight ∧
      ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
        ∃ design : ∀ i, PoolDesign
          (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
          (physicalPoolR (sourceC t) (mix.rate i) w) (physicalPoolV (sourceC t) w),
          (∀ (i : Fin N) (k : Fin (t + 1)),
            |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
              iteratedDeriv k.1 (poolResponse (sourceC t) (mix.rate i)) 0| < η k) ∧
          |realizedWeightedSum K L (mixtureCopyWeight mix)
              (sourceMixtureValue design (w : ℝ)) - mixtureBracket mix 1| ≤
            (copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
              η ⟨0, Nat.succ_pos t⟩ * (mix.pureWeight + ∑ i, mix.weight i) := by
  obtain ⟨hη0, hall⟩ := exists_sourcePositiveMixture_all_signs_at_source ht
  obtain ⟨N, hN, mix, hone, hmass, hmom, hjet, hpure⟩ := hall σ
  obtain ⟨C0, hC0⟩ := exists_common_threshold_eventually_sourceMixture_design_jets_and_bracket
    hK mix (sourceC_pos ht) hη
  exact ⟨N, hN, mix, hone, hmass, hjet, hpure, C0, hC0⟩


/-- Main fair-firing scale of a normalized source mixture. -/
noncomputable def sourceGateMainMass (K w : ℕ) (mix : FinitePositiveMixture N) : ℝ :=
  (K : ℝ) * (1 / 2 : ℝ) ^ w * mixtureBracket mix 1

/-- Complete residual in the source-calibrated fair-firing bracket. -/
noncomputable def sourceGateBracketError (N K L w : ℕ)
    (mix : FinitePositiveMixture N) (δ : ℝ) : ℝ :=
  triggeredORError ((N + 1) * K) w +
    (K : ℝ) * (1 / 2 : ℝ) ^ w *
      ((copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
        δ * (mix.pureWeight + ∑ i, mix.weight i))

/-- **Source-calibrated degree-zero Walsh bracket for the actual DNF OR.**
Neither a normalized constituent-sum limit nor an arbitrary response error is
used: the response error is the input proved by the fixed-design jet bridge. -/
theorem sourceMixtureGate_firingProbability_near_bracket
    {N m K L w : ℕ} {R v : Fin N → ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (j : Fin (N + 1) → Fin K)
    (c δ : ℝ) (hδ : 0 ≤ δ)
    (herror : ∀ i, |biasedResponse (w : ℝ) (poolEval (design i)) 0 -
      poolResponse c (mix.rate i) 0| ≤ δ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ i p r, Disjoint (U i.succ p) ((design i r).1)) :
    sourceGateMainMass K w mix - sourceGateBracketError N K L w mix δ ≤
        probability (fun x : BooleanCube (m + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix)) x = true) ∧
      probability (fun x : BooleanCube (m + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix)) x = true) ≤
        sourceGateMainMass K w mix + sourceGateBracketError N K L w mix δ ∧
      |probability (fun x : BooleanCube (m + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix)) x = true) - sourceGateMainMass K w mix| ≤
        sourceGateBracketError N K L w mix δ := by
  have hb := embeddedCopyFamily_firingProbability_bounds hK (mixtureCopyWeight mix)
    j U (sourceMixtureBody design) (sourceMixtureValue design (w : ℝ)) hcard hinter hj
    (sourceMixtureBody_disjoint design U hpool)
    (probability_sourceMixtureBody design (w : ℝ))
    (realizedMixtureCopy_scheduleTick_le_capacity mix hone hmass)
  have hr := abs_realizedWeightedSum_sourceMixtureValue_sub_bracket_le (L := L) hK mix design
    (w : ℝ) c δ hδ herror
  have hA : 0 ≤ (K : ℝ) * (1 / 2 : ℝ) ^ w := by positivity
  have hmul : |((K : ℝ) * (1 / 2 : ℝ) ^ w) *
        realizedWeightedSum K L (mixtureCopyWeight mix) (sourceMixtureValue design (w : ℝ)) -
      ((K : ℝ) * (1 / 2 : ℝ) ^ w) * mixtureBracket mix 1| ≤
      (K : ℝ) * (1 / 2 : ℝ) ^ w *
        ((copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
          δ * (mix.pureWeight + ∑ i, mix.weight i)) := by
    rw [← mul_sub, abs_mul, abs_of_nonneg hA]
    exact mul_le_mul_of_nonneg_left hr hA
  have habs : |probability (fun x : BooleanCube (m + L) =>
        dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
          (mixtureCopyWeight mix)) x = true) - sourceGateMainMass K w mix| ≤
      sourceGateBracketError N K L w mix δ := by
    unfold sourceGateMainMass sourceGateBracketError
    calc
      |probability (fun x : BooleanCube (m + L) =>
            dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
              (mixtureCopyWeight mix)) x = true) -
          (K : ℝ) * (1 / 2 : ℝ) ^ w * mixtureBracket mix 1| =
          |(probability (fun x : BooleanCube (m + L) =>
            dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
              (mixtureCopyWeight mix)) x = true) -
            (K : ℝ) * (1 / 2 : ℝ) ^ w *
              realizedWeightedSum K L (mixtureCopyWeight mix)
                (sourceMixtureValue design (w : ℝ))) +
          ((K : ℝ) * (1 / 2 : ℝ) ^ w *
              realizedWeightedSum K L (mixtureCopyWeight mix)
                (sourceMixtureValue design (w : ℝ)) -
            (K : ℝ) * (1 / 2 : ℝ) ^ w * mixtureBracket mix 1)| := by
              congr 1
              ring
      _ ≤ |probability (fun x : BooleanCube (m + L) =>
            dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
              (mixtureCopyWeight mix)) x = true) -
            (K : ℝ) * (1 / 2 : ℝ) ^ w *
              realizedWeightedSum K L (mixtureCopyWeight mix)
                (sourceMixtureValue design (w : ℝ))| +
          |(K : ℝ) * (1 / 2 : ℝ) ^ w *
              realizedWeightedSum K L (mixtureCopyWeight mix)
                (sourceMixtureValue design (w : ℝ)) -
            (K : ℝ) * (1 / 2 : ℝ) ^ w * mixtureBracket mix 1| := abs_add_le _ _
      _ ≤ triggeredORError ((N + 1) * K) w +
          (K : ℝ) * (1 / 2 : ℝ) ^ w *
            ((copyCapacity K L)⁻¹ * ((N + 1 : ℕ) : ℝ) +
              δ * (mix.pureWeight + ∑ i, mix.weight i)) :=
        add_le_add hb.2.2 hmul
  have hlo := (abs_le.1 habs).1
  have hhi := (abs_le.1 habs).2
  exact ⟨by linarith, by linarith, habs⟩


/-- General-`t` fixed-design response jets and the corresponding exact fair
bracket for the genuine source DNF, in one finite statement. -/
theorem sourceMixtureGate_designJet_and_firingProbability_near_bracket
    {N t m K L w : ℕ} {R v : Fin N → ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (j : Fin (N + 1) → Fin K)
    (c : ℝ) (η : Fin (t + 1) → ℝ) (hη : ∀ k, 0 < η k)
    (hjet : ∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ i p r, Disjoint (U i.succ p) ((design i r).1)) :
    (∀ (i : Fin N) (k : Fin (t + 1)),
      |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
        iteratedDeriv k.1 (poolResponse c (mix.rate i)) 0| < η k) ∧
    sourceGateMainMass K w mix -
        sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) ≤
        probability (fun x : BooleanCube (m + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix)) x = true) ∧
      probability (fun x : BooleanCube (m + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix)) x = true) ≤
        sourceGateMainMass K w mix +
          sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) ∧
      |probability (fun x : BooleanCube (m + L) =>
          dnfEval (embeddedCopyFamilyDnf (L := L) U (sourceMixtureBody design)
            (mixtureCopyWeight mix)) x = true) - sourceGateMainMass K w mix| ≤
        sourceGateBracketError N K L w mix (η ⟨0, Nat.succ_pos t⟩) := by
  refine ⟨hjet, ?_⟩
  apply sourceMixtureGate_firingProbability_near_bracket hK mix hone hmass design U j c
    (η ⟨0, Nat.succ_pos t⟩) (hη ⟨0, Nat.succ_pos t⟩).le
  · intro i
    simpa only [iteratedDeriv_zero] using (hjet i ⟨0, Nat.succ_pos t⟩).le
  · exact hcard
  · exact hinter
  · exact hj
  · exact hpool

end MonotoneDNF

#print axioms MonotoneDNF.biasedFiringProbability_triggeredBody_of_disjoint
#print axioms MonotoneDNF.embeddedCopyConstituentFiringSum_eq
#print axioms MonotoneDNF.embeddedCopyFamily_firingProbability_bounds
#print axioms MonotoneDNF.abs_realizedWeightedSum_sourceMixtureValue_sub_bracket_le
#print axioms MonotoneDNF.exists_common_threshold_eventually_sourceMixture_design_jets
#print axioms MonotoneDNF.tendsto_sourceMixtureGate_probability_and_rejection
#print axioms MonotoneDNF.exists_common_threshold_eventually_sourceMixture_design_jets_and_bracket
#print axioms MonotoneDNF.exists_actualSourceMixture_design_jets_and_bracket
#print axioms MonotoneDNF.sourceMixtureGate_firingProbability_near_bracket
#print axioms MonotoneDNF.sourceMixtureGate_designJet_and_firingProbability_near_bracket


==> anc/MonotoneDNF/SourceMomentJet.lean <==
module

public import MonotoneDNF.PositiveSource
public import MonotoneDNF.PositiveTruncation

@[expose] public section

open MeasureTheory Set Filter
open scoped Topology BigOperators
open MonotoneDNF

/-
Exact source-moment/target-jet calculus.  The proof matches recurrences for
`targetProfile` and for the proved closed form of `fullSourceMoment`; it does
not differentiate under an integral and does not discard the shifted Gamma'
term or the alternating derivative sign.
-/



namespace MonotoneDNF

lemma iteratedDeriv_id_mul_at_one (g : ℝ → ℝ) (n : ℕ) (hg : ContDiffAt ℝ n g 1) :
    iteratedDeriv n (fun x : ℝ => x * g x) 1 =
      if n = 0 then g 1 else iteratedDeriv n g 1 + n * iteratedDeriv (n - 1) g 1 := by
  rw [show (fun x : ℝ => x * g x) = id * g by rfl, iteratedDeriv_mul (by fun_prop) hg]
  cases n with
  | zero => simp
  | succ n =>
    rw [Finset.sum_range_succ']
    simp only [Nat.choose_zero_right, Nat.cast_one, iteratedDeriv_zero, id_eq, one_mul,
      Nat.add_sub_cancel]
    rw [Finset.sum_range_succ']
    simp only [Nat.choose_one_right, Nat.cast_add, Nat.cast_one, iteratedDeriv_one,
      Nat.reduceAdd, Nat.add_one_sub_one]
    simp +contextual [iteratedDeriv_id, iteratedDeriv_succ']
    ring


lemma differentiableAt_realGamma_of_pos {x : ℝ} (hx : 0 < x) :
    DifferentiableAt ℝ Real.Gamma x := by
  apply Real.differentiableAt_Gamma
  intro m
  have hm : 0 ≤ (m : ℝ) := Nat.cast_nonneg m
  linarith

lemma deriv_realGamma_add_one_of_pos {a : ℝ} (ha : 0 < a) :
    deriv Real.Gamma (a + 1) = Real.Gamma a + a * deriv Real.Gamma a := by
  have hleft := (differentiableAt_realGamma_of_pos (show 0 < a + 1 by linarith)).hasDerivAt.comp a
    ((hasDerivAt_id a).add_const 1)
  have hright := (hasDerivAt_id a).mul (differentiableAt_realGamma_of_pos ha).hasDerivAt
  have heq : (Real.Gamma ∘ fun x : ℝ => id x + 1) =ᶠ[𝓝 a]
      (id * Real.Gamma) := by
    filter_upwards [isOpen_Ioi.mem_nhds ha] with x hx
    change Real.Gamma (x + 1) = x * Real.Gamma x
    exact Real.Gamma_add_one (ne_of_gt hx)
  have hu := (hright.congr_of_eventuallyEq heq).unique hleft
  simpa only [id_eq, one_mul, mul_one] using hu.symm

lemma targetProfile_mul_deriv (d : ℝ) :
    Set.EqOn (fun y : ℝ => y * deriv (targetProfile d) y)
      (fun y : ℝ => d * (2 * y ^ (-d) - targetProfile d y)) (Ioi 0) := by
  intro y hy
  change y * deriv (targetProfile d) y = _
  rw [targetProfile_deriv d y hy]
  have hpow : y * y ^ (-1 - d) = y ^ (-d) := by
    calc
      y * y ^ (-1 - d) = y ^ (1 : ℝ) * y ^ (-1 - d) := by rw [Real.rpow_one]
      _ = y ^ ((1 : ℝ) + (-1 - d)) := (Real.rpow_add hy 1 _).symm
      _ = y ^ (-d) := by congr 1; ring
  unfold targetProfilePrime targetProfile
  dsimp only
  calc
    y * (d * y ^ (-1 - d) * (1 - 2 * d * Real.log y)) =
        (y * y ^ (-1 - d)) * d * (1 - 2 * d * Real.log y) := by ring
    _ = y ^ (-d) * d * (1 - 2 * d * Real.log y) := by rw [hpow]
    _ = d * (2 * y ^ (-d) - y ^ (-d) * (1 + 2 * d * Real.log y)) := by ring

lemma iteratedDeriv_id_mul_deriv_succ (f : ℝ → ℝ) (n : ℕ)
    (hf : ContDiffAt ℝ (n + 2) f 1) :
    iteratedDeriv (n + 1) (fun y : ℝ => y * deriv f y) 1 =
      iteratedDeriv (n + 2) f 1 + (n + 1) * iteratedDeriv (n + 1) f 1 := by
  have hgd : ContDiffAt ℝ (n + 1) (deriv f) 1 := by
    exact hf.derivWithin (by exact le_rfl)
  rw [iteratedDeriv_id_mul_at_one (deriv f) (n + 1) hgd]
  rw [if_neg (show n + 1 ≠ 0 by omega)]
  simp only [Nat.add_sub_cancel]
  rw [← iteratedDeriv_succ', ← iteratedDeriv_succ']
  push_cast
  ring

lemma iteratedDeriv_rpow_neg_at_one (d : ℝ) (n : ℕ) :
    iteratedDeriv n (fun y : ℝ => y ^ (-d)) 1 =
      (descPochhammer ℝ n).eval (-d) := by
  rw [iteratedDeriv_eq_iterate]
  simpa using Real.iter_deriv_rpow_const (-d) 1 n


lemma contDiffAt_targetProfile (d y : ℝ) (hy : 0 < y) (n : ℕ) :
    ContDiffAt ℝ n (targetProfile d) y := by
  unfold targetProfile
  fun_prop (disch := simp_all [hy.ne'])

lemma targetProfile_iteratedDeriv_recurrence (d : ℝ) (n : ℕ) :
    iteratedDeriv (n + 1) (targetProfile d) 1 =
      2 * d * iteratedDeriv n (fun y : ℝ => y ^ (-d)) 1 -
        (d + n) * iteratedDeriv n (targetProfile d) 1 := by
  cases n with
  | zero =>
    rw [iteratedDeriv_one, targetProfile_deriv_one]
    simp [targetProfile_one] ; ring
  | succ n =>
    have hEq := ((targetProfile_mul_deriv d).iteratedDeriv_of_isOpen isOpen_Ioi
      (n + 1) (show (1 : ℝ) ∈ Ioi 0 by norm_num))
    rw [iteratedDeriv_id_mul_deriv_succ (targetProfile d) n
      (contDiffAt_targetProfile d 1 zero_lt_one (n + 2))] at hEq
    have hf : ContDiffAt ℝ (n + 1) (targetProfile d) 1 :=
      contDiffAt_targetProfile d 1 zero_lt_one (n + 1)
    have hg : ContDiffAt ℝ (n + 1) (fun y : ℝ => y ^ (-d)) 1 :=
      Real.contDiffAt_rpow_const_of_ne one_ne_zero
    have hright : iteratedDeriv (n + 1)
        (fun y : ℝ => d * (2 * y ^ (-d) - targetProfile d y)) 1 =
        d * (2 * iteratedDeriv (n + 1) (fun y : ℝ => y ^ (-d)) 1 -
          iteratedDeriv (n + 1) (targetProfile d) 1) := by
      rw [iteratedDeriv_const_mul_field]
      change d * iteratedDeriv (n + 1)
        ((fun y : ℝ => 2 * y ^ (-d)) - targetProfile d) 1 = _
      rw [iteratedDeriv_sub (contDiffAt_const.mul hg) hf,
        iteratedDeriv_const_mul_field]
    rw [hright] at hEq
    push_cast at hEq ⊢
    linear_combination hEq

noncomputable def normalizedTargetMoment (d : ℝ) (k : ℕ) : ℝ :=
  (-1 : ℝ) ^ k * iteratedDeriv (k + 1) (targetProfile d) 1

noncomputable def normalizedRpowMoment (d : ℝ) (n : ℕ) : ℝ :=
  (-1 : ℝ) ^ n * (descPochhammer ℝ n).eval (-d)

lemma normalizedTargetMoment_zero (d : ℝ) : normalizedTargetMoment d 0 = d := by
  simp [normalizedTargetMoment, iteratedDeriv_one, targetProfile_deriv_one]

lemma normalizedTargetMoment_succ (d : ℝ) (k : ℕ) :
    normalizedTargetMoment d (k + 1) =
      (1 + d + k) * normalizedTargetMoment d k + 2 * d * normalizedRpowMoment d (k + 1) := by
  unfold normalizedTargetMoment normalizedRpowMoment
  rw [show k + 1 + 1 = (k + 1) + 1 by omega,
    targetProfile_iteratedDeriv_recurrence d (k + 1), iteratedDeriv_rpow_neg_at_one]
  push_cast
  rw [pow_succ]
  ring

lemma normalizedRpowMoment_eq_gamma {d : ℝ} (hd : 0 < d) (n : ℕ) :
    normalizedRpowMoment d n = (d / Real.Gamma (1 + d)) * Real.Gamma (d + n) := by
  induction n with
  | zero =>
    simp only [normalizedRpowMoment, pow_zero, one_mul, descPochhammer_zero,
      Polynomial.eval_one, Nat.cast_zero, add_zero]
    rw [show 1 + d = d + 1 by ring, Real.Gamma_add_one hd.ne']
    have hG : Real.Gamma d ≠ 0 := (Real.Gamma_pos_of_pos hd).ne'
    field_simp
  | succ n ih =>
    unfold normalizedRpowMoment at ih ⊢
    rw [descPochhammer_succ_right]
    simp only [Polynomial.eval_mul, Polynomial.eval_sub, Polynomial.eval_X,
      Polynomial.eval_natCast, pow_succ]
    have hnpos : 0 < d + (n : ℝ) := by positivity
    have harg : d + ((n + 1 : ℕ) : ℝ) = (d + (n : ℝ)) + 1 := by
      push_cast
      ring
    rw [harg, Real.Gamma_add_one hnpos.ne']
    linear_combination (d + (n : ℝ)) * ih

lemma fullSourceMoment_succ {d : ℝ} (hd : 0 < d) (k : ℕ) :
    fullSourceMoment d (k + 1) =
      (1 + d + k) * fullSourceMoment d k + 2 * d * normalizedRpowMoment d (k + 1) := by
  rw [fullSourceMoment_eq hd (k + 1), fullSourceMoment_eq hd k,
    normalizedRpowMoment_eq_gamma hd]
  have ha : 0 < 1 + d + (k : ℝ) := by positivity
  have harg : 1 + d + ((k + 1 : ℕ) : ℝ) = (1 + d + (k : ℝ)) + 1 := by
    push_cast
    ring
  have harg' : d + ((k + 1 : ℕ) : ℝ) = 1 + d + (k : ℝ) := by
    push_cast
    ring
  rw [harg, harg', Real.Gamma_add_one ha.ne', deriv_realGamma_add_one_of_pos ha]
  ring

lemma fullSourceMoment_eq_normalizedTargetMoment {d : ℝ} (hd : 0 < d) (k : ℕ) :
    fullSourceMoment d k = normalizedTargetMoment d k := by
  induction k with
  | zero => rw [fullSourceMoment_zero hd, normalizedTargetMoment_zero]
  | succ k ih =>
    rw [fullSourceMoment_succ hd, normalizedTargetMoment_succ, ih]


lemma normalizedRpowMoment_one (d : ℝ) : normalizedRpowMoment d 1 = d := by
  simp [normalizedRpowMoment, descPochhammer_succ_right]

lemma normalizedRpowMoment_two (d : ℝ) : normalizedRpowMoment d 2 = d * (1 + d) := by
  simp [normalizedRpowMoment, descPochhammer_succ_right]
  ring

/-- First higher coordinate, including the positive sign after two derivatives. -/
lemma fullSourceMoment_one {d : ℝ} (hd : 0 < d) :
    fullSourceMoment d 1 = d * (1 + 3 * d) := by
  rw [fullSourceMoment_eq_normalizedTargetMoment hd]
  have h := normalizedTargetMoment_succ d 0
  norm_num only [zero_add, Nat.cast_zero, add_zero] at h
  rw [normalizedTargetMoment_zero, normalizedRpowMoment_one] at h
  calc
    normalizedTargetMoment d 1 = (1 + d) * d + 2 * d * d := by simpa using h
    _ = d * (1 + 3 * d) := by ring

/-- Second higher coordinate: this depends on the genuinely shifted Gamma'
recurrence and on the `(-1)^k` normalization. -/
lemma fullSourceMoment_two {d : ℝ} (hd : 0 < d) :
    fullSourceMoment d 2 = d * (2 + 9 * d + 5 * d ^ 2) := by
  rw [fullSourceMoment_eq_normalizedTargetMoment hd]
  have h := normalizedTargetMoment_succ d 1
  norm_num only [Nat.cast_one] at h
  have h1 : normalizedTargetMoment d 1 = d * (1 + 3 * d) := by
    rw [← fullSourceMoment_eq_normalizedTargetMoment hd]
    exact fullSourceMoment_one hd
  rw [h1, normalizedRpowMoment_two] at h
  calc
    normalizedTargetMoment d 2 =
        (1 + d + 1) * (d * (1 + 3 * d)) + 2 * d * (d * (1 + d)) := by
      simpa using h
    _ = d * (2 + 9 * d + 5 * d ^ 2) := by ring

/-- The two public definitions of the signed full-line source integral are
literally the same integral after unfolding their kernels. -/
theorem signedSourceMoment_eq_fullSourceMoment (d : ℝ) (k : ℕ) :
    signedSourceMoment d k = fullSourceMoment d k := by
  rfl

/-- The later `PositiveSource` packaging has the same source integral too. -/
theorem sourceSignedMoment_eq_fullSourceMoment (d : ℝ) (k : ℕ) :
    sourceSignedMoment d k = fullSourceMoment d k := by
  rfl

/-- The source moment is exactly the sign-normalized higher target derivative. -/
theorem fullSourceMoment_eq_iteratedDeriv_targetProfile {d : ℝ} (hd : 0 < d) (k : ℕ) :
    fullSourceMoment d k =
      (-1 : ℝ) ^ k * iteratedDeriv (k + 1) (targetProfile d) 1 := by
  exact fullSourceMoment_eq_normalizedTargetMoment hd k

/-- Coordinatewise identification with the public `targetMomentJet`. -/
theorem fullSourceMoment_eq_targetMomentJet_apply {d : ℝ} (hd : 0 < d)
    {t : ℕ} (k : Fin t) :
    fullSourceMoment d k.1 = targetMomentJet d t k := by
  exact fullSourceMoment_eq_normalizedTargetMoment hd k.1

/-- The signed-source moment jet is the complete target moment jet. -/
theorem signedSourceMomentJet_eq_targetMomentJet {d : ℝ} (hd : 0 < d) (t : ℕ) :
    signedSourceMomentJet d t = targetMomentJet d t := by
  funext k
  rw [signedSourceMomentJet, signedSourceMoment_eq_fullSourceMoment]
  exact fullSourceMoment_eq_targetMomentJet_apply hd k

/-- Every target-moment coordinate has the source's shifted closed form.
Notice that centering remains at `realDigamma (1 + d)` while both Gamma terms
are shifted by `k`. -/
theorem targetMomentJet_apply_eq_shiftedGamma {d : ℝ} (hd : 0 < d)
    {t : ℕ} (k : Fin t) :
    targetMomentJet d t k = (d / Real.Gamma (1 + d)) *
      ((1 - 2 * d * realDigamma (1 + d)) * Real.Gamma (1 + d + k.1) +
        2 * d * deriv Real.Gamma (1 + d + k.1)) := by
  rw [← fullSourceMoment_eq_targetMomentJet_apply hd k, fullSourceMoment_eq hd]

/-- The same closed form directly for the public signed-source moment. -/
theorem signedSourceMoment_eq_shiftedGamma {d : ℝ} (hd : 0 < d) (k : ℕ) :
    signedSourceMoment d k = (d / Real.Gamma (1 + d)) *
      ((1 - 2 * d * realDigamma (1 + d)) * Real.Gamma (1 + d + k) +
        2 * d * deriv Real.Gamma (1 + d + k)) := by
  rw [signedSourceMoment_eq_fullSourceMoment, fullSourceMoment_eq hd]

/-- The existing exact density-correction theorem, transported all the way to
`targetMomentJet`.  This is a moment identity only; it makes no positivity or
quantitative correction-bound assertion. -/
theorem correctedSourceMomentJet_eq_targetMomentJet (d : ℝ) (hd : 0 < d)
    {a b : ℝ} (ha : 0 < a) (hab : a < b) (t : ℕ) :
    correctedSourceMomentJet d a b t = targetMomentJet d t := by
  rw [correctedSourceMomentJet_eq d hd ha hab t,
    signedSourceMomentJet_eq_targetMomentJet hd]

#print axioms MonotoneDNF.fullSourceMoment_one
#print axioms MonotoneDNF.fullSourceMoment_two
#print axioms MonotoneDNF.correctedSourceMomentJet_eq_targetMomentJet
#print axioms MonotoneDNF.signedSourceMoment_eq_fullSourceMoment
#print axioms MonotoneDNF.sourceSignedMoment_eq_fullSourceMoment
#print axioms MonotoneDNF.fullSourceMoment_eq_iteratedDeriv_targetProfile
#print axioms MonotoneDNF.fullSourceMoment_eq_targetMomentJet_apply
#print axioms MonotoneDNF.signedSourceMomentJet_eq_targetMomentJet
#print axioms MonotoneDNF.targetMomentJet_apply_eq_shiftedGamma
#print axioms MonotoneDNF.signedSourceMoment_eq_shiftedGamma

end MonotoneDNF


==> anc/MonotoneDNF/SourceOrderOneJet.lean <==
module

public import MonotoneDNF.SourceTailConstant
public import MonotoneDNF.PositiveCorrectedMeasure

@[expose] public section

/-!
# The constant-correction order-one positive finite jet

For each source parameter `t ≥ 2`, the explicit constant correction from
`SourceTailConstant` gives a genuine corrected source measure.  This module
reuses the general corrected-measure interval, mass, and moment adapters and
projects the proved zeroth moment to `Fin 1`; no higher-degree tail bound is
asserted.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped Topology BigOperators Interval ENNReal

noncomputable def constantSourcePoolMeasure (t : ℕ) : Measure ℝ :=
  sourceCorrectedPoolMeasure t (fun _ => constantTailCorrection t)

private lemma abs_constantTailCorrection_fun_le {t : ℕ} (ht : 2 ≤ t) :
    ∀ (x : ℝ), |(fun _ => constantTailCorrection t) x| ≤ sourceD t / 8 :=
  fun _ => abs_constantTailCorrection_le ht

lemma isFiniteMeasure_constantSourcePoolMeasure {t : ℕ} (ht : 2 ≤ t) :
    IsFiniteMeasure (constantSourcePoolMeasure t) := by
  exact isFiniteMeasure_sourceCorrectedPoolMeasure ht stronglyMeasurable_const
    (abs_constantTailCorrection_fun_le ht)

lemma ae_mem_sourceInterval_constantSourcePoolMeasure {t : ℕ} :
    ∀ᵐ x ∂constantSourcePoolMeasure t, x ∈ sourceInterval t :=
  ae_mem_sourceInterval_sourceCorrectedPoolMeasure

lemma integral_constantSourcePoolMeasure {t : ℕ} (ht : 2 ≤ t) (f : ℝ → ℝ) :
    (∫ x, f x ∂constantSourcePoolMeasure t) =
      ∫ x in sourceInterval t,
        correctedSourcePoolDensity (sourceD t)
          (fun _ => constantTailCorrection t) x * f x := by
  exact integral_sourceCorrectedPoolMeasure ht stronglyMeasurable_const
    (abs_constantTailCorrection_fun_le ht) f

lemma constantSourcePoolMeasure_real_univ {t : ℕ} (ht : 2 ≤ t) :
    (constantSourcePoolMeasure t).real Set.univ =
      ∫ x in sourceInterval t,
        correctedSourcePoolDensity (sourceD t)
          (fun _ => constantTailCorrection t) x := by
  exact real_univ_sourceCorrectedPoolMeasure ht stronglyMeasurable_const
    (abs_constantTailCorrection_fun_le ht)

lemma constantSourcePoolMeasure_mass_lt_quarter {t : ℕ} (ht : 2 ≤ t) :
    (constantSourcePoolMeasure t).real Set.univ < 1 / 4 := by
  exact real_univ_sourceCorrectedPoolMeasure_lt_quarter ht stronglyMeasurable_const
    (abs_constantTailCorrection_fun_le ht)

/-- The general corrected-measure interval and pool adapters reduce the
constant-correction case to just the zeroth-moment identity. -/
lemma constantSourcePoolMeasure_feature_zero {t : ℕ} (ht : 2 ≤ t) :
    (∫ x, poolFeature t x ∂constantSourcePoolMeasure t) ⟨2, by omega⟩ =
      fullSourceMoment (sourceD t) 0 := by
  change (∫ x, poolFeature t x ∂sourceCorrectedPoolMeasure t
    (fun _ => constantTailCorrection t)) ⟨0 + 2, by omega⟩ = _
  exact poolFeature_integral_singleMoment_sourceCorrectedPoolMeasure ht
    stronglyMeasurable_const (abs_constantTailCorrection_fun_le ht)
    (show 0 < t by omega)
    (by simpa only [pow_zero, one_mul, constantCorrectedSourceMomentDensity] using
      integral_constantCorrectedSourceMomentDensity ht)

/-- Project that coordinate to the actual order-one `poolFeature`. -/
lemma constantSourcePoolMeasure_corrected {t : ℕ} (ht : 2 ≤ t) :
    ∀ k : Fin 1, (∫ x, poolFeature 1 x ∂constantSourcePoolMeasure t)
      ⟨k.1 + 2, by omega⟩ = targetMomentJet (sourceD t) 1 k := by
  let _ := isFiniteMeasure_constantSourcePoolMeasure ht
  have hint : Integrable (poolFeature t) (constantSourcePoolMeasure t) := by
    exact integrable_poolFeature_sourceCorrectedPoolMeasure ht stronglyMeasurable_const
      (abs_constantTailCorrection_fun_le ht)
  have hzero := constantSourcePoolMeasure_feature_zero ht
  rw [MeasureTheory.eval_integral (fun _ : Fin (t + 2) => hint.eval _)] at hzero
  simp [poolFeature] at hzero
  have h1 : IntegrableOn (poolFeature 1) (sourceInterval t)
      (constantSourcePoolMeasure t) :=
    (continuous_poolFeature 1).continuousOn.integrableOn_compact isCompact_Icc
  change Integrable (poolFeature 1)
    ((constantSourcePoolMeasure t).restrict (sourceInterval t)) at h1
  rw [Measure.restrict_eq_self_of_ae_mem
    ae_mem_sourceInterval_constantSourcePoolMeasure] at h1
  intro k
  rw [MeasureTheory.eval_integral (fun _ : Fin (1 + 2) => h1.eval _)]
  fin_cases k
  simp [poolFeature]
  rw [hzero, fullSourceMoment_zero (sourceD_pos ht)]
  simp [targetMomentJet, iteratedDeriv_one, targetProfile_deriv_one]

/-- A genuine end-to-end positive finite-jet special case: the source at any
parameter `t ≥ 2`, corrected explicitly on the zeroth-moment subspace, is
converted to a finite positive mixture matching the target through order one.
The output has normalized bracket, exact total-weight accounting, and the
strict `3/4` pure-weight margin from the proved mass bound. -/
theorem exists_orderOnePositiveMixture_of_constantSource {t : ℕ} (ht : 2 ≤ t) :
    ∃ (N : ℕ) (_ : N ≤ 1 + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (constantSourcePoolMeasure t).real Set.univ ∧
      MatchesTargetJet mix (sourceD t) 1 ∧ 3 / 4 < mix.pureWeight := by
  let _ := isFiniteMeasure_constantSourcePoolMeasure ht
  exact exists_positiveMixture_matchesTargetJet_largePureWeight_of_isFiniteMeasure
    1 (constantSourcePoolMeasure t) (sourceLambdaMin_pos t)
    ae_mem_sourceInterval_constantSourcePoolMeasure
    (constantSourcePoolMeasure_mass_lt_quarter ht)
    (constantSourcePoolMeasure_corrected ht)

end MonotoneDNF

#print axioms MonotoneDNF.constantSourcePoolMeasure_feature_zero
#print axioms MonotoneDNF.constantSourcePoolMeasure_corrected
#print axioms MonotoneDNF.constantSourcePoolMeasure_mass_lt_quarter
#print axioms MonotoneDNF.exists_orderOnePositiveMixture_of_constantSource


==> anc/MonotoneDNF/SourceResponseBudgetLimits.lean <==
module

public import MonotoneDNF.SelectorSupportedGrowingResponseLimits

@[expose] public section

/-!
# Vanishing normalized source response budgets on a slow-C diagonal

When the calibration parameter satisfies `C n ≤ W n` and widths tend to
infinity, the separated physical ambient dimension is polynomial in `W n`.
This file derives finite majorants for the full-selector and global OR response
budgets, and then their limits.  The key mixed-support estimate retains the
actual trigger-cylinder mass; it is not the divergent unit-coefficient bound.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- Polynomial control of the separated physical dimension on a slow-C
sequence. -/
lemma eventually_separatedPhysicalDimension_le_pow_four
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop) (L : ℕ) :
    ∀ᶠ n in atTop,
      Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L ≤ (W n) ^ 4 := by
  filter_upwards [hW.eventually_ge_atTop (max 3 L)] with n hn
  have hw3 : 3 ≤ W n := (le_max_left _ _).trans hn
  have hL : L ≤ W n := (le_max_right _ _).trans hn
  have hw1 : 1 ≤ W n := by omega
  have hwR : (3 : ℝ) ≤ W n := by exact_mod_cast hw3
  have hcr : (C n : ℝ) ≤ (W n : ℝ) := by exact_mod_cast hCW n
  have hceil : Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) ≤ (W n) ^ 3 := by
    apply Nat.ceil_le.2
    calc
      (C n : ℝ) * (W n : ℝ) ^ 2 ≤ (W n : ℝ) * (W n : ℝ) ^ 2 :=
        mul_le_mul_of_nonneg_right hcr (sq_nonneg _)
      _ = ((W n ^ 3 : ℕ) : ℝ) := by push_cast; ring
  have h23 : (W n) ^ 2 ≤ (W n) ^ 3 := Nat.pow_le_pow_right (by omega) (by omega)
  have hL3 : L ≤ (W n) ^ 3 := hL.trans (Nat.le_self_pow (by omega : 3 ≠ 0) _)
  have h34 : 3 * (W n) ^ 3 ≤ (W n) ^ 4 := by
    calc
      3 * (W n) ^ 3 ≤ W n * (W n) ^ 3 := Nat.mul_le_mul_right _ hw3
      _ = (W n) ^ 4 := by ring
  omega

/-- The corresponding degree-`k` binomial majorant in real powers. -/
lemma eventually_separatedPhysicalChoose_le
    (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n) (hW : Tendsto W atTop atTop) (L k : ℕ) :
    ∀ᶠ n in atTop,
      (((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℕ) : ℝ) ≤
        (W n : ℝ) ^ (4 * k) := by
  filter_upwards [eventually_separatedPhysicalDimension_le_pow_four C W hCW hW L]
    with n hn
  calc
    (((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℕ) : ℝ) ≤
        (((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L) ^ k : ℕ) : ℝ) := by
      exact_mod_cast Nat.choose_le_pow _ _
    _ ≤ (((W n) ^ 4) ^ k : ℕ) := by exact_mod_cast Nat.pow_le_pow_left hn k
    _ = (W n : ℝ) ^ (4 * k) := by push_cast; rw [← pow_mul, Nat.mul_comm]

/-- A convenient exact inverse-power form of the separated selector budget. -/
lemma invSourceCopyCount_mul_selectorPartialCopyJetBudget_eq
    (N t L k w : ℕ) (m : ℕ) (hw : 0 < w) :
    (sourceCopyCount t w : ℝ)⁻¹ * selectorPartialCopyJetBudget (N + 1) m L w k (w : ℝ) =
      (k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ) *
        ((m + L).choose k : ℝ) *
          ((w : ℝ)⁻¹) ^ (sourceCopyExponent t + k) := by
  have hwR : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
  simp only [selectorPartialCopyJetBudget, sourceCopyCount, Nat.cast_pow,
    abs_of_nonneg (div_nonneg (by norm_num : (0 : ℝ) ≤ 2) (Nat.cast_nonneg w)),
    Nat.cast_add, Nat.cast_one]
  have hhalf : 2 ^ w * (1 / 2 : ℝ) ^ w = 1 := by
    rw [← mul_pow]
    norm_num
  rw [div_eq_mul_inv, mul_pow, inv_pow, pow_add]
  calc
    _ = (2 ^ w * (1 / 2 : ℝ) ^ w) *
        ((k.factorial : ℝ) * 2 ^ k * ((N + 1 : ℕ) : ℝ) * ((m + L).choose k : ℝ) *
          (((w : ℝ)⁻¹) ^ sourceCopyExponent t * ((w : ℝ)⁻¹) ^ k)) := by
      push_cast
      ring
    _ = _ := by
      rw [hhalf, one_mul]
      norm_num [Nat.cast_add, Nat.cast_one]

/-- Under the slow-C dimension bound, the full-selector partial-copy budget
is majorized by a constant times one inverse width. -/
theorem eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) (hk : 4 * k + 1 ≤ sourceCopyExponent t) :
    ∀ᶠ n in atTop,
      (sourceCopyCount t (W n) : ℝ)⁻¹ *
        selectorPartialCopyJetBudget (N + 1)
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k (W n : ℝ) ≤
        ((k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)) * (W n : ℝ)⁻¹ := by
  filter_upwards [eventually_separatedPhysicalChoose_le C W hCW hW L k,
    hW.eventually_ge_atTop 1] with n hchoose hn
  have hw : 0 < W n := by omega
  have hwR : (1 : ℝ) ≤ W n := by exact_mod_cast hn
  have hw0 : (0 : ℝ) ≤ (W n : ℝ)⁻¹ := inv_nonneg.mpr (Nat.cast_nonneg _)
  have hinv1 : (W n : ℝ)⁻¹ ≤ 1 :=
    (inv_le_one₀ (show (0 : ℝ) < W n by positivity)).2 hwR
  let A : ℝ := (k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)
  rw [invSourceCopyCount_mul_selectorPartialCopyJetBudget_eq N t L k (W n)
    (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) hw]
  let w : ℝ := W n
  let e : ℕ := sourceCopyExponent t + k
  have hA : 0 ≤ A := by dsimp [A]; positivity
  have he : 4 * k + 1 ≤ e := by dsimp [e]; omega
  have hpow : (w⁻¹) ^ e ≤ (w⁻¹) ^ (4 * k + 1) := by
    exact pow_le_pow_of_le_one hw0 hinv1 he
  calc
    (k.factorial : ℝ) * 2 ^ k * ((N + 1 : ℕ) : ℝ) *
        ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℝ) *
        ((W n : ℝ)⁻¹) ^ (sourceCopyExponent t + k) =
        A * ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℝ) *
          (w⁻¹) ^ e := by rfl
    _ ≤ A * ((w : ℝ) ^ (4 * k) * (w⁻¹) ^ (4 * k + 1)) := by
      rw [mul_assoc]
      exact mul_le_mul_of_nonneg_left
        (mul_le_mul hchoose hpow (pow_nonneg hw0 _)
          (pow_nonneg (Nat.cast_nonneg _) _)) hA
    _ = A * w⁻¹ := by
      have hwne : w ≠ 0 := by positivity
      have hc : (w : ℝ) ^ (4 * k) * (w⁻¹) ^ (4 * k) = 1 := by
        rw [← mul_pow, mul_inv_cancel₀ hwne, one_pow]
      rw [pow_add]
      calc
        A * (w ^ (4 * k) * (w⁻¹ ^ (4 * k) * w⁻¹ ^ 1)) =
            (A * (w ^ (4 * k) * w⁻¹ ^ (4 * k))) * w⁻¹ := by ring
        _ = A * w⁻¹ := by rw [hc]; ring
    _ = ((k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)) * (W n : ℝ)⁻¹ := rfl

/-- The full-selector partial-copy response budget vanishes on a slow-C
calibrated diagonal. -/
theorem tendsto_invSourceCopyCount_mul_selectorPartialCopyJetBudget
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) (hk : 4 * k + 1 ≤ sourceCopyExponent t) :
    Tendsto (fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
      selectorPartialCopyJetBudget (N + 1)
        (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2) L (W n) k
        (W n : ℝ)) atTop (𝓝 0) := by
  let A : ℝ := (k.factorial : ℝ) * (2 : ℝ) ^ k * ((N + 1 : ℕ) : ℝ)
  have hmaj : Tendsto (fun n : ℕ => A * (W n : ℝ)⁻¹) atTop (𝓝 0) := by
    have hi : Tendsto (fun n : ℕ => (W n : ℝ)⁻¹) atTop (𝓝 0) :=
      tendsto_inv_atTop_nhds_zero_nat.comp hW
    simpa using hi.const_mul A
  apply squeeze_zero' (Filter.Eventually.of_forall (fun n => by
    unfold selectorPartialCopyJetBudget
    positivity))
  · exact eventually_invSourceCopyCount_mul_selectorPartialCopyJetBudget_le
      N t L k C W hCW hW hk
  · exact hmaj

/-- The public OR correction already contains a useful geometric majorant
relative to its trigger scale. -/
lemma triggeredORError_le_sq_mul_geom {N w : ℕ} (hN : 0 < N) :
    triggeredORError N w ≤ (N : ℝ) ^ 2 * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2) := by
  have hs := triggerBudgetScale_pos (N := N) (w := w) hN
  have h := (div_le_iff₀ hs).1 (triggeredORError_div_scale_le hN)
  calc
    triggeredORError N w ≤ (N : ℝ) * (1 / 2 : ℝ) ^ (w / 2) * triggerBudgetScale N w := h
    _ = (N : ℝ) ^ 2 * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2) := by
      unfold triggerBudgetScale
      ring

/-- Finite polynomial-geometric majorant for the complete global OR budget. -/
theorem eventually_invSourceCopyCount_mul_sourceORJetBudget_le
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) :
    ∀ᶠ n in atTop,
      (sourceCopyCount t (W n) : ℝ)⁻¹ *
        sourceORJetBudget (N + 1) (sourceCopyCount t (W n))
          (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L) (W n) k
          (W n : ℝ) ≤
        ((k.factorial : ℝ) * (2 : ℝ) ^ k * (((N + 1 : ℕ) : ℝ) ^ 2)) *
          (W n : ℝ) ^ (sourceCopyExponent t + 4 * k) *
            (1 / 2 : ℝ) ^ ((W n) / 2) := by
  filter_upwards [eventually_separatedPhysicalChoose_le C W hCW hW L k,
    hW.eventually_ge_atTop 1] with n hchoose hn
  let w : ℕ := W n
  let K : ℕ := sourceCopyCount t w
  let Q : ℕ := (N + 1) * K
  have hw : 0 < w := by dsimp [w]; omega
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hK : 0 < K := by dsimp [K]; exact Nat.pow_pos hw
  have hQ : 0 < Q := by dsimp [Q]; positivity
  have hK0 : (K : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hK)
  have hE := triggeredORError_le_sq_mul_geom (N := Q) (w := w) hQ
  have hw_ratio : |2 / (w : ℝ)| ≤ (2 : ℝ) := by
    rw [abs_of_nonneg (by positivity : (0 : ℝ) ≤ 2 / (w : ℝ))]
    apply (div_le_iff₀ hwR).2
    have hw1R : (1 : ℝ) ≤ w := by
      dsimp [w]
      exact_mod_cast hn
    nlinarith
  have habs : |2 / (w : ℝ)| ^ k ≤ (2 : ℝ) ^ k :=
    pow_le_pow_left₀ (abs_nonneg _) hw_ratio k
  have hhalf : 2 ^ w * (1 / 2 : ℝ) ^ w = 1 := by
    rw [← mul_pow]
    norm_num
  have hcancel : (K : ℝ)⁻¹ * (Q : ℝ) ^ 2 =
      (((N + 1 : ℕ) : ℝ) ^ 2) * (K : ℝ) := by
    dsimp [Q]
    field_simp [hK0]
    push_cast
    ring
  change (K : ℝ)⁻¹ * ((2 : ℝ) ^ w * (k.factorial : ℝ) *
    |2 / (w : ℝ)| ^ k *
      ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℝ) *
        triggeredORError Q w) ≤ _
  calc
    (K : ℝ)⁻¹ * ((2 : ℝ) ^ w * (k.factorial : ℝ) *
      |2 / (w : ℝ)| ^ k *
        ((Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L).choose k : ℝ) *
          triggeredORError Q w) ≤
      (K : ℝ)⁻¹ * ((2 : ℝ) ^ w * (k.factorial : ℝ) * (2 : ℝ) ^ k *
        (w : ℝ) ^ (4 * k) * ((Q : ℝ) ^ 2 * (1 / 2 : ℝ) ^ w *
          (1 / 2 : ℝ) ^ (w / 2))) := by
      gcongr
      unfold triggeredORError
      positivity
    _ = ((K : ℝ)⁻¹ * (Q : ℝ) ^ 2) * (2 ^ w * (1 / 2 : ℝ) ^ w) *
        ((k.factorial : ℝ) * 2 ^ k * (w : ℝ) ^ (4 * k) *
          (1 / 2 : ℝ) ^ (w / 2)) := by ring
    _ = ((((N + 1 : ℕ) : ℝ) ^ 2) * (K : ℝ)) * 1 *
        ((k.factorial : ℝ) * 2 ^ k * (w : ℝ) ^ (4 * k) *
          (1 / 2 : ℝ) ^ (w / 2)) := by rw [hcancel, hhalf]
    _ = ((k.factorial : ℝ) * 2 ^ k * (((N + 1 : ℕ) : ℝ) ^ 2)) *
        (w : ℝ) ^ (sourceCopyExponent t + 4 * k) * (1 / 2 : ℝ) ^ (w / 2) := by
      dsimp [K, w]
      simp only [sourceCopyCount, Nat.cast_pow, pow_add]
      ring

/-- The global OR/SUM response budget also vanishes on a slow-C diagonal. -/
theorem tendsto_invSourceCopyCount_mul_sourceORJetBudget
    (N t L k : ℕ) (C W : ℕ → ℕ) (hCW : ∀ n, C n ≤ W n)
    (hW : Tendsto W atTop atTop) :
    Tendsto (fun n => (sourceCopyCount t (W n) : ℝ)⁻¹ *
      sourceORJetBudget (N + 1) (sourceCopyCount t (W n))
        (Nat.ceil ((C n : ℝ) * (W n : ℝ) ^ 2) + (W n) ^ 2 + L) (W n) k
        (W n : ℝ)) atTop (𝓝 0) := by
  let A : ℝ := (k.factorial : ℝ) * (2 : ℝ) ^ k * (((N + 1 : ℕ) : ℝ) ^ 2)
  have hmain : Tendsto (fun n : ℕ =>
      (W n : ℝ) ^ (sourceCopyExponent t + 4 * k) * (1 / 2 : ℝ) ^ ((W n) / 2))
      atTop (𝓝 0) := by
    exact (tendsto_polynomial_mul_geom_floorHalf (sourceCopyExponent t + 4 * k)).comp hW
  have hmaj : Tendsto (fun n : ℕ => A * ((W n : ℝ) ^
      (sourceCopyExponent t + 4 * k) * (1 / 2 : ℝ) ^ ((W n) / 2))) atTop (𝓝 0) := by
    simpa only [mul_assoc, mul_zero] using hmain.const_mul A
  apply squeeze_zero' (Filter.Eventually.of_forall (fun n => by
    unfold sourceORJetBudget triggeredORError
    positivity))
  · exact eventually_invSourceCopyCount_mul_sourceORJetBudget_le N t L k C W hCW hW
  · simpa only [A, mul_assoc] using hmaj

end MonotoneDNF


==> anc/MonotoneDNF/SourceResponseLimits.lean <==
module

public import MonotoneDNF.SourceScheduledWalshResponse
public import Mathlib.Analysis.SpecialFunctions.Choose

@[expose] public section

/-!
# Finite source-trigger and selector-rounding response limits

Only pre-selector responses are treated.  The main limit theorem has a fixed
copy-count/schedule parameter `K`, fixed smooth body-response curves, and an
explicit inverse-copy-capacity hypothesis.  It therefore does not claim the
limit for the growing source copy count, varying calibrated pools,
selector-supported Walsh tests, mixed-anchor geometry, or the OR/SUM error.
-/

namespace MonotoneDNF

open Filter Asymptotics
open scoped BigOperators Topology

attribute [local instance] Classical.propDecidable

/-- Exact finite binomial-trigger jet, including the vacuous case `k > w`. -/
lemma iteratedDeriv_one_add_mul_pow_zero (a : ℝ) (w k : ℕ) :
    iteratedDeriv k (fun z : ℝ => (1 + a * z) ^ w) 0 =
      (w.descFactorial k : ℝ) * a ^ k := by
  have hshift : iteratedDeriv k (fun u : ℝ => (1 + u) ^ w) 0 =
      (w.descFactorial k : ℝ) := by
    have h := congrFun
      (iteratedDeriv_comp_add_const k (fun u : ℝ => u ^ w) 1) 0
    simpa [add_comm] using h
  have hcomp := congrFun
    (iteratedDeriv_comp_const_mul (𝕜 := ℝ)
      (f := fun u : ℝ => (1 + u) ^ w) (n := k) (by fun_prop) a) 0
  simpa [hshift, mul_comm] using hcomp

/-- The finite source-trigger jet at the natural bias `w₀ = w`. -/
theorem iteratedDeriv_sourceResponseTriggerFactor_self_zero (K w k : ℕ) :
    iteratedDeriv k
        (sourceResponseTriggerFactor (K := K) (w := w) (w : ℝ)) 0 =
      (K : ℝ) * (2 : ℝ) ^ k *
        ((w.descFactorial k : ℝ) / (w : ℝ) ^ k) := by
  have hfun : sourceResponseTriggerFactor (K := K) (w := w) (w : ℝ) =
      fun z : ℝ => (K : ℝ) * (1 + (2 / (w : ℝ)) * z) ^ w := by
    funext z
    unfold sourceResponseTriggerFactor
    have hz : 2 * z / (w : ℝ) = (2 / (w : ℝ)) * z := by ring
    rw [hz]
  rw [hfun, iteratedDeriv_const_mul _ (by fun_prop),
    iteratedDeriv_one_add_mul_pow_zero, div_pow]
  ring

/-- Fixed-order trigger-jet convergence to the public exponential response. -/
theorem tendsto_iteratedDeriv_sourceResponseTriggerFactor_self
    (K k : ℕ) :
    Tendsto (fun w : ℕ => iteratedDeriv k
      (sourceResponseTriggerFactor (K := K) (w := w) (w : ℝ)) 0)
      atTop (𝓝 (iteratedDeriv k
        (fun z : ℝ => (K : ℝ) * triggerResponse z) 0)) := by
  have hnonzero : ∀ᶠ w : ℕ in atTop, ((w : ℝ) ^ k) ≠ 0 := by
    filter_upwards [eventually_gt_atTop 0] with w hw
    have hw0 : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
    exact pow_ne_zero _ hw0
  have hratio : Tendsto
      (fun w : ℕ => (w.descFactorial k : ℝ) / (w : ℝ) ^ k)
      atTop (𝓝 1) :=
    (isEquivalent_iff_tendsto_one hnonzero).mp (isEquivalent_descFactorial k)
  simp_rw [iteratedDeriv_sourceResponseTriggerFactor_self_zero]
  have hlim := (tendsto_const_nhds (x := (K : ℝ) * (2 : ℝ) ^ k)).mul hratio
  have hexp : iteratedDeriv k (fun z : ℝ => (K : ℝ) * triggerResponse z) 0 =
      (K : ℝ) * (2 : ℝ) ^ k := by
    unfold triggerResponse
    rw [iteratedDeriv_const_mul _ (by fun_prop),
      iteratedDeriv_exp_const_mul]
    simp
  rw [hexp]
  simpa using hlim

/-- General filtered version of the same trigger-jet limit. -/
theorem tendsto_iteratedDeriv_sourceResponseTriggerFactor_of_tendsto
    {α : Type*} {l : Filter α} (K k : ℕ) (W : α → ℕ)
    (hW : Tendsto W l atTop) :
    Tendsto (fun q => iteratedDeriv k
      (sourceResponseTriggerFactor (K := K) (w := W q) (W q : ℝ)) 0) l
      (𝓝 (iteratedDeriv k (fun z : ℝ => (K : ℝ) * triggerResponse z) 0)) :=
  (tendsto_iteratedDeriv_sourceResponseTriggerFactor_self K k).comp hW

/-- For any fixed tested degree, selector rounding of the full response jet
is bounded by one global tick.  No positivity or boundedness of the response
curves is assumed. -/
theorem abs_realizedWeightedSum_jet_sub_exact_le
    {I : ℕ} {K L : ℕ} (hK : 0 < K)
    {weight : Fin I → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (value : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ i, ContDiffAt ℝ k (value i) 0) :
    |iteratedDeriv k (fun z => realizedWeightedSum K L weight
        (fun i => value i z)) 0 -
      iteratedDeriv k (fun z => ∑ i, weight i * value i z) 0| ≤
    (copyCapacity K L)⁻¹ * ∑ i, |iteratedDeriv k (value i) 0| := by
  have hexact : iteratedDeriv k (fun z : ℝ => ∑ i, weight i * value i z) 0 =
      ∑ i, weight i * iteratedDeriv k (value i) 0 := by
    have hfun : (fun z : ℝ => ∑ i, weight i * value i z) =
        ∑ i, fun z : ℝ => weight i * value i z := by
      funext z
      rw [Finset.sum_apply]
    rw [hfun, iteratedDeriv_sum (fun i hi => contDiffAt_const.mul (hvalue i))]
    apply Finset.sum_congr rfl
    intro i hi
    exact iteratedDeriv_const_mul _ (hvalue i)
  rw [iteratedDeriv_realizedWeightedSum_values weight value k hvalue, hexact]
  exact abs_realizedWeightedSum_sub_le hK hweight
    (fun i => iteratedDeriv k (value i) 0)

/-- A uniform derivative bound yields the cardinality-explicit rounding
majorant.  This form is useful when the source precision allocates one budget
per constituent and per tested order. -/
theorem abs_realizedWeightedSum_jet_sub_exact_le_of_bound
    {I : ℕ} {K L : ℕ} (hK : 0 < K)
    {weight : Fin I → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (value : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ i, ContDiffAt ℝ k (value i) 0) (B : ℝ)
    (hB : ∀ i, |iteratedDeriv k (value i) 0| ≤ B) :
    |iteratedDeriv k (fun z => realizedWeightedSum K L weight
        (fun i => value i z)) 0 -
      iteratedDeriv k (fun z => ∑ i, weight i * value i z) 0| ≤
    (copyCapacity K L)⁻¹ * (I : ℝ) * B := by
  calc
    |iteratedDeriv k (fun z => realizedWeightedSum K L weight
        (fun i => value i z)) 0 -
      iteratedDeriv k (fun z => ∑ i, weight i * value i z) 0| ≤
        (copyCapacity K L)⁻¹ * ∑ i, |iteratedDeriv k (value i) 0| :=
      abs_realizedWeightedSum_jet_sub_exact_le hK hweight value k hvalue
    _ ≤ (copyCapacity K L)⁻¹ * ∑ _i : Fin I, B := by
      apply mul_le_mul_of_nonneg_left
      · exact Finset.sum_le_sum (fun i hi => hB i)
      · exact inv_nonneg.mpr (copyCapacity_pos hK L).le
    _ = (copyCapacity K L)⁻¹ * (I : ℝ) * B := by
      simp [mul_assoc]

/-- Rounding converges under an explicit inverse-capacity hypothesis.  This
is the two-sequence interface: copy count and selector length may vary
independently, provided their joint capacity tends to infinity. -/
theorem tendsto_realizedWeightedSum_of_invCapacity
    {α ι : Type*} {l : Filter α} [Fintype ι]
    {K L : α → ℕ} (hK : ∀ q, 0 < K q)
    {weight : ι → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (value : ι → ℝ) :
    Tendsto (fun q => realizedWeightedSum (K q) (L q) weight value) l
      (𝓝 (∑ i, weight i * value i)) := by
  have herr (q : α) :
      |realizedWeightedSum (K q) (L q) weight value - ∑ i, weight i * value i| ≤
        (copyCapacity (K q) (L q))⁻¹ * ∑ i, |value i| :=
    abs_realizedWeightedSum_sub_le (hK q) hweight value
  have habs : Tendsto (fun q =>
      |realizedWeightedSum (K q) (L q) weight value - ∑ i, weight i * value i|)
      l (𝓝 0) := by
    apply squeeze_zero' (Filter.Eventually.of_forall (fun q => abs_nonneg _))
      (Filter.Eventually.of_forall herr)
    simpa using hinv.mul_const (∑ i, |value i|)
  have hdiff : Tendsto (fun q =>
      realizedWeightedSum (K q) (L q) weight value - ∑ i, weight i * value i)
      l (𝓝 0) := by
    rw [tendsto_zero_iff_norm_tendsto_zero]
    simpa only [Real.norm_eq_abs] using habs
  simpa using hdiff.add (tendsto_const_nhds (x := ∑ i, weight i * value i))

/-- The same independent-capacity limit after applying any fixed derivative
order to smooth response curves. -/
theorem tendsto_realizedWeightedSum_jet_of_invCapacity
    {α : Type*} {l : Filter α} {I : ℕ}
    {K L : α → ℕ} (hK : ∀ q, 0 < K q)
    {weight : Fin I → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (hinv : Tendsto (fun q => (copyCapacity (K q) (L q))⁻¹) l (𝓝 0))
    (value : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ i, ContDiffAt ℝ k (value i) 0) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      realizedWeightedSum (K q) (L q) weight (fun i => value i z)) 0) l
      (𝓝 (iteratedDeriv k (fun z : ℝ => ∑ i, weight i * value i z) 0)) := by
  have hsum := tendsto_realizedWeightedSum_of_invCapacity hK hweight hinv
    (fun i => iteratedDeriv k (value i) 0)
  have hexact : iteratedDeriv k (fun z : ℝ => ∑ i, weight i * value i z) 0 =
      ∑ i, weight i * iteratedDeriv k (value i) 0 := by
    have hfun : (fun z : ℝ => ∑ i, weight i * value i z) =
        ∑ i, fun z : ℝ => weight i * value i z := by
      funext z
      rw [Finset.sum_apply]
    rw [hfun, iteratedDeriv_sum (fun i hi => contDiffAt_const.mul (hvalue i))]
    apply Finset.sum_congr rfl
    intro i hi
    exact iteratedDeriv_const_mul _ (hvalue i)
  rw [← hexact] at hsum
  apply hsum.congr'
  exact Filter.Eventually.of_forall (fun q =>
    (iteratedDeriv_realizedWeightedSum_values weight value k hvalue).symm)

/-- Finite sums of products converge whenever every jet coordinate up to the
tested order converges.  There is no interchange of differentiation with an
unproved limit: Leibniz is applied separately at every finite index. -/
theorem tendsto_iteratedDeriv_mul_of_jet_tendsto
    {α : Type*} {l : Filter α} {F G : α → ℝ → ℝ} {f g : ℝ → ℝ} (k : ℕ)
    (hF : ∀ q, ContDiffAt ℝ k (F q) 0) (hG : ∀ q, ContDiffAt ℝ k (G q) 0)
    (hf : ContDiffAt ℝ k f 0) (hg : ContDiffAt ℝ k g 0)
    (hFlim : ∀ j, j ≤ k → Tendsto (fun q => iteratedDeriv j (F q) 0) l
      (𝓝 (iteratedDeriv j f 0)))
    (hGlim : ∀ j, j ≤ k → Tendsto (fun q => iteratedDeriv j (G q) 0) l
      (𝓝 (iteratedDeriv j g 0))) :
    Tendsto (fun q => iteratedDeriv k (fun z => F q z * G q z) 0) l
      (𝓝 (iteratedDeriv k (fun z => f z * g z) 0)) := by
  have hsum : Tendsto (fun q => ∑ j ∈ Finset.range (k + 1),
      (k.choose j : ℝ) * iteratedDeriv j (F q) 0 * iteratedDeriv (k - j) (G q) 0)
      l (𝓝 (∑ j ∈ Finset.range (k + 1),
        (k.choose j : ℝ) * iteratedDeriv j f 0 * iteratedDeriv (k - j) g 0)) := by
    apply tendsto_finsetSum
    intro j hj
    have hjk : j ≤ k := Nat.lt_succ_iff.mp (Finset.mem_range.mp hj)
    simpa only [mul_assoc] using
      ((hFlim j hjk).mul (hGlim (k - j) (Nat.sub_le k j))).const_mul
        (k.choose j : ℝ)
  have hideal : iteratedDeriv k (fun z => f z * g z) 0 =
      ∑ j ∈ Finset.range (k + 1),
        (k.choose j : ℝ) * iteratedDeriv j f 0 * iteratedDeriv (k - j) g 0 := by
    exact iteratedDeriv_mul hf hg
  rw [← hideal] at hsum
  apply hsum.congr'
  exact Filter.Eventually.of_forall (fun q =>
    (show iteratedDeriv k (fun z => F q z * G q z) 0 =
      ∑ j ∈ Finset.range (k + 1), (k.choose j : ℝ) * iteratedDeriv j (F q) 0 *
        iteratedDeriv (k - j) (G q) 0 from iteratedDeriv_mul (hF q) (hG q)).symm)

/-- Full pre-selector response-jet limit for fixed smooth body curves and a
fixed copy-count parameter.  The limit is coefficientwise at `z = 0`; no
pointwise or uniform convergence away from zero is asserted. -/
theorem tendsto_iteratedDeriv_trigger_mul_realizedWeightedSum
    {α : Type*} {l : Filter α} {I : ℕ}
    (K : ℕ) (hK : 0 < K) (W : α → ℕ) (hW : Tendsto W l atTop)
    (L : α → ℕ)
    (hinv : Tendsto (fun q => (copyCapacity K (L q))⁻¹) l (𝓝 0))
    {weight : Fin I → ℝ} (hweight : ∀ i, 0 ≤ weight i)
    (value : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ i, ContDiffAt ℝ k (value i) 0) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      sourceResponseTriggerFactor (K := K) (w := W q) (W q : ℝ) z *
        realizedWeightedSum K (L q) weight (fun i => value i z)) 0) l
      (𝓝 (iteratedDeriv k (fun z : ℝ =>
        ((K : ℝ) * triggerResponse z) * (∑ i, weight i * value i z)) 0)) := by
  let F : α → ℝ → ℝ := fun q =>
    sourceResponseTriggerFactor (K := K) (w := W q) (W q : ℝ)
  let G : α → ℝ → ℝ := fun q z =>
    realizedWeightedSum K (L q) weight (fun i => value i z)
  let f : ℝ → ℝ := fun z => (K : ℝ) * triggerResponse z
  let g : ℝ → ℝ := fun z => ∑ i, weight i * value i z
  have hF : ∀ q, ContDiffAt ℝ k (F q) 0 := by
    intro q
    unfold F sourceResponseTriggerFactor
    fun_prop
  have hG : ∀ q, ContDiffAt ℝ k (G q) 0 := by
    intro q
    exact contDiffAt_realizedWeightedSum_values weight value k hvalue
  have hf : ContDiffAt ℝ k f 0 := by
    unfold f triggerResponse
    fun_prop
  have hg : ContDiffAt ℝ k g 0 := by
    unfold g
    apply ContDiffAt.sum
    intro i hi
    exact contDiffAt_const.mul (hvalue i)
  have hFlim : ∀ j, j ≤ k → Tendsto (fun q => iteratedDeriv j (F q) 0) l
      (𝓝 (iteratedDeriv j f 0)) := by
    intro j hj
    exact tendsto_iteratedDeriv_sourceResponseTriggerFactor_of_tendsto K j W hW
  have hGlim : ∀ j, j ≤ k → Tendsto (fun q => iteratedDeriv j (G q) 0) l
      (𝓝 (iteratedDeriv j g 0)) := by
    intro j hj
    exact tendsto_realizedWeightedSum_jet_of_invCapacity
      (K := fun _ => K) (L := L) (fun _ => hK) hweight hinv value j
        (fun i => (hvalue i).of_le (by exact_mod_cast hj))
  exact tendsto_iteratedDeriv_mul_of_jet_tendsto k hF hG hf hg hFlim hGlim

/-- The exact real-weight bracket of the public ideal source response is the
public bracket evaluated at `exp (2*c*z)`. -/
theorem sum_mixtureCopyWeight_mul_sourceMixtureIdealResponseValue
    {N : ℕ} (mix : FinitePositiveMixture N) (c z : ℝ) :
    (∑ ℓ, mixtureCopyWeight mix ℓ * sourceMixtureIdealResponseValue mix c z ℓ) =
      mixtureBracket mix (Real.exp (2 * c * z)) := by
  rw [Fin.sum_univ_succ]
  simp [mixtureBracket, poolResponse]

/-- Source-mixture specialization of the full response-jet limit.  The still
finite parameters `K` and `(L q)` are visible on the left; their limits are not
silently identified with the trigger-width limit. -/
theorem tendsto_iteratedDeriv_trigger_mul_realizedSourceMixtureIdeal
    {α : Type*} {l : Filter α} {N : ℕ}
    (K : ℕ) (hK : 0 < K) (W : α → ℕ) (hW : Tendsto W l atTop)
    (L : α → ℕ)
    (hinv : Tendsto (fun q => (copyCapacity K (L q))⁻¹) l (𝓝 0))
    (mix : FinitePositiveMixture N) (c : ℝ) (k : ℕ) :
    Tendsto (fun q => iteratedDeriv k (fun z =>
      sourceResponseTriggerFactor (K := K) (w := W q) (W q : ℝ) z *
        realizedWeightedSum K (L q) (mixtureCopyWeight mix)
          (sourceMixtureIdealResponseValue mix c z)) 0) l
      (𝓝 (iteratedDeriv k (fun z : ℝ =>
        (K : ℝ) * mixtureResponse mix c z) 0)) := by
  have hweight : ∀ ℓ, 0 ≤ mixtureCopyWeight mix ℓ := by
    intro ℓ
    exact Fin.cases mix.pureWeight_nonneg (fun i => mix.weight_nonneg i) ℓ
  have htarget : (fun z : ℝ => ((K : ℝ) * triggerResponse z) *
      (∑ ℓ, mixtureCopyWeight mix ℓ * sourceMixtureIdealResponseValue mix c z ℓ)) =
      (fun z : ℝ => (K : ℝ) * mixtureResponse mix c z) := by
    funext z
    rw [sum_mixtureCopyWeight_mul_sourceMixtureIdealResponseValue]
    unfold mixtureResponse
    ring
  rw [← htarget]
  exact tendsto_iteratedDeriv_trigger_mul_realizedWeightedSum
    (I := N + 1) K hK W hW L hinv hweight
      (fun ℓ z => sourceMixtureIdealResponseValue mix c z ℓ) k
      (fun ℓ => contDiffAt_sourceMixtureIdealResponseValue mix c ℓ k)

#print axioms MonotoneDNF.iteratedDeriv_one_add_mul_pow_zero
#print axioms MonotoneDNF.iteratedDeriv_sourceResponseTriggerFactor_self_zero
#print axioms MonotoneDNF.tendsto_iteratedDeriv_sourceResponseTriggerFactor_self
#print axioms MonotoneDNF.tendsto_iteratedDeriv_sourceResponseTriggerFactor_of_tendsto
#print axioms MonotoneDNF.abs_realizedWeightedSum_jet_sub_exact_le
#print axioms MonotoneDNF.abs_realizedWeightedSum_jet_sub_exact_le_of_bound
#print axioms MonotoneDNF.tendsto_realizedWeightedSum_of_invCapacity
#print axioms MonotoneDNF.tendsto_realizedWeightedSum_jet_of_invCapacity
#print axioms MonotoneDNF.tendsto_iteratedDeriv_mul_of_jet_tendsto
#print axioms MonotoneDNF.tendsto_iteratedDeriv_trigger_mul_realizedWeightedSum
#print axioms MonotoneDNF.sum_mixtureCopyWeight_mul_sourceMixtureIdealResponseValue
#print axioms MonotoneDNF.tendsto_iteratedDeriv_trigger_mul_realizedSourceMixtureIdeal

end MonotoneDNF


==> anc/MonotoneDNF/SourceScheduledWalshResponse.lean <==
module

public import MonotoneDNF.SourceHardGateFiring

@[expose] public section

/-!
# Trigger-normalized Walsh responses of scheduled source lists

The generating polynomial in this file tests only characters supported on the
physical block preceding the numerical selectors. On that test space a
selector contributes exactly its fair schedule fraction. A disjoint fixed
trigger and body contribute their exact finite-width product response. Thus
no biased-selector approximation and no random-trigger mean is introduced.

The main response identity concerns the arithmetic sum of the displayed
scheduled constituents, not their Boolean OR. The existing small-
intersection OR correction can be applied subsequently, coefficient by
coefficient.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

/-- A Walsh character on the first block pulls back to the embedded character. -/
@[simp] theorem walshCharacter_embedFirstTerm (m L : ℕ) (T : Finset (Fin m))
    (x : BooleanCube (m + L)) :
    walshCharacter (embedFirstTerm m L T) x = walshCharacter T (firstBlock m L x) := by
  classical
  simp [walshCharacter, embedFirstTerm, firstBlock, Finset.prod_map]

/-- Uniform expectation of a first-block observable is unchanged by fresh bits. -/
theorem expectation_firstBlock (m L : ℕ) (f : BooleanCube m → ℝ) :
    expectation (fun x : BooleanCube (m + L) => f (firstBlock m L x)) =
      expectation f := by
  let F : BooleanCube (m + L) → ℝ := fun x => f (firstBlock m L x)
  calc
    expectation F = expectation (fun p : BooleanCube m × BooleanCube L =>
        F (cubeAppendEquiv m L p)) := expectation_equiv (cubeAppendEquiv m L) F
    _ = expectation (fun p : BooleanCube m × BooleanCube L =>
        f p.1 * (1 : ℝ)) := by
      congr 1
      funext p
      simp [F]
    _ = expectation f * expectation (fun _ : BooleanCube L => (1 : ℝ)) :=
      expectation_prod_type f (fun _ => 1)
    _ = expectation f := by rw [expectation_const]; ring

/-- First-block Walsh coefficients are preserved by the displayed body embedding. -/
@[simp] theorem walshCoefficient_embedFirstBody (m L : ℕ)
    (body : List (Finset (Fin m))) (T : Finset (Fin m)) :
    walshCoefficient (dnfEval (embedFirstBody m L body)) (embedFirstTerm m L T) =
      walshCoefficient (dnfEval body) T := by
  unfold walshCoefficient
  rw [show (fun x : BooleanCube (m + L) =>
      bit (dnfEval (embedFirstBody m L body) x) *
        walshCharacter (embedFirstTerm m L T) x) =
      (fun x => (fun y : BooleanCube m =>
        bit (dnfEval body y) * walshCharacter T y) (firstBlock m L x)) by
    funext x
    simp]
  exact expectation_firstBlock m L
    (fun y : BooleanCube m => bit (dnfEval body y) * walshCharacter T y)

/-- On a physical-block character, a fresh selector contributes exactly its
fair firing fraction; the other factor is the unselected Walsh coefficient. -/
theorem walshCoefficient_selectedEmbedFirstBody (m L : ℕ)
    (body : List (Finset (Fin m))) (T : Finset (Fin m)) (k : ℕ)
    (hk : k ≤ 2 ^ L) :
    walshCoefficient
        (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k))
        (embedFirstTerm m L T) =
      walshCoefficient (dnfEval body) T *
        (1 - (k : ℝ) / (2 ^ L : ℝ)) := by
  let f : BooleanCube m → ℝ := fun y => bit (dnfEval body y) * walshCharacter T y
  let g : BooleanCube L → ℝ := fun y => bit (selector L k y)
  let F : BooleanCube (m + L) → ℝ := fun x =>
    bit (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k) x) *
      walshCharacter (embedFirstTerm m L T) x
  calc
    walshCoefficient
        (dnfEval (selectedTemplateTerms m L (embedFirstBody m L body) k))
        (embedFirstTerm m L T) = expectation F := rfl
    _ = expectation (fun p : BooleanCube m × BooleanCube L =>
        F (cubeAppendEquiv m L p)) := expectation_equiv (cubeAppendEquiv m L) F
    _ = expectation (fun p : BooleanCube m × BooleanCube L => f p.1 * g p.2) := by
      congr 1
      funext p
      simp only [F, f, g, dnfEval_selectedTemplateTerms,
        firstBlock_cubeAppendEquiv, secondBlock_cubeAppendEquiv,
        dnfEval_embedFirstBody, walshCharacter_embedFirstTerm, bit_and_eq_mul]
      ring
    _ = expectation f * expectation g := expectation_prod_type f g
    _ = walshCoefficient (dnfEval body) T *
        probability (fun y => selector L k y = true) := rfl
    _ = _ := by rw [probability_selector L k hk]

/-- Exact Walsh coefficient of one scheduled physical unit on a
physical-block test. -/
theorem walshCoefficient_scheduledEmbedFirstUnit {m L K : ℕ}
    (body : List (Finset (Fin m))) (T : Finset (Fin m)) (J : ℕ) (p : Fin K) :
    walshCoefficient
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L body) J p))
        (embedFirstTerm m L T) =
      walshCoefficient (dnfEval body) T * scheduleUnitFraction L J p := by
  rw [scheduledUnitTerms, walshCoefficient_selectedEmbedFirstBody m L body T
    (scheduleUnitThreshold L J p) (scheduleUnitThreshold_le L p),
    one_sub_scheduleUnitThreshold_div]

/-- The Walsh generating polynomial restricted to tests on the physical block. -/
noncomputable def physicalBlockWalshPolynomial (m L : ℕ) (w : ℝ)
    (gate : BooleanCube (m + L) → Bool) (z : ℝ) : ℝ :=
  ∑ T : Finset (Fin m), (2 / w) ^ T.card * z ^ T.card *
    walshCoefficient gate (embedFirstTerm m L T)

/-- With no selector event, the physical-block polynomial is exactly the
ordinary biased response of the physical body. -/
theorem physicalBlockWalshPolynomial_embedFirstBody (m L : ℕ) (w z : ℝ)
    (body : List (Finset (Fin m))) :
    physicalBlockWalshPolynomial m L w
      (dnfEval (embedFirstBody m L body)) z = biasedResponse w (dnfEval body) z := by
  rw [biasedResponse_walsh_expansion]
  unfold physicalBlockWalshPolynomial
  apply Finset.sum_congr rfl
  intro T hT
  rw [walshCoefficient_embedFirstBody]

/-- A scheduled physical unit has its schedule fraction times the body's full
finite-width response, when only physical-block characters are tested. -/
theorem physicalBlockWalshPolynomial_scheduledEmbedFirstUnit {m L K : ℕ}
    (w z : ℝ) (body : List (Finset (Fin m))) (J : ℕ) (p : Fin K) :
    physicalBlockWalshPolynomial m L w
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L body) J p)) z =
      scheduleUnitFraction L J p * biasedResponse w (dnfEval body) z := by
  unfold physicalBlockWalshPolynomial
  simp_rw [walshCoefficient_scheduledEmbedFirstUnit]
  calc
    (∑ T : Finset (Fin m), (2 / w) ^ T.card * z ^ T.card *
        (walshCoefficient (dnfEval body) T * scheduleUnitFraction L J p)) =
      scheduleUnitFraction L J p * ∑ T : Finset (Fin m),
        (2 / w) ^ T.card * z ^ T.card * walshCoefficient (dnfEval body) T := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro T hT
      ring
    _ = _ := by rw [biasedResponse_walsh_expansion]

/-- Trigger-normalized response of one scheduled disjoint trigger/body unit.
The trigger factor is finite-width, not its exponential limit. -/
theorem normalized_scheduledEmbedFirstUnit {m L K w : ℕ}
    (w₀ z : ℝ) (U : Finset (Fin m)) (body : List (Finset (Fin m)))
    (J : ℕ) (p : Fin K) (hcard : U.card = w)
    (hdisjoint : ∀ S ∈ body, Disjoint U S) :
    (2 : ℝ) ^ w * physicalBlockWalshPolynomial m L w₀
        (dnfEval (scheduledUnitTerms m L
          (fun _ : Fin K => embedFirstBody m L (triggeredBodyTerms U body)) J p)) z =
      scheduleUnitFraction L J p *
        ((1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval body) z) := by
  rw [physicalBlockWalshPolynomial_scheduledEmbedFirstUnit]
  unfold biasedResponse
  rw [biasedFiringProbability_triggeredBody_of_disjoint _ U body hdisjoint, hcard]
  have hfactor : (2 : ℝ) ^ w * (1 / 2 + z / w₀) ^ w =
      (1 + 2 * z / w₀) ^ w := by
    rw [← mul_pow]
    congr 1
    ring
  calc
    (2 : ℝ) ^ w * (scheduleUnitFraction L J p *
        ((1 / 2 + z / w₀) ^ w *
          biasedFiringProbability (1 / 2 + z / w₀) (dnfEval body))) =
      scheduleUnitFraction L J p *
        (((2 : ℝ) ^ w * (1 / 2 + z / w₀) ^ w) *
          biasedFiringProbability (1 / 2 + z / w₀) (dnfEval body)) := by ring
    _ = _ := by rw [hfactor]

/-- The sum of fixed-unit physical Walsh coefficients, before replacing the
scheduled Boolean OR by the arithmetic sum. -/
noncomputable def embeddedCopyConstituentWalshSum {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (T : Finset (Fin m)) : ℝ :=
  ∑ ℓ, ∑ p, walshCoefficient (dnfEval (scheduledUnitTerms m L
    (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
    (scheduleTick L K (weight ℓ)) p)) (embedFirstTerm m L T)

/-- Its trigger-normalized generating polynomial over all physical-block tests. -/
noncomputable def embeddedCopyConstituentNormalizedWalshResponse {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w : ℕ) (w₀ z : ℝ) : ℝ :=
  ∑ ℓ, ∑ p, (2 : ℝ) ^ w * physicalBlockWalshPolynomial m L w₀
    (dnfEval (scheduledUnitTerms m L
      (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
      (scheduleTick L K (weight ℓ)) p)) z

/-- **Normalized multi-list Walsh response.** The actual displayed scheduled
units, with their own fixed triggers and bodies, have an exact response equal
to the finite trigger factor times the scheduled weighted sum of the bodies'
actual responses. No small-intersection or prefix-concentration premise is
needed for this arithmetic-sum identity. -/
theorem embeddedCopyConstituentNormalizedWalshResponse_eq {I m L K w : ℕ}
    (hK : 0 < K) (w₀ z : ℝ)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hdisjoint : ∀ ℓ p S, S ∈ body ℓ → Disjoint (U ℓ p) S)
    (htick : ∀ ℓ, scheduleTick L K (weight ℓ) ≤ 2 ^ L * K) :
    embeddedCopyConstituentNormalizedWalshResponse (L := L) U body weight w w₀ z =
      (K : ℝ) * (1 + 2 * z / w₀) ^ w *
        realizedWeightedSum K L weight
          (fun ℓ => biasedResponse w₀ (dnfEval (body ℓ)) z) := by
  unfold embeddedCopyConstituentNormalizedWalshResponse
  have hunit (ℓ : Fin I) (p : Fin K) :
      (2 : ℝ) ^ w * physicalBlockWalshPolynomial m L w₀
          (dnfEval (scheduledUnitTerms m L
            (fun p => embedFirstBody m L (triggeredBodyTerms (U ℓ p) (body ℓ)))
            (scheduleTick L K (weight ℓ)) p)) z =
        scheduleUnitFraction L (scheduleTick L K (weight ℓ)) p *
          ((1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval (body ℓ)) z) :=
    normalized_scheduledEmbedFirstUnit w₀ z (U ℓ p) (body ℓ) _ p
      (hcard ℓ p) (hdisjoint ℓ p)
  simp_rw [hunit]
  have hlist (ℓ : Fin I) :
      (∑ p : Fin K, scheduleUnitFraction L (scheduleTick L K (weight ℓ)) p *
        ((1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval (body ℓ)) z)) =
      ((1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval (body ℓ)) z) *
        ((scheduleTick L K (weight ℓ) : ℝ) / (2 ^ L : ℝ)) := by
    rw [← Finset.sum_mul, sum_scheduleUnitFraction L K _ (htick ℓ)]
    ring
  simp_rw [hlist]
  rw [realizedWeightedSum, Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  have hK0 : (K : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hK)
  have hq : ((2 ^ L : ℕ) : ℝ) ≠ 0 := by positivity
  unfold copyWeight copyCapacity
  field_simp

/-- The full response values of the fixed source bodies, with the pure list
still normalized to one. -/
noncomputable def sourceMixtureResponseValue {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w z : ℝ) : Fin (N + 1) → ℝ :=
  Fin.cases 1 (fun i => biasedResponse w (poolEval (design i)) z)

@[simp] theorem sourceMixtureResponseValue_zero {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w z : ℝ) :
    sourceMixtureResponseValue design w z 0 = 1 := rfl

@[simp] theorem sourceMixtureResponseValue_succ {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w z : ℝ) (i : Fin N) :
    sourceMixtureResponseValue design w z i.succ =
      biasedResponse w (poolEval (design i)) z := by
  simp [sourceMixtureResponseValue]

/-- The source response value at zero is the fair value already used by the
source firing bracket. -/
theorem sourceMixtureResponseValue_at_zero {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ) :
    sourceMixtureResponseValue design w 0 = sourceMixtureValue design w := by
  funext ℓ
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · rfl
  · simp [sourceMixtureValue]

/-- The full biased response of every actual source body is its displayed
source response value. -/
theorem biasedResponse_sourceMixtureBody {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w z : ℝ) (ℓ : Fin (N + 1)) :
    biasedResponse w (dnfEval (sourceMixtureBody design ℓ)) z =
      sourceMixtureResponseValue design w z ℓ := by
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · have htrue : dnfEval (pureTriggerBody m) = fun _ => true := by
      funext x
      simp [pureTriggerBody, dnfEval, conjunction]
    change biasedResponse w (dnfEval (pureTriggerBody m)) z = 1
    rw [htrue]
    unfold biasedResponse biasedFiringProbability
    simpa using sum_biasedWeight (n := m) (1 / 2 + z / w)
  · rfl

/-- Source-mixture specialization of the normalized scheduled constituent
response. The disjointness premise is the same clause-wise geometric input as
in `SourceHardGateFiring`; the response values are now genuine full jets. -/
theorem sourceMixtureConstituentNormalizedWalshResponse_eq
    {N m K L w : ℕ} {R v : Fin N → ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (w₀ z : ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hpool : ∀ i p r, Disjoint (U i.succ p) ((design i r).1)) :
    embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀ z =
      (K : ℝ) * (1 + 2 * z / w₀) ^ w *
        realizedWeightedSum K L (mixtureCopyWeight mix)
          (sourceMixtureResponseValue design w₀ z) := by
  rw [embeddedCopyConstituentNormalizedWalshResponse_eq hK w₀ z U
    (sourceMixtureBody design) (mixtureCopyWeight mix) hcard
    (sourceMixtureBody_disjoint design U hpool)
    (realizedMixtureCopy_scheduleTick_le_capacity mix hone hmass)]
  congr 2
  funext ℓ
  exact biasedResponse_sourceMixtureBody design w₀ z ℓ

/-- The degree-grouped Walsh sum on the physical block of a concatenated gate. -/
noncomputable def physicalBlockDegreeSum (m L : ℕ)
    (gate : BooleanCube (m + L) → Bool) (k : ℕ) : ℝ :=
  ∑ T : Finset (Fin m) with T.card = k,
    walshCoefficient gate (embedFirstTerm m L T)

/-- Degree-to-jet conversion for the physical-block Walsh polynomial. This is
the ordinary derivative convention: factorial times `(2 / w)^k` times the
complete degree sum. -/
theorem iteratedDeriv_physicalBlockWalshPolynomial_zero (m L : ℕ) (w : ℝ)
    (gate : BooleanCube (m + L) → Bool) (k : ℕ) :
    iteratedDeriv k (physicalBlockWalshPolynomial m L w gate) 0 =
      (k.factorial : ℝ) * (2 / w) ^ k * physicalBlockDegreeSum m L gate k := by
  classical
  have hfun : physicalBlockWalshPolynomial m L w gate =
      ∑ T : Finset (Fin m), fun z : ℝ =>
        ((2 / w) ^ T.card * walshCoefficient gate (embedFirstTerm m L T)) *
          z ^ T.card := by
    funext z
    unfold physicalBlockWalshPolynomial
    rw [Finset.sum_apply]
    apply Finset.sum_congr rfl
    intro T hT
    ring
  rw [hfun, iteratedDeriv_sum (fun T hT => by fun_prop)]
  have hterm (T : Finset (Fin m)) :
      iteratedDeriv k (fun z : ℝ =>
          ((2 / w) ^ T.card * walshCoefficient gate (embedFirstTerm m L T)) *
            z ^ T.card) 0 =
        if T.card = k then
          (k.factorial : ℝ) * (2 / w) ^ k *
            walshCoefficient gate (embedFirstTerm m L T) else 0 := by
    rw [iteratedDeriv_const_mul _ (by fun_prop), iteratedDeriv_fun_pow_zero]
    by_cases hk : k = T.card
    · subst k
      simp only [ite_true]
      ring
    · have hk' : T.card ≠ k := Ne.symm hk
      simp [hk, hk']
  simp_rw [hterm]
  change (∑ T : Finset (Fin m), if T.card = k then
    ((k.factorial : ℝ) * (2 / w) ^ k) *
      walshCoefficient gate (embedFirstTerm m L T) else 0) = _
  rw [← Finset.sum_filter]
  unfold physicalBlockDegreeSum
  rw [Finset.mul_sum]

/-- The exact response identity transports every finite source response jet;
there is no differentiation-under-a-limit step. -/
theorem iteratedDeriv_embeddedCopyConstituentNormalizedWalshResponse_eq
    {I m L K w : ℕ} (hK : 0 < K) (w₀ : ℝ)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hdisjoint : ∀ ℓ p S, S ∈ body ℓ → Disjoint (U ℓ p) S)
    (htick : ∀ ℓ, scheduleTick L K (weight ℓ) ≤ 2 ^ L * K) (k : ℕ) :
    iteratedDeriv k
        (embeddedCopyConstituentNormalizedWalshResponse (L := L)
          U body weight w w₀) 0 =
      iteratedDeriv k (fun z =>
        (K : ℝ) * (1 + 2 * z / w₀) ^ w *
          realizedWeightedSum K L weight
            (fun ℓ => biasedResponse w₀ (dnfEval (body ℓ)) z)) 0 := by
  have hfun := funext (embeddedCopyConstituentNormalizedWalshResponse_eq
    (L := L) hK w₀ · U body weight hcard hdisjoint htick)
  exact congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hfun

/-- The ideal full response values associated with a positive source mixture. -/
noncomputable def sourceMixtureIdealResponseValue {N : ℕ}
    (mix : FinitePositiveMixture N) (c z : ℝ) : Fin (N + 1) → ℝ :=
  Fin.cases 1 (fun i => poolResponse c (mix.rate i) z)

@[simp] theorem sourceMixtureIdealResponseValue_zero {N : ℕ}
    (mix : FinitePositiveMixture N) (c z : ℝ) :
    sourceMixtureIdealResponseValue mix c z 0 = 1 := rfl

@[simp] theorem sourceMixtureIdealResponseValue_succ {N : ℕ}
    (mix : FinitePositiveMixture N) (c z : ℝ) (i : Fin N) :
    sourceMixtureIdealResponseValue mix c z i.succ = poolResponse c (mix.rate i) z := by
  simp [sourceMixtureIdealResponseValue]

/-- Every actual Boolean response is a finite polynomial, hence smooth. -/
lemma contDiffAt_biasedResponse (w : ℝ) {n : ℕ}
    (gate : BooleanCube n → Bool) (k : ℕ) (a : ℝ) :
    ContDiffAt ℝ k (biasedResponse w gate) a := by
  have hfun : biasedResponse w gate = ∑ S : Finset (Fin n), fun z : ℝ =>
      ((2 / w) ^ S.card * walshCoefficient gate S) * z ^ S.card := by
    funext z
    rw [biasedResponse_walsh_expansion, Finset.sum_apply]
    apply Finset.sum_congr rfl
    intro S hS
    ring
  rw [hfun]
  have hs : ContDiffAt ℝ k (fun z => ∑ S : Finset (Fin n),
      ((2 / w) ^ S.card * walshCoefficient gate S) * z ^ S.card) a := by
    apply ContDiffAt.sum
    intro S hS
    fun_prop
  have heq : (∑ S : Finset (Fin n), fun z : ℝ =>
      ((2 / w) ^ S.card * walshCoefficient gate S) * z ^ S.card) =
      (fun z => ∑ S : Finset (Fin n),
        ((2 / w) ^ S.card * walshCoefficient gate S) * z ^ S.card) := by
    funext z
    rw [Finset.sum_apply]
  rw [heq]
  exact hs

/-- Smoothness of a finite realized weighted sum of response curves. -/
lemma contDiffAt_realizedWeightedSum_values {I K L : ℕ}
    (weight : Fin I → ℝ) (value : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ ℓ, ContDiffAt ℝ k (value ℓ) 0) :
    ContDiffAt ℝ k (fun z => realizedWeightedSum K L weight
      (fun ℓ => value ℓ z)) 0 := by
  unfold realizedWeightedSum
  have hfun : (fun z => ∑ ℓ, copyWeight K L (weight ℓ) * value ℓ z) =
      ∑ ℓ, fun z => copyWeight K L (weight ℓ) * value ℓ z := by
    funext z
    rw [Finset.sum_apply]
  rw [hfun]
  have hs : ContDiffAt ℝ k (fun z => ∑ ℓ,
      copyWeight K L (weight ℓ) * value ℓ z) 0 := by
    apply ContDiffAt.sum
    intro ℓ hℓ
    exact contDiffAt_const.mul (hvalue ℓ)
  have heq : (∑ ℓ, fun z => copyWeight K L (weight ℓ) * value ℓ z) =
      (fun z => ∑ ℓ, copyWeight K L (weight ℓ) * value ℓ z) := by
    funext z
    rw [Finset.sum_apply]
  rw [heq]
  exact hs

/-- Derivatives of the scheduled weighted sum are exactly the same weighted
sum of unit derivatives. -/
lemma iteratedDeriv_realizedWeightedSum_values {I K L : ℕ}
    (weight : Fin I → ℝ) (value : Fin I → ℝ → ℝ) (k : ℕ)
    (hvalue : ∀ ℓ, ContDiffAt ℝ k (value ℓ) 0) :
    iteratedDeriv k (fun z => realizedWeightedSum K L weight
      (fun ℓ => value ℓ z)) 0 =
      ∑ ℓ, copyWeight K L (weight ℓ) * iteratedDeriv k (value ℓ) 0 := by
  unfold realizedWeightedSum
  have hfun : (fun z => ∑ ℓ, copyWeight K L (weight ℓ) * value ℓ z) =
      ∑ ℓ, fun z => copyWeight K L (weight ℓ) * value ℓ z := by
    funext z
    rw [Finset.sum_apply]
  rw [hfun, iteratedDeriv_sum (fun ℓ hℓ => contDiffAt_const.mul (hvalue ℓ))]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  exact iteratedDeriv_const_mul _ (hvalue ℓ)

lemma contDiffAt_sourceMixtureResponseValue {N m : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign m (R i) (v i)) (w : ℝ)
    (ℓ : Fin (N + 1)) (k : ℕ) :
    ContDiffAt ℝ k (fun z => sourceMixtureResponseValue design w z ℓ) 0 := by
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · simpa using (contDiffAt_const : ContDiffAt ℝ k (fun _ : ℝ => (1 : ℝ)) 0)
  · exact contDiffAt_biasedResponse w (poolEval (design i)) k 0

lemma contDiffAt_sourceMixtureIdealResponseValue {N : ℕ}
    (mix : FinitePositiveMixture N) (c : ℝ) (ℓ : Fin (N + 1)) (k : ℕ) :
    ContDiffAt ℝ k (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0 := by
  refine Fin.cases ?_ (fun i => ?_) ℓ
  · simpa using (contDiffAt_const : ContDiffAt ℝ k (fun _ : ℝ => (1 : ℝ)) 0)
  · exact (contDiff_poolResponse c (mix.rate i) k).contDiffAt

/-- Per-list derivative errors; the pure list contributes exactly zero. -/
noncomputable def sourceMixtureJetError {N : ℕ} (η : Fin N → ℕ → ℝ) :
    Fin (N + 1) → ℕ → ℝ := Fin.cases (fun _ => 0) η

@[simp] theorem sourceMixtureJetError_zero {N : ℕ} (η : Fin N → ℕ → ℝ) (k : ℕ) :
    sourceMixtureJetError η 0 k = 0 := rfl

@[simp] theorem sourceMixtureJetError_succ {N : ℕ} (η : Fin N → ℕ → ℝ)
    (i : Fin N) (k : ℕ) : sourceMixtureJetError η i.succ k = η i k := by
  simp [sourceMixtureJetError]

/-- The common finite trigger-and-prefix factor in the global response. -/
noncomputable def sourceResponseTriggerFactor {K w : ℕ} (w₀ z : ℝ) : ℝ :=
  (K : ℝ) * (1 + 2 * z / w₀) ^ w

/-- **Quantitative global derivative error from the actual pool jets.**  All
rounding and both partial selectors cancel in the comparison, while their
copy weights remain as absolute values in the error majorant. -/
theorem abs_iteratedDeriv_sourceResponseTarget_sub_le {N m K L w : ℕ}
    {R v : Fin N → ℕ} (mix : FinitePositiveMixture N)
    (design : ∀ i, PoolDesign m (R i) (v i)) (w₀ c : ℝ)
    (η : Fin N → ℕ → ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (j : ℕ), j ≤ k →
      |iteratedDeriv j (biasedResponse w₀ (poolEval (design i))) 0 -
        iteratedDeriv j (poolResponse c (mix.rate i)) 0| ≤ η i j) :
    |iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
        realizedWeightedSum K L (mixtureCopyWeight mix)
          (sourceMixtureResponseValue design w₀ z)) 0 -
      iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
        realizedWeightedSum K L (mixtureCopyWeight mix)
          (sourceMixtureIdealResponseValue mix c z)) 0| ≤
    ∑ j ∈ range (k + 1), (k.choose j : ℝ) *
      |iteratedDeriv j (sourceResponseTriggerFactor (K := K) (w := w) w₀) 0| *
        (∑ ℓ, |copyWeight K L (mixtureCopyWeight mix ℓ)| *
          sourceMixtureJetError η ℓ (k - j)) := by
  let F : ℝ → ℝ := sourceResponseTriggerFactor (K := K) (w := w) w₀
  let A : ℝ → ℝ := fun z => realizedWeightedSum K L (mixtureCopyWeight mix)
    (sourceMixtureResponseValue design w₀ z)
  let B : ℝ → ℝ := fun z => realizedWeightedSum K L (mixtureCopyWeight mix)
    (sourceMixtureIdealResponseValue mix c z)
  have hF : ContDiffAt ℝ k F 0 := by
    unfold F sourceResponseTriggerFactor
    fun_prop
  have hA : ContDiffAt ℝ k A 0 := by
    exact contDiffAt_realizedWeightedSum_values _ _ _
      (fun ℓ => contDiffAt_sourceMixtureResponseValue design w₀ ℓ k)
  have hB : ContDiffAt ℝ k B 0 := by
    exact contDiffAt_realizedWeightedSum_values _ _ _
      (fun ℓ => contDiffAt_sourceMixtureIdealResponseValue mix c ℓ k)
  have herror (ℓ : Fin (N + 1)) (j : ℕ) (hj : j ≤ k) :
      |iteratedDeriv j (fun z => sourceMixtureResponseValue design w₀ z ℓ) 0 -
        iteratedDeriv j (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0| ≤
        sourceMixtureJetError η ℓ j := by
    refine Fin.cases ?_ (fun i => ?_) ℓ
    · simp
    · exact hjet i j hj
  have hsum (j : ℕ) (hj : j ≤ k) :
      |iteratedDeriv j A 0 - iteratedDeriv j B 0| ≤
        ∑ ℓ, |copyWeight K L (mixtureCopyWeight mix ℓ)| *
          sourceMixtureJetError η ℓ j := by
    have hAj : ContDiffAt ℝ j A 0 := hA.of_le (by exact_mod_cast hj)
    have hBj : ContDiffAt ℝ j B 0 := hB.of_le (by exact_mod_cast hj)
    have hcontA (ℓ : Fin (N + 1)) :
        ContDiffAt ℝ j (fun z => sourceMixtureResponseValue design w₀ z ℓ) 0 :=
      (contDiffAt_sourceMixtureResponseValue design w₀ ℓ k).of_le (by exact_mod_cast hj)
    have hcontB (ℓ : Fin (N + 1)) :
        ContDiffAt ℝ j (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0 :=
      (contDiffAt_sourceMixtureIdealResponseValue mix c ℓ k).of_le (by exact_mod_cast hj)
    rw [show iteratedDeriv j A 0 = ∑ ℓ, copyWeight K L (mixtureCopyWeight mix ℓ) *
        iteratedDeriv j (fun z => sourceMixtureResponseValue design w₀ z ℓ) 0 from
      iteratedDeriv_realizedWeightedSum_values _ _ _ hcontA]
    rw [show iteratedDeriv j B 0 = ∑ ℓ, copyWeight K L (mixtureCopyWeight mix ℓ) *
        iteratedDeriv j (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0 from
      iteratedDeriv_realizedWeightedSum_values _ _ _ hcontB]
    rw [← Finset.sum_sub_distrib]
    calc
      |∑ ℓ, (copyWeight K L (mixtureCopyWeight mix ℓ) *
          iteratedDeriv j (fun z => sourceMixtureResponseValue design w₀ z ℓ) 0 -
        copyWeight K L (mixtureCopyWeight mix ℓ) *
          iteratedDeriv j (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0)| =
      |∑ ℓ, copyWeight K L (mixtureCopyWeight mix ℓ) *
          (iteratedDeriv j (fun z => sourceMixtureResponseValue design w₀ z ℓ) 0 -
            iteratedDeriv j (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0)| := by
        congr 1
        apply Finset.sum_congr rfl
        intro ℓ hℓ
        ring
      _ ≤ ∑ ℓ, |copyWeight K L (mixtureCopyWeight mix ℓ) *
          (iteratedDeriv j (fun z => sourceMixtureResponseValue design w₀ z ℓ) 0 -
            iteratedDeriv j (fun z => sourceMixtureIdealResponseValue mix c z ℓ) 0)| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ _ := by
        apply Finset.sum_le_sum
        intro ℓ hℓ
        rw [abs_mul]
        exact mul_le_mul_of_nonneg_left (herror ℓ j hj) (abs_nonneg _)
  have hprodA := iteratedDeriv_mul hF hA
  have hprodB := iteratedDeriv_mul hF hB
  change |iteratedDeriv k (F * A) 0 - iteratedDeriv k (F * B) 0| ≤ _
  rw [hprodA, hprodB]
  rw [show (∑ j ∈ range (k + 1), (k.choose j : ℝ) * iteratedDeriv j F 0 *
        iteratedDeriv (k - j) A 0) -
      (∑ j ∈ range (k + 1), (k.choose j : ℝ) * iteratedDeriv j F 0 *
        iteratedDeriv (k - j) B 0) =
      ∑ j ∈ range (k + 1), (k.choose j : ℝ) * iteratedDeriv j F 0 *
        (iteratedDeriv (k - j) A 0 - iteratedDeriv (k - j) B 0) by
    rw [← Finset.sum_sub_distrib]
    apply Finset.sum_congr rfl
    intro j hj
    ring]
  calc
    |∑ j ∈ range (k + 1), (k.choose j : ℝ) * iteratedDeriv j F 0 *
        (iteratedDeriv (k - j) A 0 - iteratedDeriv (k - j) B 0)| ≤
      ∑ j ∈ range (k + 1), |(k.choose j : ℝ) * iteratedDeriv j F 0 *
        (iteratedDeriv (k - j) A 0 - iteratedDeriv (k - j) B 0)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = ∑ j ∈ range (k + 1), |(k.choose j : ℝ) * iteratedDeriv j F 0| *
        |iteratedDeriv (k - j) A 0 - iteratedDeriv (k - j) B 0| := by
      apply Finset.sum_congr rfl
      intro j hj
      rw [abs_mul]
    _ ≤ _ := by
      apply Finset.sum_le_sum
      intro j hj
      calc
        |(k.choose j : ℝ) * iteratedDeriv j F 0| *
            |iteratedDeriv (k - j) A 0 - iteratedDeriv (k - j) B 0| ≤
          |(k.choose j : ℝ) * iteratedDeriv j F 0| *
            (∑ ℓ, |copyWeight K L (mixtureCopyWeight mix ℓ)| *
              sourceMixtureJetError η ℓ (k - j)) :=
          mul_le_mul_of_nonneg_left (hsum (k - j) (Nat.sub_le k j)) (abs_nonneg _)
        _ = _ := by
          rw [abs_mul, abs_of_nonneg (Nat.cast_nonneg (k.choose j))]

/-- **Actual scheduled source polynomial: global derivative residual.**  This
starts with the real fixed-body disjointness and cardinality inputs and ends
with an error determined solely by the source pool response jets. -/
theorem abs_iteratedDeriv_sourceMixtureConstituentNormalizedWalshResponse_sub_le
    {N m K L w : ℕ} {R v : Fin N → ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (w₀ c : ℝ)
    (η : Fin N → ℕ → ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (j : ℕ), j ≤ k →
      |iteratedDeriv j (biasedResponse w₀ (poolEval (design i))) 0 -
        iteratedDeriv j (poolResponse c (mix.rate i)) 0| ≤ η i j)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hpool : ∀ i p r, Disjoint (U i.succ p) ((design i r).1)) :
    |iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
      iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
        realizedWeightedSum K L (mixtureCopyWeight mix)
          (sourceMixtureIdealResponseValue mix c z)) 0| ≤
    ∑ j ∈ range (k + 1), (k.choose j : ℝ) *
      |iteratedDeriv j (sourceResponseTriggerFactor (K := K) (w := w) w₀) 0| *
        (∑ ℓ, |copyWeight K L (mixtureCopyWeight mix ℓ)| *
          sourceMixtureJetError η ℓ (k - j)) := by
  have hfun := funext (sourceMixtureConstituentNormalizedWalshResponse_eq
    (L := L) hK mix hone hmass design U w₀ · hcard hpool)
  rw [show iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 =
    iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
      realizedWeightedSum K L (mixtureCopyWeight mix)
        (sourceMixtureResponseValue design w₀ z)) 0 by
    exact congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hfun]
  exact abs_iteratedDeriv_sourceResponseTarget_sub_le mix design w₀ c η k hjet

/-- At zero only the empty character survives in a physical-block polynomial. -/
theorem physicalBlockWalshPolynomial_at_zero (m L : ℕ) (w : ℝ)
    (gate : BooleanCube (m + L) → Bool) :
    physicalBlockWalshPolynomial m L w gate 0 = walshCoefficient gate ∅ := by
  classical
  unfold physicalBlockWalshPolynomial
  rw [Finset.sum_eq_single ∅]
  · simp [embedFirstTerm]
  · intro T hT hne
    have hcard : T.card ≠ 0 := by
      intro hc
      apply hne
      exact Finset.card_eq_zero.mp hc
    simp [zero_pow hcard]
  · simp

/-- The normalized response at zero is exactly `2^w` times the established
scheduled fair-firing sum, including every partial selector. -/
theorem embeddedCopyConstituentNormalizedWalshResponse_at_zero
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ) (w₀ : ℝ) :
    embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀ 0 =
      (2 : ℝ) ^ w * embeddedCopyConstituentFiringSum (L := L) U body weight := by
  unfold embeddedCopyConstituentNormalizedWalshResponse embeddedCopyConstituentFiringSum
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro p hp
  rw [physicalBlockWalshPolynomial_at_zero, walshCoefficient_empty]
  unfold probability expectation
  congr 2

/-- The flattened arithmetic constituent sum is the displayed scheduled Walsh
sum on every physical-block test. -/
theorem realWalshCoefficient_constituentSum_scheduledCopyFamily_embedFirst
    {I m L K : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (T : Finset (Fin m))
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    realWalshCoefficient
      (constituentSum
        (fun a => dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
          (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
            (embedFirstCopyBody m L (K := K) body) a))) Finset.univ)
      (embedFirstTerm m L T) =
      embeddedCopyConstituentWalshSum (L := L) U body weight T := by
  unfold embeddedCopyConstituentWalshSum
  rw [realWalshCoefficient_constituentSum]
  change (∑ a : Fin (I * K), walshCoefficient
    (dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
      (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
        (embedFirstCopyBody m L (K := K) body) a))) (embedFirstTerm m L T)) = _
  rw [← Equiv.sum_comp (finProdFinEquiv : Fin I × Fin K ≃ Fin (I * K))
    (fun a => walshCoefficient
      (dnfEval (triggeredBodyTerms (copyFamilyFlattenU (embedFirstCopyU m L U) a)
        (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
          (embedFirstCopyBody m L (K := K) body) a))) (embedFirstTerm m L T))]
  simp only [copyFamilyFlattenU, scheduledCopyFamilyBodies, Equiv.symm_apply_apply]
  rw [Fintype.sum_prod_type]
  apply Finset.sum_congr rfl
  intro ℓ hℓ
  apply Finset.sum_congr rfl
  intro p hp
  congr 1
  funext x
  rw [dnfEval_triggeredBody_scheduledPrefixPartialBodies
    (embedFirstCopyU m L U ℓ) (embedFirstCopyBody m L (K := K) body ℓ) (hj ℓ) x]
  simp only [embedFirstCopyU, embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms]

/-- **The separate OR correction.**  The same small-intersection input as the
fair firing bracket controls every physical-block Walsh coefficient of the
actual displayed source OR against the arithmetic constituent sum. -/
theorem abs_embeddedCopyConstituentWalshSum_sub_gate_le {I m L K w : ℕ}
    (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (T : Finset (Fin m))
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |embeddedCopyConstituentWalshSum (L := L) U body weight T -
      walshCoefficient
        (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight))
        (embedFirstTerm m L T)| ≤ triggeredORError (I * K) w := by
  have hcardFlat : ∀ a : Fin (I * K),
      (copyFamilyFlattenU (embedFirstCopyU m L U) a).card = w := by
    intro a
    simpa [copyFamilyFlattenU, embedFirstCopyU] using
      hcard (finProdFinEquiv.symm a).1 (finProdFinEquiv.symm a).2
  have hinterFlat : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (embedFirstCopyU m L U) a) ∩
        (copyFamilyFlattenU (embedFirstCopyU m L U) b)).card < w := by
    intro a b hab
    simpa only [copyFamilyFlattenU, embedFirstCopyU, ← embedFirstTerm_inter,
      card_embedFirstTerm] using hinter a b hab
  have hOr := abs_walsh_jointTriggeredSum_sub_gate_le
    (copyFamilyFlattenU (embedFirstCopyU m L U))
    (scheduledCopyFamilyBodies m L weight j (embedFirstCopyU m L U)
      (embedFirstCopyBody m L (K := K) body)) hcardFlat hinterFlat
    (embedFirstTerm m L T)
  rw [jointTriggeredEval_scheduledCopyFamily weight j (embedFirstCopyU m L U)
    (embedFirstCopyBody m L (K := K) body) hj,
    realWalshCoefficient_constituentSum_scheduledCopyFamily_embedFirst
      weight j U body T hj] at hOr
  simpa only [embeddedCopyFamilyDnf, triggeredORError, embedFirstCopyU,
    embedFirstCopyBody, ← embedFirstBody_triggeredBodyTerms] using hOr

/-- A generating polynomial for an arbitrary physical Walsh-coefficient
function. This includes the arithmetic SUM, which is real-valued and hence
cannot itself be passed to `walshCoefficient`. -/
noncomputable def physicalCoefficientPolynomial (m : ℕ) (w : ℝ)
    (a : Finset (Fin m) → ℝ) (z : ℝ) : ℝ :=
  ∑ T : Finset (Fin m), (2 / w) ^ T.card * z ^ T.card * a T

/-- Its degree-grouped coefficient sum. -/
noncomputable def physicalCoefficientDegreeSum (m k : ℕ)
    (a : Finset (Fin m) → ℝ) : ℝ :=
  ∑ T : Finset (Fin m) with T.card = k, a T

/-- Smoothness of an arbitrary finite coefficient polynomial. -/
lemma contDiffAt_physicalCoefficientPolynomial (m : ℕ) (w a : ℝ)
    (coeff : Finset (Fin m) → ℝ) (k : ℕ) :
    ContDiffAt ℝ k (physicalCoefficientPolynomial m w coeff) a := by
  have hfun : physicalCoefficientPolynomial m w coeff =
      ∑ T : Finset (Fin m), fun z : ℝ =>
        ((2 / w) ^ T.card * coeff T) * z ^ T.card := by
    funext z
    unfold physicalCoefficientPolynomial
    rw [Finset.sum_apply]
    apply Finset.sum_congr rfl
    intro T hT
    ring
  rw [hfun]
  have hs : ContDiffAt ℝ k (fun z => ∑ T : Finset (Fin m),
      ((2 / w) ^ T.card * coeff T) * z ^ T.card) a := by
    apply ContDiffAt.sum
    intro T hT
    fun_prop
  have heq : (∑ T : Finset (Fin m), fun z : ℝ =>
      ((2 / w) ^ T.card * coeff T) * z ^ T.card) =
      (fun z => ∑ T : Finset (Fin m), ((2 / w) ^ T.card * coeff T) * z ^ T.card) := by
    funext z
    rw [Finset.sum_apply]
  rw [heq]
  exact hs

/-- Degree-to-jet conversion for an arbitrary real coefficient function. -/
theorem iteratedDeriv_physicalCoefficientPolynomial_zero (m : ℕ) (w : ℝ)
    (a : Finset (Fin m) → ℝ) (k : ℕ) :
    iteratedDeriv k (physicalCoefficientPolynomial m w a) 0 =
      (k.factorial : ℝ) * (2 / w) ^ k * physicalCoefficientDegreeSum m k a := by
  classical
  have hfun : physicalCoefficientPolynomial m w a =
      ∑ T : Finset (Fin m), fun z : ℝ =>
        ((2 / w) ^ T.card * a T) * z ^ T.card := by
    funext z
    unfold physicalCoefficientPolynomial
    rw [Finset.sum_apply]
    apply Finset.sum_congr rfl
    intro T hT
    ring
  rw [hfun, iteratedDeriv_sum (fun T hT => by fun_prop)]
  have hterm (T : Finset (Fin m)) :
      iteratedDeriv k (fun z : ℝ => ((2 / w) ^ T.card * a T) * z ^ T.card) 0 =
        if T.card = k then (k.factorial : ℝ) * (2 / w) ^ k * a T else 0 := by
    rw [iteratedDeriv_const_mul _ (by fun_prop), iteratedDeriv_fun_pow_zero]
    by_cases hk : k = T.card
    · subst k
      simp only [ite_true]
      ring
    · have hk' : T.card ≠ k := Ne.symm hk
      simp [hk, hk']
  simp_rw [hterm]
  change (∑ T : Finset (Fin m), if T.card = k then
    ((k.factorial : ℝ) * (2 / w) ^ k) * a T else 0) = _
  rw [← Finset.sum_filter]
  unfold physicalCoefficientDegreeSum
  rw [Finset.mul_sum]

/-- Coefficientwise bounds aggregate with exactly the binomial degree size. -/
theorem abs_physicalCoefficientDegreeSum_sub_le (m k : ℕ)
    (a b : Finset (Fin m) → ℝ) (ε : ℝ)
    (h : ∀ T : Finset (Fin m), T.card = k → |a T - b T| ≤ ε) :
    |physicalCoefficientDegreeSum m k a - physicalCoefficientDegreeSum m k b| ≤
      (m.choose k : ℝ) * ε := by
  classical
  let slice := (univ : Finset (Fin m)).powersetCard k
  have ha : physicalCoefficientDegreeSum m k a = ∑ T ∈ slice, a T := by
    unfold physicalCoefficientDegreeSum
    dsimp [slice]
    rw [powersetCard_eq_filter, powerset_univ]
  have hb : physicalCoefficientDegreeSum m k b = ∑ T ∈ slice, b T := by
    unfold physicalCoefficientDegreeSum
    dsimp [slice]
    rw [powersetCard_eq_filter, powerset_univ]
  rw [ha, hb, ← Finset.sum_sub_distrib]
  calc
    |∑ T ∈ slice, (a T - b T)| ≤ ∑ T ∈ slice, |a T - b T| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _T ∈ slice, ε := by
      apply Finset.sum_le_sum
      intro T hT
      exact h T (mem_powersetCard.1 hT).2
    _ = (m.choose k : ℝ) * ε := by simp [slice, nsmul_eq_mul]

/-- The actual OR's trigger-normalized physical Walsh polynomial. -/
noncomputable def embeddedCopyFamilyNormalizedWalshResponse {I m L K : ℕ}
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ)
    (w : ℕ) (w₀ z : ℝ) : ℝ :=
  (2 : ℝ) ^ w * physicalCoefficientPolynomial m w₀ (fun T =>
    walshCoefficient (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight))
      (embedFirstTerm m L T)) z

/-- Rotate three finite sums into test/list/copy order. -/
lemma walsh_sum_sum_sum_rotate {ι κ τ : Type*} [Fintype ι] [Fintype κ] [Fintype τ]
    (f : ι → κ → τ → ℝ) :
    (∑ x, ∑ y, ∑ z, f x y z) = ∑ z, ∑ x, ∑ y, f x y z := by
  calc
    (∑ x, ∑ y, ∑ z, f x y z) = ∑ x, ∑ z, ∑ y, f x y z := by
      apply Finset.sum_congr rfl
      intro x hx
      exact Finset.sum_comm
    _ = _ := Finset.sum_comm

/-- The arithmetic SUM response is the same kind of polynomial. -/
theorem embeddedCopyConstituentNormalizedWalshResponse_as_polynomial
    {I m L K w : ℕ} (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (weight : Fin I → ℝ) (w₀ z : ℝ) :
    embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀ z =
      (2 : ℝ) ^ w * physicalCoefficientPolynomial m w₀
        (embeddedCopyConstituentWalshSum (L := L) U body weight) z := by
  classical
  unfold embeddedCopyConstituentNormalizedWalshResponse
    physicalCoefficientPolynomial physicalBlockWalshPolynomial
    embeddedCopyConstituentWalshSum
  simp_rw [Finset.mul_sum]
  apply walsh_sum_sum_sum_rotate

/-- The complete OR-versus-SUM derivative correction on physical Walsh tests. -/
theorem abs_iteratedDeriv_embeddedCopyFamily_sub_constituent_le
    {I m L K w : ℕ} (weight : Fin I → ℝ) (j : Fin I → Fin K)
    (U : Fin I → Fin K → Finset (Fin m))
    (body : Fin I → List (Finset (Fin m))) (w₀ : ℝ) (k : ℕ)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin (I * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (weight ℓ) / 2 ^ L) :
    |iteratedDeriv k (embeddedCopyFamilyNormalizedWalshResponse (L := L)
        U body weight w w₀) 0 -
      iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
        U body weight w w₀) 0| ≤
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k *
        (m.choose k : ℝ) * triggeredORError (I * K) w := by
  let A : Finset (Fin m) → ℝ := embeddedCopyConstituentWalshSum (L := L) U body weight
  let B : Finset (Fin m) → ℝ := fun T =>
    walshCoefficient (dnfEval (embeddedCopyFamilyDnf (L := L) U body weight))
      (embedFirstTerm m L T)
  have hcoeff (T : Finset (Fin m)) : |B T - A T| ≤ triggeredORError (I * K) w := by
    dsimp [A, B]
    rw [abs_sub_comm]
    exact abs_embeddedCopyConstituentWalshSum_sub_gate_le weight j U body T
      hcard hinter hj
  have hdeg := abs_physicalCoefficientDegreeSum_sub_le m k B A
    (triggeredORError (I * K) w) (fun T hT => hcoeff T)
  have hsumfun := funext
    (embeddedCopyConstituentNormalizedWalshResponse_as_polynomial
      (L := L) (w := w) U body weight w₀ ·)
  rw [show iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
      U body weight w w₀) 0 =
    iteratedDeriv k (fun z => (2 : ℝ) ^ w * physicalCoefficientPolynomial m w₀
      (embeddedCopyConstituentWalshSum (L := L) U body weight) z) 0 from
    congrArg (fun f : ℝ → ℝ => iteratedDeriv k f 0) hsumfun]
  unfold embeddedCopyFamilyNormalizedWalshResponse
  rw [iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial m w₀ 0 B k),
    iteratedDeriv_const_mul _
      (contDiffAt_physicalCoefficientPolynomial m w₀ 0 A k),
    iteratedDeriv_physicalCoefficientPolynomial_zero,
    iteratedDeriv_physicalCoefficientPolynomial_zero]
  change |(2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum m k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum m k A)| ≤ _
  rw [show (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum m k B) -
    (2 : ℝ) ^ w * ((k.factorial : ℝ) * (2 / w₀) ^ k *
      physicalCoefficientDegreeSum m k A) =
    ((2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k) *
      (physicalCoefficientDegreeSum m k B - physicalCoefficientDegreeSum m k A) by ring,
    abs_mul]
  have hfactor : |(2 : ℝ) ^ w * (k.factorial : ℝ) * (2 / w₀) ^ k| =
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k := by
    simp only [abs_mul, abs_pow, abs_of_nonneg (show (0 : ℝ) ≤ 2 ^ w by positivity),
      abs_of_nonneg (show 0 ≤ (k.factorial : ℝ) by positivity)]
  rw [hfactor]
  have hfac : (0 : ℝ) ≤ (k.factorial : ℝ) := Nat.cast_nonneg _
  simpa only [mul_assoc] using mul_le_mul_of_nonneg_left hdeg
    (mul_nonneg (mul_nonneg (pow_nonneg (by norm_num : (0 : ℝ) ≤ 2) w) hfac)
      (pow_nonneg (abs_nonneg (2 / w₀)) k))

/-- **Full actual source-OR derivative residual.**  The first summand is the
OR/SUM geometric correction; the second is the Leibniz-weighted fixed-pool
response-jet error. Nothing here asserts construction of the geometric inputs
or convergence to the exponential trigger response. -/
theorem abs_iteratedDeriv_sourceMixtureGateNormalizedWalshResponse_sub_le
    {N m K L w : ℕ} {R v : Fin N → ℕ} (hK : 0 < K)
    (mix : FinitePositiveMixture N) (hone : mixtureBracket mix 1 = 1)
    (hmass : (∑ i, mix.weight i) ≤ 1)
    (design : ∀ i, PoolDesign m (R i) (v i))
    (U : Fin (N + 1) → Fin K → Finset (Fin m)) (j : Fin (N + 1) → Fin K)
    (w₀ c : ℝ) (η : Fin N → ℕ → ℝ) (k : ℕ)
    (hjet : ∀ (i : Fin N) (r : ℕ), r ≤ k →
      |iteratedDeriv r (biasedResponse w₀ (poolEval (design i))) 0 -
        iteratedDeriv r (poolResponse c (mix.rate i)) 0| ≤ η i r)
    (hcard : ∀ ℓ p, (U ℓ p).card = w)
    (hinter : ∀ a b : Fin ((N + 1) * K), a ≠ b →
      4 * ((copyFamilyFlattenU (m := m) (L := 0) U a) ∩
        (copyFamilyFlattenU (m := m) (L := 0) U b)).card < w)
    (hj : ∀ ℓ, (j ℓ).val = scheduleTick L K (mixtureCopyWeight mix ℓ) / 2 ^ L)
    (hpool : ∀ i p r, Disjoint (U i.succ p) ((design i r).1)) :
    |iteratedDeriv k (embeddedCopyFamilyNormalizedWalshResponse (L := L)
        U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
      iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
        realizedWeightedSum K L (mixtureCopyWeight mix)
          (sourceMixtureIdealResponseValue mix c z)) 0| ≤
      (2 : ℝ) ^ w * (k.factorial : ℝ) * |2 / w₀| ^ k *
        (m.choose k : ℝ) * triggeredORError ((N + 1) * K) w +
      ∑ r ∈ range (k + 1), (k.choose r : ℝ) *
        |iteratedDeriv r (sourceResponseTriggerFactor (K := K) (w := w) w₀) 0| *
          (∑ ℓ, |copyWeight K L (mixtureCopyWeight mix ℓ)| *
            sourceMixtureJetError η ℓ (k - r)) := by
  have hOS := abs_iteratedDeriv_embeddedCopyFamily_sub_constituent_le
    (mixtureCopyWeight mix) j U (sourceMixtureBody design) w₀ k hcard hinter hj
  have hSI := abs_iteratedDeriv_sourceMixtureConstituentNormalizedWalshResponse_sub_le
    (L := L) hK mix hone hmass design U w₀ c η k hjet hcard hpool
  calc
    |iteratedDeriv k (embeddedCopyFamilyNormalizedWalshResponse (L := L)
        U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
      iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
        realizedWeightedSum K L (mixtureCopyWeight mix)
          (sourceMixtureIdealResponseValue mix c z)) 0| =
      |(iteratedDeriv k (embeddedCopyFamilyNormalizedWalshResponse (L := L)
          U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
        iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
          U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0) +
      (iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
          U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
        iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
          realizedWeightedSum K L (mixtureCopyWeight mix)
            (sourceMixtureIdealResponseValue mix c z)) 0)| := by
        congr 1
        ring
    _ ≤ |iteratedDeriv k (embeddedCopyFamilyNormalizedWalshResponse (L := L)
          U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
        iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
          U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0| +
      |iteratedDeriv k (embeddedCopyConstituentNormalizedWalshResponse (L := L)
          U (sourceMixtureBody design) (mixtureCopyWeight mix) w w₀) 0 -
        iteratedDeriv k (fun z => sourceResponseTriggerFactor (K := K) (w := w) w₀ z *
          realizedWeightedSum K L (mixtureCopyWeight mix)
            (sourceMixtureIdealResponseValue mix c z)) 0| := abs_add_le _ _
    _ ≤ _ := add_le_add hOS hSI

#print axioms MonotoneDNF.walshCharacter_embedFirstTerm
#print axioms MonotoneDNF.expectation_firstBlock
#print axioms MonotoneDNF.walshCoefficient_selectedEmbedFirstBody
#print axioms MonotoneDNF.physicalBlockWalshPolynomial_scheduledEmbedFirstUnit
#print axioms MonotoneDNF.normalized_scheduledEmbedFirstUnit
#print axioms MonotoneDNF.embeddedCopyConstituentNormalizedWalshResponse_eq
#print axioms MonotoneDNF.sourceMixtureConstituentNormalizedWalshResponse_eq
#print axioms MonotoneDNF.iteratedDeriv_physicalBlockWalshPolynomial_zero
#print axioms MonotoneDNF.abs_iteratedDeriv_sourceResponseTarget_sub_le
#print axioms MonotoneDNF.abs_iteratedDeriv_sourceMixtureConstituentNormalizedWalshResponse_sub_le
#print axioms MonotoneDNF.embeddedCopyConstituentNormalizedWalshResponse_at_zero
#print axioms MonotoneDNF.realWalshCoefficient_constituentSum_scheduledCopyFamily_embedFirst
#print axioms MonotoneDNF.abs_embeddedCopyConstituentWalshSum_sub_gate_le
#print axioms MonotoneDNF.iteratedDeriv_physicalCoefficientPolynomial_zero
#print axioms MonotoneDNF.abs_physicalCoefficientDegreeSum_sub_le
#print axioms MonotoneDNF.embeddedCopyConstituentNormalizedWalshResponse_as_polynomial
#print axioms MonotoneDNF.abs_iteratedDeriv_embeddedCopyFamily_sub_constituent_le
#print axioms MonotoneDNF.abs_iteratedDeriv_sourceMixtureGateNormalizedWalshResponse_sub_le

end MonotoneDNF


==> anc/MonotoneDNF/SourceSelectorGridBudget.lean <==
module

public import MonotoneDNF.PhysicalSourceIdealFace

@[expose] public section

/-!
# Evaluated Part-V selector-grid errors

This module evaluates the finite residual mesh error at the quadratic source
schedule.  These are numerical ingredients only; no strict face or product
contact theorem is asserted here.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset

attribute [local instance] Classical.propDecidable

set_option maxHeartbeats 1000000

/-- The quadratic selector block has `w²` bits. -/
def partVSelectorBits (w : ℕ) : ℕ := w ^ 2

/-- A concrete sufficiently fine control grid.  The factor eight leaves room
for the unit-Lipschitz selector schedule used by the source. -/
def partVControlGridSteps (t w : ℕ) : ℕ :=
  8 * partVCopyCapacity t w * 2 ^ partVSelectorBits w

/-- Fair mass of one triggered selector word at the source schedule. -/
noncomputable def partVTriggeredWordError (w : ℕ) : ℝ :=
  ((2 : ℝ) ^ (w + partVSelectorBits w))⁻¹

/-- A uniform majorant for the degree-fiber angular-grid discrepancy. -/
noncomputable def partVAngularGridError (w : ℕ) : ℝ :=
  ((2 : ℝ) ^ partVSelectorBits w)⁻¹

/-- The source's generic firing scale `Copies * 2^-w`. -/
noncomputable def partVResidualScale (t w : ℕ) : ℝ :=
  (partVCopyCapacity t w : ℝ) * (1 / 2 : ℝ) ^ w

lemma partVSelectorBits_eq (w : ℕ) : partVSelectorBits w = w ^ 2 := rfl

lemma partVControlGridSteps_pos {t w : ℕ} (hw : 0 < w) :
    0 < partVControlGridSteps t w := by
  unfold partVControlGridSteps
  have := partVCopyCapacity_pos (t := t) hw
  positivity

lemma partVTriggeredWordError_pos (w : ℕ) : 0 < partVTriggeredWordError w := by
  unfold partVTriggeredWordError
  positivity

lemma partVAngularGridError_pos (w : ℕ) : 0 < partVAngularGridError w := by
  unfold partVAngularGridError
  positivity

lemma partVResidualScale_pos {t w : ℕ} (hw : 0 < w) : 0 < partVResidualScale t w := by
  unfold partVResidualScale
  have := partVCopyCapacity_pos (t := t) hw
  positivity

/-- Exact cardinality of the low-degree angular-control type. -/
theorem card_angularControl (m t : ℕ) :
    Fintype.card (AngularControl m t) = ∑ r ∈ Finset.Icc 1 t, m.choose r := by
  classical
  let e : AngularControl m t ≃
      {T : Finset (Fin m) // 1 ≤ T.card ∧ T.card ≤ t} := Equiv.refl _
  rw [Fintype.card_congr e, Fintype.card_subtype]
  let s := Finset.univ.filter (fun T : Finset (Fin m) => 1 ≤ T.card ∧ T.card ≤ t)
  change s.card = _
  rw [Finset.card_eq_sum_card_fiberwise
    (f := fun T : Finset (Fin m) => T.card) (t := Finset.Icc 1 t) (by
      intro T hT
      change T ∈ s at hT
      have hp : 1 ≤ T.card ∧ T.card ≤ t := by simpa [s] using hT
      exact Finset.mem_Icc.mpr hp)]
  apply Finset.sum_congr rfl
  intro r hr
  have hr' : 1 ≤ r ∧ r ≤ t := Finset.mem_Icc.mp hr
  have hfilter : s.filter (fun T => T.card = r) =
      Finset.univ.filter (fun T : Finset (Fin m) => T.card = r) := by
    apply Finset.ext
    intro T
    simp only [s, Finset.mem_filter, Finset.mem_univ, true_and]
    constructor
    · intro h
      exact h.2
    · intro h
      exact ⟨⟨h ▸ hr'.1, h ▸ hr'.2⟩, h⟩
  rw [hfilter, card_walsh_degree_fiber]

/-- Exact cardinality of all radial and angular source controls. -/
theorem card_physicalControl (m t : ℕ) :
    Fintype.card (PhysicalControl m t) =
      (t - 1) + ∑ r ∈ Finset.Icc 1 t, m.choose r := by
  classical
  unfold PhysicalControl RadialControl
  rw [Fintype.card_sum, Fintype.card_fin, card_angularControl]

/-- The number of controls is at most `2*t*m^t` for positive `m`. -/
theorem card_physicalControl_le_two_mul {m t : ℕ} (hm : 0 < m) :
    Fintype.card (PhysicalControl m t) ≤ 2 * t * m ^ t := by
  rw [card_physicalControl]
  have hchoose : ∀ r ∈ Finset.Icc 1 t, m.choose r ≤ m ^ t := by
    intro r hr
    have hrt := (Finset.mem_Icc.mp hr).2
    exact (Nat.choose_le_pow m r).trans (Nat.pow_le_pow_right hm hrt)
  have hsum : (∑ r ∈ Finset.Icc 1 t, m.choose r) ≤ t * m ^ t := by
    calc
      _ ≤ ∑ _r ∈ Finset.Icc 1 t, m ^ t := Finset.sum_le_sum hchoose
      _ = (t + 1 - 1) * m ^ t := by simp [Nat.card_Icc]
      _ = t * m ^ t := by simp
  have hsub : t - 1 ≤ t * m ^ t := by
    calc
      t - 1 ≤ t := Nat.sub_le _ _
      _ ≤ t * m ^ t := by
        simpa using Nat.mul_le_mul_left t (Nat.one_le_pow t m hm)
  calc
    (t - 1) + ∑ r ∈ Finset.Icc 1 t, m.choose r ≤
        t * m ^ t + t * m ^ t := Nat.add_le_add hsub hsum
    _ = 2 * t * m ^ t := by ring

/-- At the quadratic source schedule the control count is bounded by one
explicit polynomial in `w` once `w` is positive. -/
theorem card_physicalControl_quadratic_le {t w : ℕ} (hw : 0 < w) :
    Fintype.card (PhysicalControl (w ^ 2) t) ≤ 2 * t * w ^ (2 * t) := by
  calc
    _ ≤ 2 * t * (w ^ 2) ^ t := card_physicalControl_le_two_mul (by positivity)
    _ = 2 * t * w ^ (2 * t) := by rw [← pow_mul, Nat.mul_comm]

/-- Positive own-anchor multiplicities give the elementary but sufficient
lower bound `γ_r ≥ 2^-w`. -/
theorem pow_half_le_partVAnchorGamma_quadratic {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    (1 / 2 : ℝ) ^ w ≤
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) := by
  have hA := partVAnchorCopyCount_quadratic_pos hr hrt hw
  have hA' : (1 : ℝ) ≤ (partVAnchorCopyCount t w (w ^ 2) r
      (partVTriangularStrength t r) : ℝ) := by exact_mod_cast hA
  unfold partVAnchorGamma sourceAnchorIntensity
  have hpow : 0 ≤ (1 / 2 : ℝ) ^ w := by positivity
  nlinarith

/-- Two grid values differ by at most `2/N` on one grid edge. -/
lemma abs_gridPoint_sub_le {N : ℕ} (hN : 0 < N) (k l : Fin (N + 1))
    (hkl : |(k : ℝ) - (l : ℝ)| ≤ 1) :
    |gridPoint N k - gridPoint N l| ≤ 2 / (N : ℝ) := by
  have hNR : (0 : ℝ) < N := by exact_mod_cast hN
  have hid : gridPoint N k - gridPoint N l =
      2 * ((k : ℝ) - (l : ℝ)) / (N : ℝ) := by
    unfold gridPoint
    field_simp
    ring
  rw [hid, abs_div, abs_mul, abs_of_pos (by norm_num : (0 : ℝ) < 2),
    abs_of_pos hNR]
  exact (div_le_div_of_nonneg_right
    (by simpa using mul_le_mul_of_nonneg_left hkl (by norm_num : (0 : ℝ) ≤ 2)) hNR.le)

/-- Degree averages inherit a pointwise bound, including above the dimension
where both averages are definitionally zero. -/
theorem abs_degreeSetAverage_sub_le_of_pointwise {m : ℕ}
    (f g : Finset (Fin m) → ℝ) (r : ℕ) {B : ℝ} (hB : 0 ≤ B)
    (h : ∀ T, |f T - g T| ≤ B) :
    |degreeSetAverage f r - degreeSetAverage g r| ≤ B := by
  classical
  by_cases hr : r ≤ m
  · have hN : (0 : ℝ) < (m.choose r : ℝ) := by
      exact_mod_cast Nat.choose_pos hr
    unfold degreeSetAverage
    rw [← sub_div, abs_div, abs_of_pos hN]
    apply (div_le_iff₀ hN).2
    calc
      |(∑ T : Finset (Fin m) with T.card = r, f T) -
          ∑ T : Finset (Fin m) with T.card = r, g T| =
          |∑ T : Finset (Fin m) with T.card = r, (f T - g T)| := by
        rw [Finset.sum_sub_distrib]
      _ ≤ ∑ T : Finset (Fin m) with T.card = r, |f T - g T| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _T : Finset (Fin m) with _T.card = r, B := by
        apply Finset.sum_le_sum
        intro T _hT
        exact h T
      _ = B * (m.choose r : ℝ) := by simp [nsmul_eq_mul, mul_comm]
  · have hm : m < r := by omega
    have hzero : m.choose r = 0 := Nat.choose_eq_zero_of_lt hm
    simp [degreeSetAverage, hzero, hB]

/-- The angular control function on every test set; sets outside the control
range are assigned zero and are irrelevant to the residual vector. -/
noncomputable def physicalAngularDials {m t N : ℕ}
    (v : PhysicalControl m t → Fin (N + 1)) (T : Finset (Fin m)) : ℝ :=
  if h : 1 ≤ T.card ∧ T.card ≤ t then
    gridPoint N (v (Sum.inr ⟨T, h⟩)) else 0

@[simp] theorem physicalAngularDials_of_mem {m t N : ℕ}
    (v : PhysicalControl m t → Fin (N + 1)) (T : AngularControl m t) :
    physicalAngularDials v T.1 = gridPoint N (v (Sum.inr T)) := by
  unfold physicalAngularDials
  simp only [T.2]
  congr 2

/-- The actual angular-grid fiber discrepancy is at most `2/N`, with no extra
polynomial control-count factor. -/
theorem abs_degreeSetAverage_physicalAngularDials_sub_le {m t N : ℕ}
    (hN : 0 < N) {z u : PhysicalControl m t → Fin (N + 1)}
    (hgrid : GridEdge z u) (T : AngularControl m t) :
    |degreeSetAverage (physicalAngularDials z) T.1.card -
      degreeSetAverage (physicalAngularDials u) T.1.card| ≤ 2 / (N : ℝ) := by
  apply abs_degreeSetAverage_sub_le_of_pointwise _ _ _ (by positivity)
  obtain ⟨a, ha, hstep⟩ := hgrid
  intro S
  by_cases hS : 1 ≤ S.card ∧ S.card ≤ t
  · let S' : AngularControl m t := ⟨S, hS⟩
    rw [physicalAngularDials_of_mem z S', physicalAngularDials_of_mem u S']
    cases a with
    | inl i =>
        have hne : (Sum.inr S' : PhysicalControl m t) ≠ Sum.inl i := by
          intro heq
          cases heq
        have hz := ha (Sum.inr S') hne
        rw [hz]
        simp only [sub_self, abs_zero]
        positivity
    | inr A =>
        by_cases hSA : S' = A
        · subst A
          exact abs_gridPoint_sub_le hN _ _ hstep
        · have hne : (Sum.inr S' : PhysicalControl m t) ≠ Sum.inr A := by
            intro heq
            apply hSA
            exact Sum.inr.inj heq
          have hz := ha (Sum.inr S') hne
          rw [hz]
          simp only [sub_self, abs_zero]
          positivity
  · simp only [physicalAngularDials, dif_neg hS, sub_self, abs_zero]
    positivity

/-- On the explicitly chosen Part-V grid, `2/N` is below `2^-w²`. -/
theorem two_div_partVControlGridSteps_le_angularError {t w : ℕ} (hw : 0 < w) :
    2 / (partVControlGridSteps t w : ℝ) ≤ partVAngularGridError w := by
  have hcap : (1 : ℝ) ≤ (partVCopyCapacity t w : ℝ) := by
    exact_mod_cast partVCopyCapacity_pos (t := t) hw
  have htwo : (0 : ℝ) < (2 : ℝ) ^ partVSelectorBits w := by positivity
  unfold partVControlGridSteps partVAngularGridError
  push_cast
  rw [inv_eq_one_div]
  apply (div_le_div_iff₀ (by positivity) (by positivity)).2
  have hfactor : 0 ≤ 8 * (partVCopyCapacity t w : ℝ) - 2 := by linarith
  have hprod := mul_nonneg hfactor htwo.le
  nlinarith

/-- The full angular estimate needed by the scheduled residual bridge, at the
concrete source grid rather than with an abstract `δ` premise. -/
theorem partV_angular_grid_edge_bound {t w : ℕ} (hw : 0 < w)
    {z u : PhysicalControl (w ^ 2) t → Fin (partVControlGridSteps t w + 1)}
    (hgrid : GridEdge z u) (T : AngularControl (w ^ 2) t) :
    |degreeSetAverage (physicalAngularDials z) T.1.card -
      degreeSetAverage (physicalAngularDials u) T.1.card| ≤
        partVAngularGridError w := by
  exact (abs_degreeSetAverage_physicalAngularDials_sub_le
    (partVControlGridSteps_pos (t := t) hw) hgrid T).trans
      (two_div_partVControlGridSteps_le_angularError (t := t) hw)

/-- The triggered-word error factors as `2^-w` times the angular error. -/
lemma partVTriggeredWordError_eq_mul (w : ℕ) :
    partVTriggeredWordError w = (1 / 2 : ℝ) ^ w * partVAngularGridError w := by
  unfold partVTriggeredWordError partVAngularGridError
  rw [pow_add]
  simp only [one_div, inv_pow, mul_inv]

/-- The source generic scale is at least `2^-w`. -/
lemma pow_half_le_partVResidualScale {t w : ℕ} (hw : 0 < w) :
    (1 / 2 : ℝ) ^ w ≤ partVResidualScale t w := by
  have hcap : (1 : ℝ) ≤ (partVCopyCapacity t w : ℝ) := by
    exact_mod_cast partVCopyCapacity_pos (t := t) hw
  unfold partVResidualScale
  have hp : 0 ≤ (1 / 2 : ℝ) ^ w := by positivity
  nlinarith

/-- Dividing the triggered-word error by an actual positive own-anchor gamma
costs exactly the remaining `2^-w²` factor. -/
theorem partVTriggeredWordError_div_gamma_le {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVTriggeredWordError w /
        partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) ≤
      partVAngularGridError w := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hg : (1 / 2 : ℝ) ^ w ≤
      partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) :=
    pow_half_le_partVAnchorGamma_quadratic hr hrt hw
  have hp : 0 < (1 / 2 : ℝ) ^ w := by positivity
  have hgpos : 0 < partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r) := hp.trans_le hg
  rw [partVTriggeredWordError_eq_mul]
  apply (div_le_iff₀ hgpos).2
  calc
    (1 / 2 : ℝ) ^ w * partVAngularGridError w ≤
        partVAngularGridError w * (1 / 2 : ℝ) ^ w := by rw [mul_comm]
    _ ≤ partVAngularGridError w * partVAnchorGamma t w (w ^ 2) r
        (partVTriangularStrength t r) := by
      exact mul_le_mul_of_nonneg_left hg (partVAngularGridError_pos w).le

/-- The same estimate for the generic radial scale. -/
theorem partVTriggeredWordError_div_scale_le {t w : ℕ} (hw : 0 < w) :
    partVTriggeredWordError w / partVResidualScale t w ≤ partVAngularGridError w := by
  have hs : (1 / 2 : ℝ) ^ w ≤ partVResidualScale t w :=
    pow_half_le_partVResidualScale (t := t) hw
  have hp : 0 < (1 / 2 : ℝ) ^ w := by positivity
  have hspos : 0 < partVResidualScale t w := hp.trans_le hs
  rw [partVTriggeredWordError_eq_mul]
  apply (div_le_iff₀ hspos).2
  calc
    (1 / 2 : ℝ) ^ w * partVAngularGridError w ≤
        partVAngularGridError w * (1 / 2 : ℝ) ^ w := by rw [mul_comm]
    _ ≤ partVAngularGridError w * partVResidualScale t w := by
      exact mul_le_mul_of_nonneg_left hs (partVAngularGridError_pos w).le

/-- The elementary constant in the coordinatewise source-grid bound. -/
noncomputable def partVEdgeConstant (t : ℕ) : ℝ :=
  (2 : ℝ) ^ t * (2 + 6 * (t : ℝ)) + 3

lemma partVEdgeConstant_pos (t : ℕ) : 0 < partVEdgeConstant t := by
  unfold partVEdgeConstant
  positivity

/-- Evaluated coordinatewise edge error at the quadratic source schedule. -/
theorem physicalResidualCoordinateEdgeBound_partV_le {t w : ℕ}
    (ht : 0 < t) (hw : 32 * t ≤ w) (j : PhysicalControl (w ^ 2) t) :
    physicalResidualCoordinateEdgeBound (w : ℝ) (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVTriggeredWordError w) (partVAngularGridError w) j ≤
      partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVAngularGridError w := by
  have hwpos : 0 < w := by omega
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hwpos
  have hw2 : (1 : ℝ) ≤ (w : ℝ) ^ (2 * t) := one_le_pow₀ hwR
  have hδ := partVAngularGridError_pos w
  cases j with
  | inr T =>
      have hr : 1 ≤ T.1.card := T.2.1
      have hrt : T.1.card ≤ t := T.2.2
      have hdiv := partVTriggeredWordError_div_gamma_le (t := t) hr hrt hw
      simp only [physicalResidualCoordinateEdgeBound]
      calc
        2 * partVTriggeredWordError w /
              partVAnchorGamma t w (w ^ 2) T.1.card
                (partVTriangularStrength t T.1.card) + partVAngularGridError w =
            2 * (partVTriggeredWordError w /
              partVAnchorGamma t w (w ^ 2) T.1.card
                (partVTriangularStrength t T.1.card)) + partVAngularGridError w := by ring
        _ ≤ 2 * partVAngularGridError w + partVAngularGridError w := by gcongr
        _ = 3 * partVAngularGridError w := by ring
        _ ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVAngularGridError w := by
          have hC : (3 : ℝ) ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) := by
            calc
              (3 : ℝ) ≤ partVEdgeConstant t := by
                unfold partVEdgeConstant
                have hnonneg : 0 ≤ (2 : ℝ) ^ t * (2 + 6 * (t : ℝ)) := by positivity
                linarith
              _ = partVEdgeConstant t * 1 := by ring
              _ ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) := by
                exact mul_le_mul_of_nonneg_left hw2 (partVEdgeConstant_pos t).le
          exact mul_le_mul_of_nonneg_right hC hδ.le
  | inl i =>
      let r := radialDegree i
      have hr2 : 2 ≤ r := two_le_radialDegree i
      have hrt : r ≤ t := radialDegree_le ht i
      have hrR : (r : ℝ) ≤ (t : ℝ) := by exact_mod_cast hrt
      have hscale := partVTriggeredWordError_div_scale_le (t := t) hwpos
      have hpow : (2 / (w : ℝ)) ^ r ≤ (2 : ℝ) ^ t := by
        have hbase : 2 / (w : ℝ) ≤ 2 := by
          apply (div_le_iff₀ (by positivity : (0 : ℝ) < w)).2
          nlinarith
        exact (pow_le_pow_left₀ (by positivity) hbase r).trans
          (pow_le_pow_right₀ (by norm_num) hrt)
      have hchoose : (((w ^ 2).choose r : ℕ) : ℝ) ≤ (w : ℝ) ^ (2 * t) := by
        calc
          _ ≤ (((w ^ 2) ^ r : ℕ) : ℝ) := by exact_mod_cast Nat.choose_le_pow (w ^ 2) r
          _ = (w : ℝ) ^ (2 * r) := by push_cast; rw [← pow_mul, Nat.mul_comm]
          _ ≤ (w : ℝ) ^ (2 * t) := pow_le_pow_right₀ hwR (by omega)
      have hfactor : 2 + 6 * (r : ℝ) ≤ 2 + 6 * (t : ℝ) := by linarith
      have hspos := partVResidualScale_pos (t := t) hwpos
      simp only [physicalResidualCoordinateEdgeBound]
      calc
        ((2 / (w : ℝ)) ^ r / partVResidualScale t w) * (((w ^ 2).choose r : ℕ) : ℝ) *
            ((2 + 6 * (r : ℝ)) * partVTriggeredWordError w) =
          (2 / (w : ℝ)) ^ r * (((w ^ 2).choose r : ℕ) : ℝ) *
            (2 + 6 * (r : ℝ)) * (partVTriggeredWordError w / partVResidualScale t w) := by
              field_simp [hspos.ne']
        _ ≤ (2 : ℝ) ^ t * (w : ℝ) ^ (2 * t) * (2 + 6 * (t : ℝ)) *
            partVAngularGridError w := by
          have hc0 : (0 : ℝ) ≤ (((w ^ 2).choose r : ℕ) : ℝ) := by positivity
          have hp0 : 0 ≤ (2 / (w : ℝ)) ^ r := by positivity
          have hf0 : 0 ≤ 2 + 6 * (r : ℝ) := by positivity
          have hd0 : 0 ≤ partVTriggeredWordError w / partVResidualScale t w :=
            div_nonneg (partVTriggeredWordError_pos w).le hspos.le
          gcongr
        _ = ((2 : ℝ) ^ t * (2 + 6 * (t : ℝ))) * (w : ℝ) ^ (2 * t) *
            partVAngularGridError w := by ring
        _ ≤ partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVAngularGridError w := by
          have hC : (2 : ℝ) ^ t * (2 + 6 * (t : ℝ)) ≤ partVEdgeConstant t := by
            unfold partVEdgeConstant
            linarith
          have hW0 : (0 : ℝ) ≤ (w : ℝ) ^ (2 * t) := by positivity
          exact mul_le_mul_of_nonneg_right
            (mul_le_mul_of_nonneg_right hC hW0) hδ.le

/-- The fixed polynomial prefactor in the full PM cell-error bound. -/
noncomputable def partVGridConstant (t : ℕ) : ℝ :=
  4 * (t : ℝ) ^ 2 * partVEdgeConstant t

lemma partVGridConstant_nonneg (t : ℕ) : 0 ≤ partVGridConstant t := by
  unfold partVGridConstant
  have ht : (0 : ℝ) ≤ t := by positivity
  have he := partVEdgeConstant_pos t
  positivity

/-- Nonnegativity of the evaluated source-grid error, with all gamma
normalizers supplied by the actual positive floors. -/
theorem zero_le_physicalResidualGridError_partV {t w : ℕ}
    (ht : 0 < t) (hw : 32 * t ≤ w) :
    0 ≤ physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVTriggeredWordError w) (partVAngularGridError w) := by
  have hwpos : 0 < w := by omega
  have hwR : (0 : ℝ) < w := by exact_mod_cast hwpos
  have hs := partVResidualScale_pos (t := t) hwpos
  have hγ : ∀ T : AngularControl (w ^ 2) t,
      0 < partVAnchorGamma t w (w ^ 2) T.1.card
        (partVTriangularStrength t T.1.card) := by
    intro T
    exact (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le
      (pow_half_le_partVAnchorGamma_quadratic T.2.1 T.2.2 hw)
  unfold physicalResidualGridError physicalResidualMeshBound
  apply mul_nonneg (by positivity)
  apply Finset.sum_nonneg
  intro j _hj
  exact zero_le_physicalResidualCoordinateEdgeBound _ hwR hs
    (partVTriggeredWordError_pos w).le (partVAngularGridError_pos w).le hγ j

/-- The explicit finite PM cell estimate at the Part-V schedule. -/
theorem physicalResidualGridError_partV_le {t w : ℕ}
    (ht : 0 < t) (hw : 32 * t ≤ w) :
    physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
        (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVTriggeredWordError w) (partVAngularGridError w) ≤
      partVGridConstant t * (w : ℝ) ^ (6 * t) * partVAngularGridError w := by
  have hwpos : 0 < w := by omega
  let D : ℕ := Fintype.card (PhysicalControl (w ^ 2) t)
  let B : ℝ := partVEdgeConstant t * (w : ℝ) ^ (2 * t) * partVAngularGridError w
  have hB : 0 ≤ B := by
    dsimp [B]
    exact mul_nonneg
      (mul_nonneg (partVEdgeConstant_pos t).le (by positivity))
      (partVAngularGridError_pos w).le
  have hcoord (j : PhysicalControl (w ^ 2) t) :
      physicalResidualCoordinateEdgeBound (w : ℝ) (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVTriggeredWordError w) (partVAngularGridError w) j ≤ B :=
    physicalResidualCoordinateEdgeBound_partV_le ht hw j
  have hmesh : physicalResidualMeshBound (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVTriggeredWordError w) (partVAngularGridError w) ≤ (D : ℝ) * B := by
    unfold physicalResidualMeshBound
    calc
      _ ≤ ∑ _j : PhysicalControl (w ^ 2) t, B := by
        apply Finset.sum_le_sum
        intro j _hj
        exact hcoord j
      _ = (D : ℝ) * B := by simp [D, nsmul_eq_mul]
  have hDnat : D ≤ 2 * t * w ^ (2 * t) := card_physicalControl_quadratic_le hwpos
  have hD : (D : ℝ) ≤ 2 * (t : ℝ) * (w : ℝ) ^ (2 * t) := by exact_mod_cast hDnat
  have hD0 : (0 : ℝ) ≤ D := by positivity
  have hright0 : (0 : ℝ) ≤ 2 * (t : ℝ) * (w : ℝ) ^ (2 * t) := by positivity
  have hwpow : (w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t) =
      (w : ℝ) ^ (6 * t) := by
    rw [show 6 * t = 2 * t + 2 * t + 2 * t by omega, pow_add, pow_add]
  unfold physicalResidualGridError
  change (D : ℝ) * physicalResidualMeshBound (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVTriggeredWordError w) (partVAngularGridError w) ≤ _
  calc
    (D : ℝ) * physicalResidualMeshBound (m := w ^ 2) (t := t) (w : ℝ)
        (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVTriggeredWordError w) (partVAngularGridError w) ≤
      (D : ℝ) * ((D : ℝ) * B) := mul_le_mul_of_nonneg_left hmesh hD0
    _ = (D : ℝ) ^ 2 * B := by ring
    _ ≤ (2 * (t : ℝ) * (w : ℝ) ^ (2 * t)) ^ 2 * B := by
      exact mul_le_mul_of_nonneg_right (pow_le_pow_left₀ hD0 hD 2) hB
    _ = (4 * (t : ℝ) ^ 2 * partVEdgeConstant t) *
        ((w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t) * (w : ℝ) ^ (2 * t)) *
          partVAngularGridError w := by
      dsimp [B]
      ring
    _ = partVGridConstant t * (w : ℝ) ^ (6 * t) * partVAngularGridError w := by
      rw [hwpow]
      rfl

/-- The explicit polynomial-times-geometric majorant tends to zero. -/
theorem tendsto_partVGridMajorant (t : ℕ) :
    Tendsto (fun w : ℕ => partVGridConstant t * (w : ℝ) ^ (6 * t) *
      partVAngularGridError w) atTop (𝓝 0) := by
  have hgeom : Tendsto (fun w : ℕ =>
      partVGridConstant t * ((w : ℝ) ^ (6 * t) * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one (6 * t)
      (r := (1 / 2 : ℝ)) (by norm_num)
    simpa using h.const_mul (partVGridConstant t)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hgeom
    (Eventually.of_forall (fun w => mul_nonneg
      (mul_nonneg (partVGridConstant_nonneg t) (by positivity))
      (partVAngularGridError_pos w).le)) ?_
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hww : w ≤ partVSelectorBits w := by
    unfold partVSelectorBits
    nlinarith
  have hpow : partVAngularGridError w ≤ (1 / 2 : ℝ) ^ w := by
    unfold partVAngularGridError
    simpa only [one_div, inv_pow] using
      (pow_le_pow_of_le_one (a := (1 / 2 : ℝ)) (by norm_num) (by norm_num) hww)
  have hfactor : 0 ≤ partVGridConstant t * (w : ℝ) ^ (6 * t) := by
    exact mul_nonneg (partVGridConstant_nonneg t) (by positivity)
  calc
    partVGridConstant t * (w : ℝ) ^ (6 * t) * partVAngularGridError w ≤
        partVGridConstant t * (w : ℝ) ^ (6 * t) * (1 / 2 : ℝ) ^ w := by
      exact mul_le_mul_of_nonneg_left hpow hfactor
    _ = partVGridConstant t * ((w : ℝ) ^ (6 * t) * (1 / 2 : ℝ) ^ w) := by
      rw [mul_assoc]

/-- Evaluated Part-V PM cell error tends to zero. -/
theorem tendsto_physicalResidualGridError_partV (t : ℕ) (ht : 0 < t) :
    Tendsto (fun w : ℕ => physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
      (partVResidualScale t w)
      (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
      (partVTriggeredWordError w) (partVAngularGridError w)) atTop (𝓝 0) := by
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds
    (tendsto_partVGridMajorant t) ?_ ?_
  · filter_upwards [eventually_ge_atTop (32 * t)] with w hw
    exact zero_le_physicalResidualGridError_partV ht hw
  · filter_upwards [eventually_ge_atTop (32 * t)] with w hw
    exact physicalResidualGridError_partV_le ht hw

/-- The unrounded own-packet target is at most the generic capacity on the
quadratic schedule.  This uses only `rho_r ≤ 1`, `r ≤ t`, and `choose ≥ 1`. -/
lemma partVAnchorCopyTarget_le_capacity {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r) ≤
      (partVCopyCapacity t w : ℝ) := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hwpos
  have hcap : (0 : ℝ) < partVCopyCapacity t w := by
    exact_mod_cast partVCopyCapacity_pos (t := t) hwpos
  have hrm : r ≤ w ^ 2 := by
    have hrw : r ≤ w := by omega
    exact hrw.trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)
  have hchoose : (1 : ℝ) ≤ ((w ^ 2).choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hrm
  have hrho0 : 0 ≤ partVTriangularStrength t r := (partVTriangularStrength_pos ht r).le
  have hrho1 : partVTriangularStrength t r ≤ 1 := by
    unfold partVTriangularStrength
    have hbase0 : (0 : ℝ) ≤ 1 / (32 * (t : ℝ)) := by positivity
    have hbase1 : (1 : ℝ) / (32 * (t : ℝ)) ≤ 1 := by
      apply (div_le_one (by positivity)).2
      exact_mod_cast (show 1 ≤ 32 * t by omega)
    simpa using pow_le_pow_of_le_one hbase0 hbase1 (Nat.zero_le (t - r))
  have hwr : (w : ℝ) ^ r ≤ (w : ℝ) ^ t := pow_le_pow_right₀ hwR hrt
  have hnum : (partVCopyCapacity t w : ℝ) * partVTriangularStrength t r *
      (w : ℝ) ^ r ≤ (partVCopyCapacity t w : ℝ) * (w : ℝ) ^ t := by
    calc
      _ ≤ (partVCopyCapacity t w : ℝ) * 1 * (w : ℝ) ^ t := by gcongr
      _ = _ := by ring
  have hden : (w : ℝ) ^ t ≤ ((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t := by
    have hp : 0 ≤ (w : ℝ) ^ t := by positivity
    nlinarith
  have hdenpos : (0 : ℝ) < ((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t := by positivity
  unfold partVAnchorCopyTarget sourceAnchorCopyTarget
  calc
    (partVCopyCapacity t w : ℝ) * partVTriangularStrength t r * (w : ℝ) ^ r /
        (((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t) ≤
      ((partVCopyCapacity t w : ℝ) * (w : ℝ) ^ t) /
        (((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t) :=
      div_le_div_of_nonneg_right hnum hdenpos.le
    _ ≤ ((partVCopyCapacity t w : ℝ) * (((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t)) /
        (((w ^ 2).choose r : ℝ) * (w : ℝ) ^ t) := by
      apply div_le_div_of_nonneg_right _ hdenpos.le
      exact mul_le_mul_of_nonneg_left hden hcap.le
    _ = (partVCopyCapacity t w : ℝ) := by field_simp

/-- Actual own-anchor intensity is bounded above by the generic source scale. -/
theorem partVAnchorGamma_le_residualScale {t r w : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r) ≤
      partVResidualScale t w := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have htarget0 : 0 ≤ partVAnchorCopyTarget t w (w ^ 2) r
      (partVTriangularStrength t r) := by
    unfold partVAnchorCopyTarget sourceAnchorCopyTarget
    have hrho := partVTriangularStrength_pos ht r
    positivity
  have hfloor : (partVAnchorCopyCount t w (w ^ 2) r
      (partVTriangularStrength t r) : ℝ) ≤ (partVCopyCapacity t w : ℝ) := by
    calc
      _ ≤ partVAnchorCopyTarget t w (w ^ 2) r (partVTriangularStrength t r) :=
        Nat.floor_le htarget0
      _ ≤ _ := partVAnchorCopyTarget_le_capacity hr hrt hw
  unfold partVAnchorGamma sourceAnchorIntensity partVResidualScale
  exact mul_le_mul_of_nonneg_right hfloor (by positivity)

/-- The generic source scale tends to zero. -/
theorem tendsto_partVResidualScale (t : ℕ) :
    Tendsto (partVResidualScale t) atTop (𝓝 0) := by
  change Tendsto (fun w : ℕ => (partVCopyCapacity t w : ℝ) * (1 / 2 : ℝ) ^ w)
    atTop (𝓝 0)
  simpa only [partVCopyCapacity, triggerBudgetScale, Nat.cast_pow] using
    tendsto_triggerBudgetScale_pow (100 * (t + 2))

/-- Every fixed-degree actual source anchor intensity tends to zero. -/
theorem tendsto_partVAnchorGamma {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    Tendsto (fun w : ℕ => partVAnchorGamma t w (w ^ 2) r
      (partVTriangularStrength t r)) atTop (𝓝 0) := by
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds
    (tendsto_partVResidualScale t) ?_ ?_
  · filter_upwards [eventually_ge_atTop (32 * t)] with w hw
    exact (by positivity : (0 : ℝ) ≤ (1 / 2 : ℝ) ^ w).trans
      (pow_half_le_partVAnchorGamma_quadratic hr hrt hw)
  · filter_upwards [eventually_ge_atTop (32 * t)] with w hw
    exact partVAnchorGamma_le_residualScale hr hrt hw

/-- The radial factor multiplying the PM cell error in the product-contact
bridge. -/
noncomputable def partVRadialContactAmplification (t w r : ℕ) : ℝ :=
  partVResidualScale t w * ((w : ℝ) / 2) ^ r / ((w ^ 2).choose r : ℝ)

lemma zero_le_partVRadialContactAmplification {t w r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    0 ≤ partVRadialContactAmplification t w r := by
  have hwpos : 0 < w := by omega
  have hrm : r ≤ w ^ 2 := by
    have hrw : r ≤ w := by omega
    exact hrw.trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)
  have hchoose : (0 : ℝ) < ((w ^ 2).choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hrm
  unfold partVRadialContactAmplification
  have hs := partVResidualScale_pos (t := t) hwpos
  positivity

lemma partVRadialContactAmplification_le {t w r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 32 * t ≤ w) :
    partVRadialContactAmplification t w r ≤ partVResidualScale t w * (w : ℝ) ^ r := by
  have ht : 0 < t := by omega
  have hwpos : 0 < w := by omega
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hwpos
  have hrm : r ≤ w ^ 2 := by
    have hrw : r ≤ w := by omega
    exact hrw.trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)
  have hchoose : (1 : ℝ) ≤ ((w ^ 2).choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hrm
  have hs := partVResidualScale_pos (t := t) hwpos
  have hpow : ((w : ℝ) / 2) ^ r ≤ (w : ℝ) ^ r := by
    apply pow_le_pow_left₀ (by positivity) _ r
    linarith
  unfold partVRadialContactAmplification
  apply (div_le_iff₀ (by positivity : (0 : ℝ) < ((w ^ 2).choose r : ℝ))).2
  calc
    partVResidualScale t w * ((w : ℝ) / 2) ^ r ≤
        partVResidualScale t w * (w : ℝ) ^ r := by gcongr
    _ ≤ (partVResidualScale t w * (w : ℝ) ^ r) * ((w ^ 2).choose r : ℝ) := by
      have hnonneg : 0 ≤ partVResidualScale t w * (w : ℝ) ^ r := by positivity
      nlinarith

/-- Polynomial times the generic scale tends to zero at each fixed degree. -/
theorem tendsto_partVScale_mul_pow (t r : ℕ) :
    Tendsto (fun w : ℕ => partVResidualScale t w * (w : ℝ) ^ r) atTop (𝓝 0) := by
  have h := tendsto_pow_const_mul_const_pow_of_abs_lt_one (100 * (t + 2) + r)
    (r := (1 / 2 : ℝ)) (by norm_num)
  convert h using 1
  ext w
  unfold partVResidualScale partVCopyCapacity
  push_cast
  rw [pow_add]
  ring

/-- The radial contact amplification tends to zero at each fixed degree. -/
theorem tendsto_partVRadialContactAmplification {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    Tendsto (fun w : ℕ => partVRadialContactAmplification t w r) atTop (𝓝 0) := by
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds
    (tendsto_partVScale_mul_pow t r) ?_ ?_
  · filter_upwards [eventually_ge_atTop (32 * t)] with w hw
    exact zero_le_partVRadialContactAmplification hr hrt hw
  · filter_upwards [eventually_ge_atTop (32 * t)] with w hw
    exact partVRadialContactAmplification_le hr hrt hw

/-- The complete angular degree-error multiplying the PM residual bound tends
to zero. -/
theorem tendsto_partVAngularContactError {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    Tendsto (fun w : ℕ => 2 *
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
      physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
        (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVTriggeredWordError w) (partVAngularGridError w)) atTop (𝓝 0) := by
  have ht : 0 < t := by omega
  have hg := (tendsto_partVAnchorGamma hr hrt).abs
  have h2g : Tendsto (fun w : ℕ => 2 *
      |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)|) atTop (𝓝 0) := by
    simpa using hg.const_mul 2
  simpa using h2g.mul (tendsto_physicalResidualGridError_partV t ht)

/-- The complete higher-degree contact-calibration left side tends to zero. -/
theorem tendsto_partVHigherContactError {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) :
    Tendsto (fun w : ℕ =>
      2 * |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
        physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
          (partVResidualScale t w)
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (partVTriggeredWordError w) (partVAngularGridError w) +
      partVRadialContactAmplification t w r *
        physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
          (partVResidualScale t w)
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (partVTriggeredWordError w) (partVAngularGridError w)) atTop (𝓝 0) := by
  have ht : 0 < t := by omega
  have ha := tendsto_partVRadialContactAmplification hr hrt
  have hprod : Tendsto (fun w : ℕ => partVRadialContactAmplification t w r *
      physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
        (partVResidualScale t w)
        (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
        (partVTriggeredWordError w) (partVAngularGridError w)) atTop (𝓝 0) := by
    simpa using ha.mul (tendsto_physicalResidualGridError_partV t ht)
  simpa using (tendsto_partVAngularContactError hr hrt).add hprod

/-- Uniform positive allowance for rejection at least `1/2` and contact bias
at least `1/4` away from both endpoints. -/
theorem eventually_partVAngularContactError_le {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) {ξ : ℝ} (hξ : 0 < ξ) :
    ∀ᶠ w : ℕ in atTop,
      2 * |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
        physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
          (partVResidualScale t w)
          (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
          (partVTriggeredWordError w) (partVAngularGridError w) ≤
        (1 / 2 : ℝ) * ξ * (1 / 4 : ℝ) ^ t := by
  have hallow : (0 : ℝ) < (1 / 2 : ℝ) * ξ * (1 / 4 : ℝ) ^ t := by positivity
  exact (tendsto_partVAngularContactError hr hrt).eventually_lt_const hallow |>.mono
    (fun _ h => h.le)

/-- Higher-degree version of the explicit positive contact allowance. -/
theorem eventually_partVHigherContactError_le {t r : ℕ}
    (hr : 1 ≤ r) (hrt : r ≤ t) {ξ : ℝ} (hξ : 0 < ξ) :
    ∀ᶠ w : ℕ in atTop,
      2 * |partVAnchorGamma t w (w ^ 2) r (partVTriangularStrength t r)| *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (partVTriggeredWordError w) (partVAngularGridError w) +
        partVRadialContactAmplification t w r *
          physicalResidualGridError (m := w ^ 2) (t := t) (w : ℝ)
            (partVResidualScale t w)
            (fun ℓ => partVAnchorGamma t w (w ^ 2) ℓ (partVTriangularStrength t ℓ))
            (partVTriggeredWordError w) (partVAngularGridError w) ≤
        (1 / 2 : ℝ) * ξ * (1 / 4 : ℝ) ^ t := by
  have hallow : (0 : ℝ) < (1 / 2 : ℝ) * ξ * (1 / 4 : ℝ) ^ t := by positivity
  exact (tendsto_partVHigherContactError hr hrt).eventually_lt_const hallow |>.mono
    (fun _ h => h.le)

/-- Rejection at least one half and firing at most one quarter force the
contact alpha to lie in `[1/4,1/2]` for a monotone gate. -/
theorem one_quarter_le_minCylinderBias_of_rare {m : ℕ} [Nonempty (Fin m)]
    {gate : BooleanCube m → Bool} (hgate : MonotoneBoolean gate)
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability gate)
    (hp : probability (fun x => gate x = true) ≤ 1 / 4) :
    (1 / 4 : ℝ) ≤ minCylinderBias
      ((1 + physicalContactBias gate) / 2) := by
  let p : ℝ := probability (fun x => gate x = true)
  let q : ℝ := rejectionProbability gate
  let M : ℝ := degreeSetAverage (walshCoefficient gate) 1
  have hp0 : 0 ≤ p := probability_nonneg _
  have hq0 : 0 < q := by dsimp [q]; linarith
  have hM : |M| ≤ p := abs_degreeSetAverage_one_le_probability gate
  have hbias : |physicalContactBias gate| ≤ 1 / 2 := by
    rw [physicalContactBias, abs_div, abs_neg, abs_of_pos hq0]
    change |M| / q ≤ 1 / 2
    calc
      |M| / q ≤ p / q := div_le_div_of_nonneg_right hM hq0.le
      _ ≤ 2 * p := by
        apply (div_le_iff₀ hq0).2
        have hmul : 0 ≤ p * (2 * q - 1) := mul_nonneg hp0 (by dsimp [q]; linarith)
        nlinarith
      _ ≤ 1 / 2 := by dsimp [p] at hp ⊢; linarith
  have hlo : (1 / 4 : ℝ) ≤ (1 + physicalContactBias gate) / 2 := by
    have hneg : -(1 / 2 : ℝ) ≤ physicalContactBias gate := (abs_le.mp hbias).1
    linarith
  have hhi : (1 + physicalContactBias gate) / 2 ≤ 1 / 2 :=
    physicalContactAlpha_le_half hgate
  unfold minCylinderBias
  apply le_min hlo
  linarith

/-- The explicit allowance used above is below the actual contact-calibration
right side whenever rejection is at least one half and the minimum cylinder
bias is at least one quarter. -/
theorem partVContactAllowance_le {q ξ c : ℝ} {t : ℕ}
    (hq : (1 : ℝ) / 2 ≤ q) (hξ : 0 ≤ ξ) (hc : (1 / 4 : ℝ) ≤ c) :
    (1 / 2 : ℝ) * ξ * (1 / 4 : ℝ) ^ t ≤ q * ξ * c ^ t := by
  have hc0 : (0 : ℝ) ≤ 1 / 4 := by norm_num
  have hcpow : (1 / 4 : ℝ) ^ t ≤ c ^ t := pow_le_pow_left₀ hc0 hc t
  have hqξ : 0 ≤ q * ξ := mul_nonneg (by linarith) hξ
  calc
    (1 / 2 : ℝ) * ξ * (1 / 4 : ℝ) ^ t ≤ q * ξ * (1 / 4 : ℝ) ^ t := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_right hq hξ) (by positivity)
    _ ≤ q * ξ * c ^ t := mul_le_mul_of_nonneg_left hcpow hqξ

#print axioms MonotoneDNF.card_angularControl
#print axioms MonotoneDNF.card_physicalControl
#print axioms MonotoneDNF.card_physicalControl_le_two_mul
#print axioms MonotoneDNF.pow_half_le_partVAnchorGamma_quadratic
#print axioms MonotoneDNF.abs_gridPoint_sub_le
#print axioms MonotoneDNF.abs_degreeSetAverage_sub_le_of_pointwise
#print axioms MonotoneDNF.abs_degreeSetAverage_physicalAngularDials_sub_le
#print axioms MonotoneDNF.two_div_partVControlGridSteps_le_angularError
#print axioms MonotoneDNF.partV_angular_grid_edge_bound
#print axioms MonotoneDNF.physicalResidualCoordinateEdgeBound_partV_le
#print axioms MonotoneDNF.zero_le_physicalResidualGridError_partV
#print axioms MonotoneDNF.physicalResidualGridError_partV_le
#print axioms MonotoneDNF.tendsto_partVGridMajorant
#print axioms MonotoneDNF.tendsto_physicalResidualGridError_partV
#print axioms MonotoneDNF.partVAnchorCopyTarget_le_capacity
#print axioms MonotoneDNF.partVAnchorGamma_le_residualScale
#print axioms MonotoneDNF.tendsto_partVResidualScale
#print axioms MonotoneDNF.tendsto_partVAnchorGamma
#print axioms MonotoneDNF.tendsto_partVRadialContactAmplification
#print axioms MonotoneDNF.tendsto_partVAngularContactError
#print axioms MonotoneDNF.tendsto_partVHigherContactError
#print axioms MonotoneDNF.eventually_partVAngularContactError_le
#print axioms MonotoneDNF.eventually_partVHigherContactError_le
#print axioms MonotoneDNF.one_quarter_le_minCylinderBias_of_rare
#print axioms MonotoneDNF.partVContactAllowance_le

end MonotoneDNF


==> anc/MonotoneDNF/SourceTailAllDegrees.lean <==
module

public import MonotoneDNF.PolynomialComparison

@[expose] public section

/-!
# The arbitrary-degree source tail

The lower-tail proof compares polynomial values directly with the retained
weighted `L¹` norm.  No coefficientwise sum or inverse Gram estimate is used.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

open MonotoneDNF.SourceTail

lemma source_logLambdaMin_mul_sourceD {t : ℕ} (ht : 2 ≤ t) :
    Real.log (sourceLambdaMin t) * sourceD t = -32 / 1000000 := by
  have hL : Real.log (sourceScale t) ≠ 0 :=
    ne_of_gt (lt_trans zero_lt_one (sourceLog_one_gt ht))
  rw [log_sourceLambdaMin]
  dsimp [sourceD, sourceC]
  field_simp [hL]
  <;> ring

lemma one_ninth_le_sourceLambdaMin_rpow_sourceD {t : ℕ} (ht : 2 ≤ t) :
    (1 / 9 : ℝ) ≤ sourceLambdaMin t ^ sourceD t := by
  calc
    (1 / 9 : ℝ) ≤ Real.exp (-2) := exp_neg_two_ge_one_ninth
    _ ≤ Real.exp (Real.log (sourceLambdaMin t) * sourceD t) := by
      apply Real.exp_le_exp.mpr
      rw [source_logLambdaMin_mul_sourceD ht]
      norm_num
    _ = sourceLambdaMin t ^ sourceD t :=
      (Real.rpow_def_of_pos (sourceLambdaMin_pos t) _).symm

lemma one_eighty_first_le_sourceWeight_on_low_interval {t : ℕ} (ht : 2 ≤ t)
    {x : ℝ} (hx : x ∈ Icc (sourceLambdaMin t) 1) :
    (1 / 81 : ℝ) ≤ sourceWeight (sourceD t) x := by
  have hxa : sourceLambdaMin t ≤ x := hx.1
  have hx0 : 0 < x := (sourceLambdaMin_pos t).trans_le hxa
  have hx1 : x ≤ 1 := hx.2
  have hd : 0 ≤ sourceD t := (sourceD_pos ht).le
  have hpow : (1 / 9 : ℝ) ≤ x ^ sourceD t :=
    (one_ninth_le_sourceLambdaMin_rpow_sourceD ht).trans
      (Real.rpow_le_rpow (sourceLambdaMin_pos t).le hxa hd)
  have hexp : (1 / 9 : ℝ) ≤ Real.exp (-x) := by
    calc
      (1 / 9 : ℝ) ≤ Real.exp (-2) := exp_neg_two_ge_one_ninth
      _ ≤ Real.exp (-x) := Real.exp_le_exp.mpr (by linarith)
  have hp0 : 0 ≤ x ^ sourceD t := Real.rpow_nonneg hx0.le _
  have he0 : 0 ≤ Real.exp (-x) := (Real.exp_pos _).le
  dsimp [sourceWeight]
  nlinarith

/-- The retained weighted integral controls the unweighted integral on the
unit lower comparison interval. -/
lemma unweighted_low_integral_le_retained {t : ℕ} (ht : 2 ≤ t) (p : ℝ[X]) :
    (∫ x in sourceLambdaMin t..1, |p.eval x|) ≤ 81 *
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        |p.eval x| * sourceWeight (sourceD t) x) := by
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  let d := sourceD t
  let N := ∫ x in a..b, |p.eval x| * sourceWeight d x
  have ha : a ≤ 1 := sourceLambdaMin_le_one ht
  have hb : (1 : ℝ) ≤ b :=
    (by norm_num : (1 : ℝ) ≤ 1600).trans (sourceLambdaMax_ge_sixteen_hundred ht)
  have hwcont : Continuous (sourceWeight d) := continuous_sourceWeight d (sourceD_pos ht).le
  have hweighted : IntervalIntegrable (fun x => |p.eval x| * sourceWeight d x) volume a b :=
    ((p.continuous.abs).mul hwcont).intervalIntegrable a b
  have hunit : (1 / 81 : ℝ) * (∫ x in a..1, |p.eval x|) ≤ N := by
    calc
      (1 / 81 : ℝ) * (∫ x in a..1, |p.eval x|) =
          ∫ x in a..1, (1 / 81 : ℝ) * |p.eval x| := by
        rw [intervalIntegral.integral_const_mul]
      _ ≤ ∫ x in a..1, |p.eval x| * sourceWeight d x := by
        apply intervalIntegral.integral_mono_on ha
          (((p.continuous.abs).intervalIntegrable a 1).const_mul _)
          (((p.continuous.abs).mul hwcont).intervalIntegrable a 1)
        intro x hx
        have hw := one_eighty_first_le_sourceWeight_on_low_interval ht hx
        have hxp := abs_nonneg (p.eval x)
        change (1 / 81 : ℝ) * |p.eval x| ≤ |p.eval x| * sourceWeight d x
        nlinarith
      _ ≤ N := by
        apply intervalIntegral.integral_mono_interval le_rfl ha hb
        · filter_upwards [ae_restrict_mem measurableSet_Ioc] with x hx
          exact mul_nonneg (abs_nonneg _) (sourceWeight_nonneg
            ((sourceLambdaMin_pos t).trans hx.1).le)
        · exact hweighted
  change (∫ x in a..1, |p.eval x|) ≤ 81 * N
  have hI : 0 ≤ ∫ x in a..1, |p.eval x| :=
    intervalIntegral.integral_nonneg_of_forall ha (fun _ => abs_nonneg _)
  nlinarith

/-- Uniform control on the lower comparison interval by the actual retained
source norm.  The deliberately loose constant `3000` absorbs the weight and
length comparisons. -/
lemma uniform_low_le_retained {t : ℕ} (ht : 2 ≤ t) {p : ℝ[X]} {x₀ : ℝ}
    (hx₀ : x₀ ∈ Icc (sourceLambdaMin t) 1)
    (hdeg : p.degree ≤ (t : WithBot ℕ))
    (hmax : ∀ y ∈ Icc (sourceLambdaMin t) 1, |p.eval y| ≤ |p.eval x₀|) :
    |p.eval x₀| ≤ 3000 * (t : ℝ) ^ 2 *
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        |p.eval x| * sourceWeight (sourceD t) x) := by
  let a := sourceLambdaMin t
  let N := ∫ x in a..sourceLambdaMax t, |p.eval x| * sourceWeight (sourceD t) x
  have ha : a < 1 := by
    dsimp [a]
    linarith [sourceLambdaMin_le_one_div_thousand ht]
  have hbase := uniform_le_integral_mul_sixteen_sq_div
    (n := t) (p := p) (u := a) (v := 1) (x₀ := x₀)
    (by omega) ha hx₀ hdeg hmax
  have hI := unweighted_low_integral_le_retained (t := t) ht p
  change |p.eval x₀| ≤ 3000 * (t : ℝ) ^ 2 * N
  have hI0 : 0 ≤ ∫ x in a..sourceLambdaMax t, |p.eval x| * sourceWeight (sourceD t) x := by
    apply intervalIntegral.integral_nonneg (sourceLambdaMin_lt_sourceLambdaMax ht).le
    intro x hx
    exact mul_nonneg (abs_nonneg _)
      (sourceWeight_nonneg ((sourceLambdaMin_pos t).trans_le hx.1).le)
  have hpos : 0 < 1 - a := by dsimp [a] at *; linarith
  calc
    |p.eval x₀| ≤ 16 * (t : ℝ) ^ 2 / (1 - a) *
        (∫ y in a..1, |p.eval y|) := hbase
    _ ≤ 16 * (t : ℝ) ^ 2 / (1 - a) * (81 * N) := by
      apply mul_le_mul_of_nonneg_left hI (by positivity)
    _ ≤ 3000 * (t : ℝ) ^ 2 * N := by
      have hta : (1 / 2 : ℝ) ≤ 1 - a := by
        have := sourceLambdaMin_le_one_div_thousand ht
        dsimp [a] at *; linarith
      have hN : 0 ≤ N := hI0
      have hden : 16 * (t : ℝ) ^ 2 / (1 - a) ≤ 32 * (t : ℝ) ^ 2 := by
        apply (div_le_iff₀ hpos).2
        nlinarith [sq_nonneg (t : ℝ)]
      change 16 * (t : ℝ) ^ 2 / (1 - a) * (81 * N) ≤ 3000 * (t : ℝ) ^ 2 * N
      calc
        16 * (t : ℝ) ^ 2 / (1 - a) * (81 * N) ≤
            (32 * (t : ℝ) ^ 2) * (81 * N) := by gcongr
        _ ≤ 3000 * (t : ℝ) ^ 2 * N := by nlinarith [sq_nonneg (t : ℝ)]

lemma sourceLambdaMin_mul_sq_le {t : ℕ} (ht : 2 ≤ t) :
    sourceLambdaMin t * (t : ℝ) ^ 2 ≤ 1 / 1000000000000 := by
  let q := sourceScale t
  have hq : (4 : ℝ) ≤ q := sourceScale_ge_four ht
  have htq : (t : ℝ) ≤ q := by dsimp [q, sourceScale]; linarith
  have hq0 : 0 < q := sourceScale_pos t
  have hmul : sourceLambdaMin t * (t : ℝ) ^ 2 ≤ q ^ (-30 : ℝ) := by
    change q ^ (-32 : ℝ) * (t : ℝ) ^ 2 ≤ q ^ (-30 : ℝ)
    calc
      q ^ (-32 : ℝ) * (t : ℝ) ^ 2 ≤ q ^ (-32 : ℝ) * q ^ 2 := by
        apply mul_le_mul_of_nonneg_left _ (Real.rpow_nonneg hq0.le _)
        nlinarith [sq_nonneg (q - (t : ℝ))]
      _ = q ^ (-30 : ℝ) := by
        rw [← Real.rpow_natCast q 2, ← Real.rpow_add hq0]
        congr 1
        norm_num
  have hexp : q ^ (-30 : ℝ) ≤ q ^ (-20 : ℝ) :=
    Real.rpow_le_rpow_of_exponent_le (by linarith) (by norm_num)
  have hbase : q ^ (-20 : ℝ) ≤ (4 : ℝ) ^ (-20 : ℝ) := by
    rw [show (-20 : ℝ) = -(20 : ℕ) by norm_num,
      Real.rpow_neg hq0.le, Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 4),
      Real.rpow_natCast, Real.rpow_natCast]
    simpa only [one_div] using
      (one_div_le_one_div_of_le (by positivity : (0 : ℝ) < 4 ^ 20)
        (pow_le_pow_left₀ (by norm_num) hq 20))
  calc
    sourceLambdaMin t * (t : ℝ) ^ 2 ≤ q ^ (-30 : ℝ) := hmul
    _ ≤ q ^ (-20 : ℝ) := hexp
    _ ≤ (4 : ℝ) ^ (-20 : ℝ) := hbase
    _ ≤ 1 / 1000000000000 := by
      rw [show (-20 : ℝ) = -(20 : ℕ) by norm_num,
        Real.rpow_neg (by norm_num : (0 : ℝ) ≤ 4), Real.rpow_natCast]
      norm_num

/-- Sharp Chebyshev exterior factors on the entire lower tail are uniformly
bounded.  The proof uses `a*t² ≤ 10⁻¹²`, hence `t*sqrt a ≤ 1`. -/
lemma source_leftExteriorPower_le {t : ℕ} (ht : 2 ≤ t) {x : ℝ}
    (hx : x ∈ Ioc 0 (sourceLambdaMin t)) :
    (-unitCoord (sourceLambdaMin t) 1 x +
      Real.sqrt ((unitCoord (sourceLambdaMin t) 1 x) ^ 2 - 1)) ^ t ≤ 6561 := by
  let a := sourceLambdaMin t
  let y := unitCoord a 1 x
  let z := -y
  let z₀ := (a + 1) / (1 - a)
  let F := z + Real.sqrt (z ^ 2 - 1)
  let F₀ := z₀ + Real.sqrt (z₀ ^ 2 - 1)
  have ha0 : 0 < a := sourceLambdaMin_pos t
  have ha1 : a ≤ 1 / 1000 := sourceLambdaMin_le_one_div_thousand ht
  have hden : 0 < 1 - a := by dsimp [a] at *; linarith
  have hy : y ≤ -1 := by
    dsimp [y, unitCoord]
    exact (div_le_iff₀ hden).2 (by dsimp [a] at *; linarith [hx.2])
  have hz : 1 ≤ z := by dsimp [z]; linarith
  have hzform : z = (a + 1 - 2 * x) / (1 - a) := by
    dsimp [z, y, unitCoord]
    field_simp [ne_of_gt hden]
    <;> ring
  have hzz₀ : z ≤ z₀ := by
    rw [hzform]
    dsimp [z₀]
    apply (div_le_div_iff_of_pos_right hden).2
    dsimp [a] at *
    linarith [hx.1, hx.2]
  have hzz₀sq : z ^ 2 - 1 ≤ z₀ ^ 2 - 1 := by nlinarith
  have hFF₀ : F ≤ F₀ := by
    dsimp [F, F₀]
    exact add_le_add hzz₀ (Real.sqrt_le_sqrt hzz₀sq)
  have hz₀m : z₀ - 1 ≤ 4 * a := by
    have heq : z₀ - 1 = (2 * a) / (1 - a) := by
      dsimp [z₀]
      field_simp [ne_of_gt hden]
      <;> ring
    rw [heq]
    apply (div_le_iff₀ hden).2
    dsimp [a] at *
    nlinarith
  have hz₀p : z₀ + 1 ≤ 4 := by
    have heq : z₀ + 1 = 2 / (1 - a) := by
      dsimp [z₀]
      field_simp [ne_of_gt hden]
      <;> ring
    rw [heq]
    apply (div_le_iff₀ hden).2
    dsimp [a] at *
    nlinarith
  have hz₀one : 1 ≤ z₀ := (hz.trans hzz₀)
  have hprod : z₀ ^ 2 - 1 ≤ 16 * a := by
    have heq : z₀ ^ 2 - 1 = (z₀ - 1) * (z₀ + 1) := by ring
    rw [heq]
    have hm : 0 ≤ z₀ - 1 := by linarith
    nlinarith
  have h4 : Real.sqrt 16 = 4 := by
    rw [show (16 : ℝ) = 4 ^ 2 by norm_num, Real.sqrt_sq (by norm_num)]
  have hsqrt : Real.sqrt (z₀ ^ 2 - 1) ≤ 4 * Real.sqrt a := by
    calc
      Real.sqrt (z₀ ^ 2 - 1) ≤ Real.sqrt (16 * a) := Real.sqrt_le_sqrt hprod
      _ = Real.sqrt 16 * Real.sqrt a := Real.sqrt_mul (by norm_num) a
      _ = 4 * Real.sqrt a := by rw [h4]
  have ha_sqrt : a ≤ Real.sqrt a := by
    have hs := Real.sq_sqrt ha0.le
    have hs0 := Real.sqrt_nonneg a
    nlinarith
  have hF₀ : F₀ ≤ 1 + 8 * Real.sqrt a := by
    dsimp [F₀]
    nlinarith
  have hF : F ≤ 1 + 8 * Real.sqrt a := hFF₀.trans hF₀
  have hF0 : 0 ≤ F := by dsimp [F]; positivity
  have hts : (t : ℝ) * Real.sqrt a ≤ 1 := by
    have hs := Real.sq_sqrt ha0.le
    have hs0 := Real.sqrt_nonneg a
    have ht0 : 0 ≤ (t : ℝ) := Nat.cast_nonneg _
    have hsmall := sourceLambdaMin_mul_sq_le ht
    change a * (t : ℝ) ^ 2 ≤ 1 / 1000000000000 at hsmall
    nlinarith [sq_nonneg ((t : ℝ) * Real.sqrt a - 1)]
  have hpow : F ^ t ≤ (Real.exp (8 * Real.sqrt a)) ^ t := by
    calc
      F ^ t ≤ (1 + 8 * Real.sqrt a) ^ t := pow_le_pow_left₀ hF0 hF t
      _ ≤ (Real.exp (8 * Real.sqrt a)) ^ t := by
        apply pow_le_pow_left₀ (by positivity) _ t
        simpa only [add_comm] using Real.add_one_le_exp (8 * Real.sqrt a)
  have hexp : (Real.exp (8 * Real.sqrt a)) ^ t ≤ Real.exp 8 := by
    rw [← Real.exp_nat_mul]
    apply Real.exp_le_exp.mpr
    have he : (t : ℝ) * (8 * Real.sqrt a) = 8 * ((t : ℝ) * Real.sqrt a) := by ring
    rw [he]
    nlinarith
  have he8 : Real.exp 8 ≤ 6561 := by
    calc
      Real.exp 8 = (Real.exp 1) ^ 8 := by rw [← Real.exp_nat_mul]; norm_num
      _ ≤ 3 ^ 8 := pow_le_pow_left₀ (Real.exp_pos _).le Real.exp_one_lt_three.le 8
      _ = 6561 := by norm_num
  have hEq : (-unitCoord (sourceLambdaMin t) 1 x +
      Real.sqrt ((unitCoord (sourceLambdaMin t) 1 x) ^ 2 - 1)) = F := by
    dsimp [F, z, y, a]
    rw [neg_sq]
  rw [hEq]
  exact (hpow.trans hexp).trans he8

lemma sourceD_mul_log_scale {t : ℕ} (ht : 2 ≤ t) :
    sourceD t * Real.log (sourceScale t) = 1 / 1000000 := by
  have hL : Real.log (sourceScale t) ≠ 0 :=
    ne_of_gt (lt_trans zero_lt_one (sourceLog_one_gt ht))
  dsimp [sourceD, sourceC]
  field_simp [hL]

lemma abs_signedSourceWeight_le_twelve_sourceD_low {t : ℕ} (ht : 2 ≤ t)
    {x : ℝ} (hx : x ∈ Ioc 0 (sourceLambdaMin t)) :
    |signedSourceWeight (sourceD t) x| ≤ 12 * sourceD t := by
  let d := sourceD t
  have hd : 0 < d := sourceD_pos ht
  have hd1 : d < 1 := sourceD_lt_one ht
  have hx0 : 0 < x := hx.1
  have hx1 : x ≤ 1 := hx.2.trans (sourceLambdaMin_le_one ht)
  have hdψ := abs_realDigamma_one_add_lt_two_thirds (d := d) hd.le hd1.le
  have hpow0 : 0 ≤ x ^ d := Real.rpow_nonneg hx0.le _
  have hpow : x ^ d ≤ 1 := Real.rpow_le_one hx0.le hx1 hd.le
  have hlogpow : |Real.log x * x ^ d| ≤ 1 / d :=
    (Real.abs_log_mul_self_rpow_lt x d hx0 hx1 hd).le
  have hcombo : |1 + 2 * d * (Real.log x - realDigamma (1 + d))| * x ^ d ≤ 6 := by
    have hre : (1 + 2 * d * (Real.log x - realDigamma (1 + d))) * x ^ d =
        x ^ d + 2 * d * (Real.log x * x ^ d - realDigamma (1 + d) * x ^ d) := by ring
    rw [← abs_of_nonneg hpow0, ← abs_mul]
    calc
      |(1 + 2 * d * (Real.log x - realDigamma (1 + d))) * x ^ d| =
          |x ^ d + 2 * d * (Real.log x * x ^ d - realDigamma (1 + d) * x ^ d)| := by rw [hre]
      _ ≤ |x ^ d| + |2 * d * (Real.log x * x ^ d - realDigamma (1 + d) * x ^ d)| :=
        abs_add_le _ _
      _ = x ^ d + 2 * d * |Real.log x * x ^ d - realDigamma (1 + d) * x ^ d| := by
        rw [abs_of_nonneg hpow0, abs_mul, abs_of_pos (by positivity : 0 < 2 * d)]
      _ ≤ x ^ d + 2 * d * (1 / d + |realDigamma (1 + d)| * x ^ d) := by
        have habs : |Real.log x * x ^ d - realDigamma (1 + d) * x ^ d| ≤
            1 / d + |realDigamma (1 + d)| * x ^ d := by
          calc
            |Real.log x * x ^ d - realDigamma (1 + d) * x ^ d| ≤
                |Real.log x * x ^ d| + |realDigamma (1 + d) * x ^ d| := by
              simpa only [sub_eq_add_neg, abs_neg] using
                abs_add_le (Real.log x * x ^ d) (-(realDigamma (1 + d) * x ^ d))
            _ = |Real.log x * x ^ d| + |realDigamma (1 + d)| * x ^ d := by
              simp only [abs_mul, abs_of_nonneg hpow0]
            _ ≤ _ := add_le_add_left hlogpow _
        exact add_le_add_right (mul_le_mul_of_nonneg_left habs (by positivity)) _
      _ ≤ 1 + 2 * d * (1 / d + |realDigamma (1 + d)|) := by
        gcongr
        nlinarith [mul_le_mul_of_nonneg_left hpow (abs_nonneg (realDigamma (1 + d)))]
      _ ≤ 6 := by
        have hid : d * (1 / d) = 1 := by field_simp
        nlinarith
  have hnorm : d / Real.Gamma (1 + d) ≤ 2 * d := source_normalization_le_two hd hd1.le
  have hA0 : 0 ≤ d / Real.Gamma (1 + d) :=
    (div_pos hd (Real.Gamma_pos_of_pos (by linarith))).le
  have hcoeff : |signedLogCoefficient d x * x ^ d| ≤ 12 * d := by
    rw [signedLogCoefficient, show d / Real.Gamma (1 + d) *
      (1 + 2 * d * (Real.log x - realDigamma (1 + d))) * x ^ d =
      d / Real.Gamma (1 + d) *
        ((1 + 2 * d * (Real.log x - realDigamma (1 + d))) * x ^ d) by ring,
      abs_mul, abs_of_nonneg hA0]
    rw [abs_mul, abs_of_nonneg hpow0]
    calc
      d / Real.Gamma (1 + d) *
          (|1 + 2 * d * (Real.log x - realDigamma (1 + d))| * x ^ d) ≤
          (2 * d) * 6 := mul_le_mul hnorm hcombo (by positivity) (by positivity)
      _ = 12 * d := by ring
  have hexp : Real.exp (-x) ≤ 1 := by
    simpa using Real.exp_le_one_iff.mpr (neg_nonpos.mpr hx0.le)
  have he0 : 0 ≤ Real.exp (-x) := (Real.exp_pos _).le
  rw [signedSourceWeight, show signedLogCoefficient d x * (x ^ d * Real.exp (-x)) =
    (signedLogCoefficient d x * x ^ d) * Real.exp (-x) by ring,
    abs_mul, abs_of_nonneg he0]
  exact (mul_le_mul hcoeff hexp he0 (by positivity)).trans (by nlinarith)

/-- The lower-tail functional on an arbitrary polynomial of degree at most `t`.
There is no restriction on its coefficients or signs. -/
theorem abs_lowSourcePolynomialIntegral_le {t : ℕ} (ht : 2 ≤ t) {p : ℝ[X]}
    (hdeg : p.degree ≤ (t : WithBot ℕ)) :
    |∫ x in Ioc 0 (sourceLambdaMin t),
      p.eval x * signedSourceWeight (sourceD t) x| ≤
      sourceD t / 200 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x) := by
  let a := sourceLambdaMin t
  let d := sourceD t
  let N := ∫ x in a..sourceLambdaMax t, |p.eval x| * sourceWeight d x
  have ha0 : 0 < a := sourceLambdaMin_pos t
  have hd : 0 < d := sourceD_pos ht
  have ha1 : a < 1 := by dsimp [a]; linarith [sourceLambdaMin_le_one_div_thousand ht]
  by_cases hp : p = 0
  · simp [hp]
  obtain ⟨x₀, hx₀, hM, hmax⟩ := exists_max_abs_pos_of_ne_zero (p := p) ha1 hp
  let M := |p.eval x₀|
  have hMpos : 0 < M := hM
  have hpoint : ∀ x ∈ Ioc 0 a,
      |p.eval x * signedSourceWeight d x| ≤ 78732 * d * M := by
    intro x hx
    have hpx := abs_eval_le_mul_sqrt_pow_left (n := t) (p := p)
      (u := a) (v := 1) (x := x) (M := M) ha1 hx.2 hdeg hMpos hmax
    have hfac := source_leftExteriorPower_le ht hx
    have hpx' : |p.eval x| ≤ M * 6561 :=
      hpx.trans (mul_le_mul_of_nonneg_left hfac hMpos.le)
    have hw := abs_signedSourceWeight_le_twelve_sourceD_low ht hx
    rw [abs_mul]
    calc
      |p.eval x| * |signedSourceWeight d x| ≤ (M * 6561) * (12 * d) := by gcongr
      _ = 78732 * d * M := by ring
  have hInt : |∫ x in Ioc 0 a, p.eval x * signedSourceWeight d x| ≤
      78732 * d * M * a := by
    calc
      ‖∫ x in Ioc 0 a, p.eval x * signedSourceWeight d x‖ ≤
          (78732 * d * M) * volume.real (Ioc 0 a) := by
        apply norm_setIntegral_le_of_norm_le_const (μ := volume)
          measure_Ioc_lt_top
        intro x hx
        simpa only [Real.norm_eq_abs] using hpoint x hx
      _ = 78732 * d * M * a := by rw [Real.volume_real_Ioc_of_le ha0.le]; ring
  have hMb := uniform_low_le_retained ht hx₀ hdeg hmax
  change M ≤ 3000 * (t : ℝ) ^ 2 * N at hMb
  have hN : 0 ≤ N := by
    dsimp [N]
    apply intervalIntegral.integral_nonneg (sourceLambdaMin_lt_sourceLambdaMax ht).le
    intro x hx
    exact mul_nonneg (abs_nonneg _)
      (sourceWeight_nonneg ((sourceLambdaMin_pos t).trans_le hx.1).le)
  change |∫ x in Ioc 0 a, p.eval x * signedSourceWeight d x| ≤ d / 200 * N
  calc
    |∫ x in Ioc 0 a, p.eval x * signedSourceWeight d x| ≤ 78732 * d * M * a := hInt
    _ ≤ 78732 * d * (3000 * (t : ℝ) ^ 2 * N) * a := by gcongr
    _ = 236196000 * d * (a * (t : ℝ) ^ 2) * N := by ring
    _ ≤ 236196000 * d * (1 / 1000000000000) * N := by
      have hs := sourceLambdaMin_mul_sq_le ht
      change a * (t : ℝ) ^ 2 ≤ 1 / 1000000000000 at hs
      gcongr
    _ = (236196000 / 1000000000000) * (d * N) := by ring
    _ ≤ (1 / 200) * (d * N) :=
      mul_le_mul_of_nonneg_right (by norm_num) (mul_nonneg hd.le hN)
    _ = d / 200 * N := by ring

/-- Adapter to the public `Fin t` coefficient-vector test polynomials. -/
theorem abs_lowTailPolynomialLoss_source_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (v : Fin t → ℝ) :
    |lowTailPolynomialLoss (sourceD t) (sourceLambdaMin t) v| ≤
      sourceD t / 200 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) := by
  change |∫ x in Ioc 0 (sourceLambdaMin t),
    (Polynomial.ofFn t v).eval x * signedSourceWeight (sourceD t) x| ≤ _
  exact abs_lowSourcePolynomialIntegral_le ht (Polynomial.ofFn_degree_lt v).le

end MonotoneDNF

#print axioms MonotoneDNF.abs_lowTailPolynomialLoss_source_weightedL1
#print axioms MonotoneDNF.abs_lowSourcePolynomialIntegral_le
#print axioms MonotoneDNF.source_leftExteriorPower_le
#print axioms MonotoneDNF.sourceLambdaMin_mul_sq_le
#print axioms MonotoneDNF.uniform_low_le_retained


==> anc/MonotoneDNF/SourceTailConstant.lean <==
module

public import MonotoneDNF.PositiveSource
public import MonotoneDNF.PositiveTruncation

@[expose] public section

/-!
# The source tail estimate on constant test polynomials

This is an unconditional special case of the weighted-L1 tail estimate.  It is
not an arbitrary-degree replacement for that estimate.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped Topology BigOperators Interval

lemma source_normalization_le_two {d : ℝ} (hd : 0 < d) (hd1 : d ≤ 1) :
    d / Real.Gamma (1 + d) ≤ 2 * d := by
  have hG : 0 < Real.Gamma (1 + d) := Real.Gamma_pos_of_pos (by linarith)
  have hGlow := exp_neg_two_thirds_le_Gamma_one_add hd.le hd1
  have hExp : 0 < Real.exp (-2 / 3 : ℝ) := Real.exp_pos _
  have hneg : Real.exp (-2 / 3 : ℝ) = (Real.exp (2 / 3 : ℝ))⁻¹ := by
    convert Real.exp_neg (2 / 3 : ℝ) using 1 <;> norm_num
  calc
    d / Real.Gamma (1 + d) = d * (1 / Real.Gamma (1 + d)) := by ring
    _ ≤ d * (1 / Real.exp (-2 / 3 : ℝ)) :=
      mul_le_mul_of_nonneg_left (one_div_le_one_div_of_le hExp hGlow) hd.le
    _ = d * Real.exp (2 / 3 : ℝ) := by rw [hneg]; simp only [one_div, inv_inv]
    _ ≤ d * (80 / 41 : ℝ) :=
      mul_le_mul_of_nonneg_left exp_two_thirds_lt_eighty_div_forty_one.le hd.le
    _ ≤ 2 * d := by linarith

lemma abs_realDigamma_one_add_lt_two_thirds {d : ℝ} (hd0 : 0 ≤ d) (hd1 : d ≤ 1) :
    |realDigamma (1 + d)| < 2 / 3 := by
  rw [abs_lt]
  obtain ⟨hlo, hhi⟩ := realDigamma_one_add_bounds hd0 hd1
  constructor <;> linarith

lemma exp_neg_le_one_div_of_le_exp {x B : ℝ} (hB : 0 < B) (h : B ≤ Real.exp x) :
    Real.exp (-x) ≤ 1 / B := by
  rw [Real.exp_neg]
  simpa only [one_div] using one_div_le_one_div_of_le hB h

lemma sourceLambdaMin_le_one_div_thousand {t : ℕ} (ht : 2 ≤ t) :
    sourceLambdaMin t ≤ 1 / 1000 := by
  have ha := sourceLambdaMin_pos t
  have hL := sourceLog_one_gt ht
  have hlog : Real.log (sourceLambdaMin t) ≤ (-32 : ℝ) := by
    rw [log_sourceLambdaMin]
    nlinarith
  have haexp : sourceLambdaMin t ≤ Real.exp (-32 : ℝ) := by
    calc
      sourceLambdaMin t = Real.exp (Real.log (sourceLambdaMin t)) := (Real.exp_log ha).symm
      _ ≤ Real.exp (-32 : ℝ) := Real.exp_le_exp.mpr hlog
  have hpow : (32 : ℝ) ^ 3 / ((3 : ℕ).factorial : ℝ) ≤ Real.exp 32 := by
    convert Real.pow_div_factorial_le_exp (32 : ℝ) (by norm_num) 3 using 1 <;> norm_num
  have h1000 : (1000 : ℝ) ≤ Real.exp 32 := by
    norm_num [Nat.factorial] at hpow
    linarith
  exact haexp.trans (exp_neg_le_one_div_of_le_exp (by norm_num) h1000)

lemma sourceLambdaMin_le_one {t : ℕ} (ht : 2 ≤ t) : sourceLambdaMin t ≤ 1 := by
  have h := sourceLambdaMin_le_one_div_thousand ht
  norm_num at h ⊢
  linarith

lemma sourceLambdaMax_ge_sixteen_hundred {t : ℕ} (ht : 2 ≤ t) :
    (1600 : ℝ) ≤ sourceLambdaMax t := by
  have hq := sourceScale_ge_four ht
  have hq2 : (4 : ℝ) ^ 2 ≤ sourceScale t ^ 2 := by gcongr
  dsimp [sourceLambdaMax]
  norm_num at hq2 ⊢
  linarith

lemma exp_neg_two_ge_one_ninth : (1 / 9 : ℝ) ≤ Real.exp (-2) := by
  have he : Real.exp (2 : ℝ) < 9 := by
    calc
      Real.exp (2 : ℝ) = Real.exp 1 * Real.exp 1 := by rw [← Real.exp_add]; norm_num
      _ < Real.exp 1 * 3 := by
        exact mul_lt_mul_of_pos_left Real.exp_one_lt_three (Real.exp_pos 1)
      _ < 3 * 3 := by
        exact mul_lt_mul_of_pos_right Real.exp_one_lt_three (by norm_num)
      _ = 9 := by norm_num
  rw [Real.exp_neg]
  simpa only [one_div] using one_div_le_one_div_of_le (Real.exp_pos (2 : ℝ)) he.le

lemma source_weight_mass_ge_exp_neg_two {t : ℕ} (ht : 2 ≤ t) :
    Real.exp (-2) ≤ ∫ x in sourceLambdaMin t..sourceLambdaMax t,
      sourceWeight (sourceD t) x := by
  have hd : 0 < sourceD t := sourceD_pos ht
  have ha := sourceLambdaMin_le_one ht
  have hb : (2 : ℝ) ≤ sourceLambdaMax t :=
    (by norm_num : (2 : ℝ) ≤ 1600).trans (sourceLambdaMax_ge_sixteen_hundred ht)
  have hwcont := continuous_sourceWeight (sourceD t) hd.le
  have hmon : (∫ _x in (1 : ℝ)..2, Real.exp (-2)) ≤
      ∫ x in (1 : ℝ)..2, sourceWeight (sourceD t) x := by
    apply intervalIntegral.integral_mono_on (by norm_num)
      (intervalIntegrable_const) (hwcont.intervalIntegrable 1 2)
    intro x hx
    have hx0 : 0 < x := by linarith [hx.1]
    have hx1 : (1 : ℝ) ≤ x := hx.1
    have hpow : (1 : ℝ) ≤ x ^ sourceD t := Real.one_le_rpow hx1 hd.le
    have hexp : Real.exp (-2 : ℝ) ≤ Real.exp (-x) := Real.exp_le_exp.mpr (by linarith [hx.2])
    dsimp [sourceWeight]
    nlinarith [Real.exp_pos (-x), Real.exp_pos (-2 : ℝ),
      mul_le_mul_of_nonneg_right hpow (Real.exp_pos (-x)).le]
  calc
    Real.exp (-2) = ∫ _x in (1 : ℝ)..2, Real.exp (-2) := by simp <;> norm_num
    _ ≤ ∫ x in (1 : ℝ)..2, sourceWeight (sourceD t) x := hmon
    _ ≤ ∫ x in sourceLambdaMin t..sourceLambdaMax t, sourceWeight (sourceD t) x := by
      apply intervalIntegral.integral_mono_interval ha (by norm_num) hb
      · filter_upwards [ae_restrict_mem measurableSet_Ioc] with x hx
        exact sourceWeight_nonneg ((sourceLambdaMin_pos t).le.trans hx.1.le)
      · exact hwcont.intervalIntegrable _ _

lemma lowTailMonomialBound_zero_le_ten_mul {d a : ℝ}
    (hd : 0 < d) (hd1 : d ≤ 1) (ha : 0 ≤ a) :
    lowTailMonomialBound d a 0 ≤ 10 * d * a := by
  have hA := source_normalization_le_two hd hd1
  have hA0 : 0 ≤ d / Real.Gamma (1 + d) :=
    (div_pos hd (Real.Gamma_pos_of_pos (by linarith))).le
  have hψ := (abs_realDigamma_one_add_lt_two_thirds hd.le hd1).le
  have hbracket : 1 + 2 * d * (1 / (d + (0 : ℕ)) + |realDigamma (1 + d)|) ≤ 5 := by
    have hid : d * (1 / d) = 1 := by field_simp
    norm_num only [Nat.cast_zero, add_zero]
    nlinarith
  have hbracket0 : 0 ≤ 1 + 2 * d *
      (1 / (d + (0 : ℕ)) + |realDigamma (1 + d)|) := by
    norm_num only [Nat.cast_zero, add_zero]
    have hinv : 0 ≤ 1 / d := by positivity
    positivity
  unfold lowTailMonomialBound
  calc
    a * (d / Real.Gamma (1 + d)) *
        (1 + 2 * d * (1 / (d + (0 : ℕ)) + |realDigamma (1 + d)|))
        ≤ a * (2 * d) * 5 := by gcongr
    _ = 10 * d * a := by ring

lemma source_lowTailMonomialBound_zero_le {t : ℕ} (ht : 2 ≤ t) :
    lowTailMonomialBound (sourceD t) (sourceLambdaMin t) 0 ≤ sourceD t / 100 := by
  have hd := sourceD_pos ht
  have ha := sourceLambdaMin_le_one_div_thousand ht
  calc
    lowTailMonomialBound (sourceD t) (sourceLambdaMin t) 0
        ≤ 10 * sourceD t * sourceLambdaMin t :=
      lowTailMonomialBound_zero_le_ten_mul hd (sourceD_lt_one ht).le
        (sourceLambdaMin_pos t).le
    _ ≤ 10 * sourceD t * (1 / 1000 : ℝ) :=
      mul_le_mul_of_nonneg_left ha (by positivity)
    _ = sourceD t / 100 := by ring

lemma highTailMonomialBound_zero_le_hundred_mul {d b : ℝ}
    (hd : 0 < d) (hd1 : d ≤ 1) :
    highTailMonomialBound d b 0 ≤ 100 * d * Real.exp (-b / 2) := by
  have hA := source_normalization_le_two hd hd1
  have hGpos : 0 < Real.Gamma (1 + d) := Real.Gamma_pos_of_pos (by linarith)
  have hG := Gamma_one_add_le_one hd.le hd1
  have hG2eq : Real.Gamma (2 + d) = (1 + d) * Real.Gamma (1 + d) := by
    convert Real.Gamma_add_one (s := 1 + d) (by linarith) using 1 <;> ring
  have hG20 : 0 ≤ Real.Gamma (2 + d) := Real.Gamma_pos_of_pos (by linarith) |>.le
  have hG2 : Real.Gamma (2 + d) ≤ 2 := by
    rw [hG2eq]
    nlinarith
  have hp1 : (2 : ℝ) ^ (1 + d) ≤ 4 := by
    calc
      (2 : ℝ) ^ (1 + d) ≤ (2 : ℝ) ^ (2 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
      _ = 4 := by norm_num [show (2 : ℝ) = (2 : ℕ) by norm_num, Real.rpow_natCast]
  have hp2 : (2 : ℝ) ^ (2 + d) ≤ 8 := by
    calc
      (2 : ℝ) ^ (2 + d) ≤ (2 : ℝ) ^ (3 : ℝ) :=
        Real.rpow_le_rpow_of_exponent_le (by norm_num) (by linarith)
      _ = 8 := by norm_num [show (3 : ℝ) = (3 : ℕ) by norm_num, Real.rpow_natCast]
  have hψ := (abs_realDigamma_one_add_lt_two_thirds hd.le hd1).le
  have hψT : |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d)) ≤ 3 := by
    calc
      |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d))
          ≤ (2 / 3 : ℝ) * (4 * 1) := by
        apply mul_le_mul hψ
        · exact mul_le_mul hp1 hG hGpos.le (by positivity)
        · positivity
        · norm_num
      _ ≤ 3 := by norm_num
  have hinner : (2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) +
      |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d)) ≤ 19 := by
    have hmul : (2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) ≤ 16 := by
      calc
        (2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) ≤ 8 * 2 :=
          mul_le_mul hp2 hG2 hG20 (by norm_num)
        _ = 16 := by norm_num
    linarith
  have hinner0 : 0 ≤ (2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) +
      |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d)) := by positivity
  have hT : (2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d) + 2 * d *
      ((2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) +
        |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d))) ≤ 42 := by
    have hfirst : (2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d) ≤ 4 := by
      calc
        (2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d) ≤ 4 * 1 :=
          mul_le_mul hp1 hG hGpos.le (by norm_num)
        _ = 4 := by ring
    have hsecond : 2 * d * ((2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) +
        |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d))) ≤ 38 := by
      calc
        2 * d * ((2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) +
          |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d)))
            ≤ (2 * 1 : ℝ) * 19 := by gcongr
        _ = 38 := by norm_num
    linarith
  have hE : 0 ≤ Real.exp (-b / 2) := (Real.exp_pos _).le
  unfold highTailMonomialBound
  norm_num only [Nat.cast_zero, add_zero]
  calc
    (d / Real.Gamma (1 + d)) * Real.exp (-b / 2) *
        ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d) + 2 * d *
          ((2 : ℝ) ^ (2 + d) * Real.Gamma (2 + d) +
            |realDigamma (1 + d)| * ((2 : ℝ) ^ (1 + d) * Real.Gamma (1 + d))))
      ≤ (2 * d) * Real.exp (-b / 2) * 42 := by gcongr
    _ ≤ 100 * d * Real.exp (-b / 2) := by nlinarith

lemma source_highTailMonomialBound_zero_le {t : ℕ} (ht : 2 ≤ t) :
    highTailMonomialBound (sourceD t) (sourceLambdaMax t) 0 ≤ sourceD t / 10000 := by
  have hd := sourceD_pos ht
  have hb := sourceLambdaMax_ge_sixteen_hundred ht
  have hpow : (800 : ℝ) ^ 3 / ((3 : ℕ).factorial : ℝ) ≤ Real.exp 800 := by
    convert Real.pow_div_factorial_le_exp (800 : ℝ) (by norm_num) 3 using 1
  have hmil : (1000000 : ℝ) ≤ Real.exp 800 := by
    norm_num [Nat.factorial] at hpow
    linarith
  have hE : Real.exp (-sourceLambdaMax t / 2) ≤ 1 / 1000000 := by
    calc
      Real.exp (-sourceLambdaMax t / 2) ≤ Real.exp (-800 : ℝ) :=
        Real.exp_le_exp.mpr (by linarith)
      _ ≤ 1 / 1000000 := exp_neg_le_one_div_of_le_exp (by norm_num) hmil
  calc
    highTailMonomialBound (sourceD t) (sourceLambdaMax t) 0
        ≤ 100 * sourceD t * Real.exp (-sourceLambdaMax t / 2) :=
      highTailMonomialBound_zero_le_hundred_mul hd (sourceD_lt_one ht).le
    _ ≤ 100 * sourceD t * (1 / 1000000 : ℝ) :=
      mul_le_mul_of_nonneg_left hE (by positivity)
    _ = sourceD t / 10000 := by ring

lemma source_tailMonomialBound_zero_le {t : ℕ} (ht : 2 ≤ t) :
    tailMonomialBound (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) 0 ≤
      sourceD t / 8 * (1 / 9 : ℝ) := by
  rw [tailMonomialBound]
  have hd8 : 0 ≤ sourceD t / 8 := by have := sourceD_pos ht; positivity
  calc
    lowTailMonomialBound (sourceD t) (sourceLambdaMin t) 0 +
        highTailMonomialBound (sourceD t) (sourceLambdaMax t) 0
      ≤ sourceD t / 100 + sourceD t / 10000 :=
        add_le_add (source_lowTailMonomialBound_zero_le ht)
          (source_highTailMonomialBound_zero_le ht)
    _ ≤ sourceD t / 8 * (1 / 9 : ℝ) := by
      have hd := sourceD_pos ht
      nlinarith

lemma source_tailMonomialBound_zero_le_weightedMass {t : ℕ} (ht : 2 ≤ t) :
    tailMonomialBound (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) 0 ≤
      sourceD t / 8 * (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        sourceWeight (sourceD t) x) := by
  have hd8 : 0 ≤ sourceD t / 8 := by have := sourceD_pos ht; positivity
  calc
    _ ≤ sourceD t / 8 * (1 / 9 : ℝ) := source_tailMonomialBound_zero_le ht
    _ ≤ sourceD t / 8 * Real.exp (-2) :=
      mul_le_mul_of_nonneg_left exp_neg_two_ge_one_ninth (by positivity)
    _ ≤ sourceD t / 8 * (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        sourceWeight (sourceD t) x) :=
      mul_le_mul_of_nonneg_left (source_weight_mass_ge_exp_neg_two ht) (by positivity)

/-- The actual `d/8` weighted-`L¹` tail estimate on the one-dimensional space
of constant test polynomials.  At higher source degree this is a subspace
case, not a claim about nonconstant polynomials. -/
theorem abs_tailPolynomialLoss_source_fin_one_le {t : ℕ} (ht : 2 ≤ t)
    (v : Fin 1 → ℝ) :
    |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
      sourceD t / 8 * (|v 0| * ∫ x in sourceLambdaMin t..sourceLambdaMax t,
        sourceWeight (sourceD t) x) := by
  have hd := sourceD_pos ht
  have ha := sourceLambdaMin_pos t
  have ha1 := sourceLambdaMin_le_one ht
  have hb1 : (1 : ℝ) ≤ sourceLambdaMax t :=
    (by norm_num : (1 : ℝ) ≤ 1600).trans (sourceLambdaMax_ge_sixteen_hundred ht)
  have hloss := abs_tailPolynomialLoss_le hd ha ha1 hb1 v
  have hbound : tailPolynomialBound (sourceD t) (sourceLambdaMin t)
      (sourceLambdaMax t) v = |v 0| * tailMonomialBound (sourceD t)
        (sourceLambdaMin t) (sourceLambdaMax t) 0 := by
    classical
    simp only [tailPolynomialBound, lowTailPolynomialBound, highTailPolynomialBound,
      Fin.sum_univ_one, Fin.val_zero, tailMonomialBound]
    ring
  calc
    |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v|
        ≤ tailPolynomialBound (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v := hloss
    _ = |v 0| * tailMonomialBound (sourceD t) (sourceLambdaMin t)
        (sourceLambdaMax t) 0 := hbound
    _ ≤ |v 0| * (sourceD t / 8 * (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        sourceWeight (sourceD t) x)) :=
      mul_le_mul_of_nonneg_left (source_tailMonomialBound_zero_le_weightedMass ht)
        (abs_nonneg _)
    _ = sourceD t / 8 * (|v 0| * ∫ x in sourceLambdaMin t..sourceLambdaMax t,
        sourceWeight (sourceD t) x) := by ring

/-- The same estimate written with the absolute value of the actual
`Polynomial.ofFn` test polynomial inside the retained weighted integral. -/
theorem abs_tailPolynomialLoss_source_fin_one_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (v : Fin 1 → ℝ) :
    |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
      sourceD t / 8 * (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        |(Polynomial.ofFn 1 v).eval x| * sourceWeight (sourceD t) x) := by
  have heval (x : ℝ) : (Polynomial.ofFn 1 v).eval x = v 0 := by
    rw [eval_ofFn_sum, Fin.sum_univ_one]
    simp
  simp_rw [heval]
  calc
    |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v|
        ≤ sourceD t / 8 * (|v 0| * ∫ x in sourceLambdaMin t..sourceLambdaMax t,
          sourceWeight (sourceD t) x) := abs_tailPolynomialLoss_source_fin_one_le ht v
    _ = sourceD t / 8 * (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        |v 0| * sourceWeight (sourceD t) x) := by
      rw [intervalIntegral.integral_const_mul]

lemma source_retainedMass_pos {t : ℕ} (ht : 2 ≤ t) :
    0 < ∫ x in sourceLambdaMin t..sourceLambdaMax t, sourceWeight (sourceD t) x := by
  have hm := source_weight_mass_ge_exp_neg_two ht
  have h19 := exp_neg_two_ge_one_ninth
  norm_num at h19
  linarith

/-- The explicit constant correction which restores the lost zeroth moment. -/
noncomputable def constantTailCorrection (t : ℕ) : ℝ :=
  tailMomentLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) 0 /
    (∫ x in sourceLambdaMin t..sourceLambdaMax t, sourceWeight (sourceD t) x)

lemma abs_constantTailCorrection_le {t : ℕ} (ht : 2 ≤ t) :
    |constantTailCorrection t| ≤ sourceD t / 8 := by
  have hd := sourceD_pos ht
  have ha := sourceLambdaMin_pos t
  have ha1 := sourceLambdaMin_le_one ht
  have hb1 : (1 : ℝ) ≤ sourceLambdaMax t :=
    (by norm_num : (1 : ℝ) ≤ 1600).trans (sourceLambdaMax_ge_sixteen_hundred ht)
  have hm := source_retainedMass_pos ht
  have htail := (abs_tailMomentLoss_le hd ha ha1 hb1 0).trans
    (source_tailMonomialBound_zero_le_weightedMass ht)
  rw [constantTailCorrection, abs_div, abs_of_pos hm]
  exact (div_le_iff₀ hm).2 htail

/-- The actual source moment density corrected by that explicit constant. -/
noncomputable def constantCorrectedSourceMomentDensity (t : ℕ) (x : ℝ) : ℝ :=
  correctedSourceMomentDensity (sourceD t) (fun _ => constantTailCorrection t) x

lemma constantCorrectedSourceMomentDensity_pos {t : ℕ} (ht : 2 ≤ t)
    {x : ℝ} (hx : x ∈ sourceInterval t) :
    0 < constantCorrectedSourceMomentDensity t x := by
  exact correctedSourceMomentDensity_source_pos_on_interval ht hx
    (abs_constantTailCorrection_le ht)

lemma integral_constantCorrectedSourceMomentDensity {t : ℕ} (ht : 2 ≤ t) :
    (∫ x in sourceLambdaMin t..sourceLambdaMax t,
      constantCorrectedSourceMomentDensity t x) = fullSourceMoment (sourceD t) 0 := by
  let d := sourceD t
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  have hd : 0 < d := sourceD_pos ht
  have ha : 0 < a := sourceLambdaMin_pos t
  have hab : a < b := sourceLambdaMin_lt_sourceLambdaMax ht
  have hm : 0 < ∫ x in a..b, sourceWeight d x := source_retainedMass_pos ht
  have hwInt : IntervalIntegrable (sourceWeight d) volume a b :=
    (continuous_sourceWeight d hd.le).intervalIntegrable a b
  have hbase : IntervalIntegrable (sourceMomentKernel d 0) volume a b := by
    exact intervalIntegrable_sourceMomentKernel d hd ha hab 0
  have hpoint : (fun x => constantCorrectedSourceMomentDensity t x) =
      (fun x => sourceMomentKernel d 0 x + constantTailCorrection t * sourceWeight d x) := by
    funext x
    simp only [constantCorrectedSourceMomentDensity, correctedSourceMomentDensity,
      additiveSourceCoefficient, sourceMomentKernel, sourceMomentDensity, pow_zero, one_mul]
    ring
  have hbase_eq : (∫ x in a..b, sourceMomentKernel d 0 x) = truncatedMoment d a b 0 := by
    calc
      (∫ x in a..b, sourceMomentKernel d 0 x) =
          ∫ x in a..b, signedSourceMonomial d 0 x := by rfl
      _ = ∫ x in Ioc a b, signedSourceMonomial d 0 x :=
        intervalIntegral.integral_of_le hab.le
      _ = truncatedMoment d a b 0 := rfl
  calc
    (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        constantCorrectedSourceMomentDensity t x) =
        (∫ x in a..b, sourceMomentKernel d 0 x) +
          constantTailCorrection t * (∫ x in a..b, sourceWeight d x) := by
      change (∫ x in a..b, constantCorrectedSourceMomentDensity t x) = _
      rw [hpoint, intervalIntegral.integral_add hbase (hwInt.const_mul _),
        intervalIntegral.integral_const_mul]
    _ = truncatedMoment d a b 0 +
          constantTailCorrection t * (∫ x in a..b, sourceWeight d x) := by rw [hbase_eq]
    _ = truncatedMoment d a b 0 + tailMomentLoss d a b 0 := by
      rw [constantTailCorrection]
      exact congrArg (fun z => truncatedMoment d a b 0 + z)
        (div_mul_cancel₀ _ hm.ne')
    _ = fullSourceMoment d 0 :=
      (fullSourceMoment_eq_truncated_add_tail hd ha hab.le 0).symm
    _ = fullSourceMoment (sourceD t) 0 := rfl

/-- All coordinates of the positive corrected `Fin 1` source-moment vector
are exactly the required zeroth source moment `d`. -/
theorem constantCorrectedSourceMomentJet_fin_one {t : ℕ} (ht : 2 ≤ t) :
    (fun k : Fin 1 => ∫ x in sourceLambdaMin t..sourceLambdaMax t,
      x ^ k.1 * constantCorrectedSourceMomentDensity t x) = fun _ => sourceD t := by
  funext k
  fin_cases k
  simp only [Fin.val_zero, pow_zero, one_mul]
  rw [integral_constantCorrectedSourceMomentDensity ht, fullSourceMoment_zero (sourceD_pos ht)]

end MonotoneDNF

#print axioms MonotoneDNF.abs_constantTailCorrection_le
#print axioms MonotoneDNF.constantCorrectedSourceMomentDensity_pos
#print axioms MonotoneDNF.integral_constantCorrectedSourceMomentDensity
#print axioms MonotoneDNF.constantCorrectedSourceMomentJet_fin_one

#print axioms MonotoneDNF.source_tailMonomialBound_zero_le_weightedMass
#print axioms MonotoneDNF.abs_tailPolynomialLoss_source_fin_one_le
#print axioms MonotoneDNF.abs_tailPolynomialLoss_source_fin_one_weightedL1


==> anc/MonotoneDNF/SourceTailCorrection.lean <==
module

public import MonotoneDNF.SourceMomentJet
public import MonotoneDNF.PositiveCorrectedMeasure

@[expose] public section

/-!
# Hahn--Banach correction of the actual source-tail functional

This module supplies the general positive correction step. The numerical
weighted-`L¹` tail estimate is an explicit argument to the main theorems; it is
not asserted here. From that estimate we construct one strongly measurable,
pointwise bounded density representing every degree-`<t` tail loss, and then
prove the exact corrected-source moment and finite positive jet statements.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped BigOperators Interval ENNReal Topology

set_option maxHeartbeats 800000

/-- The truncated source measure is supported on its defining closed interval. -/
lemma ae_mem_signedSourceMomentMeasure (d a b : ℝ) :
    ∀ᵐ x ∂signedSourceMomentMeasure d a b, x ∈ Icc a b := by
  rw [ae_iff]
  change (signedSourceMomentMeasure d a b) {x | ¬x ∈ Icc a b} = 0
  rw [show {x | ¬x ∈ Icc a b} = (Icc a b)ᶜ by ext; simp]
  rw [signedSourceMomentMeasure, withDensity_apply _ measurableSet_Icc.compl]
  simp

/-- A polynomial test function is integrable for the finite source measure:
on its supporting interval it is continuous, hence bounded. -/
lemma memLp_sourcePolynomial (d a b : ℝ) (ha : 0 < a) {t : ℕ}
    (v : Fin t → ℝ) :
    MemLp (fun x => (Polynomial.ofFn t v).eval x) 1
      (signedSourceMomentMeasure d a b) := by
  let _ := isFiniteMeasure_signedSourceMomentMeasure d a b ha
  obtain ⟨C, hC⟩ := isCompact_Icc.exists_bound_of_continuousOn
    (Polynomial.continuous (Polynomial.ofFn t v)).continuousOn
  apply MemLp.of_bound (Polynomial.continuous (Polynomial.ofFn t v)).aestronglyMeasurable C
  filter_upwards [ae_mem_signedSourceMomentMeasure d a b] with x hx
  exact hC x hx

/-- The degree-`<t` polynomial represented by a coefficient vector, as an
`L¹` vector for the truncated source weight. -/
noncomputable def sourcePolynomialLp (d a b : ℝ) (ha : 0 < a) {t : ℕ}
    (v : Fin t → ℝ) : Lp ℝ 1 (signedSourceMomentMeasure d a b) :=
  (memLp_sourcePolynomial d a b ha v).toLp
    (fun x => (Polynomial.ofFn t v).eval x)

lemma coeFn_sourcePolynomialLp (d a b : ℝ) (ha : 0 < a) {t : ℕ}
    (v : Fin t → ℝ) :
    (sourcePolynomialLp d a b ha v : ℝ → ℝ) =ᵐ[signedSourceMomentMeasure d a b]
      fun x => (Polynomial.ofFn t v).eval x :=
  MemLp.coeFn_toLp _

/-- Formation of polynomial test vectors is linear in their coefficients. -/
noncomputable def sourcePolynomialLpLinear (d a b : ℝ) (ha : 0 < a) (t : ℕ) :
    (Fin t → ℝ) →ₗ[ℝ] Lp ℝ 1 (signedSourceMomentMeasure d a b) where
  toFun := sourcePolynomialLp d a b ha
  map_add' v w := by
    apply Lp.ext
    filter_upwards [coeFn_sourcePolynomialLp d a b ha (v + w),
      coeFn_sourcePolynomialLp d a b ha v, coeFn_sourcePolynomialLp d a b ha w,
      Lp.coeFn_add (sourcePolynomialLp d a b ha v)
        (sourcePolynomialLp d a b ha w)] with x hvw hv hw hadd
    rw [hadd, hvw]
    change (Polynomial.ofFn t (v + w)).eval x =
      (sourcePolynomialLp d a b ha v : ℝ → ℝ) x +
        (sourcePolynomialLp d a b ha w : ℝ → ℝ) x
    rw [hv, hw]
    simp only [eval_ofFn_sum, Pi.add_apply, add_mul, Finset.sum_add_distrib]
  map_smul' r v := by
    apply Lp.ext
    filter_upwards [coeFn_sourcePolynomialLp d a b ha (r • v),
      coeFn_sourcePolynomialLp d a b ha v,
      Lp.coeFn_smul ((RingHom.id ℝ) r) (sourcePolynomialLp d a b ha v)] with x hrv hv hsmul
    rw [hsmul, hrv]
    change (Polynomial.ofFn t (r • v)).eval x =
      r • (sourcePolynomialLp d a b ha v : ℝ → ℝ) x
    rw [hv]
    simp only [eval_ofFn_sum, Pi.smul_apply, smul_eq_mul, mul_assoc,
      ← Finset.mul_sum]

/-- The `L¹` norm is exactly the weighted interval norm used in the source. -/
theorem norm_sourcePolynomialLpLinear (d a b : ℝ) (ha : 0 < a) (hab : a < b)
    {t : ℕ} (v : Fin t → ℝ) :
    ‖sourcePolynomialLpLinear d a b ha t v‖ =
      ∫ x in a..b, |(Polynomial.ofFn t v).eval x| * sourceWeight d x := by
  let _ := isFiniteMeasure_signedSourceMomentMeasure d a b ha
  have hint : Integrable (fun x => (Polynomial.ofFn t v).eval x)
      (signedSourceMomentMeasure d a b) :=
    memLp_one_iff_integrable.mp (memLp_sourcePolynomial d a b ha v)
  change ‖hint.toL1 (fun x => (Polynomial.ofFn t v).eval x)‖ = _
  rw [L1.norm_of_fun_eq_integral_norm]
  rw [integral_signedSourceMomentMeasure d a b ha]
  simp only [Real.norm_eq_abs, signedSourceMomentDensity, sourceWeight]
  rw [integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hab.le]
  apply intervalIntegral.integral_congr
  intro x hx
  ring

/-- The actual tail loss as a linear functional on coefficient vectors. -/
noncomputable def sourceTailLossLinear (d a b : ℝ) (hd : 0 < d) (hb : 0 < b)
    (t : ℕ) : (Fin t → ℝ) →ₗ[ℝ] ℝ where
  toFun := tailPolynomialLoss d a b
  map_add' v w := by
    change sourceTailPolynomialLoss d a b (Polynomial.ofFn t (v + w)) =
      sourceTailPolynomialLoss d a b (Polynomial.ofFn t v) +
        sourceTailPolynomialLoss d a b (Polynomial.ofFn t w)
    rw [sourceTailPolynomialLoss_ofFn d hd hb a,
      sourceTailPolynomialLoss_ofFn d hd hb a,
      sourceTailPolynomialLoss_ofFn d hd hb a]
    simp only [Pi.add_apply, add_mul, Finset.sum_add_distrib]
  map_smul' r v := by
    change sourceTailPolynomialLoss d a b (Polynomial.ofFn t (r • v)) =
      r * sourceTailPolynomialLoss d a b (Polynomial.ofFn t v)
    rw [sourceTailPolynomialLoss_ofFn d hd hb a,
      sourceTailPolynomialLoss_ofFn d hd hb a]
    simp only [Pi.smul_apply, smul_eq_mul, mul_assoc, ← Finset.mul_sum]

/-- Descend a coefficient functional to the range of a linear map when it
vanishes on the kernel. This avoids choosing a coefficient representative. -/
noncomputable def functionalOnRange {V W : Type*}
    [AddCommGroup V] [Module ℝ V] [AddCommGroup W] [Module ℝ W]
    (P : V →ₗ[ℝ] W) (T : V →ₗ[ℝ] ℝ) (h : P.ker ≤ T.ker) :
    P.range →ₗ[ℝ] ℝ :=
  (P.ker.liftQ T h).comp P.quotKerEquivRange.symm.toLinearMap

@[simp] lemma functionalOnRange_rangeRestrict {V W : Type*}
    [AddCommGroup V] [Module ℝ V] [AddCommGroup W] [Module ℝ W]
    (P : V →ₗ[ℝ] W) (T : V →ₗ[ℝ] ℝ) (h : P.ker ≤ T.ker) (v : V) :
    functionalOnRange P T h (P.rangeRestrict v) = T v := by
  change P.ker.liftQ T h (P.quotKerEquivRange.symm (P.rangeRestrict v)) = T v
  have hq : P.quotKerEquivRange.symm (P.rangeRestrict v) =
      Submodule.Quotient.mk v := by
    apply P.quotKerEquivRange.injective
    rw [P.quotKerEquivRange.apply_symm_apply]
    rfl
  rw [hq, Submodule.liftQ_apply]

/-- **Hahn--Banach correction of every polynomial tail loss.** The sole
numerical input is the displayed weighted-`L¹` domination. The output is one
strongly measurable, everywhere bounded density, with an exact identity for
every coefficient vector (not merely its finitely many monomial coordinates). -/
theorem exists_sourceTail_densityCorrection_of_bound {d a b C : ℝ}
    (hd : 0 < d) (ha : 0 < a) (hab : a < b) (hC : 0 ≤ C) {t : ℕ}
    (htail : ∀ v : Fin t → ℝ,
      |tailPolynomialLoss d a b v| ≤ C *
        ∫ x in a..b, |(Polynomial.ofFn t v).eval x| * sourceWeight d x) :
    ∃ δ : ℝ → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      ∀ v : Fin t → ℝ, tailPolynomialLoss d a b v =
        ∫ x in a..b, (Polynomial.ofFn t v).eval x * δ x * sourceWeight d x := by
  let _ := isFiniteMeasure_signedSourceMomentMeasure d a b ha
  let P := sourcePolynomialLpLinear d a b ha t
  let T := sourceTailLossLinear d a b hd (ha.trans hab) t
  have hnorm (v : Fin t → ℝ) : |T v| ≤ C * ‖P v‖ := by
    change |tailPolynomialLoss d a b v| ≤
      C * ‖sourcePolynomialLpLinear d a b ha t v‖
    rw [norm_sourcePolynomialLpLinear d a b ha hab]
    exact htail v
  have hker : P.ker ≤ T.ker := by
    intro v hv
    rw [LinearMap.mem_ker] at hv ⊢
    have h := hnorm v
    rw [hv, norm_zero, mul_zero] at h
    exact abs_eq_zero.mp (le_antisymm h (abs_nonneg _))
  have hbound : ∀ f : P.range,
      |functionalOnRange P T hker f| ≤ C * ‖f‖ := by
    rintro ⟨f, v, rfl⟩
    change |functionalOnRange P T hker (P.rangeRestrict v)| ≤ C * ‖P v‖
    rw [functionalOnRange_rangeRestrict]
    exact hnorm v
  obtain ⟨δ, hδm, hδ, hrep⟩ := exists_density_extension_of_bound
    P.range (functionalOnRange P T hker) hC hbound
  refine ⟨δ, hδm, hδ, ?_⟩
  intro v
  calc
    tailPolynomialLoss d a b v = T v := rfl 
    _ = functionalOnRange P T hker (P.rangeRestrict v) :=
      (functionalOnRange_rangeRestrict P T hker v).symm
    _ = ∫ x, (P v : Lp ℝ 1 (signedSourceMomentMeasure d a b)) x * δ x
        ∂signedSourceMomentMeasure d a b := hrep (P.rangeRestrict v)
    _ = ∫ x, (Polynomial.ofFn t v).eval x * δ x
        ∂signedSourceMomentMeasure d a b := by
      apply integral_congr_ae
      filter_upwards [coeFn_sourcePolynomialLp d a b ha v] with x hx
      rw [show P v = sourcePolynomialLp d a b ha v from rfl, hx]
    _ = ∫ x in Icc a b, signedSourceMomentDensity d x *
        ((Polynomial.ofFn t v).eval x * δ x) :=
      integral_signedSourceMomentMeasure d a b ha _
    _ = ∫ x in a..b, (Polynomial.ofFn t v).eval x * δ x * sourceWeight d x := by
      simp only [signedSourceMomentDensity, sourceWeight]
      rw [integral_Icc_eq_integral_Ioc, ← intervalIntegral.integral_of_le hab.le]
      apply intervalIntegral.integral_congr
      intro x hx
      ring

end MonotoneDNF


namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped BigOperators Interval ENNReal Topology

@[simp] lemma eval_ofFn_single (t : ℕ) (k : Fin t) (x : ℝ) :
    (Polynomial.ofFn t (Pi.single k 1)).eval x = x ^ k.1 := by
  classical
  rw [eval_ofFn_sum, Finset.sum_eq_single k]
  · simp
  · intro j hj hjk
    simp [hjk]
  · simp

/-- A coordinate vector tests precisely the corresponding tail moment. -/
lemma tailPolynomialLoss_single {d a b : ℝ} (hd : 0 < d) (hb : 0 < b)
    {t : ℕ} (k : Fin t) :
    tailPolynomialLoss d a b (Pi.single k 1) = tailMomentLoss d a b k.1 := by
  classical
  change sourceTailPolynomialLoss d a b
    (Polynomial.ofFn t (Pi.single k 1)) = tailMomentLoss d a b k.1
  rw [sourceTailPolynomialLoss_ofFn d hd hb a, Finset.sum_eq_single k]
  · simp only [Pi.single_eq_same, one_mul]
    rfl
  · intro j hj hjk
    simp [hjk]
  · simp

/-- Interval integrability of a bounded measurable density correction against
any fixed source-moment kernel. -/
lemma intervalIntegrable_sourceMoment_densityCorrection {d a b C : ℝ}
    (hd : 0 < d) (_ha : 0 < a) (hab : a < b) {δ : ℝ → ℝ}
    (hδm : StronglyMeasurable δ) (hδ : ∀ x, |δ x| ≤ C) (k : ℕ) :
    IntervalIntegrable (fun x => x ^ k * δ x * sourceWeight d x) volume a b := by
  apply (intervalIntegrable_iff_integrableOn_Icc_of_le hab.le).mpr
  have hg : IntegrableOn (fun x => x ^ k * sourceWeight d x) (Icc a b) :=
    ((continuous_id.pow k).mul (continuous_sourceWeight d hd.le)).continuousOn.integrableOn_Icc
  have hmul : IntegrableOn (fun x => (x ^ k * sourceWeight d x) * δ x) (Icc a b) := by
    apply hg.mul_bdd hδm.aestronglyMeasurable.restrict
    exact ae_of_all _ fun x => by simpa only [Real.norm_eq_abs] using hδ x
  apply hmul.congr
  filter_upwards with x
  ring

/-- The corrected source-moment kernels are interval integrable; this is a
property of the constructed representative, not an implicit integrability
assumption in the moment identity. -/
lemma intervalIntegrable_correctedSourceMomentKernel {d a b C : ℝ}
    (hd : 0 < d) (ha : 0 < a) (hab : a < b) {δ : ℝ → ℝ}
    (hδm : StronglyMeasurable δ) (hδ : ∀ x, |δ x| ≤ C) (k : ℕ) :
    IntervalIntegrable (fun x => x ^ k * correctedSourceMomentDensity d δ x)
      volume a b := by
  have hbase := intervalIntegrable_sourceMomentKernel d hd ha hab k
  have hcorr := intervalIntegrable_sourceMoment_densityCorrection
    hd ha hab hδm hδ k
  apply (hbase.add hcorr).congr
  intro x hx
  simp only [correctedSourceMomentDensity, additiveSourceCoefficient, sourceDensity]
  ring

/-- Exact full-source moments for every bounded-density representative of the
polynomial tail losses. -/
theorem correctedSourceMomentDensity_moment_of_tailRepresentation
    {d a b C : ℝ} (hd : 0 < d) (ha : 0 < a) (hab : a < b) {δ : ℝ → ℝ}
    (hδm : StronglyMeasurable δ) (hδ : ∀ x, |δ x| ≤ C) {t : ℕ}
    (hrep : ∀ v : Fin t → ℝ, tailPolynomialLoss d a b v =
      ∫ x in a..b, (Polynomial.ofFn t v).eval x * δ x * sourceWeight d x)
    (k : Fin t) :
    (∫ x in a..b, x ^ k.1 * correctedSourceMomentDensity d δ x) =
      fullSourceMoment d k.1 := by
  classical
  have htail : tailMomentLoss d a b k.1 =
      ∫ x in a..b, x ^ k.1 * δ x * sourceWeight d x := by
    have h := hrep (Pi.single k 1)
    rw [tailPolynomialLoss_single hd (ha.trans hab)] at h
    simpa only [eval_ofFn_single] using h
  have hbase := intervalIntegrable_sourceMomentKernel d hd ha hab k.1
  have hcorr := intervalIntegrable_sourceMoment_densityCorrection
    hd ha hab hδm hδ k.1
  have htrunc : (∫ x in a..b, x ^ k.1 * sourceDensity d x) =
      truncatedMoment d a b k.1 := by
    change (∫ x in a..b, x ^ k.1 * sourceDensity d x) =
      ∫ x in Ioc a b, x ^ k.1 * signedSourceWeight d x
    rw [intervalIntegral.integral_of_le hab.le]
    rfl
  calc
    (∫ x in a..b, x ^ k.1 * correctedSourceMomentDensity d δ x) =
        (∫ x in a..b, x ^ k.1 * sourceDensity d x) +
          ∫ x in a..b, x ^ k.1 * δ x * sourceWeight d x := by
      rw [← intervalIntegral.integral_add hbase hcorr]
      apply intervalIntegral.integral_congr
      intro x hx
      simp only [correctedSourceMomentDensity, additiveSourceCoefficient, sourceDensity]
      ring
    _ = truncatedMoment d a b k.1 + tailMomentLoss d a b k.1 := by
      rw [htrunc, htail]
    _ = fullSourceMoment d k.1 :=
      (fullSourceMoment_eq_truncated_add_tail hd ha hab.le k.1).symm

end MonotoneDNF


namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped BigOperators Interval ENNReal Topology

/-- A single correction with all of the analytic output needed downstream:
strong measurability, the pointwise bound, every polynomial tail identity,
interval integrability, and every corrected full moment. -/
theorem exists_correctedSourceMoments_of_bound {d a b C : ℝ}
    (hd : 0 < d) (ha : 0 < a) (hab : a < b) (hC : 0 ≤ C) {t : ℕ}
    (htail : ∀ v : Fin t → ℝ,
      |tailPolynomialLoss d a b v| ≤ C *
        ∫ x in a..b, |(Polynomial.ofFn t v).eval x| * sourceWeight d x) :
    ∃ δ : ℝ → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      (∀ v : Fin t → ℝ, sourceTailPolynomialLoss d a b (Polynomial.ofFn t v) =
        ∫ x in a..b, (Polynomial.ofFn t v).eval x * δ x * sourceWeight d x) ∧
      (∀ k : Fin t, IntervalIntegrable
        (fun x => x ^ k.1 * correctedSourceMomentDensity d δ x) volume a b) ∧
      (∀ k : Fin t,
        (∫ x in a..b, x ^ k.1 * correctedSourceMomentDensity d δ x) =
          fullSourceMoment d k.1) := by
  obtain ⟨δ, hδm, hδ, hrep⟩ :=
    exists_sourceTail_densityCorrection_of_bound hd ha hab hC htail
  refine ⟨δ, hδm, hδ, hrep, ?_, ?_⟩
  · intro k
    exact intervalIntegrable_correctedSourceMomentKernel hd ha hab hδm hδ k.1
  · intro k
    exact correctedSourceMomentDensity_moment_of_tailRepresentation
      hd ha hab hδm hδ hrep k

/-- At the actual guide parameters, the stated (and still externally supplied)
arbitrary-degree weighted-`L¹` bound produces a strictly positive corrected
source density and restores every coordinate of the source moment jet. -/
theorem exists_positiveSourceCorrection_of_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (htail : ∀ v : Fin t → ℝ,
      |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
        sourceD t / 8 *
          ∫ x in sourceLambdaMin t..sourceLambdaMax t,
            |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) :
    ∃ Δ : ℝ → ℝ, StronglyMeasurable Δ ∧ (∀ x, |Δ x| ≤ sourceD t / 8) ∧
      (∀ x ∈ sourceInterval t,
        0 < correctedSourceMomentDensity (sourceD t) Δ x) ∧
      (∀ x ∈ sourceInterval t,
        0 < correctedSourcePoolDensity (sourceD t) Δ x) ∧
      (∀ k : Fin t, IntervalIntegrable
        (fun x => x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x)
          volume (sourceLambdaMin t) (sourceLambdaMax t)) ∧
      (∀ k : Fin t,
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          x ^ k.1 * correctedSourceMomentDensity (sourceD t) Δ x) =
            signedSourceMoment (sourceD t) k.1) := by
  have hd := sourceD_pos ht
  have ha := sourceLambdaMin_pos t
  have hab := sourceLambdaMin_lt_sourceLambdaMax ht
  have hC : 0 ≤ sourceD t / 8 := by positivity
  obtain ⟨Δ, hΔm, hΔ, hrep, hint, hmom⟩ :=
    exists_correctedSourceMoments_of_bound hd ha hab hC htail
  refine ⟨Δ, hΔm, hΔ, ?_, ?_, hint, ?_⟩
  · intro x hx
    exact correctedSourceMomentDensity_source_pos_on_interval ht hx (hΔ x)
  · intro x hx
    exact correctedSourcePoolDensity_source_pos_on_interval ht hx (hΔ x)
  · intro k
    exact (hmom k).trans (signedSourceMoment_eq_fullSourceMoment (sourceD t) k.1).symm

/-- The all-`t` target-jet handoff, conditional only on the explicitly stated
source tail estimate. Positivity, mass `<1/4`, the normalized bracket, the exact
total-weight accounting, and the `t+2` atom bound are all supplied by the
checked corrected-measure/finitization development. -/
theorem exists_sourceCorrected_positiveMixture_of_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (htail : ∀ v : Fin t → ℝ,
      |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
        sourceD t / 8 *
          ∫ x in sourceLambdaMin t..sourceLambdaMax t,
            |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) :
    ∃ (Δ : ℝ → ℝ) (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      StronglyMeasurable Δ ∧ (∀ x, |Δ x| ≤ sourceD t / 8) ∧
      mixtureBracket mix 1 = 1 ∧
      (∑ i, mix.weight i) = (sourceCorrectedPoolMeasure t Δ).real Set.univ ∧
      MatchesTargetJet mix (sourceD t) t ∧ 3 / 4 < mix.pureWeight := by
  obtain ⟨Δ, hΔm, hΔ, hpos, hpoolpos, hint, hmom⟩ :=
    exists_positiveSourceCorrection_of_weightedL1 ht htail
  have htarget : ∀ k : Fin t,
      signedSourceMoment (sourceD t) k.1 = targetMomentJet (sourceD t) t k := by
    intro k
    rw [signedSourceMoment_eq_fullSourceMoment]
    exact fullSourceMoment_eq_targetMomentJet_apply (sourceD_pos ht) k
  obtain ⟨N, hN, mix, hvalue, htotal, hmatch, hpure⟩ :=
    exists_positiveMixture_matchesTargetJet_largePureWeight_of_sourceCorrected
      ht hΔm hΔ hmom htarget
  exact ⟨Δ, N, hN, mix, hΔm, hΔ, hvalue, htotal, hmatch, hpure⟩

/-- The finite positive target jet without exposing the harmless intermediate
density witness. This is not an unconditional theorem: `htail` is exactly the
remaining arbitrary-degree estimate, with no stronger hidden premise. -/
theorem exists_positiveMixture_matchesTargetJet_of_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (htail : ∀ v : Fin t → ℝ,
      |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
        sourceD t / 8 *
          ∫ x in sourceLambdaMin t..sourceLambdaMax t,
            |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) :
    ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
      mixtureBracket mix 1 = 1 ∧ MatchesTargetJet mix (sourceD t) t ∧
        3 / 4 < mix.pureWeight := by
  obtain ⟨Δ, N, hN, mix, hΔm, hΔ, hvalue, htotal, hmatch, hpure⟩ :=
    exists_sourceCorrected_positiveMixture_of_weightedL1 ht htail
  exact ⟨N, hN, mix, hvalue, hmatch, hpure⟩

end MonotoneDNF

#print axioms MonotoneDNF.norm_sourcePolynomialLpLinear
#print axioms MonotoneDNF.exists_sourceTail_densityCorrection_of_bound
#print axioms MonotoneDNF.correctedSourceMomentDensity_moment_of_tailRepresentation
#print axioms MonotoneDNF.exists_positiveSourceCorrection_of_weightedL1
#print axioms MonotoneDNF.exists_sourceCorrected_positiveMixture_of_weightedL1
#print axioms MonotoneDNF.exists_positiveMixture_matchesTargetJet_of_weightedL1


==> anc/MonotoneDNF/SourceUpperTail.lean <==
module

public import MonotoneDNF.SourceUpperTailAsymptotic

@[expose] public section

/-!
# The arbitrary-degree source upper tail and the full `d/8` estimate

The high-tail constant is `23*d/200`; together with the public low-tail
constant `d/200`, this gives `24*d/200 ≤ d/8`.  Both polynomial and `Fin t`
coefficient-vector forms are stated explicitly.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

lemma source_retained_weightedL1_nonneg {t : ℕ} (ht : 2 ≤ t) (p : ℝ[X]) :
    0 ≤ ∫ x in sourceLambdaMin t..sourceLambdaMax t,
      |p.eval x| * sourceWeight (sourceD t) x := by
  apply intervalIntegral.integral_nonneg (sourceLambdaMin_lt_sourceLambdaMax ht).le
  intro x hx
  exact mul_nonneg (abs_nonneg _)
    (sourceWeight_nonneg ((sourceLambdaMin_pos t).trans_le hx.1).le)

/-- The genuinely arbitrary-degree upper-tail estimate, with the same actual
retained weighted `L¹` norm as the low-tail theorem. -/
theorem abs_highSourcePolynomialIntegral_le {t : ℕ} (ht : 2 ≤ t) {p : ℝ[X]}
    (hdeg : p.degree ≤ (t : WithBot ℕ)) :
    |∫ x in Ioi (sourceLambdaMax t), p.eval x * signedSourceWeight (sourceD t) x| ≤
      23 * sourceD t / 200 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x) := by
  let d := sourceD t
  let b := sourceLambdaMax t
  let N := ∫ x in sourceLambdaMin t..sourceLambdaMax t,
    |p.eval x| * sourceWeight (sourceD t) x
  let G : ℝ := ((t + 2).factorial : ℝ)
  have hd : 0 < d := sourceD_pos ht
  have hN : 0 ≤ N := source_retained_weightedL1_nonneg ht p
  have htail := abs_highSourcePolynomialIntegral_source_le_moment ht hdeg
  have hfac := highTailMonomialBound_le_factorial
    (d := d) (b := b) (k := t) hd (sourceD_lt_one ht).le
  have hpow : (4 : ℝ) ^ t * 2 ^ (t + 3) = 8 * 8 ^ t := by
    calc
      (4 : ℝ) ^ t * 2 ^ (t + 3) = 8 * (4 ^ t * 2 ^ t) := by rw [pow_add]; ring
      _ = 8 * (4 * 2) ^ t := by rw [mul_pow]
      _ = 8 * 8 ^ t := by norm_num
  change |∫ x in Ioi b, p.eval x * signedSourceWeight d x| ≤ 23 * d / 200 * N
  change |∫ x in Ioi b, p.eval x * signedSourceWeight d x| ≤
    144 * (t : ℝ) ^ 2 * 4 ^ t * highTailMonomialBound d b t * N at htail
  change highTailMonomialBound d b t ≤
    100 * d * Real.exp (-b / 2) * ((t : ℝ) + 2) * 2 ^ (t + 3) * G at hfac
  calc
    _ ≤ 144 * (t : ℝ) ^ 2 * 4 ^ t * highTailMonomialBound d b t * N := htail
    _ ≤ 144 * (t : ℝ) ^ 2 * 4 ^ t *
        (100 * d * Real.exp (-b / 2) * ((t : ℝ) + 2) * 2 ^ (t + 3) * G) * N := by
      gcongr
    _ = ((4 : ℝ) ^ t * 2 ^ (t + 3)) *
        (14400 * d * N * ((t : ℝ) ^ 2 * ((t : ℝ) + 2) * G * Real.exp (-b / 2))) := by ring
    _ = d * N * (115200 * ((t : ℝ) ^ 2 * ((t : ℝ) + 2) * 8 ^ t * G *
        Real.exp (-b / 2))) := by rw [hpow]; dsimp [G]; ring
    _ ≤ d * N * (23 / 200) := by
      apply mul_le_mul_of_nonneg_left _ (mul_nonneg hd.le hN)
      exact source_upperTail_explicit_factor_le ht
    _ = 23 * d / 200 * N := by ring

/-- `Fin t` coefficient-vector form of the upper tail. -/
theorem abs_highTailPolynomialLoss_source_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (v : Fin t → ℝ) :
    |highTailPolynomialLoss (sourceD t) (sourceLambdaMax t) v| ≤
      23 * sourceD t / 200 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) := by
  change |∫ x in Ioi (sourceLambdaMax t),
    (Polynomial.ofFn t v).eval x * signedSourceWeight (sourceD t) x| ≤ _
  exact abs_highSourcePolynomialIntegral_le ht (Polynomial.ofFn_degree_lt v).le

/-- Full two-sided source tail on an arbitrary polynomial of degree at most
`t`. -/
theorem abs_tailSourcePolynomialIntegral_le {t : ℕ} (ht : 2 ≤ t) {p : ℝ[X]}
    (hdeg : p.degree ≤ (t : WithBot ℕ)) :
    |(∫ x in Ioc 0 (sourceLambdaMin t), p.eval x * signedSourceWeight (sourceD t) x) +
      (∫ x in Ioi (sourceLambdaMax t), p.eval x * signedSourceWeight (sourceD t) x)| ≤
      sourceD t / 8 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x) := by
  have hlow := abs_lowSourcePolynomialIntegral_le ht hdeg
  have hhigh := abs_highSourcePolynomialIntegral_le ht hdeg
  have hd := (sourceD_pos ht).le
  have hN := source_retained_weightedL1_nonneg ht p
  calc
    _ ≤ |∫ x in Ioc 0 (sourceLambdaMin t), p.eval x * signedSourceWeight (sourceD t) x| +
        |∫ x in Ioi (sourceLambdaMax t), p.eval x * signedSourceWeight (sourceD t) x| :=
      abs_add_le _ _
    _ ≤ sourceD t / 200 *
          (∫ x in sourceLambdaMin t..sourceLambdaMax t,
            |p.eval x| * sourceWeight (sourceD t) x) +
        23 * sourceD t / 200 *
          (∫ x in sourceLambdaMin t..sourceLambdaMax t,
            |p.eval x| * sourceWeight (sourceD t) x) := add_le_add hlow hhigh
    _ ≤ sourceD t / 8 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x) := by
      nlinarith [mul_nonneg hd hN]

/-- The named all-polynomial `d/8` estimate consumed by the existing source
correction assembly.  This is unconditional at the actual source parameters. -/
theorem abs_tailPolynomialLoss_source_weightedL1 {t : ℕ} (ht : 2 ≤ t)
    (v : Fin t → ℝ) :
    |tailPolynomialLoss (sourceD t) (sourceLambdaMin t) (sourceLambdaMax t) v| ≤
      sourceD t / 8 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |(Polynomial.ofFn t v).eval x| * sourceWeight (sourceD t) x) := by
  have h := abs_tailSourcePolynomialIntegral_le (t := t) ht
    (p := Polynomial.ofFn t v) (Polynomial.ofFn_degree_lt v).le
  exact h

end MonotoneDNF

#print axioms MonotoneDNF.abs_highSourcePolynomialIntegral_le
#print axioms MonotoneDNF.abs_highTailPolynomialLoss_source_weightedL1
#print axioms MonotoneDNF.abs_tailSourcePolynomialIntegral_le
#print axioms MonotoneDNF.abs_tailPolynomialLoss_source_weightedL1


==> anc/MonotoneDNF/SourceUpperTailAsymptotic.lean <==
module

public import MonotoneDNF.SourceUpperTailConstants

@[expose] public section

/-! # Degree-uniform exponential absorption at the actual source cutoff -/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

lemma eight_mul_sq_le_exp_three_mul {q : ℝ} (hq : 4 ≤ q) :
    8 * q ^ 2 ≤ Real.exp (3 * q) := by
  have he1 : (2 : ℝ) ≤ Real.exp 1 := by
    convert Real.add_one_le_exp (1 : ℝ) using 1 <;> norm_num
  have h8 : (8 : ℝ) ≤ Real.exp 3 := by
    calc
      (8 : ℝ) = 2 ^ 3 := by norm_num
      _ ≤ (Real.exp 1) ^ 3 := pow_le_pow_left₀ (by norm_num) he1 3
      _ = Real.exp 3 := by rw [← Real.exp_nat_mul]; norm_num
  have hqexp : q ≤ Real.exp q := (by linarith [Real.add_one_le_exp q])
  have hq2 : q ^ 2 ≤ Real.exp (2 * q) := by
    calc
      q ^ 2 ≤ (Real.exp q) ^ 2 := pow_le_pow_left₀ (by linarith) hqexp 2
      _ = Real.exp (2 * q) := by rw [pow_two, ← Real.exp_add]; congr 1; ring
  calc
    8 * q ^ 2 ≤ Real.exp 3 * Real.exp (2 * q) := by
      exact mul_le_mul h8 hq2 (sq_nonneg q) (Real.exp_pos _).le
    _ = Real.exp (3 + 2 * q) := (Real.exp_add _ _).symm
    _ ≤ Real.exp (3 * q) := by apply Real.exp_le_exp.mpr; nlinarith

lemma source_polynomial_exp_factor_le {t : ℕ} (ht : 2 ≤ t) :
    (t : ℝ) ^ 2 * ((t : ℝ) + 2) * 8 ^ t * ((t + 2).factorial : ℝ) *
        Real.exp (-sourceLambdaMax t / 2) ≤ Real.exp (-47 * ((t : ℝ) + 2) ^ 2) := by
  let q : ℝ := (t : ℝ) + 2
  have hq : (4 : ℝ) ≤ q := by dsimp [q]; exact_mod_cast Nat.add_le_add_right ht 2
  have hq1 : (1 : ℝ) ≤ q := by linarith
  have hq0 : (0 : ℝ) ≤ q := by linarith
  have ht0 : (0 : ℝ) ≤ (t : ℝ) := by positivity
  have htq : (t : ℝ) ≤ q := by dsimp [q]; linarith
  have ht2q : (t : ℝ) ^ 2 ≤ q ^ 2 := by nlinarith [sq_nonneg (q - (t : ℝ))]
  have h8 : (8 : ℝ) ^ t ≤ 8 ^ (t + 2) :=
    pow_le_pow_right₀ (by norm_num) (by omega)
  have hfact0 : ((t + 2).factorial : ℝ) ≤ q ^ (t + 2) := by
    dsimp [q]
    exact_mod_cast Nat.factorial_le_pow (t + 2)
  have hfact_nonneg : (0 : ℝ) ≤ ((t + 2).factorial : ℝ) := by positivity
  have hF : (t : ℝ) ^ 2 * q * 8 ^ t * ((t + 2).factorial : ℝ) ≤
      (8 * q ^ 2) ^ (t + 2) := by
    calc
      (t : ℝ) ^ 2 * q * 8 ^ t * ((t + 2).factorial : ℝ) ≤
          q ^ 2 * q * 8 ^ (t + 2) * q ^ (t + 2) := by gcongr
      _ = q ^ 3 * (8 * q) ^ (t + 2) := by
        rw [mul_pow]
        ring
      _ ≤ q ^ (t + 2) * (8 * q) ^ (t + 2) := by
        apply mul_le_mul_of_nonneg_right _ (by positivity)
        apply pow_le_pow_right₀ hq1 (by omega)
      _ = (8 * q ^ 2) ^ (t + 2) := by
        rw [← mul_pow]
        congr 1
        ring
  have hbase := eight_mul_sq_le_exp_three_mul hq
  have hFexp : (8 * q ^ 2) ^ (t + 2) ≤ Real.exp (3 * q ^ 2) := by
    calc
      (8 * q ^ 2) ^ (t + 2) ≤ (Real.exp (3 * q)) ^ (t + 2) :=
        pow_le_pow_left₀ (by positivity) hbase _
      _ = Real.exp (3 * q ^ 2) := by
        rw [← Real.exp_nat_mul]
        congr 1
        dsimp [q]
        push_cast
        ring
  have hb : -sourceLambdaMax t / 2 = -50 * q ^ 2 := by
    dsimp [q]
    rw [sourceLambdaMax, sourceScale]
    ring
  rw [hb]
  change (t : ℝ) ^ 2 * q * 8 ^ t * ((t + 2).factorial : ℝ) *
      Real.exp (-50 * q ^ 2) ≤ Real.exp (-47 * q ^ 2)
  calc
    _ ≤ Real.exp (3 * q ^ 2) * Real.exp (-50 * q ^ 2) := by
      exact mul_le_mul_of_nonneg_right (hF.trans hFexp) (Real.exp_pos _).le
    _ = Real.exp (-47 * q ^ 2) := by
      rw [← Real.exp_add]
      congr 1
      ring

lemma exp_neg_source_polynomial_le {t : ℕ} (ht : 2 ≤ t) :
    Real.exp (-47 * ((t : ℝ) + 2) ^ 2) ≤ 1 / 10000000 := by
  have hq2 : (16 : ℝ) ≤ ((t : ℝ) + 2) ^ 2 := by
    have hq : (4 : ℝ) ≤ (t : ℝ) + 2 := by exact_mod_cast Nat.add_le_add_right ht 2
    nlinarith [sq_nonneg (((t : ℝ) + 2) - 4)]
  have hE : Real.exp (-47 * ((t : ℝ) + 2) ^ 2) ≤ Real.exp (-752 : ℝ) := by
    apply Real.exp_le_exp.mpr
    nlinarith
  have hpow : (700 : ℝ) ^ 3 / ((3 : ℕ).factorial : ℝ) ≤ Real.exp 700 := by
    convert Real.pow_div_factorial_le_exp (700 : ℝ) (by norm_num) 3 using 1
  have hmil700 : (10000000 : ℝ) ≤ Real.exp 700 := by
    norm_num [Nat.factorial] at hpow
    linarith
  have hmil752 : (10000000 : ℝ) ≤ Real.exp 752 :=
    hmil700.trans (Real.exp_le_exp.mpr (by norm_num))
  exact hE.trans (exp_neg_le_one_div_of_le_exp (by norm_num) hmil752)

/-- Every polynomial/factorial exterior factor at the source cutoff is
uniformly below the requested `23/200` constant. -/
theorem source_upperTail_explicit_factor_le {t : ℕ} (ht : 2 ≤ t) :
    115200 * ((t : ℝ) ^ 2 * ((t : ℝ) + 2) * 8 ^ t *
      ((t + 2).factorial : ℝ) * Real.exp (-sourceLambdaMax t / 2)) ≤ 23 / 200 := by
  calc
    _ ≤ 115200 * Real.exp (-47 * ((t : ℝ) + 2) ^ 2) := by
      apply mul_le_mul_of_nonneg_left (source_polynomial_exp_factor_le ht) (by norm_num)
    _ ≤ 115200 * (1 / 10000000 : ℝ) := by
      apply mul_le_mul_of_nonneg_left (exp_neg_source_polynomial_le ht) (by norm_num)
    _ ≤ 23 / 200 := by norm_num

end MonotoneDNF

#print axioms MonotoneDNF.source_upperTail_explicit_factor_le
#print axioms MonotoneDNF.source_polynomial_exp_factor_le


==> anc/MonotoneDNF/SourceUpperTailConstants.lean <==
module

public import MonotoneDNF.SourceUpperTailPolynomial

@[expose] public section

/-! # Explicit factorial and exponential estimates for the upper tail -/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

lemma Gamma_one_add_natCast_le_factorial {d : ℝ} (hd : 0 < d) (hd1 : d ≤ 1)
    (k : ℕ) :
    Real.Gamma (1 + d + (k : ℝ)) ≤ ((k + 1).factorial : ℝ) := by
  induction k with
  | zero =>
      norm_num
      exact Gamma_one_add_le_one hd.le hd1
  | succ k ih =>
      have hs : 0 < 1 + d + (k : ℝ) := by positivity
      have hG0 : 0 ≤ Real.Gamma (1 + d + (k : ℝ)) :=
        (Real.Gamma_pos_of_pos hs).le
      rw [show 1 + d + ((k + 1 : ℕ) : ℝ) = (1 + d + (k : ℝ)) + 1 by
        push_cast; ring, Real.Gamma_add_one hs.ne']
      calc
        (1 + d + (k : ℝ)) * Real.Gamma (1 + d + (k : ℝ)) ≤
            ((k : ℝ) + 2) * ((k + 1).factorial : ℝ) := by
          apply mul_le_mul _ ih hG0 (by positivity)
          push_cast
          linarith
        _ = ((k + 1 + 1).factorial : ℝ) := by
          conv_rhs => rw [Nat.factorial_succ]
          push_cast
          ring

lemma two_rpow_one_add_le {d : ℝ} (hd1 : d ≤ 1) (k : ℕ) :
    (2 : ℝ) ^ (1 + d + (k : ℝ)) ≤ (2 : ℝ) ^ (k + 2) := by
  calc
    (2 : ℝ) ^ (1 + d + (k : ℝ)) ≤ (2 : ℝ) ^ (((k + 2 : ℕ) : ℝ)) := by
      apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
      push_cast
      linarith
    _ = (2 : ℝ) ^ (k + 2) := by rw [Real.rpow_natCast]

lemma two_rpow_two_add_le {d : ℝ} (hd1 : d ≤ 1) (k : ℕ) :
    (2 : ℝ) ^ (2 + d + (k : ℝ)) ≤ (2 : ℝ) ^ (k + 3) := by
  calc
    (2 : ℝ) ^ (2 + d + (k : ℝ)) ≤ (2 : ℝ) ^ (((k + 3 : ℕ) : ℝ)) := by
      apply Real.rpow_le_rpow_of_exponent_le (by norm_num)
      push_cast
      linarith
    _ = (2 : ℝ) ^ (k + 3) := by rw [Real.rpow_natCast]

/-- A deliberately loose but simple factorial bound on the exact high-tail
Gamma majorant. -/
lemma highTailMonomialBound_le_factorial {d b : ℝ}
    (hd : 0 < d) (hd1 : d ≤ 1) (k : ℕ) :
    highTailMonomialBound d b k ≤
      100 * d * Real.exp (-b / 2) * ((k : ℝ) + 2) *
        (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) := by
  have hA := source_normalization_le_two hd hd1
  have hA0 : 0 ≤ d / Real.Gamma (1 + d) :=
    (div_pos hd (Real.Gamma_pos_of_pos (by linarith))).le
  have hG1 := Gamma_one_add_natCast_le_factorial hd hd1 k
  have hG2' := Gamma_one_add_natCast_le_factorial hd hd1 (k + 1)
  have hG2 : Real.Gamma (2 + d + (k : ℝ)) ≤ ((k + 2).factorial : ℝ) := by
    convert hG2' using 2 <;> push_cast <;> ring
  have hP1 := two_rpow_one_add_le hd1 k
  have hP2 := two_rpow_two_add_le hd1 k
  have hψ := (abs_realDigamma_one_add_lt_two_thirds hd.le hd1).le
  have hG10 : 0 ≤ Real.Gamma (1 + d + (k : ℝ)) :=
    (Real.Gamma_pos_of_pos (by positivity)).le
  have hG20 : 0 ≤ Real.Gamma (2 + d + (k : ℝ)) :=
    (Real.Gamma_pos_of_pos (by positivity)).le
  have hF0 : 0 ≤ (((k + 1).factorial : ℕ) : ℝ) := by positivity
  have hG0 : 0 ≤ (((k + 2).factorial : ℕ) : ℝ) := by positivity
  have hX0 : 0 ≤ (2 : ℝ) ^ (k + 2) := by positivity
  have hY0 : 0 ≤ (2 : ℝ) ^ (k + 3) := by positivity
  have hFG : ((k + 1).factorial : ℝ) ≤ ((k + 2).factorial : ℝ) := by
    exact_mod_cast Nat.factorial_le (by omega : k + 1 ≤ k + 2)
  have hFGmul : (2 : ℝ) ^ (k + 2) * ((k + 1).factorial : ℝ) ≤
      (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) := by
    have hpow : (2 : ℝ) ^ (k + 2) ≤ (2 : ℝ) ^ (k + 3) := by
      apply pow_le_pow_right₀ (by norm_num) (by omega)
    exact mul_le_mul hpow hFG hF0 hY0
  have hd2 : 0 ≤ 2 * d := by positivity
  unfold highTailMonomialBound
  calc
    (d / Real.Gamma (1 + d)) * Real.exp (-b / 2) *
        ((2 : ℝ) ^ (1 + d + (k : ℝ)) * Real.Gamma (1 + d + (k : ℝ)) +
          2 * d * ((2 : ℝ) ^ (2 + d + (k : ℝ)) * Real.Gamma (2 + d + (k : ℝ)) +
            |realDigamma (1 + d)| *
              ((2 : ℝ) ^ (1 + d + (k : ℝ)) * Real.Gamma (1 + d + (k : ℝ))))) ≤
      (2 * d) * Real.exp (-b / 2) *
        ((2 : ℝ) ^ (k + 2) * ((k + 1).factorial : ℝ) +
          2 * d * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
            (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 2) * ((k + 1).factorial : ℝ)))) := by
      gcongr
    _ ≤ (2 * d) * Real.exp (-b / 2) *
        ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
          2 * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
            (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ)))) := by
      have hZ0 : 0 ≤ (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) := by positivity
      have hmul : 2 * d * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
          (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 2) * ((k + 1).factorial : ℝ))) ≤
          2 * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
          (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ))) := by
        have hleft := add_le_add_left hFGmul
          ((2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ)))
        have hin : (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
            (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 2) * ((k + 1).factorial : ℝ)) ≤
            (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
            (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ)) := by
          gcongr
        calc
          _ ≤ 2 * d * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) +
              (2 / 3 : ℝ) * ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ))) := by
            gcongr
          _ ≤ _ := by nlinarith
      have hfirst : (2 : ℝ) ^ (k + 2) * ((k + 1).factorial : ℝ) ≤
          (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) := hFGmul
      gcongr
    _ ≤ 100 * d * Real.exp (-b / 2) * ((k : ℝ) + 2) *
        (2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ) := by
      have hk : (0 : ℝ) ≤ (k : ℝ) := by positivity
      have he : 0 ≤ Real.exp (-b / 2) := (Real.exp_pos _).le
      have hprod : 0 ≤ d * Real.exp (-b / 2) *
          ((2 : ℝ) ^ (k + 3) * ((k + 2).factorial : ℝ)) := by positivity
      nlinarith [mul_nonneg hk hprod]

end MonotoneDNF

#print axioms MonotoneDNF.highTailMonomialBound_le_factorial
#print axioms MonotoneDNF.Gamma_one_add_natCast_le_factorial


==> anc/MonotoneDNF/SourceUpperTailJetAssembly.lean <==
module

public import MonotoneDNF.SourceUpperTail
public import MonotoneDNF.SourceCorrectionKnobAssembly

@[expose] public section

/-! # Unconditional instantiation of the accepted source-jet assembly -/

namespace MonotoneDNF

open scoped BigOperators Interval
open MeasureTheory Polynomial Matrix Set Filter

/-- At the actual source parameters, the positive finite-mixture handoff no
longer has a tail-estimate premise. -/
theorem exists_sourcePositiveMixture_all_signs_at_source {t : ℕ} (ht : 2 ≤ t) :
    0 < sourceKnobEta t ∧
    ∀ σ : HigherSignPattern t,
      ∃ (N : ℕ) (_ : N ≤ t + 2) (mix : FinitePositiveMixture N),
        mixtureBracket mix 1 = 1 ∧
        (∑ i, mix.weight i) < 1 / 4 ∧
        mixtureMomentJet mix t = knobbedMomentJet (sourceC t) (sourceKnobEta t) σ ∧
        MatchesJet t (mixtureResponse mix (sourceC t))
          (signedHigherResponse (sourceKnobEta t) σ) 0 ∧
        3 / 4 < mix.pureWeight :=
  exists_sourcePositiveMixture_all_signs_of_weightedL1 ht
    (abs_tailPolynomialLoss_source_weightedL1 ht)

end MonotoneDNF

#print axioms MonotoneDNF.exists_sourcePositiveMixture_all_signs_at_source


==> anc/MonotoneDNF/SourceUpperTailMoments.lean <==
module

public import MonotoneDNF.SourceTailAllDegrees

@[expose] public section

/-!
# Absolute high-tail source moments

The existing `abs_highTailMomentLoss_le` controls a signed scalar integral.
For polynomial comparison we need the stronger integral of the absolute
integrand.  This file reproduces the explicit Laplace majorant with independent
names and proves that stronger statement.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

lemma upper_source_aux_pos {d : ℝ} (hd : 0 < d) :
    0 < d / Real.Gamma (1 + d) :=
  div_pos hd (Real.Gamma_pos_of_pos (by linarith))

lemma upper_nat_mul_rpow (d : ℝ) (k : ℕ) {x : ℝ} (hx : 0 < x) :
    x ^ k * x ^ d = x ^ (d + k) := by
  calc
    x ^ k * x ^ d = x ^ (k : ℝ) * x ^ d := by rw [Real.rpow_natCast]
    _ = x ^ ((k : ℝ) + d) := (Real.rpow_add hx (k : ℝ) d).symm
    _ = x ^ (d + (k : ℝ)) := by congr 1; ring

noncomputable def upperTailPower (q x : ℝ) : ℝ :=
  x ^ (q - 1) * Real.exp (-((1 / 2 : ℝ) * x))

noncomputable def upperTailMajorant (d b : ℝ) (k : ℕ) (x : ℝ) : ℝ :=
  (d / Real.Gamma (1 + d)) * Real.exp (-b / 2) *
    (upperTailPower (1 + d + k) x + 2 * d *
      (upperTailPower (2 + d + k) x +
        |realDigamma (1 + d)| * upperTailPower (1 + d + k) x))

lemma integrable_upperTailPower {q : ℝ} (hq : 0 < q) :
    IntegrableOn (upperTailPower q) (Ioi 0) := by
  unfold upperTailPower
  exact integrable_laplacePower q (1 / 2 : ℝ) hq (by norm_num)

lemma integral_upperTailPower {q : ℝ} (hq : 0 < q) :
    (∫ x : ℝ in Ioi 0, upperTailPower q x) = 2 ^ q * Real.Gamma q := by
  change laplacePowerMoment q (1 / 2 : ℝ) = 2 ^ q * Real.Gamma q
  rw [laplacePowerMoment_eq q (1 / 2 : ℝ) hq (by norm_num)]
  norm_num

lemma upperTailMajorant_nonneg {d b : ℝ} (hd : 0 < d) (k : ℕ) {x : ℝ}
    (hx : 0 < x) : 0 ≤ upperTailMajorant d b k x := by
  have hA := (upper_source_aux_pos hd).le
  have hE := (Real.exp_pos (-b / 2)).le
  have hp (q : ℝ) : 0 ≤ upperTailPower q x := by
    unfold upperTailPower
    exact mul_nonneg (Real.rpow_nonneg hx.le _) (Real.exp_pos _).le
  unfold upperTailMajorant
  exact mul_nonneg (mul_nonneg hA hE)
    (add_nonneg (hp _) (mul_nonneg (by positivity)
      (add_nonneg (hp _) (mul_nonneg (abs_nonneg _) (hp _)))))

lemma integrable_upperTailMajorant {d b : ℝ} (hd : 0 < d) (k : ℕ) :
    IntegrableOn (upperTailMajorant d b k) (Ioi 0) := by
  have h0 : 0 < 1 + d + (k : ℝ) := by positivity
  have h1 : 0 < 2 + d + (k : ℝ) := by positivity
  have hp0 := integrable_upperTailPower h0
  have hp1 := integrable_upperTailPower h1
  unfold upperTailMajorant
  exact ((hp0.add ((hp1.add (hp0.const_mul _)).const_mul _)).const_mul _)

lemma integral_upperTailMajorant {d b : ℝ} (hd : 0 < d) (k : ℕ) :
    (∫ x : ℝ in Ioi 0, upperTailMajorant d b k x) =
      highTailMonomialBound d b k := by
  have h0 : 0 < 1 + d + (k : ℝ) := by positivity
  have h1 : 0 < 2 + d + (k : ℝ) := by positivity
  have hp0 := integrable_upperTailPower h0
  have hp1 := integrable_upperTailPower h1
  have hinner : IntegrableOn (fun x => upperTailPower (2 + d + (k : ℝ)) x +
      |realDigamma (1 + d)| * upperTailPower (1 + d + (k : ℝ)) x) (Ioi 0) :=
    hp1.add (hp0.const_mul _)
  have hsecond : IntegrableOn (fun x => 2 * d *
      (upperTailPower (2 + d + (k : ℝ)) x +
        |realDigamma (1 + d)| * upperTailPower (1 + d + (k : ℝ)) x)) (Ioi 0) :=
    hinner.const_mul _
  unfold upperTailMajorant highTailMonomialBound
  rw [integral_const_mul, integral_add hp0 hsecond, integral_const_mul,
    integral_add hp1 (hp0.const_mul _), integral_const_mul,
    integral_upperTailPower h0, integral_upperTailPower h1]

lemma upper_sourceMonomial_abs_le {d b : ℝ} (hd : 0 < d) (hb : 1 ≤ b)
    (k : ℕ) {x : ℝ} (hx : x ∈ Ioi b) :
    |signedSourceMonomial d k x| ≤ upperTailMajorant d b k x := by
  have hxb : b < x := hx
  have hx1 : 1 ≤ x := hb.trans hxb.le
  have hx0 : 0 < x := zero_lt_one.trans_le hx1
  have hq : 0 < d + (k : ℝ) := by positivity
  have hA := upper_source_aux_pos hd
  have hpow0 : 0 ≤ x ^ (d + (k : ℝ)) := (Real.rpow_pos_of_pos hx0 _).le
  have hlog0 : 0 ≤ Real.log x := Real.log_nonneg hx1
  have hlogx : Real.log x ≤ x := Real.log_le_self hx0.le
  have hlogpow : |Real.log x * x ^ (d + (k : ℝ))| ≤ x * x ^ (d + (k : ℝ)) := by
    rw [abs_mul, abs_of_nonneg hlog0, abs_of_nonneg hpow0]
    exact mul_le_mul_of_nonneg_right hlogx hpow0
  have hexp : Real.exp (-x) ≤ Real.exp (-b / 2) * Real.exp (-(x / 2)) := by
    calc
      Real.exp (-x) ≤ Real.exp (-b / 2 + -(x / 2)) := by
        apply Real.exp_le_exp.mpr
        linarith
      _ = Real.exp (-b / 2) * Real.exp (-(x / 2)) := Real.exp_add _ _
  have hbracket :
      |x ^ (d + (k : ℝ)) +
        2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
          realDigamma (1 + d) * x ^ (d + (k : ℝ)))| ≤
        x ^ (d + (k : ℝ)) + 2 * d *
          (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
    calc
      _ ≤ |x ^ (d + (k : ℝ))| +
          |2 * d| * (|Real.log x * x ^ (d + (k : ℝ))| +
            |realDigamma (1 + d) * x ^ (d + (k : ℝ))|) := by
        calc
          _ ≤ |x ^ (d + (k : ℝ))| +
              |2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
                realDigamma (1 + d) * x ^ (d + (k : ℝ)))| := abs_add_le _ _
          _ ≤ _ := by
            rw [abs_mul]
            gcongr
            simpa only [sub_eq_add_neg, abs_neg] using
              abs_add_le (Real.log x * x ^ (d + (k : ℝ)))
                (-(realDigamma (1 + d) * x ^ (d + (k : ℝ))))
      _ = x ^ (d + (k : ℝ)) + 2 * d *
          (|Real.log x * x ^ (d + (k : ℝ))| +
            |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
        rw [abs_of_pos (show 0 < 2 * d by positivity), abs_of_nonneg hpow0,
          abs_mul (realDigamma (1 + d)) (x ^ (d + (k : ℝ))), abs_of_nonneg hpow0]
      _ ≤ _ := by
        have hd2 : 0 ≤ 2 * d := by positivity
        gcongr
  rw [signedSourceMonomial, signedSourceWeight, signedLogCoefficient]
  have hrewrite : x ^ k * (d / Real.Gamma (1 + d) *
      (1 + 2 * d * (Real.log x - realDigamma (1 + d))) *
        (x ^ d * Real.exp (-x))) =
      (d / Real.Gamma (1 + d)) * Real.exp (-x) *
        (x ^ (d + (k : ℝ)) +
          2 * d * (Real.log x * x ^ (d + (k : ℝ)) -
            realDigamma (1 + d) * x ^ (d + (k : ℝ)))) := by
    rw [← upper_nat_mul_rpow d k hx0]
    ring
  rw [hrewrite, abs_mul, abs_mul, abs_of_pos hA, abs_of_nonneg (Real.exp_pos _).le]
  have hB0 : 0 ≤ x ^ (d + (k : ℝ)) + 2 * d *
      (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ))) := by
    positivity
  calc
    _ ≤ (d / Real.Gamma (1 + d)) * Real.exp (-x) *
        (x ^ (d + (k : ℝ)) + 2 * d *
          (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ)))) := by
      gcongr
    _ ≤ (d / Real.Gamma (1 + d)) *
        (Real.exp (-b / 2) * Real.exp (-(x / 2))) *
        (x ^ (d + (k : ℝ)) + 2 * d *
          (x * x ^ (d + (k : ℝ)) + |realDigamma (1 + d)| * x ^ (d + (k : ℝ)))) := by
      have hAe : 0 ≤ d / Real.Gamma (1 + d) * Real.exp (-x) := by positivity
      have hleft : 0 ≤ d / Real.Gamma (1 + d) := hA.le
      have hprod := mul_le_mul_of_nonneg_right hexp hB0
      nlinarith [mul_le_mul_of_nonneg_left hprod hleft]
    _ = upperTailMajorant d b k x := by
      rw [upperTailMajorant, upperTailPower, upperTailPower]
      have he0 : 1 + d + (k : ℝ) - 1 = d + (k : ℝ) := by ring
      have he1 : 2 + d + (k : ℝ) - 1 = d + (k : ℝ) + 1 := by ring
      rw [he0, he1, Real.rpow_add_one hx0.ne']
      ring_nf


/-- Absolute-integral strengthening of `abs_highTailMomentLoss_le`. -/
theorem integral_abs_signedSourceMonomial_le {d b : ℝ}
    (hd : 0 < d) (hb : 1 ≤ b) (k : ℕ) :
    (∫ x : ℝ in Ioi b, |signedSourceMonomial d k x|) ≤
      highTailMonomialBound d b k := by
  have hg := integrable_upperTailMajorant (b := b) hd k
  have hsub : Ioi b ⊆ Ioi (0 : ℝ) :=
    fun _ hx => (zero_lt_one.trans_le hb).trans hx
  have hf0 : IntegrableOn (signedSourceMonomial d k) (Ioi b) :=
    (integrable_signedSourceMonomial hd k).mono_set hsub
  have hf : IntegrableOn (fun x => |signedSourceMonomial d k x|) (Ioi b) := hf0.abs
  calc
    (∫ x : ℝ in Ioi b, |signedSourceMonomial d k x|) ≤
        ∫ x : ℝ in Ioi b, upperTailMajorant d b k x := by
      apply setIntegral_mono_on hf (hg.mono_set hsub) measurableSet_Ioi
      intro x hx
      exact upper_sourceMonomial_abs_le hd hb k hx
    _ ≤ ∫ x : ℝ in Ioi 0, upperTailMajorant d b k x := by
      apply setIntegral_mono_set hg
      · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
        exact upperTailMajorant_nonneg hd k hx
      · exact Eventually.of_forall (fun _ hx => hsub hx)
    _ = highTailMonomialBound d b k := integral_upperTailMajorant hd k

end MonotoneDNF

#print axioms MonotoneDNF.integral_abs_signedSourceMonomial_le


==> anc/MonotoneDNF/SourceUpperTailPolynomial.lean <==
module

public import MonotoneDNF.SourceUpperTailMoments

@[expose] public section

/-!
# Cancellation-safe polynomial upper-tail comparison

A polynomial is controlled by its maximum on `[1,2]`, not by a sum of its
coefficients.  Chebyshev exterior growth reduces the polynomial tail to the
absolute `t`-th source moment.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter Polynomial
open scoped Topology BigOperators Interval

open MonotoneDNF.SourceTail

lemma one_ninth_le_sourceWeight_unit_interval {t : ℕ} (ht : 2 ≤ t)
    {x : ℝ} (hx : x ∈ Icc (1 : ℝ) 2) :
    (1 / 9 : ℝ) ≤ sourceWeight (sourceD t) x := by
  have hd : 0 ≤ sourceD t := (sourceD_pos ht).le
  have hpow : (1 : ℝ) ≤ x ^ sourceD t := Real.one_le_rpow hx.1 hd
  have hexp : (1 / 9 : ℝ) ≤ Real.exp (-x) := by
    calc
      (1 / 9 : ℝ) ≤ Real.exp (-2) := exp_neg_two_ge_one_ninth
      _ ≤ Real.exp (-x) := Real.exp_le_exp.mpr (by linarith [hx.2])
  have hp0 : 0 ≤ x ^ sourceD t := Real.rpow_nonneg (by linarith [hx.1] : 0 ≤ x) _
  have he0 : 0 ≤ Real.exp (-x) := (Real.exp_pos _).le
  dsimp [sourceWeight]
  nlinarith

lemma unweighted_unit_integral_le_retained {t : ℕ} (ht : 2 ≤ t) (p : ℝ[X]) :
    (∫ x in (1 : ℝ)..2, |p.eval x|) ≤ 9 *
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        |p.eval x| * sourceWeight (sourceD t) x) := by
  let a := sourceLambdaMin t
  let b := sourceLambdaMax t
  let d := sourceD t
  let N := ∫ x in a..b, |p.eval x| * sourceWeight d x
  have ha : a ≤ 1 := sourceLambdaMin_le_one ht
  have hb : (2 : ℝ) ≤ b :=
    (by norm_num : (2 : ℝ) ≤ 1600).trans (sourceLambdaMax_ge_sixteen_hundred ht)
  have hwcont : Continuous (sourceWeight d) := continuous_sourceWeight d (sourceD_pos ht).le
  have hweighted : IntervalIntegrable (fun x => |p.eval x| * sourceWeight d x) volume a b :=
    ((p.continuous.abs).mul hwcont).intervalIntegrable a b
  have hunit : (1 / 9 : ℝ) * (∫ x in (1 : ℝ)..2, |p.eval x|) ≤ N := by
    calc
      (1 / 9 : ℝ) * (∫ x in (1 : ℝ)..2, |p.eval x|) =
          ∫ x in (1 : ℝ)..2, (1 / 9 : ℝ) * |p.eval x| := by
        rw [intervalIntegral.integral_const_mul]
      _ ≤ ∫ x in (1 : ℝ)..2, |p.eval x| * sourceWeight d x := by
        apply intervalIntegral.integral_mono_on (by norm_num)
          (((p.continuous.abs).intervalIntegrable 1 2).const_mul _)
          (((p.continuous.abs).mul hwcont).intervalIntegrable 1 2)
        intro x hx
        have hw := one_ninth_le_sourceWeight_unit_interval ht hx
        change (1 / 9 : ℝ) * |p.eval x| ≤ |p.eval x| * sourceWeight d x
        calc
          (1 / 9 : ℝ) * |p.eval x| ≤ sourceWeight d x * |p.eval x| :=
            mul_le_mul_of_nonneg_right hw (abs_nonneg _)
          _ = |p.eval x| * sourceWeight d x := mul_comm _ _
      _ ≤ N := by
        apply intervalIntegral.integral_mono_interval ha (by norm_num) hb
        · filter_upwards [ae_restrict_mem measurableSet_Ioc] with x hx
          exact mul_nonneg (abs_nonneg _) (sourceWeight_nonneg
            ((sourceLambdaMin_pos t).trans hx.1).le)
        · exact hweighted
  change (∫ x in (1 : ℝ)..2, |p.eval x|) ≤ 9 * N
  have hI : 0 ≤ ∫ x in (1 : ℝ)..2, |p.eval x| :=
    intervalIntegral.integral_nonneg_of_forall (by norm_num) (fun _ => abs_nonneg _)
  nlinarith

lemma uniform_unit_le_retained {t : ℕ} (ht : 2 ≤ t) {p : ℝ[X]} {x₀ : ℝ}
    (hx₀ : x₀ ∈ Icc (1 : ℝ) 2)
    (hdeg : p.degree ≤ (t : WithBot ℕ))
    (hmax : ∀ y ∈ Icc (1 : ℝ) 2, |p.eval y| ≤ |p.eval x₀|) :
    |p.eval x₀| ≤ 144 * (t : ℝ) ^ 2 *
      (∫ x in sourceLambdaMin t..sourceLambdaMax t,
        |p.eval x| * sourceWeight (sourceD t) x) := by
  have hbase := uniform_le_integral_mul_sixteen_sq_div
    (n := t) (p := p) (u := (1 : ℝ)) (v := 2) (x₀ := x₀)
    (by omega) (by norm_num) hx₀ hdeg hmax
  have hI := unweighted_unit_integral_le_retained (t := t) ht p
  norm_num only [show (2 : ℝ) - 1 = 1 by norm_num, div_one] at hbase
  calc
    |p.eval x₀| ≤ 16 * (t : ℝ) ^ 2 * (∫ y in (1 : ℝ)..2, |p.eval y|) := hbase
    _ ≤ 16 * (t : ℝ) ^ 2 * (9 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x)) := by
      apply mul_le_mul_of_nonneg_left hI (by positivity)
    _ = 144 * (t : ℝ) ^ 2 *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x) := by ring

lemma highTailMonomialBound_nonneg {d b : ℝ} (hd : 0 < d) (k : ℕ) :
    0 ≤ highTailMonomialBound d b k := by
  unfold highTailMonomialBound
  have hG1 : 0 ≤ Real.Gamma (1 + d + (k : ℝ)) :=
    (Real.Gamma_pos_of_pos (by positivity)).le
  have hG2 : 0 ≤ Real.Gamma (2 + d + (k : ℝ)) :=
    (Real.Gamma_pos_of_pos (by positivity)).le
  positivity

/-- The polynomial high tail bounded by a maximum on `[1,2]` and one exact
absolute source moment. -/
theorem abs_highSourcePolynomialIntegral_le_of_unit_max {t : ℕ} {p : ℝ[X]}
    {d b M x₀ : ℝ} (hd : 0 < d) (hb : 2 ≤ b) (hM : 0 < M)
    (hx₀ : x₀ ∈ Icc (1 : ℝ) 2) (hMx₀ : M = |p.eval x₀|)
    (hmax : ∀ y ∈ Icc (1 : ℝ) 2, |p.eval y| ≤ M)
    (hdeg : p.degree ≤ (t : WithBot ℕ)) :
    |∫ x in Ioi b, p.eval x * signedSourceWeight d x| ≤
      M * 4 ^ t * highTailMonomialBound d b t := by
  let C := M * 4 ^ t
  have hC : 0 ≤ C := by dsimp [C]; positivity
  have hsub : Ioi b ⊆ Ioi (0 : ℝ) :=
    fun _ hx => (show 0 < b by linarith).trans hx
  have hg := ((integrable_upperTailMajorant (b := b) hd t).mono_set hsub).const_mul C
  calc
    |∫ x in Ioi b, p.eval x * signedSourceWeight d x| ≤
        ∫ x : ℝ in Ioi b, C * upperTailMajorant d b t x := by
      change ‖∫ x in Ioi b, p.eval x * signedSourceWeight d x‖ ≤ _
      apply norm_integral_le_of_norm_le hg
      filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
      have hx2 : (2 : ℝ) ≤ x := hb.trans hx.le
      have hcheb := abs_eval_le_mul_two_mul_pow_right
        (n := t) (p := p) (u := (1 : ℝ)) (v := 2) (x := x) (M := M)
        (by norm_num) hx2 hdeg hM hmax
      have hcoord0 : 0 ≤ 2 * unitCoord (1 : ℝ) 2 x := by
        dsimp [unitCoord]
        norm_num
        linarith
      have hcoord : 2 * unitCoord (1 : ℝ) 2 x ≤ 4 * x := by
        dsimp [unitCoord]
        norm_num
        linarith
      have hpow : (2 * unitCoord (1 : ℝ) 2 x) ^ t ≤ (4 * x) ^ t :=
        pow_le_pow_left₀ hcoord0 hcoord t
      have hp : |p.eval x| ≤ M * (4 * x) ^ t := hcheb.trans
        (mul_le_mul_of_nonneg_left hpow hM.le)
      have hs := upper_sourceMonomial_abs_le hd (by linarith : 1 ≤ b) t hx
      rw [Real.norm_eq_abs, abs_mul]
      calc
        |p.eval x| * |signedSourceWeight d x| ≤
            (M * (4 * x) ^ t) * |signedSourceWeight d x| := by gcongr
        _ = C * |signedSourceMonomial d t x| := by
          dsimp [C]
          rw [signedSourceMonomial, abs_mul, abs_of_nonneg (pow_nonneg (by linarith : 0 ≤ x) t),
            mul_pow]
          ring
        _ ≤ C * upperTailMajorant d b t x := mul_le_mul_of_nonneg_left hs hC
    _ ≤ ∫ x : ℝ in Ioi 0, C * upperTailMajorant d b t x := by
      apply setIntegral_mono_set ((integrable_upperTailMajorant (b := b) hd t).const_mul C)
      · filter_upwards [ae_restrict_mem measurableSet_Ioi] with x hx
        exact mul_nonneg hC (upperTailMajorant_nonneg hd t hx)
      · exact Eventually.of_forall (fun _ hx => hsub hx)
    _ = C * highTailMonomialBound d b t := by
      rw [integral_const_mul, integral_upperTailMajorant hd t]
    _ = M * 4 ^ t * highTailMonomialBound d b t := rfl

/-- Source-parameter polynomial tail, still with the explicit moment bound. -/
theorem abs_highSourcePolynomialIntegral_source_le_moment {t : ℕ} (ht : 2 ≤ t)
    {p : ℝ[X]} (hdeg : p.degree ≤ (t : WithBot ℕ)) :
    |∫ x in Ioi (sourceLambdaMax t), p.eval x * signedSourceWeight (sourceD t) x| ≤
      144 * (t : ℝ) ^ 2 * 4 ^ t *
        highTailMonomialBound (sourceD t) (sourceLambdaMax t) t *
        (∫ x in sourceLambdaMin t..sourceLambdaMax t,
          |p.eval x| * sourceWeight (sourceD t) x) := by
  let N := ∫ x in sourceLambdaMin t..sourceLambdaMax t,
    |p.eval x| * sourceWeight (sourceD t) x
  have hd := sourceD_pos ht
  have hb : (2 : ℝ) ≤ sourceLambdaMax t :=
    (by norm_num : (2 : ℝ) ≤ 1600).trans (sourceLambdaMax_ge_sixteen_hundred ht)
  by_cases hp : p = 0
  · simp [hp]
  obtain ⟨x₀, hx₀, hM, hmax⟩ := exists_max_abs_pos_of_ne_zero
    (p := p) (u := (1 : ℝ)) (v := 2) (by norm_num) hp
  let M := |p.eval x₀|
  have htail := abs_highSourcePolynomialIntegral_le_of_unit_max
    (t := t) (p := p) (d := sourceD t) (b := sourceLambdaMax t)
    (M := M) (x₀ := x₀) hd hb hM hx₀ rfl hmax hdeg
  have hMb : M ≤ 144 * (t : ℝ) ^ 2 * N := uniform_unit_le_retained ht hx₀ hdeg hmax
  have hH := highTailMonomialBound_nonneg (b := sourceLambdaMax t) hd t
  have hN : 0 ≤ N := by
    dsimp [N]
    apply intervalIntegral.integral_nonneg (sourceLambdaMin_lt_sourceLambdaMax ht).le
    intro x hx
    exact mul_nonneg (abs_nonneg _)
      (sourceWeight_nonneg ((sourceLambdaMin_pos t).trans_le hx.1).le)
  change |∫ x in Ioi (sourceLambdaMax t),
    p.eval x * signedSourceWeight (sourceD t) x| ≤
      144 * (t : ℝ) ^ 2 * 4 ^ t *
        highTailMonomialBound (sourceD t) (sourceLambdaMax t) t * N
  calc
    _ ≤ M * 4 ^ t * highTailMonomialBound (sourceD t) (sourceLambdaMax t) t := htail
    _ ≤ (144 * (t : ℝ) ^ 2 * N) * 4 ^ t *
        highTailMonomialBound (sourceD t) (sourceLambdaMax t) t := by gcongr
    _ = 144 * (t : ℝ) ^ 2 * 4 ^ t *
        highTailMonomialBound (sourceD t) (sourceLambdaMax t) t * N := by ring

end MonotoneDNF

#print axioms MonotoneDNF.abs_highSourcePolynomialIntegral_source_le_moment
#print axioms MonotoneDNF.abs_highSourcePolynomialIntegral_le_of_unit_max


==> anc/MonotoneDNF/TargetOverlap.lean <==
module

public import MonotoneDNF.ShuffledBlocks
public import MonotoneDNF.ReferenceTranscript

@[expose] public section

/-!
# Target overlaps, centered inner products, and trace

Exact identities used in Part II's passage from layout overlaps to `V` and to
the Hilbert--Schmidt estimate.
-/

namespace MonotoneDNF

open scoped BigOperators

variable {X Θ : Type*} [Fintype X] [Nonempty X] [Fintype Θ] [Nonempty Θ]

noncomputable def targetOverlap (target : Θ → X → Bool) (θ θ' : Θ) : ℝ :=
  correlation (fun x => bit (target θ x)) (fun x => bit (target θ' x))

noncomputable def averageTargetOverlap (target : Θ → X → Bool) : ℝ :=
  expectation (fun θ => expectation (fun θ' => targetOverlap target θ θ'))

lemma targetOverlap_comm (target : Θ → X → Bool) (θ θ' : Θ) :
    targetOverlap target θ θ' = targetOverlap target θ' θ := by
  unfold targetOverlap correlation
  congr 1
  funext x
  ring

lemma targetMean_mul_left (target : Θ → X → Bool) (θ : Θ) (x : X) :
    bit (target θ x) * targetMean target x =
      expectation (fun θ' => bit (target θ x) * bit (target θ' x)) := by
  simpa only [mul_comm, targetMean] using
    (expectation_mul_const (α := Θ) (bit (target θ x))
      (fun θ' => bit (target θ' x))).symm

lemma targetMean_mul_right (target : Θ → X → Bool) (θ' : Θ) (x : X) :
    targetMean target x * bit (target θ' x) =
      expectation (fun θ => bit (target θ x) * bit (target θ' x)) := by
  simpa only [mul_comm, targetMean] using
    (expectation_const_mul (α := Θ) (bit (target θ' x))
      (fun θ => bit (target θ x))).symm

lemma correlation_with_targetMean_right (target : Θ → X → Bool) (θ : Θ) :
    correlation (fun x => bit (target θ x)) (targetMean target) =
      expectation (fun θ' => targetOverlap target θ θ') := by
  unfold correlation
  calc
    expectation (fun x => bit (target θ x) * targetMean target x) =
        expectation (fun x => expectation (fun θ' =>
          bit (target θ x) * bit (target θ' x))) := by
      congr 1
      funext x
      exact targetMean_mul_left target θ x
    _ = expectation (fun θ' => expectation (fun x =>
          bit (target θ x) * bit (target θ' x))) :=
      expectation_expectation_swap _
    _ = _ := rfl

lemma correlation_with_targetMean_left (target : Θ → X → Bool) (θ' : Θ) :
    correlation (targetMean target) (fun x => bit (target θ' x)) =
      expectation (fun θ => targetOverlap target θ θ') := by
  unfold correlation
  calc
    expectation (fun x => targetMean target x * bit (target θ' x)) =
        expectation (fun x => expectation (fun θ =>
          bit (target θ x) * bit (target θ' x))) := by
      congr 1
      funext x
      exact targetMean_mul_right target θ' x
    _ = expectation (fun θ => expectation (fun x =>
          bit (target θ x) * bit (target θ' x))) :=
      expectation_expectation_swap _
    _ = _ := rfl

lemma correlation_targetMean_self (target : Θ → X → Bool) :
    correlation (targetMean target) (targetMean target) = averageTargetOverlap target := by
  unfold correlation
  calc
    expectation (fun x => targetMean target x * targetMean target x) =
        expectation (fun x => expectation (fun θ =>
          bit (target θ x) * targetMean target x)) := by
      congr 1
      funext x
      simpa only [mul_comm, targetMean] using
        (expectation_const_mul (α := Θ) (targetMean target x)
          (fun θ => bit (target θ x))).symm
    _ = expectation (fun θ => expectation (fun x =>
          bit (target θ x) * targetMean target x)) :=
      expectation_expectation_swap _
    _ = expectation (fun θ => expectation (fun θ' => targetOverlap target θ θ')) := by
      congr 1
      funext θ
      exact correlation_with_targetMean_right target θ
    _ = averageTargetOverlap target := rfl

/-- Constant row averages, a consequence of permutation invariance for layouts. -/
def HasConstantOverlapRows (target : Θ → X → Bool) : Prop :=
  ∀ θ, expectation (fun θ' => targetOverlap target θ θ') = averageTargetOverlap target

lemma HasConstantOverlapRows.cols (target : Θ → X → Bool)
    (h : HasConstantOverlapRows target) (θ' : Θ) :
    expectation (fun θ => targetOverlap target θ θ') = averageTargetOverlap target := by
  calc
    expectation (fun θ => targetOverlap target θ θ') =
        expectation (fun θ => targetOverlap target θ' θ) := by
      congr 1
      funext θ
      exact targetOverlap_comm target θ θ'
    _ = averageTargetOverlap target := h θ'

/-- The centered inner product is the centered overlap. -/
theorem correlation_deviations_eq_sub_averageOverlap (target : Θ → X → Bool)
    (h : HasConstantOverlapRows target) (θ θ' : Θ) :
    correlation (fun x => bit (target θ x) - targetMean target x)
        (fun x => bit (target θ' x) - targetMean target x) =
      targetOverlap target θ θ' - averageTargetOverlap target := by
  have hexpand :
      correlation (fun x => bit (target θ x) - targetMean target x)
        (fun x => bit (target θ' x) - targetMean target x) =
      targetOverlap target θ θ' -
        correlation (fun x => bit (target θ x)) (targetMean target) -
        correlation (targetMean target) (fun x => bit (target θ' x)) +
        correlation (targetMean target) (targetMean target) := by
    unfold targetOverlap correlation
    calc
      expectation (fun x => (bit (target θ x) - targetMean target x) *
          (bit (target θ' x) - targetMean target x)) =
          expectation (fun x => bit (target θ x) * bit (target θ' x) -
            bit (target θ x) * targetMean target x -
            targetMean target x * bit (target θ' x) +
            targetMean target x * targetMean target x) := by
        congr 1
        funext x
        ring
      _ = _ := by rw [expectation_add, expectation_sub, expectation_sub]
  rw [hexpand, correlation_with_targetMean_right, correlation_with_targetMean_left,
    correlation_targetMean_self, h θ, HasConstantOverlapRows.cols target h θ']
  ring

/-- Exact trace as an average squared deviation. -/
theorem targetTrace_eq_expectation_deviation_sq (target : Θ → X → Bool) :
    targetTrace target =
      expectation (fun θ => expectation (fun x =>
        (bit (target θ x) - targetMean target x) ^ 2)) := by
  unfold targetTrace
  rw [expectation_expectation_swap]
  congr 1
  funext x
  symm
  calc
    expectation (fun θ => (bit (target θ x) - targetMean target x) ^ 2) =
        expectation (fun θ => bit (target θ x) - 2 * targetMean target x * bit (target θ x) +
          targetMean target x ^ 2) := by
      congr 1
      funext θ
      cases target θ x <;> simp only [bit_false, bit_true] <;> ring
    _ = expectation (fun θ => bit (target θ x)) -
          2 * (targetMean target x * expectation (fun θ => bit (target θ x))) +
          targetMean target x ^ 2 := by
      rw [expectation_add, expectation_sub, expectation_const_mul, expectation_const]
      ring
    _ = targetMean target x * (1 - targetMean target x) := by
      change targetMean target x - 2 * (targetMean target x * targetMean target x) +
        targetMean target x ^ 2 = targetMean target x * (1 - targetMean target x)
      ring

/-- `V` is the average target norm minus the average overlap. -/
theorem targetTrace_eq_expectation_norm_sub_averageOverlap (target : Θ → X → Bool) :
    targetTrace target =
      expectation (fun θ => correlation (fun x => bit (target θ x)) (fun _ => 1)) -
        averageTargetOverlap target := by
  rw [targetTrace_eq_expectation_deviation_sq]
  have hpoint (θ : Θ) :
      expectation (fun x => (bit (target θ x) - targetMean target x) ^ 2) =
      correlation (fun x => bit (target θ x)) (fun _ => 1) -
        2 * expectation (fun θ' => targetOverlap target θ θ') +
        averageTargetOverlap target := by
    calc
      expectation (fun x => (bit (target θ x) - targetMean target x) ^ 2) =
        correlation (fun x => bit (target θ x)) (fun _ => 1) -
          2 * correlation (fun x => bit (target θ x)) (targetMean target) +
          correlation (targetMean target) (targetMean target) := by
        unfold correlation
        calc
          expectation (fun x => (bit (target θ x) - targetMean target x) ^ 2) =
              expectation (fun x => bit (target θ x) * 1 -
                2 * (bit (target θ x) * targetMean target x) +
                targetMean target x * targetMean target x) := by
            congr 1
            funext x
            cases target θ x <;> simp only [bit_false, bit_true] <;> ring
          _ = _ := by rw [expectation_add, expectation_sub, expectation_const_mul]
      _ = _ := by rw [correlation_with_targetMean_right, correlation_targetMean_self]
  calc
    expectation (fun θ => expectation (fun x =>
        (bit (target θ x) - targetMean target x) ^ 2)) =
        expectation (fun θ => correlation (fun x => bit (target θ x)) (fun _ => 1) -
          2 * expectation (fun θ' => targetOverlap target θ θ') +
          averageTargetOverlap target) := by
      congr 1
      funext θ
      exact hpoint θ
    _ = _ := by
      rw [expectation_add, expectation_sub, expectation_const_mul, expectation_const]
      change (expectation (fun θ => correlation (fun x => bit (target θ x)) (fun _ => 1)) -
        2 * averageTargetOverlap target) + averageTargetOverlap target = _
      ring

/-- Specialization to a vacancy family: its target norm is its vacancy probability. -/
theorem correlation_vacancy_one {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) :
    correlation (fun x => bit (vacancyTarget (B := B) gate π x)) (fun _ => 1) =
      probability (fun x => layoutVacancy gate π x = true) := by
  unfold correlation probability
  congr 1
  funext x
  unfold vacancyTarget
  cases hv : layoutVacancy gate π x <;> simp [hv, bit]

/-- The trace identity specialized to Part II's vacancy family. -/
theorem targetTrace_vacancy {B m : ℕ} (gate : BooleanCube m → Bool) :
    targetTrace (vacancyTarget (B := B) gate) =
      expectation (fun π : Layout B m =>
        probability (fun x => layoutVacancy gate π x = true)) -
        averageTargetOverlap (vacancyTarget (B := B) gate) := by
  rw [targetTrace_eq_expectation_norm_sub_averageOverlap]
  congr 1
  apply congrArg expectation
  funext π
  exact correlation_vacancy_one gate π

end MonotoneDNF


==> anc/MonotoneDNF/TemplateInterfaces.lean <==
module

public import MonotoneDNF.SelectorSchedule
public import MonotoneDNF.SelectedTemplates
public import MonotoneDNF.AnchorTemplates

@[expose] public section

/-!
# Part IV selector/anchor interfaces

This umbrella exposes the exact numerical selectors, distributed DNF
conjunction, physical tick schedules, local truth-table realization, and anchor
superlevel/dial algebra. It does not assert a calibrated gate, a rare-gate
existence theorem, or a learning lower bound.
-/


==> anc/MonotoneDNF/TemplateProducts.lean <==
module

public import MonotoneDNF.BiasedSupport

@[expose] public section

/-!
# Trigger–pool products and the physical response normalization

A trigger–pool template uses disjoint coordinates. It is realized by a
positive DNF with exactly the number of clauses in the pool (so a pure trigger
has one term, separately). The normalization relevant to Part III is by the
shared trigger's fair firing probability, not by the template's own fair
firing probability.
-/

namespace MonotoneDNF

open scoped BigOperators

attribute [local instance] Classical.propDecidable

/-- A trigger and a random-design pool on complementary coordinates. -/
structure TriggerPoolShape (n R v : ℕ) where
  triggerCoordinates : Finset (Fin n)
  design : PoolDesign n R v
  disjoint : ∀ r, Disjoint triggerCoordinates (design r).1

/-- Distributing a trigger through a pool gives one DNF term per pool clause. -/
def triggerPoolTerms {n R v : ℕ} (shape : TriggerPoolShape n R v) :
    List (Finset (Fin n)) :=
  (poolTerms shape.design).map (fun S => shape.triggerCoordinates ∪ S)

/-- The semantic AND of the trigger and the pool. -/
def triggerPoolEval {n R v : ℕ} (shape : TriggerPoolShape n R v) :
    BooleanCube n → Bool :=
  fun x => trigger shape.triggerCoordinates x && poolEval shape.design x

/-- Boolean conjunction distributes over a union of support sets. -/
theorem conjunction_union_eq_and {n : ℕ} (W S : Finset (Fin n)) (x : BooleanCube n) :
    conjunction (W ∪ S) x = (conjunction W x && conjunction S x) := by
  apply Bool.eq_iff_iff.mpr
  simp [conjunction, or_imp, forall_and]

/-- Distributing a fixed conjunction through a displayed DNF coincides with
Boolean AND. -/
theorem dnfEval_map_union {n : ℕ} (W : Finset (Fin n))
    (terms : List (Finset (Fin n))) (x : BooleanCube n) :
    dnfEval (terms.map (fun S => W ∪ S)) x = (conjunction W x && dnfEval terms x) := by
  induction terms with
  | nil => simp [dnfEval]
  | cons S terms ih =>
      change ((conjunction (W ∪ S) x || dnfEval (terms.map (fun T => W ∪ T)) x) =
        (conjunction W x && (conjunction S x || dnfEval terms x)))
      rw [ih, conjunction_union_eq_and]
      cases conjunction W x <;> cases conjunction S x <;>
        cases dnfEval terms x <;> simp

@[simp] theorem dnfEval_triggerPoolTerms {n R v : ℕ} (shape : TriggerPoolShape n R v) :
    dnfEval (triggerPoolTerms shape) = triggerPoolEval shape := by
  funext x
  exact dnfEval_map_union shape.triggerCoordinates (poolTerms shape.design) x

@[simp] theorem dnfTermCount_triggerPoolTerms {n R v : ℕ} (shape : TriggerPoolShape n R v) :
    dnfTermCount (triggerPoolTerms shape) = R := by
  unfold dnfTermCount triggerPoolTerms
  rw [List.length_map]
  exact dnfTermCount_poolTerms shape.design

/-- Every fixed trigger–pool design is a physical positive DNF. -/
theorem triggerPoolEval_monotone {n R v : ℕ} (shape : TriggerPoolShape n R v) :
    MonotoneBoolean (triggerPoolEval shape) := by
  rw [← dnfEval_triggerPoolTerms]
  exact dnfEval_monotone _

/-- Disjoint support gives the exact biased product formula. -/
theorem biasedFiringProbability_triggerPool {n R v : ℕ} (α : ℝ)
    (shape : TriggerPoolShape n R v) :
    biasedFiringProbability α (triggerPoolEval shape) =
      α ^ shape.triggerCoordinates.card * biasedFiringProbability α (poolEval shape.design) := by
  rw [biasedFiringProbability_eq_biasedExpectation]
  change biasedExpectation α
    (fun x => bit (trigger shape.triggerCoordinates x && poolEval shape.design x)) = _
  simp_rw [bit_and_eq_mul]
  rw [biasedExpectation_mul_of_dependsOn_compl α
    (bit_trigger_dependsOn shape.triggerCoordinates)
    (bit_pool_dependsOn_compl shape.design shape.disjoint)]
  rw [← biasedFiringProbability_eq_biasedExpectation,
    ← biasedFiringProbability_eq_biasedExpectation,
    biasedFiringProbability_trigger]

/-- Response relative to a shared trigger, exactly as needed to form the
weighted bracket of several templates. -/
noncomputable def triggerConditionedResponse {n R v : ℕ}
    (shape : TriggerPoolShape n R v) (w z : ℝ) : ℝ :=
  biasedResponse w (triggerPoolEval shape) z /
    probability (fun x => trigger shape.triggerCoordinates x = true)

/-- At finite width this is an exact product, not the exponential formula. -/
theorem triggerConditionedResponse_eq {n R v : ℕ}
    (shape : TriggerPoolShape n R v) (w z : ℝ) :
    triggerConditionedResponse shape w z =
      triggerNormalizedResponse shape.triggerCoordinates w z *
        biasedResponse w (poolEval shape.design) z := by
  unfold triggerConditionedResponse triggerNormalizedResponse biasedResponse
  rw [biasedFiringProbability_triggerPool, biasedFiringProbability_trigger]
  ring

/-- In the ideal limit of the two factors one obtains exactly the public
`triggerPoolResponse`; this theorem does not assert either finite-width limit. -/
theorem triggerConditionedResponse_eq_ideal_of_exact {n R v : ℕ}
    (shape : TriggerPoolShape n R v) (w c rate z : ℝ)
    (htrigger : triggerNormalizedResponse shape.triggerCoordinates w z = triggerResponse z)
    (hpool : biasedResponse w (poolEval shape.design) z = poolResponse c rate z) :
    triggerConditionedResponse shape w z = triggerPoolResponse c rate z := by
  rw [triggerConditionedResponse_eq, htrigger, hpool]
  rfl

/-- Union of all coordinates used by a pool's clauses. -/
def poolSupport {n R v : ℕ} (design : PoolDesign n R v) : Finset (Fin n) :=
  Finset.univ.biUnion (fun r => (design r).1)

/-- All coordinates used by a trigger–pool template. -/
def triggerPoolSupport {n R v : ℕ} (shape : TriggerPoolShape n R v) : Finset (Fin n) :=
  shape.triggerCoordinates ∪ poolSupport shape.design

/-- A pool depends only on its explicitly listed clause support. -/
theorem bit_pool_dependsOn_support {n R v : ℕ} (design : PoolDesign n R v) :
    DependsOn (poolSupport design) (fun x => bit (poolEval design x)) := by
  intro x y hxy
  have hclause : ∀ r, conjunction (design r).1 x = true ↔
      conjunction (design r).1 y = true := by
    intro r
    rw [conjunction_eq_true_iff, conjunction_eq_true_iff]
    have hd : ∀ i ∈ (design r).1, i ∈ poolSupport design := by
      intro i hi
      exact Finset.mem_biUnion.2 ⟨r, Finset.mem_univ r, hi⟩
    constructor <;> intro h i hi
    · rw [← hxy i (hd i hi)]
      exact h i hi
    · rw [hxy i (hd i hi)]
      exact h i hi
  have heq : poolEval design x = true ↔ poolEval design y = true := by
    rw [poolEval_eq_true_iff, poolEval_eq_true_iff]
    constructor
    · rintro ⟨r, hr⟩
      exact ⟨r, (hclause r).1 hr⟩
    · rintro ⟨r, hr⟩
      exact ⟨r, (hclause r).2 hr⟩
  cases hx : poolEval design x <;> cases hy : poolEval design y <;> simp_all

/-- A trigger–pool depends only on its explicit trigger and clause support. -/
theorem bit_triggerPool_dependsOn_support {n R v : ℕ} (shape : TriggerPoolShape n R v) :
    DependsOn (triggerPoolSupport shape) (fun x => bit (triggerPoolEval shape x)) := by
  intro x y hxy
  have htrig : bit (trigger shape.triggerCoordinates x) =
      bit (trigger shape.triggerCoordinates y) := by
    apply bit_trigger_dependsOn
    intro i hi
    exact hxy i (Finset.mem_union_left _ hi)
  have hpool : bit (poolEval shape.design x) = bit (poolEval shape.design y) := by
    apply bit_pool_dependsOn_support
    intro i hi
    exact hxy i (Finset.mem_union_right _ hi)
  change bit (trigger shape.triggerCoordinates x && poolEval shape.design x) =
    bit (trigger shape.triggerCoordinates y && poolEval shape.design y)
  rw [bit_and_eq_mul, bit_and_eq_mul, htrig, hpool]

/-- Conjoin a template with an additional fresh-coordinate factor, such as a
selector. The selector's displayed DNF is supplied separately by its own
construction; this semantic gate is deliberately independent of that display. -/
def factoredTriggerPoolEval {n R v : ℕ} (shape : TriggerPoolShape n R v)
    (factor : BooleanCube n → Bool) : BooleanCube n → Bool :=
  fun x => triggerPoolEval shape x && factor x

/-- Exact fresh-coordinate bias factorization for an additional selector. -/
theorem biasedFiringProbability_factoredTriggerPool {n R v : ℕ} (α : ℝ)
    (shape : TriggerPoolShape n R v) (factor : BooleanCube n → Bool)
    (hfactor : DependsOn (triggerPoolSupport shape)ᶜ (fun x => bit (factor x))) :
    biasedFiringProbability α (factoredTriggerPoolEval shape factor) =
      biasedFiringProbability α (triggerPoolEval shape) * biasedFiringProbability α factor := by
  rw [biasedFiringProbability_eq_biasedExpectation]
  change biasedExpectation α
    (fun x => bit (triggerPoolEval shape x && factor x)) = _
  simp_rw [bit_and_eq_mul]
  rw [biasedExpectation_mul_of_dependsOn_compl α
    (bit_triggerPool_dependsOn_support shape) hfactor]
  rw [← biasedFiringProbability_eq_biasedExpectation,
    ← biasedFiringProbability_eq_biasedExpectation]

/-- Shared-trigger-normalized response including the additional factor. -/
noncomputable def factoredTriggerConditionedResponse {n R v : ℕ}
    (shape : TriggerPoolShape n R v) (factor : BooleanCube n → Bool) (w z : ℝ) : ℝ :=
  biasedResponse w (factoredTriggerPoolEval shape factor) z /
    probability (fun x => trigger shape.triggerCoordinates x = true)

/-- Selection/fresh-factor response is multiplicative exactly; small selector
bias coefficients are an additional estimate, not part of this identity. -/
theorem factoredTriggerConditionedResponse_eq {n R v : ℕ}
    (shape : TriggerPoolShape n R v) (factor : BooleanCube n → Bool)
    (hfactor : DependsOn (triggerPoolSupport shape)ᶜ (fun x => bit (factor x))) (w z : ℝ) :
    factoredTriggerConditionedResponse shape factor w z =
      triggerConditionedResponse shape w z * biasedResponse w factor z := by
  unfold factoredTriggerConditionedResponse triggerConditionedResponse biasedResponse
  rw [biasedFiringProbability_factoredTriggerPool _ _ _ hfactor]
  ring

end MonotoneDNF


==> anc/MonotoneDNF/UnbiasedFourier.lean <==
module

public import MonotoneDNF.BooleanCube

@[expose] public section

/-!
# Fourier analysis on the finite Boolean cube

This module proves the unbiased Walsh basis identities directly from the public
`BooleanCube`, `expectation`, and `walshCoefficient` definitions.  No measure
space or abstract product law is used.
-/

namespace MonotoneDNF

open scoped BigOperators
open scoped symmDiff

/-- Walsh coefficients of an arbitrary real-valued function on the cube. -/
noncomputable def realWalshCoefficient {n : ℕ} (f : BooleanCube n → ℝ)
    (S : Finset (Fin n)) : ℝ :=
  expectation (fun x => f x * walshCharacter S x)

@[simp] lemma realWalshCoefficient_bit {n : ℕ} (gate : BooleanCube n → Bool)
    (S : Finset (Fin n)) :
    realWalshCoefficient (fun x => bit (gate x)) S = walshCoefficient gate S := rfl

@[simp] lemma walshCharacter_singleton {n : ℕ} (i : Fin n) (x : BooleanCube n) :
    walshCharacter {i} x = signedBit (x i) := by simp [walshCharacter]

lemma walshCharacter_union {n : ℕ} {S T : Finset (Fin n)} (hST : Disjoint S T)
    (x : BooleanCube n) :
    walshCharacter (S ∪ T) x = walshCharacter S x * walshCharacter T x := by
  exact Finset.prod_union hST

lemma walshCharacter_sq {n : ℕ} (S : Finset (Fin n)) (x : BooleanCube n) :
    walshCharacter S x * walshCharacter S x = 1 := by
  unfold walshCharacter
  rw [← Finset.prod_mul_distrib]
  apply Finset.prod_eq_one
  intro i _
  cases x i <;> norm_num

lemma walshCharacter_flipBit_of_not_mem {n : ℕ} (S : Finset (Fin n))
    (x : BooleanCube n) {i : Fin n} (hi : i ∉ S) :
    walshCharacter S (flipBit x i) = walshCharacter S x := by
  unfold walshCharacter
  apply Finset.prod_congr rfl
  intro j hj
  rw [flipBit_of_ne x]
  intro hji
  subst j
  exact hi hj

/-- Distinct Walsh characters are orthogonal; each character has norm one. -/
theorem expectation_walshCharacter_mul {n : ℕ} (S T : Finset (Fin n)) :
    expectation (fun x => walshCharacter S x * walshCharacter T x) =
      if S = T then 1 else 0 := by
  classical
  split_ifs with hST
  · subst T
    simp_rw [walshCharacter_sq]
    exact expectation_const 1
  · obtain ⟨i, hi⟩ := Finset.symmDiff_nonempty.mpr hST
    rw [Finset.mem_symmDiff] at hi
    apply expectation_eq_zero_of_involutive_neg (fun x => flipBit x i)
    · intro x
      exact flipBit_flipBit x i
    · intro x
      rcases hi with ⟨hiS, hiT⟩ | ⟨hiT, hiS⟩
      · rw [walshCharacter_flipBit S x hiS,
          walshCharacter_flipBit_of_not_mem T x hiT]
        ring
      · rw [walshCharacter_flipBit T x hiT,
          walshCharacter_flipBit_of_not_mem S x hiS]
        ring

@[simp] lemma expectation_walshCharacter_mul_self {n : ℕ} (S : Finset (Fin n)) :
    expectation (fun x => walshCharacter S x * walshCharacter S x) = 1 := by
  simp [expectation_walshCharacter_mul]

/-- The complete Walsh-character kernel at two cube points. -/
theorem sum_walshCharacter_mul {n : ℕ} (x y : BooleanCube n) :
    (∑ S : Finset (Fin n), walshCharacter S x * walshCharacter S y) =
      if x = y then (2 : ℝ) ^ n else 0 := by
  classical
  calc
    (∑ S : Finset (Fin n), walshCharacter S x * walshCharacter S y) =
        ∑ S : Finset (Fin n), ∏ i ∈ S, (signedBit (x i) * signedBit (y i)) := by
      apply Finset.sum_congr rfl
      intro S _
      simp [walshCharacter, Finset.prod_mul_distrib]
    _ = ∏ i, (1 + signedBit (x i) * signedBit (y i)) := by
      simpa using (Finset.prod_one_add (R := ℝ)
        (f := fun i : Fin n => signedBit (x i) * signedBit (y i)) Finset.univ).symm
    _ = if x = y then (2 : ℝ) ^ n else 0 := by
      split_ifs with hxy
      · subst y
        calc
          (∏ i, (1 + signedBit (x i) * signedBit (x i))) = ∏ _i : Fin n, (2 : ℝ) := by
            apply Finset.prod_congr rfl
            intro i _
            cases x i <;> norm_num
          _ = (2 : ℝ) ^ n := by simp
      · obtain ⟨i, hi⟩ := Function.ne_iff.mp hxy
        rw [Finset.prod_eq_zero (Finset.mem_univ i)]
        cases hxi : x i <;> cases hyi : y i <;> simp_all

/-- Exact Fourier inversion for every real-valued function on the finite cube. -/
theorem real_fourier_inversion {n : ℕ} (f : BooleanCube n → ℝ) (x : BooleanCube n) :
    f x = ∑ S : Finset (Fin n), realWalshCoefficient f S * walshCharacter S x := by
  classical
  have hcard : (Fintype.card (BooleanCube n) : ℝ) = (2 : ℝ) ^ n := by
    simp [BooleanCube]
  have hdouble :
      (∑ S : Finset (Fin n), realWalshCoefficient f S * walshCharacter S x) =
        (∑ S : Finset (Fin n), ∑ y : BooleanCube n,
          f y * walshCharacter S y * walshCharacter S x) /
          (Fintype.card (BooleanCube n) : ℝ) := by
    simp only [realWalshCoefficient, expectation, div_mul_eq_mul_div, Finset.sum_mul]
    rw [Finset.sum_div]
  rw [hdouble, Finset.sum_comm]
  have hfactor :
      (∑ y : BooleanCube n, ∑ S : Finset (Fin n),
        f y * walshCharacter S y * walshCharacter S x) =
      ∑ y : BooleanCube n, f y *
        (∑ S : Finset (Fin n), walshCharacter S y * walshCharacter S x) := by
    apply Finset.sum_congr rfl
    intro y _
    rw [Finset.mul_sum]
    apply Finset.sum_congr rfl
    intro S _
    ring
  rw [hfactor]
  simp_rw [sum_walshCharacter_mul]
  simp only [mul_ite, mul_zero]
  simp

/-- Fourier inversion for the `0`/`1` realification of a Boolean gate. -/
theorem boolean_fourier_inversion {n : ℕ} (gate : BooleanCube n → Bool)
    (x : BooleanCube n) :
    bit (gate x) = ∑ S : Finset (Fin n), walshCoefficient gate S * walshCharacter S x := by
  exact real_fourier_inversion (fun x => bit (gate x)) x

/-- Plancherel's identity for the normalized uniform cube inner product. -/
theorem real_plancherel {n : ℕ} (f g : BooleanCube n → ℝ) :
    expectation (fun x => f x * g x) =
      ∑ S : Finset (Fin n), realWalshCoefficient f S * realWalshCoefficient g S := by
  classical
  calc
    expectation (fun x => f x * g x) =
        expectation (fun x => f x *
          ∑ S : Finset (Fin n), realWalshCoefficient g S * walshCharacter S x) := by
      congr 1
      funext x
      rw [← real_fourier_inversion g x]
    _ = expectation (fun x => ∑ S : Finset (Fin n),
          realWalshCoefficient g S * (f x * walshCharacter S x)) := by
      congr 1
      funext x
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro S _
      ring
    _ = ∑ S : Finset (Fin n), expectation (fun x =>
          realWalshCoefficient g S * (f x * walshCharacter S x)) :=
      expectation_sum _
    _ = ∑ S : Finset (Fin n), realWalshCoefficient g S * realWalshCoefficient f S := by
      apply Finset.sum_congr rfl
      intro S _
      rw [expectation_const_mul]
      rfl
    _ = ∑ S : Finset (Fin n), realWalshCoefficient f S * realWalshCoefficient g S := by
      apply Finset.sum_congr rfl
      intro S _
      ring

/-- Parseval's identity for a real-valued function on the finite cube. -/
theorem real_parseval {n : ℕ} (f : BooleanCube n → ℝ) :
    expectation (fun x => f x ^ 2) =
      ∑ S : Finset (Fin n), realWalshCoefficient f S ^ 2 := by
  simpa [pow_two] using real_plancherel f f

/-- Boolean Parseval: the firing probability is the sum of squared Walsh coefficients. -/
theorem boolean_parseval {n : ℕ} (gate : BooleanCube n → Bool) :
    probability (fun x => gate x = true) =
      ∑ S : Finset (Fin n), walshCoefficient gate S ^ 2 := by
  calc
    probability (fun x => gate x = true) = expectation (fun x => bit (gate x) ^ 2) := by
      unfold probability expectation
      congr 1
      apply Finset.sum_congr rfl
      intro x _
      cases h : gate x <;> simp [h]
    _ = ∑ S : Finset (Fin n), walshCoefficient gate S ^ 2 := by
      simpa only [realWalshCoefficient_bit] using real_parseval (fun x => bit (gate x))

@[simp] lemma realWalshCoefficient_empty {n : ℕ} (f : BooleanCube n → ℝ) :
    realWalshCoefficient f ∅ = expectation f := by
  simp [realWalshCoefficient]

/-- The coefficient of one Walsh character in another is the Kronecker delta. -/
lemma realWalshCoefficient_walshCharacter {n : ℕ} (S T : Finset (Fin n)) :
    realWalshCoefficient (walshCharacter S) T = if S = T then 1 else 0 := by
  exact expectation_walshCharacter_mul S T

/-- Coefficients are extracted from any finite Walsh expansion, not just the canonical one. -/
theorem realWalshCoefficient_eq_of_eq_sum {n : ℕ} (f : BooleanCube n → ℝ)
    (a : Finset (Fin n) → ℝ)
    (hf : ∀ x, f x = ∑ S : Finset (Fin n), a S * walshCharacter S x)
    (T : Finset (Fin n)) : realWalshCoefficient f T = a T := by
  classical
  calc
    realWalshCoefficient f T = expectation (fun x =>
        (∑ S : Finset (Fin n), a S * walshCharacter S x) * walshCharacter T x) := by
      unfold realWalshCoefficient
      congr 1
      funext x
      rw [hf x]
    _ = expectation (fun x => ∑ S : Finset (Fin n),
        a S * (walshCharacter S x * walshCharacter T x)) := by
      congr 1
      funext x
      rw [Finset.sum_mul]
      apply Finset.sum_congr rfl
      intro S _
      ring
    _ = ∑ S : Finset (Fin n), expectation (fun x =>
        a S * (walshCharacter S x * walshCharacter T x)) := expectation_sum _
    _ = ∑ S : Finset (Fin n), a S *
        expectation (fun x => walshCharacter S x * walshCharacter T x) := by
      apply Finset.sum_congr rfl
      intro S _
      rw [expectation_const_mul]
    _ = a T := by simp [expectation_walshCharacter_mul]

/-- A real-valued cube function is determined by all of its Walsh coefficients. -/
theorem real_eq_of_realWalshCoefficient_eq {n : ℕ} {f g : BooleanCube n → ℝ}
    (h : ∀ S, realWalshCoefficient f S = realWalshCoefficient g S) : f = g := by
  funext x
  rw [real_fourier_inversion f x, real_fourier_inversion g x]
  apply Finset.sum_congr rfl
  intro S _
  rw [h S]

/-- Boolean gates are determined by their public Walsh coefficients. -/
theorem gate_eq_of_walshCoefficient_eq {n : ℕ} {gate₀ gate₁ : BooleanCube n → Bool}
    (h : ∀ S, walshCoefficient gate₀ S = walshCoefficient gate₁ S) : gate₀ = gate₁ := by
  have hreal : (fun x => bit (gate₀ x)) = (fun x => bit (gate₁ x)) := by
    apply real_eq_of_realWalshCoefficient_eq
    intro S
    simpa only [realWalshCoefficient_bit] using h S
  funext x
  have hx := congrFun hreal x
  cases h0 : gate₀ x <;> cases h1 : gate₁ x <;> simp [h0, h1] at hx ⊢

#print axioms expectation_walshCharacter_mul
#print axioms sum_walshCharacter_mul
#print axioms real_fourier_inversion
#print axioms boolean_fourier_inversion
#print axioms real_plancherel
#print axioms real_parseval
#print axioms boolean_parseval
#print axioms realWalshCoefficient_eq_of_eq_sum
#print axioms real_eq_of_realWalshCoefficient_eq
#print axioms gate_eq_of_walshCoefficient_eq

end MonotoneDNF


==> anc/MonotoneDNF/UniformCoordinate.lean <==
module

public import MonotoneDNF.BlockTuples

@[expose] public section

/-!
# Uniform bijections and covered coordinate sets

Generic counting used by the shuffled-layout geometric estimate.
-/

namespace MonotoneDNF

open scoped BigOperators

noncomputable section

attribute [local instance] Classical.propDecidable

/-- Bijections agreeing with a fixed equivalence on the complement of a subset. -/
def compatibleEquivs {α : Type*} [Fintype α] [DecidableEq α]
    {s t : Set α} (e : s ≃ t) := {π : α ≃ α // ∀ x : s, π x = e x}

/-- There are `(card α - card s)!` compatible completions. -/
theorem card_compatibleEquivs {α : Type*} [Fintype α] [DecidableEq α]
    (s : Finset α) (e : (s : Set α) ≃ (s : Set α)) :
    Fintype.card {π : α ≃ α // ∀ x : (s : Set α), π x = e x} = (Fintype.card α - s.card).factorial := by
  classical
  let e' := Equiv.Set.compl e
  have hc := Fintype.card_congr e'
  rw [Fintype.card_equiv (Equiv.refl ↥((s : Set α)ᶜ))] at hc
  have hcard : Fintype.card {x : α // x ∉ (s : Set α)} = Fintype.card α - s.card := by
    simpa using Fintype.card_subtype_compl (fun x => x ∈ (s : Set α))
  have hcard' : Fintype.card ↥((s : Set α)ᶜ) = Fintype.card α - s.card := by
    change Fintype.card {x : α // x ∉ (s : Set α)} = _
    exact hcard
  rw [hcard'] at hc
  exact hc

/-- The event that a permutation covers `U` using images of slots in `D`. -/
def Covers {α : Type*} [Fintype α] [DecidableEq α]
    (D U : Finset α) (π : α ≃ α) : Prop := ∀ u ∈ U, ∃ d ∈ D, π d = u

/-- One embedding of the covered set into the available slots. -/
abbrev SlotEmbedding {α : Type*} [DecidableEq α] (D U : Finset α) :=
  U ↪ D

lemma covering_exists_slotEmbedding {α : Type*} [Fintype α] [DecidableEq α]
    {D U : Finset α} {π : α ≃ α} (h : Covers D U π) :
    ∃ ρ : SlotEmbedding D U, ∀ u : U, π (ρ u) = u := by
  classical
  let d : U → (D : Set α) := fun u =>
    ⟨Classical.choose (h u u.2), (Classical.choose_spec (h u u.2)).1⟩
  have hd : ∀ u, π (d u) = u := by
    intro u
    exact (Classical.choose_spec (h u u.2)).2
  have hinj : Function.Injective d := by
    intro u v huv
    apply Subtype.ext
    rw [← hd u, ← hd v, huv]
  exact ⟨⟨d, hinj⟩, hd⟩

lemma slotEmbedding_covers {α : Type*} [Fintype α] [DecidableEq α]
    {D U : Finset α} {π : α ≃ α} (ρ : SlotEmbedding D U)
    (h : ∀ u : U, π (ρ u) = u) : Covers D U π := by
  intro u hu
  let u' : U := ⟨u, hu⟩
  exact ⟨(ρ u').1, (ρ u').2, h u'⟩

end

end MonotoneDNF

namespace MonotoneDNF

noncomputable section

open scoped BigOperators

/-- Set-carrier version of the compatible-completion count. -/
theorem card_compatibleEquivs_set {α : Type*} [Fintype α] [DecidableEq α]
    {s t : Set α} [Fintype s] [Fintype t] (e : s ≃ t) :
    Fintype.card {π : α ≃ α // ∀ x : s, π x = e x} =
      (Fintype.card α - Fintype.card s).factorial := by
  classical
  have hst : Fintype.card s = Fintype.card t := Fintype.card_congr e
  have hcs : Fintype.card ↥(sᶜ) = Fintype.card α - Fintype.card s := by
    change Fintype.card {x : α // x ∉ s} = _
    simpa using Fintype.card_subtype_compl (fun x => x ∈ s)
  have hct : Fintype.card ↥(tᶜ) = Fintype.card α - Fintype.card t := by
    change Fintype.card {x : α // x ∉ t} = _
    simpa using Fintype.card_subtype_compl (fun x => x ∈ t)
  have hec : Fintype.card ↥(sᶜ) = Fintype.card ↥(tᶜ) := by
    rw [hcs, hct, hst]
  let ec : ↥(sᶜ) ≃ ↥(tᶜ) := Fintype.equivOfCardEq hec
  let e' := Equiv.Set.compl e
  have hc := Fintype.card_congr e'
  rw [Fintype.card_equiv ec, hcs] at hc
  exact hc

/-- The finite set of permutations agreeing with `e` on its source subtype. -/
def fixedOnFinset {α : Type*} [Fintype α] [DecidableEq α]
    {s t : Set α} [Fintype s] [Fintype t] (e : s ≃ t) : Finset (α ≃ α) :=
  Finset.univ.filter (fun π => ∀ x : s, π x = e x)

lemma card_fixedOnFinset {α : Type*} [Fintype α] [DecidableEq α]
    {s t : Set α} [Fintype s] [Fintype t] (e : s ≃ t) :
    (fixedOnFinset e).card = (Fintype.card α - Fintype.card s).factorial := by
  rw [← card_compatibleEquivs_set e, fixedOnFinset, Fintype.card_subtype]

/-- Interpret a slot embedding as a function into the ambient coordinates. -/
def slotValue {α : Type*} [DecidableEq α] {D U : Finset α}
    (ρ : SlotEmbedding D U) (u : U) : α := (ρ u).1

lemma slotValue_injective {α : Type*} [DecidableEq α] {D U : Finset α}
    (ρ : SlotEmbedding D U) : Function.Injective (slotValue ρ) := by
  intro u v h
  apply Subtype.ext
  have h' : ρ u = ρ v := by
    apply Subtype.ext
    exact h
  exact congrArg Subtype.val (ρ.injective h')

/-- Extension of a slot embedding to an equivalence from its range to `U`. -/
def slotRangeEquiv {α : Type*} [DecidableEq α] {D U : Finset α}
    (ρ : SlotEmbedding D U) : Set.range (slotValue ρ) ≃ U :=
  (Equiv.ofInjective (slotValue ρ) (slotValue_injective ρ)).symm

/-- Compatible permutations for one slot embedding. -/
def slotCompatibleFinset {α : Type*} [Fintype α] [DecidableEq α]
    {D U : Finset α} (ρ : SlotEmbedding D U) : Finset (α ≃ α) :=
  fixedOnFinset (slotRangeEquiv ρ)

lemma card_slotCompatibleFinset {α : Type*} [Fintype α] [DecidableEq α]
    {D U : Finset α} (ρ : SlotEmbedding D U) :
    (slotCompatibleFinset ρ).card = (Fintype.card α - Fintype.card U).factorial := by
  rw [slotCompatibleFinset, card_fixedOnFinset]
  have h := Fintype.card_congr (Equiv.ofInjective (slotValue ρ) (slotValue_injective ρ))
  rw [← h]

/-- All compatible permutations for all slot embeddings. -/
def coveringSet {α : Type*} [Fintype α] [DecidableEq α] (D U : Finset α) :
    Finset (α ≃ α) :=
  Finset.univ.biUnion (fun ρ : SlotEmbedding D U => slotCompatibleFinset ρ)

/-- The counting bound for all possible preimage assignments. -/
theorem card_coveringSet_le {α : Type*} [Fintype α] [DecidableEq α]
    (D U : Finset α) :
    (coveringSet D U).card ≤
      D.card.descFactorial U.card * (Fintype.card α - U.card).factorial := by
  classical
  calc
    (coveringSet D U).card ≤ ∑ ρ : SlotEmbedding D U, (slotCompatibleFinset ρ).card := by
      exact Finset.card_biUnion_le
    _ = ∑ _ρ : SlotEmbedding D U,
        (Fintype.card α - Fintype.card U).factorial := by
      apply Finset.sum_congr rfl
      intro ρ _
      exact card_slotCompatibleFinset ρ
    _ = _ := by
      simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul]
      rw [Fintype.card_embedding_eq, Fintype.card_coe, Fintype.card_coe]
      norm_cast

lemma covering_mem_coveringSet {α : Type*} [Fintype α] [DecidableEq α]
    {D U : Finset α} {π : α ≃ α} (h : Covers D U π) : π ∈ coveringSet D U := by
  classical
  obtain ⟨ρ, hρ⟩ := covering_exists_slotEmbedding h
  rw [coveringSet, Finset.mem_biUnion]
  refine ⟨ρ, Finset.mem_univ _, ?_⟩
  unfold slotCompatibleFinset fixedOnFinset
  rw [Finset.mem_filter]
  refine ⟨Finset.mem_univ _, ?_⟩
  intro x
  obtain ⟨u, hu⟩ := x.2
  change π x.1 = _
  rw [← hu]
  have hx : u = slotRangeEquiv ρ x := by
    have hx' : (Equiv.ofInjective (slotValue ρ) (slotValue_injective ρ)) u = x := by
      apply Subtype.ext
      exact hu
    exact (Equiv.ofInjective (slotValue ρ) (slotValue_injective ρ)).eq_symm_apply.mpr hx'
  rw [← hx]
  exact hρ u

/-- Fixed covered-set probability, in exact factorial form. -/
theorem cover_probability_le_factorial {α : Type*} [Fintype α] [Nonempty α]
    [DecidableEq α] (D U : Finset α) :
    @probability (α ≃ α) _ (fun π => Covers D U π)
      (fun _ => Classical.propDecidable _) ≤
      ((D.card.descFactorial U.card * (Fintype.card α - U.card).factorial : ℕ) : ℝ) /
        (Fintype.card α).factorial := by
  classical
  rw [probability_eq_card_filter, Fintype.card_perm]
  apply div_le_div_of_nonneg_right _ (by positivity : (0 : ℝ) ≤ (Fintype.card α).factorial)
  have h₁ : (Finset.univ.filter (fun π : α ≃ α => Covers D U π)).card ≤
      (coveringSet D U).card := by
    apply Finset.card_le_card
    intro π hπ
    exact covering_mem_coveringSet (Finset.mem_filter.1 hπ).2
  have h₂ := h₁.trans (card_coveringSet_le D U)
  exact_mod_cast h₂

end

end MonotoneDNF

namespace MonotoneDNF

noncomputable section

open scoped BigOperators

/-- Equiv-alent cancellation form of the fixed-set factorial numerator. -/
lemma factorial_cover_ratio_eq {D N k : ℕ} (hkD : k ≤ D) (hkN : k ≤ N) :
    ((D.descFactorial k * (N - k).factorial : ℕ) : ℝ) / N.factorial =
      (D.descFactorial k : ℝ) / N.descFactorial k := by
  have hF : ((N.descFactorial k : ℝ)) ≠ 0 := by
    exact_mod_cast (Nat.pos_iff_ne_zero.mp (Nat.descFactorial_pos.2 hkN))
  have hN : ((N.factorial : ℝ)) ≠ 0 := by
    exact_mod_cast (Nat.factorial_pos N).ne'
  apply (div_eq_div_iff hN hF).2
  have hfac : ((N - k).factorial : ℝ) * (N.descFactorial k : ℝ) = (N.factorial : ℝ) := by
    exact_mod_cast Nat.factorial_mul_descFactorial hkN
  calc
    ((D.descFactorial k * (N - k).factorial : ℕ) : ℝ) * (N.descFactorial k : ℝ) =
        (D.descFactorial k : ℝ) * ((N - k).factorial * (N.descFactorial k : ℝ)) := by
      norm_cast
      ring
    _ = (D.descFactorial k : ℝ) * (N.factorial : ℝ) := by rw [hfac]
    _ = (D.descFactorial k : ℝ) * N.factorial := by rfl

end

end MonotoneDNF

namespace MonotoneDNF

noncomputable section

open scoped BigOperators

/-- Each falling-factorial ratio is bounded by the plain cardinal ratio. -/
lemma descFactorial_ratio_le {D N k : ℕ} (hkD : k ≤ D) (hDN : D ≤ N) :
    (D.descFactorial k : ℝ) / N.descFactorial k ≤ ((D : ℝ) / N) ^ k := by
  cases k with
  | zero => simp
  | succ k =>
      have hkN : k + 1 ≤ N := le_trans hkD hDN
      have hN : 0 < N := lt_of_lt_of_le (Nat.succ_pos k) hkN
      rw [Nat.descFactorial_eq_prod_range, Nat.descFactorial_eq_prod_range]
      simp only [Nat.cast_prod]
      rw [← Finset.prod_div_distrib]
      calc
        (∏ i ∈ Finset.range (k + 1),
            ((D - i : ℕ) : ℝ) / ((N - i : ℕ) : ℝ)) ≤
            ∏ _i ∈ Finset.range (k + 1), (D : ℝ) / N := by
          apply Finset.prod_le_prod
          · intro i _
            positivity
          · intro i hi
            have hik : i < k + 1 := Finset.mem_range.1 hi
            have hiD : i ≤ D := le_trans (Nat.le_of_lt hik) hkD
            have hiN : i ≤ N := le_trans (Nat.le_of_lt hik) hkN
            have hNi : 0 < (((N - i : ℕ) : ℝ)) := by
              exact_mod_cast Nat.sub_pos_of_lt (hik.trans_le hkN)
            rw [div_le_div_iff₀ hNi (by exact_mod_cast hN)]
            rw [Nat.cast_sub hiD, Nat.cast_sub hiN]
            have hiR : (i : ℝ) ≤ N := by exact_mod_cast hiN
            have hDNR : (D : ℝ) ≤ N := by exact_mod_cast hDN
            nlinarith
        _ = ((D : ℝ) / N) ^ (k + 1) := by simp [div_pow]

/-- Fixed covered-set probability in the usual power-of-a-ratio form. -/
theorem cover_probability_le_ratio_pow {α : Type*} [Fintype α] [Nonempty α]
    [DecidableEq α] {D U : Finset α} (hkD : U.card ≤ D.card) (hDN : D.card ≤ Fintype.card α) :
    @probability (α ≃ α) _ (fun π => Covers D U π)
      (fun _ => Classical.propDecidable _) ≤
      ((D.card : ℝ) / (Fintype.card α : ℝ)) ^ U.card := by
  classical
  calc
    probability (fun π : α ≃ α => Covers D U π) ≤
        ((D.card.descFactorial U.card * (Fintype.card α - U.card).factorial : ℕ) : ℝ) /
          (Fintype.card α).factorial := by
      convert cover_probability_le_factorial D U using 1 <;> congr
    _ = (D.card.descFactorial U.card : ℝ) / (Fintype.card α).descFactorial U.card := by
      have hkN : U.card ≤ Fintype.card α := le_trans hkD hDN
      exact factorial_cover_ratio_eq hkD hkN
    _ ≤ ((D.card : ℝ) / (Fintype.card α : ℝ)) ^ U.card :=
      descFactorial_ratio_le hkD hDN

end

end MonotoneDNF


==> anc/MonotoneDNF/UniformEquivPreimage.lean <==
module

public import MonotoneDNF.CovarianceFromSingletonProfile
public import MonotoneDNF.VacancyProbability

@[expose] public section

/-!
# Uniform preimages of a fixed point under a random bijection

A uniform bijection sends a fixed target element to a uniformly random
source preimage.  We prove the statement using *finite transposition
symmetry*, rather than a factorial count, and apply it to the original
within-block slot of any fixed ambient coordinate in a shuffled layout.

This result does not depend on the monotone gate or its distribution.
-/

namespace MonotoneDNF

open Finset
open scoped BigOperators
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- Relabel the domain of a bijection; this is a permutation of the entire
finite set of bijections. -/
def equivalencePrecompose
    {α β : Type*} (σ : Equiv.Perm α) : (α ≃ β) ≃ (α ≃ β) where
  toFun e := σ.trans e
  invFun e := σ.symm.trans e
  left_inv e := by ext a; simp
  right_inv e := by ext a; simp

@[simp] lemma equivalencePrecompose_symm_apply
    {α β : Type*} (σ : Equiv.Perm α) (e : α ≃ β) (y : β) :
    (equivalencePrecompose σ e).symm y = σ.symm (e.symm y) := by
  simp [equivalencePrecompose]

/-- Every two possible source preimages of a fixed target point have equal
probabilities under the uniform distribution on all bijections. -/
theorem equivalence_preimage_probabilities_equal
    {α β : Type*} [Fintype α] [Fintype β] [DecidableEq α] [DecidableEq β] [Nonempty α]
    [Nonempty β] [Nonempty (α ≃ β)]
    (y : β) (a b : α) :
    probability (fun e : α ≃ β => e.symm y = a) =
      probability (fun e : α ≃ β => e.symm y = b) := by
  classical
  let σ : Equiv.Perm α := Equiv.swap a b
  have hswap : σ a = b := by simp [σ]
  calc
    probability (fun e : α ≃ β => e.symm y = a) =
        probability (fun e : α ≃ β =>
          (equivalencePrecompose σ e).symm y = a) := by
        symm
        exact probability_comp_equiv (equivalencePrecompose σ)
          (fun e : α ≃ β => e.symm y = a)
    _ = probability (fun e : α ≃ β => e.symm y = b) := by
      unfold probability
      congr 1
      funext e
      have hiff : (equivalencePrecompose σ e).symm y = a ↔ e.symm y = b := by
        rw [equivalencePrecompose_symm_apply]
        constructor
        · intro h
          calc
            e.symm y = σ (σ.symm (e.symm y)) := (σ.apply_symm_apply _).symm
            _ = σ a := congrArg σ h
            _ = b := hswap
        · intro h
          calc
            σ.symm (e.symm y) = σ.symm b := congrArg σ.symm h
            _ = σ.symm (σ a) := by rw [hswap]
            _ = a := σ.symm_apply_apply a
      simp only [hiff]

/-- A random bijection has exactly the uniform preimage distribution.
`expectation` on both sides is the *literal finite average*. -/
theorem expectation_uniform_equivalence_preimage
    {α β : Type*} [Fintype α] [Fintype β] [DecidableEq α] [DecidableEq β] [Nonempty α]
    [Nonempty β] [Nonempty (α ≃ β)]
    (y : β) (f : α → ℝ) :
    expectation (fun e : α ≃ β => f (e.symm y)) = expectation f := by
  classical
  let a₀ : α := Classical.choice inferInstance
  let p : ℝ := probability (fun e : α ≃ β => e.symm y = a₀)
  have hconstant (a : α) :
      probability (fun e : α ≃ β => e.symm y = a) = p := by
    exact equivalence_preimage_probabilities_equal y a a₀
  have hpartition :
      (∑ a : α, probability (fun e : α ≃ β => e.symm y = a)) = 1 := by
    change (∑ a : α, expectation (fun e : α ≃ β =>
      if e.symm y = a then (1 : ℝ) else 0)) = 1
    rw [← expectation_sum]
    change expectation (fun e : α ≃ β =>
      ∑ a : α, if e.symm y = a then (1 : ℝ) else 0) = 1
    have hpoint (e : α ≃ β) :
        (∑ a : α, if e.symm y = a then (1 : ℝ) else 0) = 1 := by
      simp
    simp_rw [hpoint]
    exact expectation_const 1
  have hmass : (Fintype.card α : ℝ) * p = 1 := by
    rw [show (∑ a : α, probability (fun e : α ≃ β => e.symm y = a)) =
        ∑ _a : α, p by
          apply Finset.sum_congr rfl
          intro a _
          exact hconstant a] at hpartition
    simpa using hpartition
  have hcard : (Fintype.card α : ℝ) ≠ 0 :=
    ne_of_gt (card_pos_real (α := α))
  have hp : p = 1 / (Fintype.card α : ℝ) := by
    apply (eq_div_iff hcard).2
    nlinarith [hmass]
  have hdecompose :
      expectation (fun e : α ≃ β => f (e.symm y)) =
        ∑ a : α, f a * probability (fun e : α ≃ β => e.symm y = a) := by
    calc
      expectation (fun e : α ≃ β => f (e.symm y)) =
          expectation (fun e : α ≃ β =>
            ∑ a : α, if e.symm y = a then f a else 0) := by
          congr 1
          funext e
          simp
      _ = ∑ a : α,
          expectation (fun e : α ≃ β => if e.symm y = a then f a else 0) :=
            expectation_sum _
      _ = ∑ a : α, f a * probability (fun e : α ≃ β => e.symm y = a) := by
          apply Finset.sum_congr rfl
          intro a _
          calc
            expectation (fun e : α ≃ β => if e.symm y = a then f a else 0) =
                expectation (fun e : α ≃ β =>
                  f a * (if e.symm y = a then (1 : ℝ) else 0)) := by
                    congr 1
                    funext e
                    split_ifs <;> ring
            _ = f a * probability (fun e : α ≃ β => e.symm y = a) :=
              expectation_const_mul (f a) _
  calc
    expectation (fun e : α ≃ β => f (e.symm y)) =
        ∑ a : α, f a * probability (fun e : α ≃ β => e.symm y = a) := hdecompose
    _ = ∑ a : α, f a * p := by
          apply Finset.sum_congr rfl
          intro a _
          rw [hconstant a]
    _ = (∑ a : α, f a) * p := by rw [Finset.sum_mul]
    _ = (∑ a : α, f a) / (Fintype.card α : ℝ) := by rw [hp]; ring
    _ = expectation f := rfl

/-- The marginal within-block label seen from any fixed ambient coordinate
is uniform among all `n` source coordinates. -/
theorem layoutOriginalCoordinate_uniform
    {B n : ℕ} [Nonempty (Fin B)] [Nonempty (Fin n)]
    (k : Fin (B * n)) :
    UniformCoordinateProfile
      (fun π : Layout B n => (π.symm k).2) := by
  let : Nonempty (Fin (B * n)) := ⟨k⟩
  intro f
  let g : (Fin B × Fin n) → ℝ := fun z => f z.2
  have h := expectation_uniform_equivalence_preimage
    (α := Fin B × Fin n) (β := Fin (B * n)) k g
  calc
    expectation (fun π : Layout B n => f (π.symm k).2) =
        expectation (fun π : Layout B n => g (π.symm k)) := rfl
    _ = expectation g := h
    _ = expectation (fun b : Fin B => expectation (fun j : Fin n => f j)) :=
        expectation_product g
    _ = expectation f := by simp only [expectation_const]

#print axioms MonotoneDNF.equivalence_preimage_probabilities_equal
#print axioms MonotoneDNF.expectation_uniform_equivalence_preimage
#print axioms MonotoneDNF.layoutOriginalCoordinate_uniform

end MonotoneDNF


==> anc/MonotoneDNF/VacancyCovariance.lean <==
module

public import MonotoneDNF.HilbertSchmidt

@[expose] public section

/-!
# From sharp factorial moments to covariance of shuffled vacancy targets
-/

namespace MonotoneDNF

attribute [local instance] Classical.propDecidable
open scoped BigOperators

lemma abs_realBonferroniPartial_sub_idealBonferroniPartial_le {B m : ℕ}
    (α : ℝ) (gate : BooleanCube m → Bool) (π π' : Layout B m) (J : ℕ) :
    |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J| ≤
      ∑ j ∈ Finset.range (J + 1),
        |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j| := by
  unfold realBonferroniPartial idealBonferroniPartial
  rw [← Finset.sum_sub_distrib]
  have heq : ∀ j, (-1 : ℝ) ^ j * realFactorialMoment gate π π' j -
      (-1) ^ j * idealFactorialMoment α gate π' j =
      (-1 : ℝ) ^ j * (realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j) := by
    intro j
    ring
  simp_rw [heq]
  calc
    |∑ j ∈ Finset.range (J + 1), (-1 : ℝ) ^ j *
        (realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j)| ≤
        ∑ j ∈ Finset.range (J + 1), |(-1 : ℝ) ^ j *
          (realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j)| :=
      Finset.abs_sum_le_sum_abs _ _
    _ = _ := by
      apply Finset.sum_congr rfl
      intro j _
      rw [abs_mul]
      simp

lemma expected_abs_real_sub_idealPartial_le {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) (J : ℕ) :
    expectation (fun π' : Layout B m =>
      |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J|) ≤
      ∑ j ∈ Finset.range (J + 1), expectation (fun π' : Layout B m =>
        |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|) := by
  calc
    expectation (fun π' : Layout B m =>
      |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J|) ≤
      expectation (fun π' : Layout B m => ∑ j ∈ Finset.range (J + 1),
        |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|) := by
      apply expectation_mono
      intro π'
      exact abs_realBonferroniPartial_sub_idealBonferroniPartial_le α gate π π' J
    _ = _ := expectation_sum_finset _ _

lemma expected_real_bonferroniTail_le {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) (J : ℕ) :
    expectation (fun π' : Layout B m => realFactorialMoment gate π π' (J + 1)) ≤
      idealFactorialMoment α gate π (J + 1) + expectation (fun π' : Layout B m =>
        |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π (J + 1)|) := by
  calc
    expectation (fun π' : Layout B m => realFactorialMoment gate π π' (J + 1)) ≤
        expectation (fun π' : Layout B m => idealFactorialMoment α gate π' (J + 1) +
          |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π' (J + 1)|) := by
      apply expectation_mono
      intro π'
      have h := le_abs_self (realFactorialMoment gate π π' (J + 1) -
        idealFactorialMoment α gate π' (J + 1))
      linarith
    _ = idealFactorialMoment α gate π (J + 1) + expectation (fun π' : Layout B m =>
        |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π' (J + 1)|) := by
      rw [expectation_add]
      congr 1
      exact expectation_const _

/-- Complete averaged conditional-vacancy error for an arbitrary cutoff. -/
theorem expected_abs_conditionalVacancy_error_le {B m : ℕ} {α : ℝ}
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (gate : BooleanCube m → Bool)
    (π : Layout B m) (J : ℕ) :
    expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤
      2 * idealFactorialMoment α gate π (J + 1) +
        (∑ j ∈ Finset.range (J + 1), expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|)) +
        expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π' (J + 1)|) := by
  have hpoint : ∀ π' : Layout B m,
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B| ≤
        realFactorialMoment gate π π' (J + 1) +
          |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J| +
          idealFactorialMoment α gate π' (J + 1) := by
    intro π'
    have hr := abs_conditionalVacancyProbability_sub_realPartial_le gate π π' J
    have hi := abs_idealVacancy_sub_idealPartial_le h0 h1 gate π' J
    calc
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B| =
          |(conditionalVacancyProbability gate π π' - realBonferroniPartial gate π π' J) +
            (realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J) +
            (idealBonferroniPartial α gate π' J - (1 - biasedFiringProbability α gate) ^ B)| := by
        congr 1
        ring
      _ ≤ |conditionalVacancyProbability gate π π' - realBonferroniPartial gate π π' J| +
            |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J| +
            |idealBonferroniPartial α gate π' J - (1 - biasedFiringProbability α gate) ^ B| := by
        exact (abs_add_le _ _).trans (add_le_add_left (abs_add_le _ _) _)
      _ ≤ realFactorialMoment gate π π' (J + 1) +
          |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J| +
          idealFactorialMoment α gate π' (J + 1) := by
        rw [abs_sub_comm (idealBonferroniPartial α gate π' J)]
        exact add_le_add (add_le_add_left hr _) hi
  calc
    expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤
      expectation (fun π' : Layout B m => realFactorialMoment gate π π' (J + 1) +
          |realBonferroniPartial gate π π' J - idealBonferroniPartial α gate π' J| +
          idealFactorialMoment α gate π' (J + 1)) := expectation_mono hpoint
    _ ≤ (idealFactorialMoment α gate π (J + 1) + expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π' (J + 1)|)) +
        (∑ j ∈ Finset.range (J + 1), expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|)) +
        idealFactorialMoment α gate π (J + 1) := by
      have hc : expectation (fun π' : Layout B m => idealFactorialMoment α gate π' (J + 1)) =
          idealFactorialMoment α gate π (J + 1) := by
        convert (expectation_const (α := Layout B m)
          (idealFactorialMoment α gate π (J + 1))) using 1 <;> congr
      rw [expectation_add, expectation_add, hc]
      exact add_le_add
        (add_le_add (expected_real_bonferroniTail_le α gate π J)
          (expected_abs_real_sub_idealPartial_le α gate π J)) (le_refl _)
    _ = _ := by ring

lemma realFactorialMoment_zero {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    realFactorialMoment gate π π' 0 = 1 := by
  rw [realFactorialMoment_eq_conditionalExpectation]
  have hfun : (fun x => factorialMoment (layoutFiringWeights gate π') x 0) =
      (fun _ : BooleanCube (B * m) => 1) := by
    funext x
    simp [factorialMoment]
  rw [hfun]
  have hq' : 0 < probability (fun x : BooleanCube (B * m) =>
      layoutVacancy gate π x = true) := by
    rw [layoutVacancy_probability]
    exact pow_pos hq _
  convert conditionalExpectation_const_one
    (fun x : BooleanCube (B * m) => layoutVacancy gate π x = true) _ using 1 <;>
    first | exact hq' | congr

lemma idealFactorialMoment_zero {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π' : Layout B m) :
    idealFactorialMoment α gate π' 0 = 1 := by
  simp [idealFactorialMoment]

lemma expected_abs_factorialMoment_error_zero {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    expectation (fun π' : Layout B m =>
      |realFactorialMoment gate π π' 0 - idealFactorialMoment α gate π' 0|) = 0 := by
  simp_rw [realFactorialMoment_zero gate π (hq := hq), idealFactorialMoment_zero]
  simp [expectation_const]

lemma range_succ_eq_insert_zero_Icc (J : ℕ) :
    Finset.range (J + 1) = insert 0 (Finset.Icc 1 J) := by
  ext j
  simp only [Finset.mem_range, Finset.mem_insert, Finset.mem_Icc]
  omega

/-- Sharp fixed-`t` estimate for the complete conditional-vacancy error. -/
theorem expected_abs_conditionalVacancy_error_le_fixed_t {B m : ℕ} {t J : ℕ}
    {α ξ : ℝ} (gate : BooleanCube m → Bool) (hc : ProductContact gate t α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false))
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), t + 1 ≤ j * m ∧ j ≤ B) :
    expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤
      2 * idealFactorialMoment α gate π (J + 1) +
        (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
          factorialTupleErrorBound (B := B) (t := t) α ξ gate j) +
        (B.choose (J + 1) : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate (J + 1) := by
  calc
    expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤
      2 * idealFactorialMoment α gate π (J + 1) +
        (∑ j ∈ Finset.range (J + 1), expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|)) +
        expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π' (J + 1)|) :=
      expected_abs_conditionalVacancy_error_le h0 h1 gate π J
    _ = 2 * idealFactorialMoment α gate π (J + 1) +
        (∑ j ∈ Finset.Icc 1 J, expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' j - idealFactorialMoment α gate π' j|)) +
        expectation (fun π' : Layout B m =>
          |realFactorialMoment gate π π' (J + 1) - idealFactorialMoment α gate π' (J + 1)|) := by
      rw [range_succ_eq_insert_zero_Icc, Finset.sum_insert (by simp),
        expected_abs_factorialMoment_error_zero α gate π hq]
      ring
    _ ≤ _ := by
      rw [add_assoc, add_assoc]
      apply add_le_add_right
      apply add_le_add
      · apply Finset.sum_le_sum
        intro j hj
        have hj' : j ∈ Finset.Icc 1 (J + 1) := by
          rw [Finset.mem_Icc] at hj ⊢
          exact ⟨hj.1, hj.2.trans (Nat.le_succ J)⟩
        exact expected_abs_factorialMoment_error_le gate hc h0 h1 hξ0 hξ1 π
          (hJ j hj').1 (hJ j hj').2 hm hB hq
      · exact expected_abs_factorialMoment_error_le gate hc h0 h1 hξ0 hξ1 π
          (hJ (J + 1) (by simp)).1 (hJ (J + 1) (by simp)).2 hm hB hq

/-- Version with the ideal tail bounded by a factorial. -/
theorem expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail {B m : ℕ} {t J : ℕ}
    {α ξ : ℝ} (gate : BooleanCube m → Bool) (hc : ProductContact gate t α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (π : Layout B m) (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false))
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), t + 1 ≤ j * m ∧ j ≤ B)
    (hBp : (B : ℝ) * biasedFiringProbability α gate ≤ 1) :
    expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤
      2 / ((J + 1).factorial : ℝ) +
        (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
          factorialTupleErrorBound (B := B) (t := t) α ξ gate j) +
        (B.choose (J + 1) : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate (J + 1) := by
  calc
    _ ≤ 2 * idealFactorialMoment α gate π (J + 1) +
        (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
          factorialTupleErrorBound (B := B) (t := t) α ξ gate j) +
        (B.choose (J + 1) : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate (J + 1) :=
      expected_abs_conditionalVacancy_error_le_fixed_t gate hc h0 h1 hξ0 hξ1 π hm hB hq hJ
    _ ≤ _ := by
      rw [add_assoc, add_assoc]
      have hi := idealFactorialMoment_le_inv_factorial α gate π (J + 1)
        (biasedFiringProbability_nonneg h0 h1 gate) hBp
      have hdiv : (2 : ℝ) / ((J + 1).factorial : ℝ) =
          2 * (1 / ((J + 1).factorial : ℝ)) := by ring
      rw [hdiv]
      exact add_le_add_left (mul_le_mul_of_nonneg_left hi
        (show (0 : ℝ) ≤ 2 by norm_num)) _

lemma biasedFiringProbability_le_one {n : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (gate : BooleanCube n → Bool) : biasedFiringProbability α gate ≤ 1 := by
  rw [biasedFiringProbability_eq]
  unfold biasedProbability
  calc
    (∑ x, biasedWeight α x * (if gate x = true then 1 else 0)) ≤
        ∑ x, biasedWeight α x * 1 := by
      apply Finset.sum_le_sum
      intro x _
      apply mul_le_mul_of_nonneg_left _ (biasedWeight_nonneg h0 h1 x)
      split <;> norm_num
    _ = 1 := by simpa using sum_biasedWeight α

/-- The source's ideal joint overlap, including the old-vacancy probability. -/
noncomputable def idealVacancyOverlap {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) : ℝ :=
  probability (fun x => layoutVacancy gate π x = true) *
    (1 - biasedFiringProbability α gate) ^ B

lemma vacancyOverlap_eq_conditional_mul {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    vacancyOverlap gate π π' =
      conditionalVacancyProbability gate π π' *
        probability (fun x => layoutVacancy gate π x = true) := by
  have hq' : 0 < probability (fun x : BooleanCube (B * m) =>
      layoutVacancy gate π x = true) := by
    rw [layoutVacancy_probability]
    exact pow_pos hq _
  rw [vacancyOverlap_eq_probability]
  unfold conditionalVacancyProbability conditionalProbability
  let P : ℝ := probability (fun x : BooleanCube (B * m) =>
    layoutVacancy gate π x = true ∧ layoutVacancy gate π' x = true)
  let μ : ℝ := probability (fun x : BooleanCube (B * m) => layoutVacancy gate π x = true)
  have hcancel : P / μ * μ = P := by
    apply div_mul_cancel_of_imp
    intro hμ
    have : μ ≠ 0 := by
      dsimp [μ]
      exact ne_of_gt hq'
    exact (this hμ).elim
  dsimp [P, μ] at hcancel
  convert hcancel.symm using 1 <;> congr

lemma abs_vacancyOverlap_sub_ideal_eq {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π π' : Layout B m)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false)) :
    |vacancyOverlap gate π π' - idealVacancyOverlap α gate π| =
      probability (fun x => layoutVacancy gate π x = true) *
        |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B| := by
  rw [vacancyOverlap_eq_conditional_mul gate π π' hq]
  unfold idealVacancyOverlap
  rw [show conditionalVacancyProbability gate π π' *
      probability (fun x => layoutVacancy gate π x = true) -
      probability (fun x => layoutVacancy gate π x = true) *
        (1 - biasedFiringProbability α gate) ^ B =
      probability (fun x => layoutVacancy gate π x = true) *
        (conditionalVacancyProbability gate π π' -
          (1 - biasedFiringProbability α gate) ^ B) by ring]
  rw [abs_mul, abs_of_nonneg (probability_nonneg _)]

lemma expected_abs_vacancyOverlap_error_le_of_conditional {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) (π : Layout B m) {D : ℝ}
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false))
    (hD : expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤ D) :
    expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - idealVacancyOverlap α gate π|) ≤ D := by
  have hD0 : 0 ≤ D := (expectation_nonneg (fun π' : Layout B m => abs_nonneg _)).trans hD
  simp_rw [abs_vacancyOverlap_sub_ideal_eq α gate π (hq := hq)]
  calc
    expectation (fun π' : Layout B m => probability (fun x => layoutVacancy gate π x = true) *
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) =
        probability (fun x => layoutVacancy gate π x = true) *
          expectation (fun π' : Layout B m =>
            |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) :=
      expectation_const_mul _ _
    _ ≤ probability (fun x => layoutVacancy gate π x = true) * D :=
      mul_le_mul_of_nonneg_left hD (probability_nonneg _)
    _ ≤ D := by
      have hμ := probability_le_one (fun x : BooleanCube (B * m) => layoutVacancy gate π x = true)
      nlinarith

lemma expected_average_vacancyOverlap_error_le_of_conditional {B m : ℕ} (α : ℝ)
    (gate : BooleanCube m → Bool) {D : ℝ}
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false))
    (hD : ∀ π : Layout B m, expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤ D) :
    expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - idealVacancyOverlap α gate π|)) ≤ D := by
  calc
    expectation (fun π : Layout B m => expectation (fun π' : Layout B m =>
      |vacancyOverlap gate π π' - idealVacancyOverlap α gate π|)) ≤
        expectation (fun _π : Layout B m => D) := by
      apply expectation_mono
      intro π
      exact expected_abs_vacancyOverlap_error_le_of_conditional α gate π hq (hD π)
    _ = D := expectation_const D

lemma idealVacancyOverlap_mem_unit {B m : ℕ} {α : ℝ} (h0 : 0 ≤ α) (h1 : α ≤ 1)
    (gate : BooleanCube m → Bool) (π : Layout B m) :
    0 ≤ idealVacancyOverlap α gate π ∧ idealVacancyOverlap α gate π ≤ 1 := by
  have hp0 := biasedFiringProbability_nonneg h0 h1 gate
  have hp1 := biasedFiringProbability_le_one h0 h1 gate
  have hq0 : 0 ≤ 1 - biasedFiringProbability α gate := by linarith
  have hq1 : 1 - biasedFiringProbability α gate ≤ 1 := by linarith
  unfold idealVacancyOverlap
  constructor
  · exact mul_nonneg (probability_nonneg _) (pow_nonneg hq0 _)
  · calc
      probability (fun x => layoutVacancy gate π x = true) *
          (1 - biasedFiringProbability α gate) ^ B ≤ 1 * 1 := by
        exact mul_le_mul (probability_le_one _) (pow_le_one₀ hq0 hq1)
          (pow_nonneg hq0 _) (by norm_num)
      _ = 1 := one_mul 1

/-- Operator bound from any uniform average conditional-vacancy error estimate. -/
theorem boundedCovariance_vacancy_sqrt_of_conditional_error {B m : ℕ} {α : ℝ}
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (gate : BooleanCube m → Bool) {D : ℝ}
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false))
    (hD : ∀ π : Layout B m, expectation (fun π' : Layout B m =>
      |conditionalVacancyProbability gate π π' - (1 - biasedFiringProbability α gate) ^ B|) ≤ D) :
    BoundedCovariance (vacancyTarget (B := B) gate) (Real.sqrt D) := by
  have hjoint := expected_average_vacancyOverlap_error_le_of_conditional α gate hq hD
  let c : ℝ := rejectionProbability gate ^ B * (1 - biasedFiringProbability α gate) ^ B
  have hc : ∀ π : Layout B m, idealVacancyOverlap α gate π = c := by
    intro π
    dsimp [c]
    unfold idealVacancyOverlap
    rw [layoutVacancy_probability]
  simp_rw [hc] at hjoint
  have hideal := idealVacancyOverlap_mem_unit (B := B) h0 h1 gate (canonicalLayout B m)
  rw [hc (canonicalLayout B m)] at hideal
  exact boundedCovariance_sqrt_of_overlap_error _ (hasConstantOverlapRows_vacancyTarget gate)
    hideal.1 hideal.2 (fun π π' => ⟨vacancyOverlap_nonneg gate π π',
      vacancyOverlap_le_one gate π π'⟩) hjoint

/-- Final finite Part II covariance estimate with the sharp fixed-`t` errors. -/
theorem boundedCovariance_vacancy_fixed_t {B m : ℕ} {t J : ℕ} {α ξ : ℝ}
    (gate : BooleanCube m → Bool) (hc : ProductContact gate t α ξ)
    (h0 : 0 ≤ α) (h1 : α ≤ 1) (hξ0 : 0 ≤ ξ) (hξ1 : ξ ≤ 1)
    (hm : 0 < m) (hB : 0 < B)
    (hq : 0 < probability (fun x : BooleanCube m => gate x = false))
    (hJ : ∀ j ∈ Finset.Icc 1 (J + 1), t + 1 ≤ j * m ∧ j ≤ B)
    (hBp : (B : ℝ) * biasedFiringProbability α gate ≤ 1) :
    BoundedCovariance (vacancyTarget (B := B) gate) (Real.sqrt (
      2 / ((J + 1).factorial : ℝ) +
        (∑ j ∈ Finset.Icc 1 J, (B.choose j : ℝ) *
          factorialTupleErrorBound (B := B) (t := t) α ξ gate j) +
        (B.choose (J + 1) : ℝ) * factorialTupleErrorBound (B := B) (t := t) α ξ gate (J + 1))) := by
  apply boundedCovariance_vacancy_sqrt_of_conditional_error h0 h1 gate hq
  intro π
  exact expected_abs_conditionalVacancy_error_le_fixed_t_factorialTail
    gate hc h0 h1 hξ0 hξ1 π hm hB hq hJ hBp

end MonotoneDNF


==> anc/MonotoneDNF/VacancyProbability.lean <==
module

public import MonotoneDNF.LayoutInvariance

@[expose] public section

/-!
# Independent-block vacancy probability

A layout gives an explicit product decomposition of the ambient cube.  Counting
vacant inputs under this decomposition proves `Pr[vacancy] = rejection^B`.
-/

namespace MonotoneDNF

open scoped BigOperators

/-- Assemble an ambient input from one input for each block. -/
def assembleBlocks {B m : ℕ} (π : Layout B m)
    (y : Fin B → BooleanCube m) : BooleanCube (B * m) :=
  fun k => y (π.symm k).1 (π.symm k).2

@[simp] lemma blockInput_assembleBlocks {B m : ℕ} (π : Layout B m)
    (y : Fin B → BooleanCube m) (b : Fin B) :
    blockInput π (assembleBlocks π y) b = y b := by
  funext j
  simp [assembleBlocks, blockInput]

lemma assembleBlocks_blockInput {B m : ℕ} (π : Layout B m)
    (x : BooleanCube (B * m)) : assembleBlocks π (blockInput π x) = x := by
  funext k
  obtain ⟨b, j⟩ := π.symm k
  simp [assembleBlocks, blockInput]

/-- The product decomposition of an ambient cube into its blocks. -/
def cubeBlockEquiv {B m : ℕ} (π : Layout B m) :
    BooleanCube (B * m) ≃ (Fin B → BooleanCube m) where
  toFun := blockInput π
  invFun := assembleBlocks π
  left_inv := assembleBlocks_blockInput π
  right_inv y := by funext b; exact blockInput_assembleBlocks π y b

/-- Vacant ambient inputs are exactly tuples of rejecting block inputs. -/
def vacancyEquivRejectTuple {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) :
    {x : BooleanCube (B * m) // layoutVacancy gate π x = true} ≃
      (Fin B → {u : BooleanCube m // gate u = false}) where
  toFun x := fun b => ⟨blockInput π x.1 b, (layoutVacancy_eq_true_iff gate π x.1).1 x.2 b⟩
  invFun y := ⟨assembleBlocks π (fun b => (y b).1), by
    apply (layoutVacancy_eq_true_iff gate π _).2
    intro b
    rw [blockInput_assembleBlocks]
    exact (y b).2⟩
  left_inv x := by
    apply Subtype.ext
    exact cubeBlockEquiv π |>.left_inv x.1
  right_inv y := by
    funext b
    apply Subtype.ext
    exact blockInput_assembleBlocks π (fun b => (y b).1) b

@[simp] lemma card_booleanCube (n : ℕ) : Fintype.card (BooleanCube n) = 2 ^ n := by
  simp [BooleanCube, Fintype.card_fun]

lemma card_vacant_subtype {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) :
    Fintype.card {x : BooleanCube (B * m) // layoutVacancy gate π x = true} =
      (Fintype.card {u : BooleanCube m // gate u = false}) ^ B := by
  calc
    _ = Fintype.card (Fin B → {u : BooleanCube m // gate u = false}) :=
      Fintype.card_congr (vacancyEquivRejectTuple gate π)
    _ = _ := by simp [Fintype.card_fun]

/-- **Independent-block vacancy formula.** -/
theorem layoutVacancy_probability {B m : ℕ} (gate : BooleanCube m → Bool)
    (π : Layout B m) :
    probability (fun x => layoutVacancy gate π x = true) = rejectionProbability gate ^ B := by
  classical
  rw [probability_eq_card_filter, rejectionProbability, probability_eq_card_filter]
  have hv : (Finset.univ.filter (fun x => layoutVacancy gate π x = true)).card =
      (Finset.univ.filter (fun u => gate u = false)).card ^ B := by
    rw [← Fintype.card_subtype, ← Fintype.card_subtype]
    exact card_vacant_subtype gate π
  have hc : Fintype.card (BooleanCube (B * m)) = (Fintype.card (BooleanCube m)) ^ B := by
    rw [card_booleanCube, card_booleanCube]
    calc
      2 ^ (B * m) = 2 ^ (m * B) := by rw [Nat.mul_comm]
      _ = (2 ^ m) ^ B := pow_mul _ _ _
  rw [hv, hc, card_booleanCube]
  simp only [Nat.cast_pow, div_pow]

/-- Every layout has the same vacancy probability. -/
theorem layoutVacancy_probability_eq_rejection_pow {B m : ℕ} (gate : BooleanCube m → Bool)
    (π π' : Layout B m) :
    probability (fun x => layoutVacancy gate π x = true) =
      probability (fun x => layoutVacancy gate π' x = true) := by
  rw [layoutVacancy_probability, layoutVacancy_probability]

end MonotoneDNF

namespace MonotoneDNF

/-- The trace of the vacancy family, using the independent-block calculation. -/
theorem targetTrace_vacancy_eq_rejection_pow_sub_averageOverlap {B m : ℕ}
    (gate : BooleanCube m → Bool) :
    targetTrace (vacancyTarget (B := B) gate) = rejectionProbability gate ^ B -
      averageTargetOverlap (vacancyTarget (B := B) gate) := by
  rw [targetTrace_vacancy]
  simp_rw [layoutVacancy_probability]
  rw [expectation_const]

end MonotoneDNF


==> anc/MonotoneDNF/VariableListPhysicalResidualContact.lean <==
module

public import MonotoneDNF.MultiListPhysicalResidualContact

@[expose] public section

/-!
# Residual geometry with a different copy capacity on every list

The all-sign packet enumeration has degree-dependent list lengths. This file
therefore removes the common-`K` restriction of `realizedCopyFamilyDnf`.
List `i` has `K i` physical copies and its own independent schedule tick.
The displayed DNF, exact Boolean semantics, discrepancy, PM residual, and
product-contact bridge are all stated for that dependent family.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

attribute [local instance] Classical.propDecidable

/-- An actual OR of independently scheduled copy lists whose capacities may
vary from list to list. -/
noncomputable def independentScheduledFamilyDnf {I m L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) : List (Finset (Fin (m + L))) :=
  physicalOrDnf (fun i => scheduledListDnf m L (templates i)
    (scheduleTick L (K i) (weight i)))

/-- Exact pointwise semantics of the variable-capacity scheduled family. -/
theorem dnfEval_independentScheduledFamilyDnf_eq_true_iff
    {I m L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (x : BooleanCube (m + L)) :
    dnfEval (independentScheduledFamilyDnf K templates weight) x = true ↔
      ∃ i, ∃ p : Fin (K i), dnfEval (templates i p) x = true ∧
        scheduleActive L (K i) (scheduleTick L (K i) (weight i))
          (p, secondBlock m L x) := by
  change physicalOrEval (fun i => scheduledListDnf m L (templates i)
    (scheduleTick L (K i) (weight i))) x = true ↔ _
  rw [physicalOrEval_eq_true_iff]
  simp only [dnfEval_scheduledListDnf_eq_true_iff]

/-- A grid edge changing every independent real weight by at most one quarter
 tick changes the actual variable-capacity OR on at most the union of one
 charged ticket event per list. -/
theorem probability_independentScheduledFamilyDnf_ne_le
    {I m L : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight₀ weight₁ : Fin I → ℝ) {ε : ℝ} (hε : 0 ≤ ε)
    (hw₀ : ∀ i, 0 ≤ weight₀ i) (hw₁ : ∀ i, 0 ≤ weight₁ i)
    (hw₀cap : ∀ i, weight₀ i ≤ 1) (hw₁cap : ∀ i, weight₁ i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight₀ i -
      (2 ^ L : ℝ) * (K i : ℝ) * weight₁ i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (bodyWordUnit (templates i) (scheduleTicket L (K i) j hj)) ≤ ε) :
    probability (fun x => dnfEval (independentScheduledFamilyDnf K templates weight₀) x ≠
      dnfEval (independentScheduledFamilyDnf K templates weight₁) x) ≤ (I : ℝ) * ε := by
  classical
  have hlist (i : Fin I) :
      probability (fun x => dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) ≤ ε :=
    probability_scheduledListDnf_ne_le (templates i) (weight₀ i) (weight₁ i)
      hε (hw₀ i) (hw₁ i) (hw₀cap i) (hw₁cap i) (htick i) (hprob i)
  have hsubset : ∀ x, dnfEval (independentScheduledFamilyDnf K templates weight₀) x ≠
      dnfEval (independentScheduledFamilyDnf K templates weight₁) x →
      ∃ i, dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₁ i))) x := by
    intro x hx
    by_contra hnone
    apply hx
    have hall : ∀ i, dnfEval (scheduledListDnf m L (templates i)
        (scheduleTick L (K i) (weight₀ i))) x =
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₁ i))) x := by
      intro i
      have hi : ¬ dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
          dnfEval (scheduledListDnf m L (templates i)
            (scheduleTick L (K i) (weight₁ i))) x := by
        intro hi
        exact hnone ⟨i, hi⟩
      exact not_ne_iff.mp hi
    apply Bool.eq_iff_iff.mpr
    change physicalOrEval (fun i => scheduledListDnf m L (templates i)
      (scheduleTick L (K i) (weight₀ i))) x = true ↔
    physicalOrEval (fun i => scheduledListDnf m L (templates i)
      (scheduleTick L (K i) (weight₁ i))) x = true
    rw [physicalOrEval_eq_true_iff, physicalOrEval_eq_true_iff]
    constructor
    · rintro ⟨i, hi⟩
      refine ⟨i, ?_⟩
      rwa [← hall i]
    · rintro ⟨i, hi⟩
      refine ⟨i, ?_⟩
      rwa [hall i]
  calc
    probability (fun x => dnfEval (independentScheduledFamilyDnf K templates weight₀) x ≠
        dnfEval (independentScheduledFamilyDnf K templates weight₁) x) ≤
      probability (fun x => ∃ i, dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) := by
      convert probability_le_probability_of_imp _ _ hsubset using 1
    _ ≤ ∑ i, probability (fun x => dnfEval (scheduledListDnf m L (templates i)
        (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) := by
      convert probability_exists_le_sum (fun i x => dnfEval
        (scheduledListDnf m L (templates i) (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (scheduledListDnf m L (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) using 1
      apply probability_decidable_irrel
    _ ≤ ∑ _i : Fin I, ε := by
      apply Finset.sum_le_sum
      intro i _hi
      convert hlist i using 1
    _ = (I : ℝ) * ε := by simp [nsmul_eq_mul]

/-- The physical radial/angular residual of the actual dependent-capacity
scheduled OR. -/
noncomputable def independentScheduledFamilyPhysicalResidualVector
    {I m t L N : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (v : PhysicalControl (m + L) t → Fin (N + 1)) :
    PhysicalControl (m + L) t → ℝ :=
  physicalResidualVector (dnfEval (independentScheduledFamilyDnf K templates (weight v)))
    w scale gamma (angle v)

/-- Coordinate stability for the dependent-capacity scheduled residual. -/
theorem abs_independentScheduledFamilyPhysicalResidualVector_sub_le_coordinate
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    {z u : PhysicalControl (m + L) t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (independentScheduledFamilyDnf K templates (weight v))))
    (hA : GridEdge z u → ∀ T : AngularControl (m + L) t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
      (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (bodyWordUnit (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl (m + L) t) :
    |independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle z j -
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle u j| ≤
        physicalResidualCoordinateEdgeBound w scale gamma ((I : ℝ) * ε) δ j := by
  let f := dnfEval (independentScheduledFamilyDnf K templates (weight z))
  let g := dnfEval (independentScheduledFamilyDnf K templates (weight u))
  have hne : probability (fun x => f x ≠ g x) ≤ (I : ℝ) * ε := by
    exact probability_independentScheduledFamilyDnf_ne_le K templates (weight z) (weight u)
      hε (hweight₀ z) (hweight₀ u) (hweight₁ z) (hweight₁ u) htick hprob
  exact abs_physicalResidualVector_sub_le_coordinate_of_probability_ne f g gamma
    (angle z) (angle u) hw hscale (mul_nonneg (Nat.cast_nonneg I) hε) hγ
    (hq z) (hq u) hne (hA hgrid) j

/-- The dependent-capacity residual edge estimate with a common mesh radius. -/
theorem abs_independentScheduledFamilyPhysicalResidualVector_sub_le_mesh
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    {z u : PhysicalControl (m + L) t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (independentScheduledFamilyDnf K templates (weight v))))
    (hA : GridEdge z u → ∀ T : AngularControl (m + L) t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
      (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (bodyWordUnit (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl (m + L) t) :
    |independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle z j -
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle u j| ≤
        physicalResidualMeshBound (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ := by
  exact (abs_independentScheduledFamilyPhysicalResidualVector_sub_le_coordinate
    K templates weight gamma angle hw hscale hε hγ hq hA hweight₀ hweight₁
      htick hprob hgrid j).trans
    (physicalResidualCoordinateEdgeBound_le_mesh gamma hw hscale
      (mul_nonneg (Nat.cast_nonneg I) hε) hδ hγ j)

/-- A Poincare--Miranda vertex of the actual variable-capacity scheduled DNF. -/
theorem exists_independentScheduledFamilyPhysicalResidualVector_le_card_mul_mesh
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (independentScheduledFamilyDnf K templates (weight v))))
    (hA : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl (m + L) t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
        (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (bodyWordUnit (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v a) :
    ∃ v₀ : PhysicalControl (m + L) t → Fin (N + 1), ∀ j,
      |independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v₀ j| ≤
        physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ := by
  classical
  apply exists_gridVertex_residual_forall_le_card_mul_of_face_signs N
    (independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle)
    hleft hright (physicalResidualMeshBound (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
  intro z u hgrid j
  exact abs_independentScheduledFamilyPhysicalResidualVector_sub_le_mesh
    K templates weight gamma angle hw hscale hε hδ hγ hq (fun _ => hA hgrid)
      hweight₀ hweight₁ (htick hgrid) hprob hgrid j

/-- General-order product contact for an actual variable-capacity independently
scheduled DNF. No source-centered estimate or strict face sign is asserted
here; those remain explicit inputs to this geometric closing component. -/
theorem exists_independentScheduledFamily_productContact_of_face_signs
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ ξ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (ht : 1 ≤ t) (htm : t ≤ m + L)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ) (hξ : 0 ≤ ξ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hγcal : ∀ r : ℕ, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (independentScheduledFamilyDnf K templates (weight v))))
    (hα0 : ∀ v, 0 < (1 + physicalContactBias
      (dnfEval (independentScheduledFamilyDnf K templates (weight v)))) / 2)
    (hα1 : ∀ v, (1 + physicalContactBias
      (dnfEval (independentScheduledFamilyDnf K templates (weight v)))) / 2 < 1)
    (hA : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl (m + L) t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
        (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (bodyWordUnit (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v a)
    (hone : ∀ v,
      2 * |gamma 1| * physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ ≤
        rejectionProbability (dnfEval (independentScheduledFamilyDnf K templates (weight v))) *
          ξ * minCylinderBias ((1 + physicalContactBias
            (dnfEval (independentScheduledFamilyDnf K templates (weight v)))) / 2) ^ t)
    (higher : ∀ v r, 2 ≤ r → r ≤ t →
      2 * |gamma r| * physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ +
        (scale * (w / 2) ^ r / ((m + L).choose r : ℝ)) *
          physicalResidualGridError (m := m + L) (t := t)
            w scale gamma ((I : ℝ) * ε) δ ≤
        rejectionProbability (dnfEval (independentScheduledFamilyDnf K templates (weight v))) *
          ξ * minCylinderBias ((1 + physicalContactBias
            (dnfEval (independentScheduledFamilyDnf K templates (weight v)))) / 2) ^ t) :
    ∃ v₀ : PhysicalControl (m + L) t → Fin (N + 1),
      ProductContact (dnfEval (independentScheduledFamilyDnf K templates (weight v₀))) t
        ((1 + physicalContactBias
          (dnfEval (independentScheduledFamilyDnf K templates (weight v₀)))) / 2) ξ := by
  obtain ⟨v, hv⟩ := exists_independentScheduledFamilyPhysicalResidualVector_le_card_mul_mesh
    K templates weight gamma angle hw hscale hε hδ hγ hq hA hweight₀ hweight₁
      htick hprob hleft hright
  let gate := dnfEval (independentScheduledFamilyDnf K templates (weight v))
  have hqpos : 0 < rejectionProbability gate :=
    lt_of_lt_of_le (by norm_num) (hq v)
  refine ⟨v, ?_⟩
  apply productContact_of_physical_residual_bounds gate w scale gamma (angle v)
    (η := physicalResidualGridError (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
    (ρ := physicalResidualGridError (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
    ht htm hw hscale hqpos (hα0 v) (hα1 v) hξ hγcal
  · intro T hT1 hTt
    have h := hv (Sum.inr (⟨T, hT1, hTt⟩ : AngularControl (m + L) t))
    simpa only [independentScheduledFamilyPhysicalResidualVector, physicalResidualVector, gate]
      using h
  · intro r hr2 hrt
    let i : RadialControl t := ⟨r - 2, by omega⟩
    have hi : radialDegree i = r := by
      simp only [radialDegree, i]
      omega
    have h := hv (Sum.inl i)
    simpa only [independentScheduledFamilyPhysicalResidualVector, physicalResidualVector, gate, hi]
      using h
  · exact hone v
  · exact higher v

/-- The own-dial strict-face lemma at the actual dependent-capacity residual. -/
theorem independentScheduledFamilyPhysicalResidualVector_face_signs_of_dial_errors
    {I m t L N : ℕ} (K : Fin I → ℕ)
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (hN : N ≠ 0) {η : ℝ} (hη : 0 < η)
    (radialError : (PhysicalControl (m + L) t → Fin (N + 1)) → RadialControl t → ℝ)
    (angularError : (PhysicalControl (m + L) t → Fin (N + 1)) →
      AngularControl (m + L) t → ℝ)
    (hrad : ∀ v i,
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v
        (Sum.inl i) = η * gridPoint N (v (Sum.inl i)) + radialError v i)
    (hang : ∀ v T,
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v
        (Sum.inr T) = gridPoint N (v (Sum.inr T)) + angularError v T)
    (hradError : ∀ v i, |radialError v i| < η / 2)
    (hangError : ∀ v T, |angularError v T| < (1 : ℝ) / 2) :
    (∀ a v, (v a : ℕ) = 0 →
      independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v a < 0) ∧
    (∀ a v, (v a : ℕ) = N →
      0 < independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle v a) := by
  exact gridResidual_face_signs_of_dial_errors
    (independentScheduledFamilyPhysicalResidualVector K templates weight w scale gamma angle)
    hN hη radialError angularError hrad hang hradError hangError

#print axioms MonotoneDNF.independentScheduledFamilyDnf
#print axioms MonotoneDNF.dnfEval_independentScheduledFamilyDnf_eq_true_iff
#print axioms MonotoneDNF.probability_independentScheduledFamilyDnf_ne_le
#print axioms MonotoneDNF.independentScheduledFamilyPhysicalResidualVector
#print axioms MonotoneDNF.abs_independentScheduledFamilyPhysicalResidualVector_sub_le_coordinate
#print axioms MonotoneDNF.abs_independentScheduledFamilyPhysicalResidualVector_sub_le_mesh
#print axioms MonotoneDNF.exists_independentScheduledFamilyPhysicalResidualVector_le_card_mul_mesh
#print axioms MonotoneDNF.exists_independentScheduledFamily_productContact_of_face_signs
#print axioms MonotoneDNF.independentScheduledFamilyPhysicalResidualVector_face_signs_of_dial_errors

end MonotoneDNF


==> anc/MonotoneDNF/WalshDegreeBookkeeping.lean <==
module

public import MonotoneDNF.BiasedProduct

@[expose] public section

/-!
# Degree-graded Walsh bookkeeping

This file only reorganizes the existing Boolean-gate Walsh coefficients by
cardinality. It does not use Fourier inversion, evaluate a biased character,
or assert product contact. The exact finite sums here are intended to be the
bookkeeping layer underneath those results.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset

/-- The sum of all Walsh coefficients supported on sets of a fixed size. -/
noncomputable def walshDegreeSliceSum {n : ℕ} (gate : BooleanCube n → Bool) (r : ℕ) : ℝ :=
  ∑ S ∈ (univ : Finset (Fin n)).powersetCard r, walshCoefficient gate S

/-- This powerset-slice presentation is exactly the filter presentation often
used for degree-grouped Fourier expansions. -/
theorem walshDegreeSliceSum_eq_filter {n r : ℕ} (gate : BooleanCube n → Bool) :
    walshDegreeSliceSum gate r =
      ∑ S : Finset (Fin n) with S.card = r, walshCoefficient gate S := by
  classical
  unfold walshDegreeSliceSum
  rw [powersetCard_eq_filter, powerset_univ]

/-- The degree slice has exactly `n.choose r` elements. -/
@[simp] theorem card_walshDegreeSlice (n r : ℕ) :
    ((univ : Finset (Fin n)).powersetCard r).card = n.choose r := by simp

/-- The degree-zero sum is the uniform firing probability, with no rejection
probability or signed one-bit mean involved. -/
@[simp] theorem walshDegreeSliceSum_zero {n : ℕ} (gate : BooleanCube n → Bool) :
    walshDegreeSliceSum gate 0 = probability (fun x => gate x = true) := by
  classical
  simp only [walshDegreeSliceSum, powersetCard_zero, sum_singleton, walshCoefficient_empty,
    probability, expectation]
  congr 2

/-- Degrees above the ambient dimension contribute exactly zero. -/
@[simp] theorem walshDegreeSliceSum_of_lt {n r : ℕ} (gate : BooleanCube n → Bool)
    (hr : n < r) : walshDegreeSliceSum gate r = 0 := by
  classical
  have hpow : (univ : Finset (Fin n)).powersetCard r = ∅ :=
    powersetCard_eq_empty.2 (by simpa using hr)
  simp [walshDegreeSliceSum, hpow]

/-- Every finite Walsh sum is the sum of its `n + 1` degree slices. -/
theorem sum_walshDegreeSliceSum_range {n : ℕ} (gate : BooleanCube n → Bool) :
    ∑ r ∈ range (n + 1), walshDegreeSliceSum gate r =
      ∑ S : Finset (Fin n), walshCoefficient gate S := by
  classical
  simpa [walshDegreeSliceSum] using
    (Finset.sum_powerset (univ : Finset (Fin n)) (walshCoefficient gate)).symm

/-- If every degree-`r` coefficient has the same value, the radial sum is that
value times `n.choose r`. -/
theorem walshDegreeSliceSum_eq_of_forall {n r : ℕ} (gate : BooleanCube n → Bool)
    {c : ℝ} (h : ∀ S : Finset (Fin n), S.card = r → walshCoefficient gate S = c) :
    walshDegreeSliceSum gate r = (n.choose r : ℝ) * c := by
  classical
  unfold walshDegreeSliceSum
  calc
    (∑ S ∈ (univ : Finset (Fin n)).powersetCard r, walshCoefficient gate S) =
        ∑ _S ∈ (univ : Finset (Fin n)).powersetCard r, c := by
      apply sum_congr rfl
      intro S hS
      exact h S (mem_powersetCard.1 hS).2
    _ = (n.choose r : ℝ) * c := by simp [nsmul_eq_mul]

/-- The exact radial target from Part III, including its sign and normalization.
The degree-zero case is deliberately not asserted separately: it is governed by
`walshDegreeSliceSum_zero`. -/
theorem walshDegreeSliceSum_eq_radialTarget {n r : ℕ} (gate : BooleanCube n → Bool)
    (R θ : ℝ)
    (h : ∀ S : Finset (Fin n), S.card = r →
      walshCoefficient gate S = -R * θ ^ r) :
    walshDegreeSliceSum gate r = (n.choose r : ℝ) * (-R * θ ^ r) :=
  walshDegreeSliceSum_eq_of_forall gate h

/-- Pointwise errors on a degree slice aggregate with the exact binomial
multiplier. No separate sign assumption on the error is needed: when the slice
is nonempty the pointwise bounds supply it, and when it is empty both sides
vanish through `n.choose r`. -/
theorem abs_walshDegreeSliceSum_sub_le {n r : ℕ} (gate : BooleanCube n → Bool)
    {c ε : ℝ}
    (h : ∀ S : Finset (Fin n), S.card = r → |walshCoefficient gate S - c| ≤ ε) :
    |walshDegreeSliceSum gate r - (n.choose r : ℝ) * c| ≤ (n.choose r : ℝ) * ε := by
  classical
  let slice := (univ : Finset (Fin n)).powersetCard r
  have hrepr : walshDegreeSliceSum gate r - (n.choose r : ℝ) * c =
      ∑ S ∈ slice, (walshCoefficient gate S - c) := by
    rw [sum_sub_distrib]
    simp [walshDegreeSliceSum, slice, nsmul_eq_mul]
  rw [hrepr]
  calc
    |∑ S ∈ slice, (walshCoefficient gate S - c)| ≤
        ∑ S ∈ slice, |walshCoefficient gate S - c| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _S ∈ slice, ε := by
      apply sum_le_sum
      intro S hS
      exact h S (mem_powersetCard.1 hS).2
    _ = (n.choose r : ℝ) * ε := by simp [slice, nsmul_eq_mul]

/-- A Walsh coefficient is bounded in absolute value by the uniform firing
probability, since a Walsh character has absolute value one. -/
theorem abs_walshCoefficient_le_firingProbability {n : ℕ}
    (gate : BooleanCube n → Bool) (S : Finset (Fin n)) :
    |walshCoefficient gate S| ≤ probability (fun x => gate x = true) := by
  calc
    |walshCoefficient gate S| ≤
        expectation (fun x => |bit (gate x) * walshCharacter S x|) :=
      abs_expectation_le_expectation_abs _
    _ = expectation (fun x => bit (gate x)) := by
      congr 1
      funext x
      rw [abs_mul, abs_walshCharacter, mul_one, abs_of_nonneg (bit_nonneg _)]
    _ = probability (fun x => gate x = true) := by
      unfold probability expectation
      congr 2

/-- Exact reindexing of a cardinality-weighted Walsh sum into degree slices.
This is purely algebraic and is valid for every real weight `z`. -/
theorem sum_card_pow_mul_walshCoefficient {n : ℕ} (gate : BooleanCube n → Bool)
    (z : ℝ) :
    ∑ S : Finset (Fin n), z ^ S.card * walshCoefficient gate S =
      ∑ r ∈ range (n + 1), z ^ r * walshDegreeSliceSum gate r := by
  classical
  calc
    (∑ S : Finset (Fin n), z ^ S.card * walshCoefficient gate S) =
        ∑ r ∈ range (n + 1), ∑ S ∈ (univ : Finset (Fin n)).powersetCard r,
          z ^ S.card * walshCoefficient gate S := by
      simpa using Finset.sum_powerset (univ : Finset (Fin n))
        (fun S => z ^ S.card * walshCoefficient gate S)
    _ = ∑ r ∈ range (n + 1), z ^ r * walshDegreeSliceSum gate r := by
      apply sum_congr rfl
      intro r _hr
      rw [walshDegreeSliceSum, mul_sum]
      apply sum_congr rfl
      intro S hS
      rw [(mem_powersetCard.1 hS).2]

/-- The same reindexing with the two factors used in the biased-response
polynomial, before any value is assigned to either factor. -/
theorem sum_two_card_pow_mul_walshCoefficient {n : ℕ}
    (gate : BooleanCube n → Bool) (q z : ℝ) :
    ∑ S : Finset (Fin n), q ^ S.card * z ^ S.card * walshCoefficient gate S =
      ∑ r ∈ range (n + 1), z ^ r * q ^ r * walshDegreeSliceSum gate r := by
  classical
  calc
    (∑ S : Finset (Fin n), q ^ S.card * z ^ S.card * walshCoefficient gate S) =
        ∑ S : Finset (Fin n), (q * z) ^ S.card * walshCoefficient gate S := by
      apply sum_congr rfl
      intro S _hS
      rw [mul_pow]
    _ = ∑ r ∈ range (n + 1), (q * z) ^ r * walshDegreeSliceSum gate r :=
      sum_card_pow_mul_walshCoefficient gate (q * z)
    _ = ∑ r ∈ range (n + 1), z ^ r * q ^ r * walshDegreeSliceSum gate r := by
      apply sum_congr rfl
      intro r _hr
      rw [mul_pow]
      ring

/-- The one-dimensional slices are precisely the singleton coefficients. -/
theorem walshDegreeSliceSum_one {n : ℕ} (gate : BooleanCube n → Bool) :
    walshDegreeSliceSum gate 1 = ∑ i : Fin n, walshCoefficient gate {i} := by
  classical
  simp [walshDegreeSliceSum, powersetCard_one]

/-- The absolute value of a degree sum has the corresponding binomial times
firing-probability bound. -/
theorem abs_walshDegreeSliceSum_le {n r : ℕ} (gate : BooleanCube n → Bool) :
    |walshDegreeSliceSum gate r| ≤
      (n.choose r : ℝ) * probability (fun x => gate x = true) := by
  classical
  let slice := (univ : Finset (Fin n)).powersetCard r
  calc
    |walshDegreeSliceSum gate r| ≤ ∑ S ∈ slice, |walshCoefficient gate S| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _S ∈ slice, probability (fun x => gate x = true) := by
      apply sum_le_sum
      intro S _hS
      exact abs_walshCoefficient_le_firingProbability gate S
    _ = (n.choose r : ℝ) * probability (fun x => gate x = true) := by
      simp [slice, nsmul_eq_mul]

/-- The sum of all absolute Walsh coefficients is at most `2 ^ n` times the
firing probability. This uses only `|χ_S| = 1`, not Parseval. -/
theorem sum_abs_walshCoefficient_le {n : ℕ} (gate : BooleanCube n → Bool) :
    ∑ S : Finset (Fin n), |walshCoefficient gate S| ≤
      (2 : ℝ) ^ n * probability (fun x => gate x = true) := by
  classical
  calc
    (∑ S : Finset (Fin n), |walshCoefficient gate S|) ≤
        ∑ _S : Finset (Fin n), probability (fun x => gate x = true) := by
      apply sum_le_sum
      intro S _hS
      exact abs_walshCoefficient_le_firingProbability gate S
    _ = (2 : ℝ) ^ n * probability (fun x => gate x = true) := by
      simp [nsmul_eq_mul, Fintype.card_finset, Nat.cast_pow]

/-- The sum over the finite list of degree-slice bounds is exactly bounded by
`2 ^ n` times the firing probability, by `Nat.sum_range_choose`. -/
theorem sum_abs_walshDegreeSliceSum_range_le {n : ℕ} (gate : BooleanCube n → Bool) :
    ∑ r ∈ range (n + 1), |walshDegreeSliceSum gate r| ≤
      (2 : ℝ) ^ n * probability (fun x => gate x = true) := by
  classical
  have hchoose : (∑ r ∈ range (n + 1), (n.choose r : ℝ)) = (2 : ℝ) ^ n := by
    norm_cast
    simpa using Nat.sum_range_choose n
  calc
    (∑ r ∈ range (n + 1), |walshDegreeSliceSum gate r|) ≤
        ∑ r ∈ range (n + 1),
          (n.choose r : ℝ) * probability (fun x => gate x = true) := by
      apply sum_le_sum
      intro r _hr
      exact abs_walshDegreeSliceSum_le gate
    _ = (∑ r ∈ range (n + 1), (n.choose r : ℝ)) *
          probability (fun x => gate x = true) := by rw [sum_mul]
    _ = (2 : ℝ) ^ n * probability (fun x => gate x = true) := by rw [hchoose]

/-- A nonempty Walsh coefficient is also bounded by rejection probability.
The nonempty hypothesis is essential at degree zero. -/
theorem abs_walshCoefficient_le_rejectionProbability {n : ℕ}
    (gate : BooleanCube n → Bool) (S : Finset (Fin n)) (hS : S.Nonempty) :
    |walshCoefficient gate S| ≤ rejectionProbability gate := by
  have hrepr : walshCoefficient gate S =
      -expectation (fun x => if gate x = false then walshCharacter S x else 0) := by
    calc
      walshCoefficient gate S = expectation (walshCharacter S) -
          expectation (fun x => if gate x = false then walshCharacter S x else 0) := by
        unfold walshCoefficient
        rw [← expectation_sub]
        congr 1
        funext x
        cases gate x <;> simp
      _ = -expectation (fun x => if gate x = false then walshCharacter S x else 0) := by
        rw [expectation_walshCharacter_eq_zero S hS, zero_sub]
  rw [hrepr, abs_neg]
  calc
    |expectation (fun x => if gate x = false then walshCharacter S x else 0)| ≤
        expectation (fun x =>
          |if gate x = false then walshCharacter S x else 0|) :=
      abs_expectation_le_expectation_abs _
    _ = expectation (fun x => if gate x = false then 1 else 0) := by
      congr 1
      funext x
      by_cases hx : gate x = false <;> simp [hx, abs_walshCharacter]
    _ = rejectionProbability gate := rfl

/-- On positive degrees, rejection probability bounds the whole radial slice. -/
theorem abs_walshDegreeSliceSum_le_rejectionProbability {n r : ℕ}
    (gate : BooleanCube n → Bool) (hr : 1 ≤ r) :
    |walshDegreeSliceSum gate r| ≤ (n.choose r : ℝ) * rejectionProbability gate := by
  classical
  let slice := (univ : Finset (Fin n)).powersetCard r
  calc
    |walshDegreeSliceSum gate r| ≤ ∑ S ∈ slice, |walshCoefficient gate S| :=
      Finset.abs_sum_le_sum_abs _ _
    _ ≤ ∑ _S ∈ slice, rejectionProbability gate := by
      apply sum_le_sum
      intro S hS
      apply abs_walshCoefficient_le_rejectionProbability gate S
      rw [← Finset.card_pos, (mem_powersetCard.1 hS).2]
      omega
    _ = (n.choose r : ℝ) * rejectionProbability gate := by
      simp [slice, nsmul_eq_mul]

#print axioms walshDegreeSliceSum_eq_filter
#print axioms walshDegreeSliceSum_zero
#print axioms sum_walshDegreeSliceSum_range
#print axioms sum_card_pow_mul_walshCoefficient
#print axioms sum_two_card_pow_mul_walshCoefficient
#print axioms walshDegreeSliceSum_eq_radialTarget
#print axioms abs_walshDegreeSliceSum_sub_le
#print axioms abs_walshCoefficient_le_firingProbability
#print axioms abs_walshCoefficient_le_rejectionProbability
#print axioms abs_walshDegreeSliceSum_le_rejectionProbability
#print axioms sum_abs_walshDegreeSliceSum_range_le

end MonotoneDNF


==> anc/MonotoneDNF/WeightedL1Correction.lean <==
module

public import MonotoneDNF.SignedLaplaceMoments
public import MonotoneDNF.MomentGram

@[expose] public section

/-!
# Weighted `L¹` correction infrastructure

This file develops the actual Hahn--Banach/`L¹` duality step, rather than
substituting conic separation for it. The measure-theoretic results are
kept independent of the numerical tail estimates.
-/

namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology BigOperators InnerProductSpace

variable {α : Type*} [MeasurableSpace α] {μ : Measure α}

/-- The natural representation of an `L²` vector in `L¹`, for a finite
measure. The exponent-monotonicity theorem supplies the required `MemLp`
proof; no choice of representatives is involved in the resulting vector. -/
noncomputable def l2ToL1Linear [IsFiniteMeasure μ] :
    Lp ℝ 2 μ →ₗ[ℝ] Lp ℝ 1 μ where
  toFun f := ((Lp.memLp f).mono_exponent (by norm_num)).toLp f
  map_add' f g := by
    rw [← MemLp.toLp_add]
    exact MemLp.toLp_congr _ _ (Lp.coeFn_add f g)
  map_smul' c f := by
    rw [← MemLp.toLp_const_smul]
    exact MemLp.toLp_congr _ _ (Lp.coeFn_smul c f)

lemma eLpNorm_one_le_two [IsFiniteMeasure μ] (f : Lp ℝ 2 μ) :
    eLpNorm f 1 μ ≤ eLpNorm f 2 μ * μ univ ^ (1 / (2 : ℝ)) := by
  convert eLpNorm_le_eLpNorm_mul_rpow_measure_univ
    (p := (1 : ℝ≥0∞)) (q := (2 : ℝ≥0∞)) (by norm_num)
    (Lp.aestronglyMeasurable f) using 1 <;> norm_num

lemma norm_l2ToL1Linear_le [IsFiniteMeasure μ] (f : Lp ℝ 2 μ) :
    ‖l2ToL1Linear f‖ ≤ (μ univ).toReal ^ (1 / (2 : ℝ)) * ‖f‖ := by
  rw [show l2ToL1Linear f = ((Lp.memLp f).mono_exponent (by norm_num)).toLp f from rfl,
    Lp.norm_toLp]
  have h := ENNReal.toReal_mono
    (by finiteness : eLpNorm (f : α → ℝ) 2 μ * μ univ ^ (1 / (2 : ℝ)) ≠ ∞)
    (eLpNorm_one_le_two f)
  simpa only [ENNReal.toReal_mul, ← ENNReal.toReal_rpow, Lp.norm_def,
    mul_comm] using h

/-- The inclusion `L² → L¹` as a continuous linear map. -/
noncomputable def l2ToL1 [IsFiniteMeasure μ] : Lp ℝ 2 μ →L[ℝ] Lp ℝ 1 μ :=
  LinearMap.mkContinuous l2ToL1Linear ((μ univ).toReal ^ (1 / (2 : ℝ)))
    norm_l2ToL1Linear_le

@[simp] lemma coeFn_l2ToL1 [IsFiniteMeasure μ] (f : Lp ℝ 2 μ) :
    (l2ToL1 (μ := μ) f : α → ℝ) =ᵐ[μ] f :=
  MemLp.coeFn_toLp ((Lp.memLp f).mono_exponent (by norm_num))

/-- A nonnegative function whose signed set integrals are controlled by the
measure of each set is essentially bounded. The two signs are obtained by
applying the same argument to the negation. -/
lemma ae_abs_le_of_setIntegral_abs_le {g : α → ℝ} (hg : Integrable g μ)
    (hgm : StronglyMeasurable g) {C : ℝ} (hC : 0 ≤ C)
    (hbound : ∀ s : Set α, MeasurableSet s →
      |∫ x in s, g x ∂μ| ≤ C * μ.real s) :
    ∀ᵐ x ∂μ, |g x| ≤ C := by
  have upper : ∀ h : α → ℝ, Integrable h μ → StronglyMeasurable h →
      (∀ s : Set α, MeasurableSet s → |∫ x in s, h x ∂μ| ≤ C * μ.real s) →
        ∀ᵐ x ∂μ, h x ≤ C := by
    intro h hh hhm hb
    rw [ae_iff]
    simp only [not_le]
    change μ {x | C < h x} = 0
    by_contra hμ
    have hmeas : MeasurableSet {x | C < h x} :=
      measurableSet_lt measurable_const hhm.measurable
    have hgt := setIntegral_gt_gt hC hh.restrict hμ
    have hub : (∫ x in {x | C < h x}, h x ∂μ) ≤ C * μ.real {x | C < h x} :=
      (le_abs_self _).trans (hb _ hmeas)
    nlinarith
  have hp := upper g hg hgm hbound
  have hn := upper (-g) hg.neg hgm.neg (by
    intro s hs
    simpa only [Pi.neg_apply, integral_neg, abs_neg] using hbound s hs)
  filter_upwards [hp, hn] with x hxp hxn
  simp only [Pi.neg_apply] at hxn
  exact abs_le.mpr ⟨by linarith, hxp⟩

end MonotoneDNF


namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology BigOperators InnerProductSpace

variable {α : Type*} [MeasurableSpace α] {μ : Measure α}

/-- Restriction of an `L¹` functional to `L²` along the continuous inclusion. -/
noncomputable def restrictL1DualToL2 [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) : StrongDual ℝ (Lp ℝ 2 μ) :=
  F.comp (l2ToL1 (μ := μ))

/-- The `L²` Riesz representer of the restricted functional. -/
noncomputable def l1DualRepresenterL2 [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) : Lp ℝ 2 μ :=
  (InnerProductSpace.toDual ℝ (Lp ℝ 2 μ)).symm (restrictL1DualToL2 F)

@[simp] lemma toDual_l1DualRepresenterL2 [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) :
    InnerProductSpace.toDual ℝ (Lp ℝ 2 μ) (l1DualRepresenterL2 F) =
      restrictL1DualToL2 F := by
  exact LinearIsometryEquiv.apply_symm_apply _ _

lemma restrictL1DualToL2_apply [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) (f : Lp ℝ 2 μ) :
    F (l2ToL1 f) = ∫ x, l1DualRepresenterL2 F x * f x ∂μ := by
  have h := congrArg (fun G : StrongDual ℝ (Lp ℝ 2 μ) => G f)
    (toDual_l1DualRepresenterL2 F)
  rw [InnerProductSpace.toDual_apply_apply, L2.inner_def] at h
  change _ = F (l2ToL1 f) at h
  rw [← h]
  apply integral_congr_ae
  exact ae_of_all _ fun x => by
    simp only [RCLike.inner_apply, conj_trivial]
    exact mul_comm _ _

/-- Indicator tests bound every set integral of the Riesz representer by the
original `L¹` dual norm, not by the larger `L²` norm. -/
lemma abs_setIntegral_l1DualRepresenterL2_le [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) (s : Set α) (hs : MeasurableSet s) :
    |∫ x in s, l1DualRepresenterL2 F x ∂μ| ≤ ‖F‖ * μ.real s := by
  let g := l1DualRepresenterL2 F
  have hμs : μ s ≠ ∞ := by finiteness
  let f₂ : Lp ℝ 2 μ := indicatorConstLp 2 hs hμs 1
  let f₁ : Lp ℝ 1 μ := indicatorConstLp 1 hs hμs 1
  have hmap : l2ToL1 (μ := μ) f₂ = f₁ := by
    apply Lp.ext
    exact (coeFn_l2ToL1 f₂).trans
      ((indicatorConstLp_coeFn.trans indicatorConstLp_coeFn.symm) :
        (f₂ : α → ℝ) =ᵐ[μ] f₁)
  have hnorm : ‖l2ToL1 (μ := μ) f₂‖ = μ.real s := by
    rw [hmap]
    simpa using (norm_indicatorConstLp (p := (1 : ℝ≥0∞))
      (c := (1 : ℝ)) one_ne_zero (by norm_num))
  have hcoe : (fun x => g x * f₂ x) =ᵐ[μ] s.indicator g := by
    filter_upwards [show (f₂ : α → ℝ) =ᵐ[μ] s.indicator (fun _ => (1 : ℝ)) from
      indicatorConstLp_coeFn] with x hx
    by_cases hxs : x ∈ s <;> simp [hxs, hx]
  have hEq : (∫ x in s, g x ∂μ) = F (l2ToL1 f₂) := by
    calc
      (∫ x in s, g x ∂μ) = ∫ x, s.indicator g x ∂μ :=
        (integral_indicator hs).symm
      _ = ∫ x, g x * f₂ x ∂μ := integral_congr_ae hcoe.symm
      _ = F (l2ToL1 f₂) := (restrictL1DualToL2_apply F f₂).symm
  rw [hEq]
  exact (F.le_opNorm _).trans_eq (congrArg (fun r => ‖F‖ * r) hnorm)

lemma ae_abs_l1DualRepresenterL2_le [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) :
    ∀ᵐ x ∂μ, |l1DualRepresenterL2 F x| ≤ ‖F‖ := by
  apply ae_abs_le_of_setIntegral_abs_le
    (g := fun x => l1DualRepresenterL2 F x)
    (memLp_one_iff_integrable.mp ((Lp.memLp _).mono_exponent (by norm_num)))
    (Lp.stronglyMeasurable _) (norm_nonneg F)
  exact abs_setIntegral_l1DualRepresenterL2_le F

/-- The Riesz representer, viewed as an element of `L∞`. -/
noncomputable def l1DualRepresenter [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) : Lp ℝ ∞ μ :=
  (memLp_top_of_bound (Lp.aestronglyMeasurable (l1DualRepresenterL2 F))
    ‖F‖ (by simpa only [Real.norm_eq_abs] using ae_abs_l1DualRepresenterL2_le F)).toLp
    (l1DualRepresenterL2 F)

@[simp] lemma coeFn_l1DualRepresenter [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) :
    (l1DualRepresenter F : α → ℝ) =ᵐ[μ] l1DualRepresenterL2 F :=
  MemLp.coeFn_toLp _

lemma norm_l1DualRepresenter_le [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) : ‖l1DualRepresenter F‖ ≤ ‖F‖ := by
  rw [Lp.norm_def, eLpNorm_exponent_top]
  have hbound : eLpNormEssSup (l1DualRepresenter F : α → ℝ) μ ≤
      ENNReal.ofReal ‖F‖ := by
    apply eLpNormEssSup_le_of_ae_bound
    filter_upwards [coeFn_l1DualRepresenter F, ae_abs_l1DualRepresenterL2_le F] with x hx h
    rw [Real.norm_eq_abs, hx]
    exact h
  exact (ENNReal.toReal_mono ENNReal.ofReal_ne_top hbound).trans_eq
    (ENNReal.toReal_ofReal (norm_nonneg F))

/-- Integration against a fixed `L∞` density, as a continuous functional on
`L¹`. -/
noncomputable def l1Pairing (μ : Measure α) (g : Lp ℝ ∞ μ) :
    StrongDual ℝ (Lp ℝ 1 μ) :=
  ((ContinuousLinearMap.mul ℝ ℝ).lpPairing μ 1 ∞).flip g

@[simp] lemma l1Pairing_apply (g : Lp ℝ ∞ μ) (f : Lp ℝ 1 μ) :
    l1Pairing μ g f = ∫ x, f x * g x ∂μ := by
  exact ContinuousLinearMap.lpPairing_eq_integral _ _ _

end MonotoneDNF


namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology BigOperators InnerProductSpace

variable {α : Type*} [MeasurableSpace α] {μ : Measure α}

lemma comp_l2ToL1_eq_l1Pairing [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) (f : Lp ℝ 2 μ) :
    F (l2ToL1 f) = l1Pairing μ (l1DualRepresenter F) (l2ToL1 f) := by
  rw [l1Pairing_apply, restrictL1DualToL2_apply]
  apply integral_congr_ae
  filter_upwards [coeFn_l2ToL1 f, coeFn_l1DualRepresenter F] with x hf hg
  rw [hf, hg, mul_comm]

/-- **The real `L¹` dual on a finite measure space.** Every bounded functional
is integration against the explicitly constructed `L∞` representer. -/
theorem l1Dual_eq_l1Pairing [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) :
    F = l1Pairing μ (l1DualRepresenter F) := by
  apply ContinuousLinearMap.ext
  intro f
  refine Lp.induction (p := (1 : ℝ≥0∞)) (by norm_num)
    (motive := fun f => F f = l1Pairing μ (l1DualRepresenter F) f) ?_ ?_
    (isClosed_eq F.continuous (l1Pairing μ (l1DualRepresenter F)).continuous) f
  · intro c s hs hμs
    rw [Lp.simpleFunc.coe_indicatorConst]
    let f₂ : Lp ℝ 2 μ := indicatorConstLp 2 hs hμs.ne c
    have hmap : l2ToL1 (μ := μ) f₂ = indicatorConstLp 1 hs hμs.ne c := by
      apply Lp.ext
      exact (coeFn_l2ToL1 f₂).trans
        ((indicatorConstLp_coeFn.trans indicatorConstLp_coeFn.symm) :
          (f₂ : α → ℝ) =ᵐ[μ] indicatorConstLp 1 hs hμs.ne c)
    rw [← hmap]
    exact comp_l2ToL1_eq_l1Pairing F f₂
  · intro f g hf hg _hdisjoint hFf hFg
    simp only [map_add, hFf, hFg]

/-- Pointwise statement of `l1Dual_eq_l1Pairing`. -/
theorem l1Dual_apply_eq_integral [IsFiniteMeasure μ]
    (F : StrongDual ℝ (Lp ℝ 1 μ)) (f : Lp ℝ 1 μ) :
    F f = ∫ x, f x * l1DualRepresenter F x ∂μ := by
  calc
    F f = l1Pairing μ (l1DualRepresenter F) f :=
      congrArg (fun G : StrongDual ℝ (Lp ℝ 1 μ) => G f) (l1Dual_eq_l1Pairing F)
    _ = ∫ x, f x * l1DualRepresenter F x ∂μ := l1Pairing_apply _ _

/-- **Norm-preserving bounded-density extension.** A bounded real functional
on an arbitrary subspace of `L¹` extends to integration against a bounded
measurable density whose `L∞` norm is exactly no larger than the original
functional norm. This is the analytic step used on the finite polynomial
moment subspace in Part III. -/
theorem exists_linfty_representation_extension [IsFiniteMeasure μ]
    (p : Subspace ℝ (Lp ℝ 1 μ)) (ℓ : StrongDual ℝ p) :
    ∃ g : Lp ℝ ∞ μ, ‖g‖ ≤ ‖ℓ‖ ∧
      ∀ f : p, ℓ f = ∫ x, (f : Lp ℝ 1 μ) x * g x ∂μ := by
  obtain ⟨F, hF, hFnorm⟩ := exists_extension_norm_eq p ℓ
  refine ⟨l1DualRepresenter F, ?_, ?_⟩
  · rw [← hFnorm]
    exact norm_l1DualRepresenter_le F
  · intro f
    rw [← hF f, l1Dual_apply_eq_integral]

end MonotoneDNF


namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology BigOperators InnerProductSpace

variable {α : Type*} [MeasurableSpace α] {μ : Measure α}

/-- A pointwise bounded representative of an essentially bounded density. -/
def pointwiseClamp (C : ℝ) (g : α → ℝ) : α → ℝ :=
  fun x => max (-C) (min C (g x))

lemma stronglyMeasurable_pointwiseClamp {C : ℝ} {g : α → ℝ}
    (hg : StronglyMeasurable g) : StronglyMeasurable (pointwiseClamp C g) :=
  (measurable_const.max (measurable_const.min hg.measurable)).stronglyMeasurable

lemma abs_pointwiseClamp_le {C : ℝ} (hC : 0 ≤ C) (g : α → ℝ) (x : α) :
    |pointwiseClamp C g x| ≤ C := by
  apply abs_le.mpr
  constructor
  · exact le_max_left _ _
  · exact max_le (by linarith) (min_le_left _ _)

lemma pointwiseClamp_eq_self {C : ℝ} {g : α → ℝ} {x : α}
    (hx : |g x| ≤ C) : pointwiseClamp C g x = g x := by
  rcases abs_le.mp hx with ⟨hl, hu⟩
  simp [pointwiseClamp, min_eq_right hu, max_eq_right hl]

lemma pointwiseClamp_ae_eq {C : ℝ} {g : α → ℝ}
    (hg : ∀ᵐ x ∂μ, |g x| ≤ C) : pointwiseClamp C g =ᵐ[μ] g := by
  filter_upwards [hg] with x hx
  exact pointwiseClamp_eq_self hx

/-- The extension theorem with a genuinely measurable, everywhere-bounded
representative. Clamping changes the density only on a null set, hence none
of its integrals changes. -/
theorem exists_pointwise_bounded_density_extension [IsFiniteMeasure μ]
    (p : Subspace ℝ (Lp ℝ 1 μ)) (ℓ : StrongDual ℝ p) :
    ∃ δ : α → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ ‖ℓ‖) ∧
      ∀ f : p, ℓ f = ∫ x, (f : Lp ℝ 1 μ) x * δ x ∂μ := by
  obtain ⟨F, hF, hFnorm⟩ := exists_extension_norm_eq p ℓ
  let g := l1DualRepresenter F
  have hg : ∀ᵐ x ∂μ, |g x| ≤ ‖ℓ‖ := by
    filter_upwards [coeFn_l1DualRepresenter F, ae_abs_l1DualRepresenterL2_le F]
      with x hx h
    rw [show g x = l1DualRepresenter F x from rfl, hx]
    exact h.trans_eq hFnorm
  let δ := pointwiseClamp ‖ℓ‖ g
  have hδg : δ =ᵐ[μ] g := pointwiseClamp_ae_eq hg
  refine ⟨δ, stronglyMeasurable_pointwiseClamp (Lp.stronglyMeasurable _),
    abs_pointwiseClamp_le (norm_nonneg ℓ) _, ?_⟩
  intro f
  calc
    ℓ f = F f := (hF f).symm
    _ = ∫ x, (f : Lp ℝ 1 μ) x * g x ∂μ := l1Dual_apply_eq_integral F _
    _ = ∫ x, (f : Lp ℝ 1 μ) x * δ x ∂μ := by
      apply integral_congr_ae
      filter_upwards [hδg] with x hx
      rw [hx]

/-- A prescribed bound on the functional norm gives the same pointwise bound
on a representing density. -/
theorem exists_density_extension_of_norm_le [IsFiniteMeasure μ]
    (p : Subspace ℝ (Lp ℝ 1 μ)) (ℓ : StrongDual ℝ p) {C : ℝ}
    (hC : ‖ℓ‖ ≤ C) :
    ∃ δ : α → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      ∀ f : p, ℓ f = ∫ x, (f : Lp ℝ 1 μ) x * δ x ∂μ := by
  obtain ⟨δ, hδm, hδC, hδ⟩ := exists_pointwise_bounded_density_extension p ℓ
  exact ⟨δ, hδm, fun x => (hδC x).trans hC, hδ⟩

/-- The subspace generated by a family of moment test functions. -/
def momentSubspace {ι : Type*} (v : ι → Lp ℝ 1 μ) : Subspace ℝ (Lp ℝ 1 μ) :=
  Submodule.span ℝ (Set.range v)

/-- A distinguished moment test vector in its generated subspace. -/
def momentSubspaceMem {ι : Type*} (v : ι → Lp ℝ 1 μ) (i : ι) :
    momentSubspace v :=
  ⟨v i, Submodule.subset_span (Set.mem_range_self i)⟩

/-- All moment coordinates of the input functional are simultaneously
represented by one bounded density. There is no finiteness assumption on the
coordinate family. -/
theorem exists_density_moment_extension_of_norm_le [IsFiniteMeasure μ]
    {ι : Type*} (v : ι → Lp ℝ 1 μ) (ℓ : StrongDual ℝ (momentSubspace v))
    {C : ℝ} (hC : ‖ℓ‖ ≤ C) :
    ∃ δ : α → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      ∀ i, ℓ (momentSubspaceMem v i) = ∫ x, v i x * δ x ∂μ := by
  obtain ⟨δ, hδm, hδC, hδ⟩ :=
    exists_density_extension_of_norm_le (momentSubspace v) ℓ hC
  exact ⟨δ, hδm, hδC, fun i => hδ (momentSubspaceMem v i)⟩

end MonotoneDNF


namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology BigOperators InnerProductSpace

/-- The actual positive source weight `\mathcal W_d(x)=x^d e^{-x}`.
Real `rpow` is used, as in the signed Laplace development. -/
noncomputable def signedSourceMomentDensity (d x : ℝ) : ℝ :=
  x ^ d * Real.exp (-x)

/-- The source weight restricted to a closed rate interval. It is a measure on
`ℝ`, supported on `Icc a b`; no moment coordinates have been discarded. -/
noncomputable def signedSourceMomentMeasure (d a b : ℝ) : Measure ℝ :=
  (volume.restrict (Icc a b)).withDensity
    (fun x => ENNReal.ofReal (signedSourceMomentDensity d x))

lemma signedSourceMomentDensity_pos (d : ℝ) {x : ℝ} (hx : 0 < x) :
    0 < signedSourceMomentDensity d x := by
  exact mul_pos (Real.rpow_pos_of_pos hx d) (Real.exp_pos _)

lemma signedSourceMomentDensity_nonneg (d : ℝ) {x : ℝ} (hx : 0 < x) :
    0 ≤ signedSourceMomentDensity d x :=
  (signedSourceMomentDensity_pos d hx).le

lemma continuousOn_signedSourceMomentDensity (d a b : ℝ) (ha : 0 < a) :
    ContinuousOn (signedSourceMomentDensity d) (Icc a b) := by
  apply ContinuousOn.mul
  · exact continuousOn_id.rpow_const (fun x hx =>
      Or.inl (ne_of_gt (ha.trans_le hx.1)))
  · exact continuousOn_id.neg.rexp

lemma integrableOn_signedSourceMomentDensity (d a b : ℝ) (ha : 0 < a) :
    IntegrableOn (signedSourceMomentDensity d) (Icc a b) :=
  (continuousOn_signedSourceMomentDensity d a b ha).integrableOn_Icc

/-- Finiteness of the truncated weighted measure is proved, not installed as a
global unexamined assumption. -/
lemma isFiniteMeasure_signedSourceMomentMeasure (d a b : ℝ) (ha : 0 < a) :
    IsFiniteMeasure (signedSourceMomentMeasure d a b) :=
  isFiniteMeasure_withDensity_ofReal
    (integrableOn_signedSourceMomentDensity d a b ha).2

/-- Integration against the source measure is ordinary integration on the
interval against `x^d e^{-x}`. -/
lemma integral_signedSourceMomentMeasure (d a b : ℝ) (ha : 0 < a)
    (f : ℝ → ℝ) :
    (∫ x, f x ∂signedSourceMomentMeasure d a b) =
      ∫ x in Icc a b, signedSourceMomentDensity d x * f x := by
  rw [signedSourceMomentMeasure]
  have hmeas : AEMeasurable
      (fun x => ENNReal.ofReal (signedSourceMomentDensity d x))
      (volume.restrict (Icc a b)) :=
    ((continuousOn_signedSourceMomentDensity d a b ha).aemeasurable
      measurableSet_Icc).ennreal_ofReal
  rw [integral_withDensity_eq_integral_toReal_smul₀ hmeas
    (ae_of_all _ fun _ => ENNReal.ofReal_lt_top)]
  apply integral_congr_ae
  filter_upwards [ae_restrict_mem measurableSet_Icc] with x hx
  rw [ENNReal.toReal_ofReal
    (signedSourceMomentDensity_nonneg d (ha.trans_le hx.1))]
  rfl

/-- The bounded-density moment correction specialized to the actual truncated
source weight. The assumptions on the tail functional are kept Quantified:
this theorem neither constructs that functional nor bounds its norm. -/
theorem exists_signedSource_density_moment_extension_of_norm_le
    {ι : Type*} (d a b : ℝ) (ha : 0 < a) (_hab : a < b)
    (v : ι → Lp ℝ 1 (signedSourceMomentMeasure d a b))
    (ℓ : StrongDual ℝ (momentSubspace v)) {C : ℝ} (hC : ‖ℓ‖ ≤ C) :
    ∃ δ : ℝ → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      ∀ i, ℓ (momentSubspaceMem v i) =
        ∫ x, v i x * δ x ∂signedSourceMomentMeasure d a b := by
  letI := isFiniteMeasure_signedSourceMomentMeasure d a b ha
  exact exists_density_moment_extension_of_norm_le v ℓ hC

end MonotoneDNF

#print axioms MonotoneDNF.l1Dual_eq_l1Pairing
#print axioms MonotoneDNF.l1Dual_apply_eq_integral
#print axioms MonotoneDNF.exists_linfty_representation_extension
#print axioms MonotoneDNF.exists_pointwise_bounded_density_extension
#print axioms MonotoneDNF.exists_density_moment_extension_of_norm_le
#print axioms MonotoneDNF.isFiniteMeasure_signedSourceMomentMeasure
#print axioms MonotoneDNF.integral_signedSourceMomentMeasure
#print axioms MonotoneDNF.exists_signedSource_density_moment_extension_of_norm_le


namespace MonotoneDNF

open MeasureTheory Set Filter
open scoped ENNReal NNReal Topology BigOperators InnerProductSpace

variable {α : Type*} [MeasurableSpace α] {μ : Measure α}

/-- From the source's explicit domination hypothesis to a bounded-density
extension. The linear functional need not be continuous in advance: the bound
is exactly what constructs its continuous version. -/
theorem exists_density_extension_of_bound [IsFiniteMeasure μ]
    (p : Subspace ℝ (Lp ℝ 1 μ)) (ℓ : p →ₗ[ℝ] ℝ) {C : ℝ}
    (hC : 0 ≤ C) (hbound : ∀ f, |ℓ f| ≤ C * ‖f‖) :
    ∃ δ : α → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      ∀ f : p, ℓ f = ∫ x, (f : Lp ℝ 1 μ) x * δ x ∂μ := by
  let ℓc : StrongDual ℝ p := LinearMap.mkContinuous ℓ C (fun f => by
    simpa only [Real.norm_eq_abs] using hbound f)
  have hℓc : ‖ℓc‖ ≤ C := LinearMap.mkContinuous_norm_le _ hC _
  obtain ⟨δ, hδm, hδC, hδ⟩ := exists_density_extension_of_norm_le p ℓc hℓc
  exact ⟨δ, hδm, hδC, hδ⟩

/-- Coordinate form of `exists_density_extension_of_bound`; every supplied
moment coordinate is retained. -/
theorem exists_density_moment_extension_of_bound [IsFiniteMeasure μ]
    {ι : Type*} (v : ι → Lp ℝ 1 μ) (ℓ : momentSubspace v →ₗ[ℝ] ℝ)
    {C : ℝ} (hC : 0 ≤ C) (hbound : ∀ f, |ℓ f| ≤ C * ‖f‖) :
    ∃ δ : α → ℝ, StronglyMeasurable δ ∧ (∀ x, |δ x| ≤ C) ∧
      ∀ i, ℓ (momentSubspaceMem v i) = ∫ x, v i x * δ x ∂μ := by
  obtain ⟨δ, hδm, hδC, hδ⟩ :=
    exists_density_extension_of_bound (momentSubspace v) ℓ hC hbound
  exact ⟨δ, hδm, hδC, fun i => hδ (momentSubspaceMem v i)⟩

/-- Elementary positivity gate for a corrected density. It is an implication
from a real lower bound, not an assertion that the bound has been proved. -/
lemma correctedDensity_pos_of_bound {L δ : ℝ → ℝ} {a b C : ℝ}
    (hL : ∀ x ∈ Icc a b, C < L x) (hδ : ∀ x, |δ x| ≤ C) :
    ∀ x ∈ Icc a b, 0 < L x + δ x := by
  intro x hx
  have hxδ := (abs_le.mp (hδ x)).1
  have hxL := hL x hx
  linarith

end MonotoneDNF

#print axioms MonotoneDNF.exists_density_extension_of_bound
#print axioms MonotoneDNF.exists_density_moment_extension_of_bound
#print axioms MonotoneDNF.correctedDensity_pos_of_bound


==> anc/MonotoneDNF/WholeUnitAnchorTemplates.lean <==
module
public import MonotoneDNF.WholeUnitSchedule
public import MonotoneDNF.WholeUnitTrigger
public import MonotoneDNF.PhysicalPoolEmbeddingModes

@[expose] public section

/-!
# Anchor templates on every full-cube coordinate set

An anchor may meet the coordinates reserved for a selector in a local shape.
We therefore place the entire local shape first, and only then permute its
anchor complement.  Every full-cube anchor has such a placement as soon as
the local physical block contains its anchor and width-w trigger.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Local anchor and trigger together with a whole-shape placement onto the
prescribed full-cube anchor.  The local selector occupies the last `L` bits. -/
structure WholeAnchorPlacement (m L w : ℕ) (S : Finset (Fin (m + L))) where
  localAnchor : Finset (Fin m)
  localTrigger : Finset (Fin m)
  placement : Equiv.Perm (Fin (m + L))
  anchor_card : localAnchor.card = S.card
  trigger_card : localTrigger.card = w
  trigger_disjoint : Disjoint localTrigger localAnchor
  anchor_image : permuteTerm placement (embedFirstTerm m L localAnchor) = S

/-- The placement exists for every anchor in the entire ambient cube. -/
theorem nonempty_wholeAnchorPlacement {m L w : ℕ}
    (S : Finset (Fin (m + L))) (hroom : S.card + w ≤ m) :
    Nonempty (WholeAnchorPlacement m L w S) := by
  have hS : S.card ≤ (Finset.univ : Finset (Fin m)).card := by simpa using (by omega : S.card ≤ m)
  obtain ⟨A, hA⟩ := Finset.powersetCard_nonempty.mpr hS
  have hAc : A.card = S.card := (Finset.mem_powersetCard.mp hA).2
  have hUroom : w ≤ (Aᶜ : Finset (Fin m)).card := by
    simp only [Finset.card_compl, Fintype.card_fin, hAc]
    omega
  obtain ⟨U, hU⟩ := Finset.powersetCard_nonempty.mpr hUroom
  have hUc : U.card = w := (Finset.mem_powersetCard.mp hU).2
  have hdisj : Disjoint U A := by
    apply Finset.disjoint_left.mpr
    intro i hiU hiA
    exact (Finset.mem_compl.mp ((Finset.mem_powersetCard.mp hU).1 hiU)) hiA
  have hcard : (embedFirstTerm m L A).card = S.card := by simpa using hAc
  obtain ⟨τ, hτ⟩ := Equiv.Perm.exists_map_finset_eq (embedFirstTerm m L A) S hcard
  exact ⟨⟨A, U, τ, hAc, hUc, hdisj, hτ⟩⟩

/-- A deterministic initial placement is fixed before the random complement
permutations are sampled. -/
noncomputable def wholeAnchorPlacement {m L w : ℕ}
    (S : Finset (Fin (m + L))) (hroom : S.card + w ≤ m) :
    WholeAnchorPlacement m L w S :=
  Classical.choice (nonempty_wholeAnchorPlacement S hroom)

/-- The trigger after the initial placement is a genuine native avoiding
trigger for the target anchor. -/
def WholeAnchorPlacement.trigger {m L w : ℕ} {S : Finset (Fin (m + L))}
    (P : WholeAnchorPlacement m L w S) : AvoidingTriggerSubset S w :=
  ⟨permuteTerm P.placement (embedFirstTerm m L P.localTrigger), by
    apply Finset.mem_powersetCard.mpr
    refine ⟨?_, by simp [P.trigger_card]⟩
    have hemb : Disjoint (embedFirstTerm m L P.localTrigger)
        (embedFirstTerm m L P.localAnchor) :=
      (Finset.disjoint_map _).mpr P.trigger_disjoint
    have hperm : Disjoint
        (permuteTerm P.placement (embedFirstTerm m L P.localTrigger))
        (permuteTerm P.placement (embedFirstTerm m L P.localAnchor)) :=
      (Finset.disjoint_map _).mpr hemb
    rw [P.anchor_image] at hperm
    intro i hi
    exact Finset.mem_compl.mpr (fun hS => Finset.disjoint_left.mp hperm hi hS)⟩

/-- The selector's placed coordinates avoid both the target anchor and its
trigger.  It is not a selector-only block of the global gate. -/
theorem WholeAnchorPlacement.selector_disjoint {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S) :
    Disjoint (permuteTerm P.placement (embedLastTerm m L Finset.univ)) S ∧
      Disjoint (permuteTerm P.placement (embedLastTerm m L Finset.univ)) P.trigger.1 := by
  constructor
  · have h : Disjoint (permuteTerm P.placement (embedLastTerm m L Finset.univ))
        (permuteTerm P.placement (embedFirstTerm m L P.localAnchor)) :=
      (Finset.disjoint_map _).mpr
        (disjoint_embedFirstTerm_embedLastTerm P.localAnchor Finset.univ).symm
    simpa only [P.anchor_image] using h
  · exact (Finset.disjoint_map _).mpr
      (disjoint_embedFirstTerm_embedLastTerm P.localTrigger Finset.univ).symm

theorem anchorSuperlevel_embedFirst {m L : ℕ} (t : ℕ) (σ : ℤ)
    (A : Finset (Fin m)) (r : ℕ) (x : BooleanCube (m + L)) :
    anchorSuperlevel t σ (embedFirstTerm m L A) r x =
      anchorSuperlevel t σ A r (firstBlock m L x) := by
  simp [anchorSuperlevel, anchorNumerator, walshCharacterZ, embedFirstTerm,
    firstBlock, Finset.sum_map, Finset.prod_map] <;> rfl

theorem anchorSuperlevel_permuteTerm {n : ℕ} (t : ℕ) (σ : ℤ)
    (τ : Equiv.Perm (Fin n)) (S : Finset (Fin n)) (r : ℕ)
    (x : BooleanCube n) :
    anchorSuperlevel t σ (permuteTerm τ S) r (permuteCube τ x) =
      anchorSuperlevel t σ S r x := by
  simp [anchorSuperlevel, anchorNumerator, walshCharacterZ, permuteTerm,
    permuteCube, Finset.sum_map, Finset.prod_map] <;> rfl

theorem anchorSuperlevel_permuteTerm_symm {n : ℕ} (t : ℕ) (σ : ℤ)
    (τ : Equiv.Perm (Fin n)) (S : Finset (Fin n)) (r : ℕ)
    (x : BooleanCube n) :
    anchorSuperlevel t σ (permuteTerm τ S) r x =
      anchorSuperlevel t σ S r (permuteCube τ.symm x) := by
  have h := anchorSuperlevel_permuteTerm t σ τ S r (permuteCube τ.symm x)
  have hx : permuteCube τ (permuteCube τ.symm x) = x := by
    funext i
    simp [permuteCube]
  rw [hx] at h
  exact h

theorem conjunction_permuteTerm_symm {n : ℕ}
    (τ : Equiv.Perm (Fin n)) (S : Finset (Fin n)) (x : BooleanCube n) :
    conjunction (permuteTerm τ S) x = conjunction S (permuteCube τ.symm x) := by
  have h := conjunction_permuteTerm τ S (permuteCube τ.symm x)
  have hx : permuteCube τ (permuteCube τ.symm x) = x := by
    funext i
    simp [permuteCube]
  rw [hx] at h
  exact h

/-- The displayed local complete superlevel constituent, still before its
initial placement and random complement embedding. -/
noncomputable def WholeAnchorPlacement.localTemplate {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) (r : ℕ) :
    List (Finset (Fin (m + L))) :=
  embedFirstBody m L (triggeredBodyTerms P.localTrigger
    (anchorSuperlevelBody t hσ P.localAnchor r))

theorem WholeAnchorPlacement.localTemplate_firing_le {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) (r : ℕ) :
    probability (fun x => dnfEval (P.localTemplate t hσ r) x = true) ≤
      (1 / 2 : ℝ) ^ w := by
  simp only [WholeAnchorPlacement.localTemplate, dnfEval_embedFirstBody]
  rw [probability_firstBlock m L (fun y =>
    dnfEval (triggeredBodyTerms P.localTrigger
      (anchorSuperlevelBody t hσ P.localAnchor r)) y = true)]
  simpa only [P.trigger_card] using probability_triggeredBody_le P.localTrigger
    (anchorSuperlevelBody t hσ P.localAnchor r)

theorem WholeAnchorPlacement.localTemplate_length_le {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) (r : ℕ) :
    (P.localTemplate t hσ r).length ≤ 2 ^ S.card := by
  simpa only [WholeAnchorPlacement.localTemplate, embedFirstBody,
    triggeredBodyTerms, List.length_map, P.anchor_card] using
      anchorSuperlevelBody_length_le t hσ P.localAnchor r

/-- Initial placement gives the intended actual anchor superlevel exactly;
it does not rely on the anchor avoiding the old final coordinates. -/
theorem WholeAnchorPlacement.placedTemplate_eval {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) (r : ℕ) :
    dnfEval (permuteBody P.placement (P.localTemplate t hσ r)) =
      dnfEval (triggeredBodyTerms P.trigger.1 (anchorSuperlevelBody t hσ S r)) := by
  funext x
  rw [dnfEval_permuteBody_symm]
  simp only [WholeAnchorPlacement.localTemplate, dnfEval_embedFirstBody,
    dnfEval_triggeredBodyTerms, dnfEval_anchorSuperlevelBody]
  have hcon : conjunction P.trigger.1 x =
      conjunction P.localTrigger (firstBlock m L (permuteCube P.placement.symm x)) := by
    rw [WholeAnchorPlacement.trigger, conjunction_permuteTerm_symm,
      conjunction_embedFirstTerm]
  have hanc : anchorSuperlevel t σ S r x =
      anchorSuperlevel t σ P.localAnchor r
        (firstBlock m L (permuteCube P.placement.symm x)) := by
    calc
      anchorSuperlevel t σ S r x = anchorSuperlevel t σ
          (permuteTerm P.placement (embedFirstTerm m L P.localAnchor)) r x := by
            rw [P.anchor_image]
      _ = _ := by rw [anchorSuperlevel_permuteTerm_symm, anchorSuperlevel_embedFirst]
  rw [hcon, hanc]

/-- A complement permutation changes only the trigger of a complete anchor
superlevel; its prescribed anchored Boolean body is fixed pointwise. -/
theorem permuted_anchorSuperlevelTemplate_eval {n w : ℕ}
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    {S : Finset (Fin n)} (U : AvoidingTriggerSubset S w) (r : ℕ)
    (ψ : Equiv.Perm {i : Fin n // i ∈ Sᶜ}) :
    dnfEval (permuteBody (Equiv.Perm.ofSubtype ψ)
      (triggeredBodyTerms U.1 (anchorSuperlevelBody t hσ S r))) =
      dnfEval (triggeredBodyTerms (wholeUnitAvoidingTrigger U ψ).1
        (anchorSuperlevelBody t hσ S r)) := by
  funext x
  rw [dnfEval_permuteBody_symm]
  simp only [dnfEval_triggeredBodyTerms, dnfEval_anchorSuperlevelBody]
  rw [wholeUnitAvoidingTrigger_val, conjunction_permuteTerm_symm]
  congr 1
  have h := anchorSuperlevel_permuteTerm_symm t σ (Equiv.Perm.ofSubtype ψ) S r x
  rw [permuteTerm_wholeUnitAnchor] at h
  exact h.symm

/-- The actual complete superlevel, with its whole embedding, has exactly
the public native avoiding mean. -/
theorem wholeUnitAnchorSuperlevelMean_eq_native {n w : ℕ}
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    {S : Finset (Fin n)} (U : AvoidingTriggerSubset S w) (r : ℕ)
    (T : Finset (Fin n)) :
    expectation (fun ψ : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
      walshCoefficient (dnfEval (permuteBody (Equiv.Perm.ofSubtype ψ)
        (triggeredBodyTerms U.1 (anchorSuperlevelBody t hσ S r)))) T) =
      expectedAvoidingTriggeredWalshStatistic S w (anchorSuperlevelBody t hσ S r) T := by
  letI : Nonempty (AvoidingTriggerSubset S w) := ⟨U⟩
  simp_rw [permuted_anchorSuperlevelTemplate_eval]
  exact expectation_wholeUnitAvoidingTrigger U
    (fun V => triggeredWalshStatistic V.1 (anchorSuperlevelBody t hσ S r) T)

/-- The full two-stage embedding used by the physical schedule: first place
the local anchor onto S, then randomly permute S's entire complement. -/
def WholeAnchorPlacement.embedding {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (ψ : Equiv.Perm {i : Fin (m + L) // i ∈ Sᶜ}) :
    Equiv.Perm (Fin (m + L)) := (Equiv.Perm.ofSubtype ψ) * P.placement

theorem WholeAnchorPlacement.embedding_trigger {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (ψ : Equiv.Perm {i : Fin (m + L) // i ∈ Sᶜ}) :
    permuteTerm (P.embedding ψ) (embedFirstTerm m L P.localTrigger) =
      (wholeUnitAvoidingTrigger P.trigger ψ).1 := by
  rw [WholeAnchorPlacement.embedding, permuteTerm_mul, wholeUnitAvoidingTrigger_val]
  rfl

/-- Exact native mean after both stages, ready for per-list prefix
concentration on the actual local source templates. -/
theorem WholeAnchorPlacement.mean_eq_native {m L w : ℕ}
    {S : Finset (Fin (m + L))} (P : WholeAnchorPlacement m L w S)
    (t : ℕ) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1) (r : ℕ)
    (T : Finset (Fin (m + L))) :
    expectation (fun ψ : Equiv.Perm {i : Fin (m + L) // i ∈ Sᶜ} =>
      walshCoefficient (dnfEval (permuteBody (P.embedding ψ)
        (P.localTemplate t hσ r))) T) =
      expectedAvoidingTriggeredWalshStatistic S w (anchorSuperlevelBody t hσ S r) T := by
  have hpoint (ψ : Equiv.Perm {i : Fin (m + L) // i ∈ Sᶜ}) :
      dnfEval (permuteBody (P.embedding ψ) (P.localTemplate t hσ r)) =
        dnfEval (permuteBody (Equiv.Perm.ofSubtype ψ)
          (triggeredBodyTerms P.trigger.1 (anchorSuperlevelBody t hσ S r))) := by
    rw [WholeAnchorPlacement.embedding, permuteBody_mul]
    funext x
    simp only [dnfEval_permuteBody_symm]
    simpa only [dnfEval_permuteBody_symm] using
      congrFun (P.placedTemplate_eval t hσ r)
        (permuteCube (Equiv.Perm.ofSubtype ψ).symm x)
  simp_rw [hpoint]
  exact wholeUnitAnchorSuperlevelMean_eq_native t hσ P.trigger r T

#print axioms MonotoneDNF.nonempty_wholeAnchorPlacement
#print axioms MonotoneDNF.WholeAnchorPlacement.selector_disjoint
#print axioms MonotoneDNF.WholeAnchorPlacement.placedTemplate_eval
#print axioms MonotoneDNF.WholeAnchorPlacement.mean_eq_native

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitAngular.lean <==
module
public import MonotoneDNF.WholeUnitAnchorTemplates
public import MonotoneDNF.AllSignPacketCalibration

@[expose] public section

/-!
# Full-cube angular calibration of whole-unit source means

The generic means are full permutation means, and the anchors enumerate
every subset of the same ambient cube.  The complete baseline therefore
cancels on the actual degree fibers.  A common small factor in the strength
hierarchy leaves its triangular ratios unchanged and is available to the
radial interference budget.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

noncomputable def scaledTriangularStrength (a : ℝ) (t ℓ : ℕ) : ℝ :=
  a * partVTriangularStrength t ℓ

theorem scaledTriangularStrength_pos {a : ℝ} {t : ℕ}
    (ha : 0 < a) (ht : 0 < t) (ℓ : ℕ) :
    0 < scaledTriangularStrength a t ℓ :=
  mul_pos ha (partVTriangularStrength_pos ht ℓ)

/-- The actual source integer counts agree with the natural-power version
used by the finite triangular estimate, in every ambient dimension. -/
theorem partVAnchorCopyCount_eq_sourceAnchorCopies {t w n ℓ : ℕ}
    (hw : 0 < w) (ρ : ℕ → ℝ) :
    partVAnchorCopyCount t w n ℓ (ρ ℓ) = sourceAnchorCopies t w n ρ ℓ := by
  have hwR : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
  unfold partVAnchorCopyCount partVAnchorCopyTarget sourceAnchorCopyTarget
    sourceAnchorCopies partVCopyCapacity sourceCopyCount sourceCopyExponent
  congr 1
  simp only [zpow_sub₀ hwR, zpow_natCast, div_eq_mul_inv, mul_inv]
  ring

theorem partVAnchorGamma_eq_sourceAnchorIntensity_general {t w n ℓ : ℕ}
    (hw : 0 < w) (ρ : ℕ → ℝ) :
    partVAnchorGamma t w n ℓ (ρ ℓ) =
      sourceAnchorIntensity w (sourceAnchorCopies t w n ρ ℓ) := by
  unfold partVAnchorGamma
  rw [partVAnchorCopyCount_eq_sourceAnchorCopies hw]

/-- The whole generic source plus the complete native all-sign anchor
source. Generic weights include their actual real copy multiplicities. -/
noncomputable def wholeSourceIdealCoefficients {G n : ℕ}
    (t w : ℕ) (ρ : ℕ → ℝ)
    (generic : Fin G → List (Finset (Fin n))) (weight : Fin G → ℝ)
    (angle : Finset (Fin n) → ℝ) (T : Finset (Fin n)) : ℝ :=
  (∑ i, weight i * wholeUnitWalshMean (fun x => bit (dnfEval (generic i) x)) T) +
    enumeratedAllSignIdealCoefficients t w n ρ angle T

theorem normalizedAngularDeviation_wholeSourceGeneric_zero {G n : ℕ}
    (generic : Fin G → List (Finset (Fin n))) (weight : Fin G → ℝ)
    (gamma : ℕ → ℝ) (T : Finset (Fin n)) :
    normalizedAngularDeviation
      (fun Q => ∑ i, weight i * wholeUnitWalshMean
        (fun x => bit (dnfEval (generic i) x)) Q) gamma T = 0 := by
  apply normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
  intro Q hQ
  apply Finset.sum_congr rfl
  intro i _hi
  rw [wholeUnitWalshMean_of_card_eq _ hQ]

/-- Full-cube own-plus-lower identity.  Neither the generic source nor the
sign-independent anchor baseline leaves an angular defect. -/
theorem normalizedAngularDeviation_wholeSourceIdeal_add_angle {G n t w r : ℕ}
    (ht : 0 < t) (hr : 1 ≤ r) (hrt : r ≤ t) (hwn : w + t ≤ n)
    (ρ : ℕ → ℝ) (generic : Fin G → List (Finset (Fin n)))
    (weight : Fin G → ℝ) (angle : Finset (Fin n) → ℝ)
    (hgamma : sourceAnchorIntensity w (sourceAnchorCopies t w n ρ r) ≠ 0)
    {T : Finset (Fin n)} (hT : T.card = r) :
    normalizedAngularDeviation
        (wholeSourceIdealCoefficients t w ρ generic weight angle)
        (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ ℓ)) T +
      degreeSetAverage angle r = angle T +
        (lowerAnchorPacketResponse t w r
            (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ ℓ))
            (fun _ => angle) T -
          degreeSetAverage (lowerAnchorPacketResponse t w r
            (fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ ℓ))
            (fun _ => angle)) r) /
          sourceAnchorIntensity w (sourceAnchorCopies t w n ρ r) := by
  let gamma := fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ ℓ)
  have hdef := normalizedAngularDeviation_enumeratedAllSign_sub_ownLower
    ht hr hrt hwn ρ angle gamma hT
  rw [normalizedAngularDeviation_sub_coefficients] at hdef
  have heq : normalizedAngularDeviation
      (enumeratedAllSignIdealCoefficients t w n ρ angle) gamma T =
      normalizedAngularDeviation
        (idealOwnLowerAnchorCoefficients t w r gamma (fun _ => angle) angle) gamma T :=
    sub_eq_zero.mp hdef
  unfold wholeSourceIdealCoefficients
  rw [normalizedAngularDeviation_add_coefficients,
    normalizedAngularDeviation_wholeSourceGeneric_zero, zero_add, heq]
  exact normalizedAngularDeviation_idealOwnLowerAnchorCoefficients ht
    (by omega) gamma hgamma (fun _ => angle) angle hT

/-- Scaling every strength by the same positive constant preserves the
explicit finite triangular budget, including the floor correction. -/
theorem abs_lowerAnchorPacket_scaled_triangular_le_eighth
    {t w n r : ℕ} {a : ℝ}
    (ht : 0 < t) (hrt : r ≤ t) (hw : 0 < w)
    (hrn : r ≤ n) (hwr : w + r ≤ n) (hrw : r ≤ w) (ha : 0 < a)
    (angle : Finset (Fin n) → ℝ) (hangle : ∀ S, |angle S| ≤ 1)
    (hAr : 0 < sourceAnchorCopies t w n (scaledTriangularStrength a t) r)
    {T : Finset (Fin n)} (hT : T.card = r) :
    |(lowerAnchorPacketResponse t w r
          (fun ℓ => sourceAnchorIntensity w
            (sourceAnchorCopies t w n (scaledTriangularStrength a t) ℓ))
          (fun _ => angle) T -
        degreeSetAverage (lowerAnchorPacketResponse t w r
          (fun ℓ => sourceAnchorIntensity w
            (sourceAnchorCopies t w n (scaledTriangularStrength a t) ℓ))
          (fun _ => angle)) r) /
      sourceAnchorIntensity w
        (sourceAnchorCopies t w n (scaledTriangularStrength a t) r)| ≤ 1 / 8 := by
  let ρ := scaledTriangularStrength a t
  have hcount : 0 < partVAnchorCopyCount t w n r (ρ r) := by
    rw [partVAnchorCopyCount_eq_sourceAnchorCopies hw]
    exact hAr
  have hbase := abs_lowerAnchorPacket_centered_div_le_partV_strength
    ht hw hrn hwr hrw ρ (scaledTriangularStrength_pos ha ht)
    (fun _ => angle) (fun _ S => hangle S) hcount hT
  simp_rw [partVAnchorGamma_eq_sourceAnchorIntensity_general hw] at hbase
  rw [partVAnchorCopyCount_eq_sourceAnchorCopies hw] at hbase
  have hratio (ℓ : ℕ) : ρ ℓ / ρ r =
      partVTriangularStrength t ℓ / partVTriangularStrength t r := by
    dsimp [ρ, scaledTriangularStrength]
    exact mul_div_mul_left _ _ ha.ne'
  simp_rw [hratio] at hbase
  have hArOne : (1 : ℝ) ≤ (sourceAnchorCopies t w n ρ r : ℝ) := by
    exact_mod_cast hAr
  have hinv : 1 / (sourceAnchorCopies t w n ρ r : ℝ) ≤ 1 := by
    apply (div_le_one (by positivity)).2
    exact hArOne
  have hfactor : 1 + 1 / (sourceAnchorCopies t w n ρ r : ℝ) ≤ 2 := by linarith
  have hsum := sum_partVTriangularStrength_div_le ht hrt
  have htR : (0 : ℝ) < t := by exact_mod_cast ht
  have hrtR : (r : ℝ) ≤ t := by exact_mod_cast hrt
  have hsum0 : 0 ≤ ∑ ℓ ∈ Finset.Ico 1 r,
      partVTriangularStrength t ℓ / partVTriangularStrength t r := by
    exact Finset.sum_nonneg (fun ℓ _hℓ => div_nonneg
      (partVTriangularStrength_pos ht ℓ).le (partVTriangularStrength_pos ht r).le)
  refine hbase.trans ?_
  calc
    2 * (1 + 1 / (sourceAnchorCopies t w n ρ r : ℝ)) *
        (∑ ℓ ∈ Finset.Ico 1 r,
          partVTriangularStrength t ℓ / partVTriangularStrength t r) ≤
        (2 * 2) * ((r : ℝ) * (1 / (32 * (t : ℝ)))) := by gcongr
    _ = (r : ℝ) / (8 * (t : ℝ)) := by field_simp; ring
    _ ≤ 1 / 8 := by
      apply (div_le_iff₀ (by positivity)).2
      nlinarith

/-- Actual full-cube angular half-margins once the proved complete-unit
Estimate 1 is substituted. The common strength scale remains free for the
independent radial calibration. -/
theorem abs_physicalAngularResidual_wholeSource_lt_half
    {G n t w r : ℕ} {a E : ℝ}
    (ht : 0 < t) (hr : 1 ≤ r) (hrt : r ≤ t) (hw : 0 < w)
    (htw : t ≤ w) (hwn : w + t ≤ n) (ha : 0 < a)
    (gate : BooleanCube n → Bool)
    (generic : Fin G → List (Finset (Fin n))) (weight : Fin G → ℝ)
    (angle : Finset (Fin n) → ℝ) (hangle : ∀ S, |angle S| ≤ 1)
    (hAr : 0 < sourceAnchorCopies t w n (scaledTriangularStrength a t) r)
    (herror : ∀ Q : Finset (Fin n), Q.card = r →
      |walshCoefficient gate Q -
        wholeSourceIdealCoefficients t w (scaledTriangularStrength a t)
          generic weight angle Q| ≤ E)
    (hsmall : 2 * E /
      |sourceAnchorIntensity w
        (sourceAnchorCopies t w n (scaledTriangularStrength a t) r)| < 1 / 8)
    {T : Finset (Fin n)} (hT : T.card = r) :
    |physicalAngularResidual gate
        (fun ℓ => sourceAnchorIntensity w
          (sourceAnchorCopies t w n (scaledTriangularStrength a t) ℓ)) angle T -
      angle T| < 1 / 2 := by
  let ρ := scaledTriangularStrength a t
  let gamma := fun ℓ => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ ℓ)
  have hgamma : 0 < gamma r := by
    dsimp [gamma, sourceAnchorIntensity]
    positivity
  have htransport := abs_normalizedAngularDeviation_sub_le gate
    (wholeSourceIdealCoefficients t w ρ generic weight angle) gamma
    (by omega) hgamma.ne' herror hT
  have hideal := normalizedAngularDeviation_wholeSourceIdeal_add_angle
    ht hr hrt hwn ρ generic weight angle hgamma.ne' hT
  have hlower := abs_lowerAnchorPacket_scaled_triangular_le_eighth ht hrt hw
    (by omega) (by omega) (hrt.trans htw) ha angle hangle hAr hT
  have heq : physicalAngularResidual gate gamma angle T - angle T =
      (normalizedAngularDeviation (walshCoefficient gate) gamma T -
        normalizedAngularDeviation (wholeSourceIdealCoefficients t w ρ generic weight angle)
          gamma T) +
      (lowerAnchorPacketResponse t w r gamma (fun _ => angle) T -
        degreeSetAverage (lowerAnchorPacketResponse t w r gamma (fun _ => angle)) r) /
        gamma r := by
    rw [physicalAngularResidual_eq_normalizedDeviation_add_angle, hT]
    linarith [hideal]
  change |physicalAngularResidual gate gamma angle T - angle T| < 1 / 2
  rw [heq]
  refine (abs_add_le _ _).trans_lt ?_
  have htransSmall : |normalizedAngularDeviation (walshCoefficient gate) gamma T -
      normalizedAngularDeviation (wholeSourceIdealCoefficients t w ρ generic weight angle)
        gamma T| < 1 / 8 := htransport.trans_lt hsmall
  have hsum := add_lt_add_of_lt_of_le htransSmall hlower
  exact hsum.trans (by norm_num)

#print axioms MonotoneDNF.normalizedAngularDeviation_wholeSourceIdeal_add_angle
#print axioms MonotoneDNF.abs_lowerAnchorPacket_scaled_triangular_le_eighth
#print axioms MonotoneDNF.abs_physicalAngularResidual_wholeSource_lt_half

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitApproximation.lean <==
module
public import MonotoneDNF.WholeUnitSchedule
public import MonotoneDNF.PhysicalFullWeightSchedule
public import MonotoneDNF.SelectorSupportedWalsh

@[expose] public section

/-!
# Complete-prefix approximation for transported schedules

The Fourier test is an arbitrary subset of the entire ambient cube.  No
coordinate is discarded as a selector coordinate.  The single partial copy
is bounded by its full firing probability, uniformly over all selector ticks.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- The actual arithmetic Walsh sum of the transported selected units. -/
noncomputable def wholeUnitScheduledCoefficientSum {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (J : ℕ) (T : Finset (Fin (m + L))) : ℝ :=
  ∑ p, walshCoefficient
    (dnfEval (permuteBody (π p) (scheduledUnitTerms m L templates J p))) T

/-- One scheduled coefficient is a complete coefficient, the one possible
partial coefficient, or zero, according to its exact prefix position. -/
theorem wholeUnitScheduledCoefficient_cases {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (J : ℕ) (T : Finset (Fin (m + L))) (p : Fin K) :
    walshCoefficient
        (dnfEval (permuteBody (π p) (scheduledUnitTerms m L templates J p))) T =
      if p.val < J / 2 ^ L then
        walshCoefficient (dnfEval (permuteBody (π p) (templates p))) T
      else if p.val = J / 2 ^ L then
        walshCoefficient
          (dnfEval (permuteBody (π p) (scheduledUnitTerms m L templates J p))) T
      else 0 := by
  by_cases hp : p.val < J / 2 ^ L
  · rw [if_pos hp]
    congr 1
    funext x
    simp [dnfEval_permuteBody_symm, scheduledUnitTerms, scheduleUnitThreshold,
      hp, dnfEval_selectedTemplateTerms, selector_zero]
  · rw [if_neg hp]
    by_cases heq : p.val = J / 2 ^ L
    · simp [heq]
    · rw [if_neg heq]
      have hgate : dnfEval
          (permuteBody (π p) (scheduledUnitTerms m L templates J p)) =
          fun _ => false := by
        funext x
        simp [dnfEval_permuteBody_symm, scheduledUnitTerms, scheduleUnitThreshold,
          hp, heq, dnfEval_selectedTemplateTerms, selector_capacity]
      rw [hgate]
      simp [walshCoefficient, bit, expectation]

/-- Exact decomposition, including the full-weight endpoint: when there is
no next copy, the partial contribution is zero. -/
theorem wholeUnitScheduledCoefficientSum_eq_prefix_add_partial {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (J : ℕ) (T : Finset (Fin (m + L))) :
    wholeUnitScheduledCoefficientSum π templates J T =
      (∑ p ∈ scheduleCompletePrefix L J,
        walshCoefficient (dnfEval (permuteBody (π p) (templates p))) T) +
      if h : J / 2 ^ L < K then
        walshCoefficient (dnfEval (permuteBody (π ⟨J / 2 ^ L, h⟩)
          (scheduledUnitTerms m L templates J ⟨J / 2 ^ L, h⟩))) T
      else 0 := by
  let A : Fin K → ℝ := fun p =>
    walshCoefficient (dnfEval (permuteBody (π p) (templates p))) T
  let B : Fin K → ℝ := fun p =>
    walshCoefficient
      (dnfEval (permuteBody (π p) (scheduledUnitTerms m L templates J p))) T
  have hpoint (p : Fin K) :
      B p = (if p.val < J / 2 ^ L then A p else 0) +
        (if p.val = J / 2 ^ L then B p else 0) := by
    have h := wholeUnitScheduledCoefficient_cases π templates J T p
    change B p = if p.val < J / 2 ^ L then A p
      else if p.val = J / 2 ^ L then B p else 0 at h
    by_cases hp : p.val < J / 2 ^ L
    · have hne : p.val ≠ J / 2 ^ L := ne_of_lt hp
      simpa [hp, hne] using h
    · simpa [hp] using h
  change (∑ p, B p) = _
  have hsum : (∑ p, B p) = ∑ p : Fin K,
      ((if p.val < J / 2 ^ L then A p else 0) +
        (if p.val = J / 2 ^ L then B p else 0)) := by
    exact Finset.sum_congr rfl (fun p _hp => hpoint p)
  rw [hsum]
  rw [Finset.sum_add_distrib]
  have hpre : (∑ p : Fin K, if p.val < J / 2 ^ L then A p else 0) =
      ∑ p ∈ scheduleCompletePrefix L J, A p := by
    simp [scheduleCompletePrefix, Finset.sum_filter]
  rw [hpre]
  congr 1
  by_cases h : J / 2 ^ L < K
  · rw [dif_pos h]
    let j : Fin K := ⟨J / 2 ^ L, h⟩
    have heq (p : Fin K) : p.val = J / 2 ^ L ↔ p = j := by
      constructor
      · intro hp
        apply Fin.ext
        exact hp
      · rintro rfl
        rfl
    simp_rw [heq]
    simp [j, B]
  · rw [dif_neg h]
    apply Finset.sum_eq_zero
    intro p _hp
    have hne : p.val ≠ J / 2 ^ L := by omega
    simp [hne]

/-- Selection only removes inputs; its Walsh coefficient is controlled by
the probability of the complete local template. -/
theorem abs_wholeUnitSelectedCoefficient_le {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (J : ℕ) (T : Finset (Fin (m + L))) (p : Fin K) :
    |walshCoefficient
      (dnfEval (permuteBody (π p) (scheduledUnitTerms m L templates J p))) T| ≤
      probability (fun x => dnfEval (templates p) x = true) := by
  refine (abs_walshCoefficient_le_firingProbability _ T).trans ?_
  have hsub : ∀ x : BooleanCube (m + L),
      dnfEval (permuteBody (π p) (scheduledUnitTerms m L templates J p)) x = true →
      dnfEval (templates p) (permuteCube (π p).symm x) = true := by
    intro x hx
    rw [dnfEval_permuteBody_symm, dnfEval_scheduledUnitTerms] at hx
    exact (Bool.and_eq_true_iff.mp hx).1
  refine (probability_le_probability_of_imp _ _ hsub).trans_eq ?_
  exact probability_comp_equiv (permuteCubeEquiv (π p)).symm
    (fun x => dnfEval (templates p) x = true)

/-- Uniformly in all ticks, removing the complete prefix leaves at most
one rare selected unit. -/
theorem abs_wholeUnitScheduledSum_sub_prefix_le {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (J : ℕ) (T : Finset (Fin (m + L))) {D : ℝ} (hD : 0 ≤ D)
    (hprob : ∀ p, probability (fun x => dnfEval (templates p) x = true) ≤ D) :
    |wholeUnitScheduledCoefficientSum π templates J T -
      ∑ p ∈ scheduleCompletePrefix L J,
        walshCoefficient (dnfEval (permuteBody (π p) (templates p))) T| ≤ D := by
  rw [wholeUnitScheduledCoefficientSum_eq_prefix_add_partial]
  simp only [add_sub_cancel_left]
  split_ifs with h
  · exact (abs_wholeUnitSelectedCoefficient_le π templates J T _).trans (hprob _)
  · simpa using hD

/-- The complete-prefix length differs from the desired real unit count by
less than one, including at weights zero and one. -/
theorem scheduleTick_prefix_fraction {L K : ℕ} {θ : ℝ} (hθ : 0 ≤ θ) :
    0 ≤ (K : ℝ) * θ - ((scheduleTick L K θ / 2 ^ L : ℕ) : ℝ) ∧
      (K : ℝ) * θ - ((scheduleTick L K θ / 2 ^ L : ℕ) : ℝ) < 1 := by
  let J := scheduleTick L K θ
  have hpow : (0 : ℝ) < 2 ^ L := by positivity
  have hfloor : (J : ℝ) ≤ (2 ^ L : ℝ) * (K : ℝ) * θ := by
    exact Nat.floor_le (by positivity)
  have hnext : (2 ^ L : ℝ) * (K : ℝ) * θ < (J : ℝ) + 1 :=
    Nat.lt_floor_add_one _
  have hdiv : (2 ^ L : ℝ) * ((J / 2 ^ L : ℕ) : ℝ) +
      ((J % 2 ^ L : ℕ) : ℝ) = (J : ℝ) := by
    exact_mod_cast Nat.div_add_mod J (2 ^ L)
  have hrem0 : (0 : ℝ) ≤ ((J % 2 ^ L : ℕ) : ℝ) := by positivity
  have hrem1 : ((J % 2 ^ L : ℕ) : ℝ) + 1 ≤ (2 ^ L : ℝ) := by
    exact_mod_cast Nat.succ_le_of_lt (Nat.mod_lt J (pow_pos (by omega) L))
  change 0 ≤ (K : ℝ) * θ - ((J / 2 ^ L : ℕ) : ℝ) ∧
    (K : ℝ) * θ - ((J / 2 ^ L : ℕ) : ℝ) < 1
  have hlo : (2 ^ L : ℝ) * ((J / 2 ^ L : ℕ) : ℝ) ≤
      (2 ^ L : ℝ) * ((K : ℝ) * θ) := by nlinarith
  have hup : (2 ^ L : ℝ) * ((K : ℝ) * θ) <
      (2 ^ L : ℝ) * (((J / 2 ^ L : ℕ) : ℝ) + 1) := by nlinarith
  constructor
  · have h := (mul_le_mul_iff_right₀ hpow).mp hlo
    linarith
  · have h := (mul_lt_mul_iff_right₀ hpow).mp hup
    linarith

/-- A complete-prefix concentration bound yields a full-support coefficient
estimate for every real control weight.  The actual partial selector is
charged once and the fractional ideal copy once. -/
theorem abs_wholeUnitScheduledSum_sub_realIdeal_le {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (T : Finset (Fin (m + L))) {θ μ D ε : ℝ}
    (hθ : 0 ≤ θ) (hD : 0 ≤ D) (hμ : |μ| ≤ D)
    (hprob : ∀ p, probability (fun x => dnfEval (templates p) x = true) ≤ D)
    (hprefix : |(∑ p ∈ scheduleCompletePrefix L (scheduleTick L K θ),
      walshCoefficient (dnfEval (permuteBody (π p) (templates p))) T) -
      ((scheduleTick L K θ / 2 ^ L : ℕ) : ℝ) * μ| ≤ ε) :
    |wholeUnitScheduledCoefficientSum π templates (scheduleTick L K θ) T -
      (K : ℝ) * θ * μ| ≤ ε + 2 * D := by
  let pre := ∑ p ∈ scheduleCompletePrefix L (scheduleTick L K θ),
    walshCoefficient (dnfEval (permuteBody (π p) (templates p))) T
  let q : ℝ := ((scheduleTick L K θ / 2 ^ L : ℕ) : ℝ)
  have hp := abs_wholeUnitScheduledSum_sub_prefix_le π templates
    (scheduleTick L K θ) T hD hprob
  have hδ := scheduleTick_prefix_fraction (L := L) (K := K) hθ
  have hround : |q * μ - (K : ℝ) * θ * μ| ≤ D := by
    rw [← sub_mul, abs_mul]
    have hq : |q - (K : ℝ) * θ| ≤ 1 := by
      rw [abs_sub_comm, abs_of_nonneg hδ.1]
      exact hδ.2.le
    calc
      |q - (K : ℝ) * θ| * |μ| ≤ 1 * D :=
        mul_le_mul hq hμ (abs_nonneg μ) (by norm_num)
      _ = D := one_mul D
  calc
    |wholeUnitScheduledCoefficientSum π templates (scheduleTick L K θ) T -
        (K : ℝ) * θ * μ| ≤
      |wholeUnitScheduledCoefficientSum π templates (scheduleTick L K θ) T - pre| +
        |pre - (K : ℝ) * θ * μ| := abs_sub_le _ _ _
    _ ≤ D + (|pre - q * μ| + |q * μ - (K : ℝ) * θ * μ|) :=
      add_le_add hp (abs_sub_le _ _ _)
    _ ≤ D + (ε + D) := add_le_add le_rfl (add_le_add hprefix hround)
    _ = ε + 2 * D := by ring

#print axioms MonotoneDNF.wholeUnitScheduledCoefficientSum_eq_prefix_add_partial
#print axioms MonotoneDNF.abs_wholeUnitScheduledSum_sub_prefix_le
#print axioms MonotoneDNF.scheduleTick_prefix_fraction
#print axioms MonotoneDNF.abs_wholeUnitScheduledSum_sub_realIdeal_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitAssembly.lean <==
module
public import MonotoneDNF.WholeUnitApproximation

@[expose] public section

/-!
# Actual multi-list OR approximation for whole-unit embeddings

This assembly retains every cross-list overlap and allows a different copy
capacity in every list.  Its approximation conclusion concerns the literal
displayed positive DNF, at every full-cube Walsh test.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Independent local prefix schedules, with a separate full permutation
for each actual copy in each list. -/
noncomputable def wholeUnitFamilyDnf {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) : List (Finset (Fin (m + L))) :=
  physicalOrDnf (fun i => wholeUnitScheduledListDnf (π i) (templates i)
    (scheduleTick L (K i) (weight i)))

/-- Complete, unselected constituent events, indexed by their actual copy. -/
def wholeUnitFamilyComplete {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (p : (i : Fin I) × Fin (K i)) : BooleanCube (m + L) → Bool :=
  dnfEval (permuteBody (π p.1 p.2) (templates p.1 p.2))

/-- Actual scheduled constituents in the same dependent copy indexing. -/
noncomputable def wholeUnitFamilySelected {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (p : (i : Fin I) × Fin (K i)) :
    BooleanCube (m + L) → Bool :=
  dnfEval (permuteBody (π p.1 p.2)
    (scheduledUnitTerms m L (templates p.1)
      (scheduleTick L (K p.1) (weight p.1)) p.2))

/-- One common overlap budget, independent of the control weights. Ordered
pairs agree with the source OR-error convention. -/
noncomputable def wholeUnitFamilyCompleteOverlap {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L)))) : ℝ :=
  ∑ p ∈ (Finset.univ : Finset ((i : Fin I) × Fin (K i))).offDiag,
    probability (fun x => wholeUnitFamilyComplete K π templates p.1 x = true ∧
      wholeUnitFamilyComplete K π templates p.2 x = true)

theorem wholeUnitFamilySelected_implies_complete {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (p : (i : Fin I) × Fin (K i))
    (x : BooleanCube (m + L)) :
    wholeUnitFamilySelected K π templates weight p x = true →
      wholeUnitFamilyComplete K π templates p x = true := by
  simp only [wholeUnitFamilySelected, wholeUnitFamilyComplete,
    dnfEval_permuteBody_symm, dnfEval_scheduledUnitTerms, Bool.and_eq_true]
  exact fun h => h.1

/-- The displayed OR is exactly the OR of all actual scheduled constituents. -/
theorem dnfEval_wholeUnitFamilyDnf_eq_constituentGate {I m L : ℕ}
    (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfEval (wholeUnitFamilyDnf K π templates weight) =
      constituentGate (wholeUnitFamilySelected K π templates weight) Finset.univ := by
  funext x
  apply Bool.eq_iff_iff.mpr
  change physicalOrEval (fun i => wholeUnitScheduledListDnf (π i) (templates i)
    (scheduleTick L (K i) (weight i))) x = true ↔ _
  rw [physicalOrEval_eq_true_iff]
  simp only [wholeUnitScheduledListDnf, dnfEval_physicalOrDnf,
    physicalOrEval_eq_true_iff, constituentGate, decide_eq_true_eq,
    Finset.mem_univ, true_and, wholeUnitFamilySelected]
  exact ⟨fun ⟨i, p, h⟩ => ⟨⟨i, p⟩, h⟩, fun ⟨⟨i, p⟩, h⟩ => ⟨i, p, h⟩⟩

/-- All selected-pair errors are bounded by the same complete-copy budget. -/
theorem abs_wholeUnitFamily_walsh_sub_sum_le {I m L : ℕ}
    (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) (T : Finset (Fin (m + L))) :
    |walshCoefficient (dnfEval (wholeUnitFamilyDnf K π templates weight)) T -
      ∑ i, wholeUnitScheduledCoefficientSum (π i) (templates i)
        (scheduleTick L (K i) (weight i)) T| ≤
      wholeUnitFamilyCompleteOverlap K π templates := by
  let E := wholeUnitFamilySelected K π templates weight
  have hsum : realWalshCoefficient (constituentSum E Finset.univ) T =
      ∑ i, wholeUnitScheduledCoefficientSum (π i) (templates i)
        (scheduleTick L (K i) (weight i)) T := by
    rw [realWalshCoefficient_constituentSum, Fintype.sum_sigma]
    rfl
  rw [dnfEval_wholeUnitFamilyDnf_eq_constituentGate, ← hsum, abs_sub_comm]
  refine (abs_realWalshCoefficient_sum_sub_constituentGate_le E Finset.univ T).trans ?_
  apply Finset.sum_le_sum
  intro p _hp
  apply probability_le_probability_of_imp
  intro x hx
  exact ⟨wholeUnitFamilySelected_implies_complete K π templates weight p.1 x hx.1,
    wholeUnitFamilySelected_implies_complete K π templates weight p.2 x hx.2⟩

/-- Concrete finite Estimate 1 for the full displayed gate.  Its only
statistical inputs are complete-prefix concentration, full-unit rarity and
the explicit complete-copy overlap budget retained in the conclusion. -/
theorem abs_wholeUnitFamily_walsh_sub_realIdeal_le {I m L : ℕ}
    (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight μ : Fin I → ℝ) (T : Finset (Fin (m + L))) {D ε : ℝ}
    (hw : ∀ i, 0 ≤ weight i) (hD : 0 ≤ D) (hμ : ∀ i, |μ i| ≤ D)
    (hprob : ∀ i p, probability (fun x => dnfEval (templates i p) x = true) ≤ D)
    (hprefix : ∀ i,
      |(∑ p ∈ scheduleCompletePrefix L (scheduleTick L (K i) (weight i)),
        walshCoefficient (dnfEval (permuteBody (π i p) (templates i p))) T) -
        ((scheduleTick L (K i) (weight i) / 2 ^ L : ℕ) : ℝ) * μ i| ≤ ε) :
    |walshCoefficient (dnfEval (wholeUnitFamilyDnf K π templates weight)) T -
      ∑ i, (K i : ℝ) * weight i * μ i| ≤
      (I : ℝ) * (ε + 2 * D) + wholeUnitFamilyCompleteOverlap K π templates := by
  have hlist (i : Fin I) := abs_wholeUnitScheduledSum_sub_realIdeal_le
    (π i) (templates i) T (hw i) hD (hμ i) (hprob i) (hprefix i)
  have hsum : |(∑ i, wholeUnitScheduledCoefficientSum (π i) (templates i)
      (scheduleTick L (K i) (weight i)) T) -
      ∑ i, (K i : ℝ) * weight i * μ i| ≤ (I : ℝ) * (ε + 2 * D) := by
    rw [← Finset.sum_sub_distrib]
    calc
      |∑ i, (wholeUnitScheduledCoefficientSum (π i) (templates i)
          (scheduleTick L (K i) (weight i)) T - (K i : ℝ) * weight i * μ i)| ≤
          ∑ i, |wholeUnitScheduledCoefficientSum (π i) (templates i)
            (scheduleTick L (K i) (weight i)) T - (K i : ℝ) * weight i * μ i| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ _i : Fin I, (ε + 2 * D) := Finset.sum_le_sum (fun i _hi => hlist i)
      _ = (I : ℝ) * (ε + 2 * D) := by simp [nsmul_eq_mul] <;> ring
  calc
    |walshCoefficient (dnfEval (wholeUnitFamilyDnf K π templates weight)) T -
        ∑ i, (K i : ℝ) * weight i * μ i| ≤
      |walshCoefficient (dnfEval (wholeUnitFamilyDnf K π templates weight)) T -
        ∑ i, wholeUnitScheduledCoefficientSum (π i) (templates i)
          (scheduleTick L (K i) (weight i)) T| +
      |(∑ i, wholeUnitScheduledCoefficientSum (π i) (templates i)
          (scheduleTick L (K i) (weight i)) T) -
        ∑ i, (K i : ℝ) * weight i * μ i| := abs_sub_le _ _ _
    _ ≤ wholeUnitFamilyCompleteOverlap K π templates +
        (I : ℝ) * (ε + 2 * D) :=
      add_le_add (abs_wholeUnitFamily_walsh_sub_sum_le K π templates weight T) hsum
    _ = _ := add_comm _ _

/-- The exact selector expansion costs at most `L+1` per displayed local
term; no injectivity or deduplication claim is needed. -/
theorem dnfTermCount_wholeUnitFamilyDnf_le {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : Fin I → ℝ) :
    dnfTermCount (wholeUnitFamilyDnf K π templates weight) ≤
      (∑ i, ∑ p, (templates i p).length) * (L + 1) := by
  rw [wholeUnitFamilyDnf, dnfTermCount_physicalOrDnf, Finset.sum_mul]
  exact Finset.sum_le_sum (fun i _hi =>
    dnfTermCount_wholeUnitScheduledListDnf_le (π i) (templates i) _)

#print axioms MonotoneDNF.dnfEval_wholeUnitFamilyDnf_eq_constituentGate
#print axioms MonotoneDNF.abs_wholeUnitFamily_walsh_sub_realIdeal_le
#print axioms MonotoneDNF.dnfTermCount_wholeUnitFamilyDnf_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitBudget.lean <==
module

public import MonotoneDNF.WholeUnitRealization
public import MonotoneDNF.AllPatternResource

@[expose] public section

/-!
# Evaluated whole-unit source budgets

The complete ambient dimension may vary between `w^2` and `w^3`; in
particular it includes any fixed quadratic pool block and quadratic selector
reserve.  The exact all-pattern source counts, full-cube low-degree tests,
every source-list mask, all prefixes, and all ordered trigger pairs are
included.  The eventual strict budget is derived, not supplied as a
probabilistic premise.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- Prefix budget on any concrete finite test type. -/
noncomputable def wholeUnitPrefixBudget (N : ℕ) (τ : Type*) [Fintype τ]
    (D ε : ℝ) : ℝ :=
  ∑ p : Fin N × τ,
    2 * Real.exp (-ε ^ 2 / (2 * ((p.1.val + 1 : ℕ) : ℝ) * D ^ 2))

/-- Uniform numerical bound for the actual prefix count and actual test type.
The tolerance depends on the actual `N`; polynomial bounds only pay for the
number of union-bound events. -/
theorem wholeUnitPrefixBudget_le_two_div
    {N q s w : ℕ} {τ : Type*} [Fintype τ] {D : ℝ}
    (hD : 0 < D) (hw : 1 < w) (hN : N ≤ w ^ q)
    (hτ : Fintype.card τ ≤ w ^ s) :
    wholeUnitPrefixBudget N τ D
      (cardConcentrationTolerance N (q + s + 1) D w) ≤ 2 / (w : ℝ) := by
  let ε := cardConcentrationTolerance N (q + s + 1) D w
  have hε : 0 ≤ ε := cardConcentrationTolerance_nonneg _ _ hD.le _
  have hε2 : 2 * (N : ℝ) * D ^ 2 * ((q + s + 1 : ℕ) : ℝ) *
      Real.log (w : ℝ) ≤ ε ^ 2 := by
    rw [show ε ^ 2 = _ from cardConcentrationTolerance_sq N (q + s + 1) w
      (D := D) (by omega)]
  have hsum : wholeUnitPrefixBudget N τ D ε =
      ∑ p : Fin N × Fin (Fintype.card τ),
        2 * Real.exp (-ε ^ 2 / (2 * ((p.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by
    simp only [wholeUnitPrefixBudget, Fintype.sum_prod_type]
    simp
  have hbound := prefixBudget_le_of_epsilon_lower
    (N := N) (T := Fintype.card τ) (c := q + s + 1) hD hε hw hε2
  rw [← hsum] at hbound
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hNR : (N : ℝ) ≤ (w : ℝ) ^ q := by exact_mod_cast hN
  have hTR : (Fintype.card τ : ℝ) ≤ (w : ℝ) ^ s := by exact_mod_cast hτ
  have hExp : Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) =
      ((w : ℝ) ^ (q + s + 1))⁻¹ := by
    rw [show -((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ) =
      Real.log (((w : ℝ) ^ (q + s + 1))⁻¹) by
        rw [Real.log_inv, Real.log_pow]
        ring]
    exact Real.exp_log (inv_pos.mpr (pow_pos hw0 _))
  calc
    wholeUnitPrefixBudget N τ D ε ≤
        2 * (N : ℝ) * (Fintype.card τ : ℝ) *
          Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := hbound
    _ ≤ 2 * (w : ℝ) ^ q * (w : ℝ) ^ s *
          Real.exp (-((q + s + 1 : ℕ) : ℝ) * Real.log (w : ℝ)) := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul (mul_le_mul_of_nonneg_left hNR (by norm_num)) hTR
          (by positivity) (by positivity)) (by positivity)
    _ = 2 / (w : ℝ) := by
      rw [hExp, pow_add, pow_add]
      simp only [pow_one]
      field_simp

/-- The original all-pattern count bound holds at every sufficiently large
ambient dimension, since the binomial anchor multiplicity cancels its floor
denominator before taking limits. -/
theorem eventually_wholeUnitSourceUnitCount_le
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hm : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w) :
    ∀ᶠ w : ℕ in atTop,
      fullSourceUnitCount t w (m w) N ρ ≤ w ^ sourceUnitExponent t := by
  let R : ℕ := ∑ σ : HigherSignPattern t, (N σ + 1)
  let C : ℝ := (R : ℝ) + 32 * (t : ℝ) * (∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ)
  have hnat : Tendsto (fun w : ℕ => (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop
  filter_upwards [hm, hnat.eventually_ge_atTop C, eventually_ge_atTop (max 1 t)]
    with w hm hwC hw
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have htw : t ≤ w := (Nat.le_max_right _ _).trans hw
  have htm : t ≤ m w := (htw.trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)).trans hm
  have hbound := sourceTriggerUnitCount_cast_le (R := R) hρ htm hw1
  have hmul : C * (sourceCopyCount t w : ℝ) ≤
      (w : ℝ) * (sourceCopyCount t w : ℝ) :=
    mul_le_mul_of_nonneg_right hwC (by positivity)
  have hNat : sourceTriggerUnitCount R t w (m w) ρ ≤ w * sourceCopyCount t w := by
    exact_mod_cast hbound.trans hmul
  rw [fullSourceUnitCount_eq_sourceTriggerUnitCount]
  calc
    sourceTriggerUnitCount R t w (m w) ρ ≤ w * sourceCopyCount t w := hNat
    _ = w ^ sourceUnitExponent t := by
      unfold sourceUnitExponent sourceCopyCount
      rw [pow_succ', Nat.mul_comm]

/-- All anchor degree fibers have the elementary count bound in any dimension. -/
theorem wholeUnitAnchorFiberCount_le {t m : ℕ} (hm : 1 ≤ m) :
    sourceAnchorFiberCount t m ≤ t * m ^ t := by
  calc
    sourceAnchorFiberCount t m ≤ ∑ _ℓ ∈ Finset.Icc 1 t, m ^ t := by
      unfold sourceAnchorFiberCount
      apply Finset.sum_le_sum
      intro ℓ hℓ
      exact (Nat.choose_le_pow m ℓ).trans
        (Nat.pow_le_pow_right hm (Finset.mem_Icc.mp hℓ).2)
    _ = t * m ^ t := by simp

/-- Testing every source list at every full-cube support of degree at most
`t` still has a fixed polynomial number of tests.  There is no omitted
selector-only family of supports. -/
theorem eventually_wholeUnitSourceTestCard_le
    (t : ℕ) (N : HigherSignPattern t → ℕ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      Fintype.card (FullScheduledListIndex t (m w) N × LowDegreeWalshTest t (m w)) ≤
        w ^ (6 * t + 2) := by
  let R : ℕ := ∑ σ : HigherSignPattern t, (N σ + 1)
  let C : ℕ := (R + 2 * t) * (t + 1)
  filter_upwards [hmLower, hmUpper, eventually_ge_atTop (max 1 C)] with w hl hu hw
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have hC : C ≤ w := (Nat.le_max_right _ _).trans hw
  have hm1 : 1 ≤ m w := (one_le_pow₀ hw1).trans hl
  have hpow1 : 1 ≤ (m w) ^ t := one_le_pow₀ hm1
  have hfiber := wholeUnitAnchorFiberCount_le (t := t) hm1
  have hlist : Fintype.card (FullScheduledListIndex t (m w) N) ≤
      (R + 2 * t) * (m w) ^ t := by
    rw [card_fullScheduledListIndex]
    change R + 2 * sourceAnchorFiberCount t (m w) ≤ _
    have hR : R ≤ R * (m w) ^ t := by nlinarith
    nlinarith
  have htests := lowDegreeWalshTestCard_le_mul_pow (t := t) hm1
  have hpow : (m w) ^ (2 * t) ≤ w ^ (6 * t) := by
    calc
      (m w) ^ (2 * t) ≤ (w ^ 3) ^ (2 * t) := Nat.pow_le_pow_left hu _
      _ = w ^ (6 * t) := by rw [← pow_mul]; congr 1; omega
  rw [Fintype.card_prod, fintypeCard_lowDegreeWalshTest]
  calc
    Fintype.card (FullScheduledListIndex t (m w) N) * lowDegreeWalshTestCard t (m w) ≤
        ((R + 2 * t) * (m w) ^ t) * ((t + 1) * (m w) ^ t) :=
      Nat.mul_le_mul hlist htests
    _ = C * (m w) ^ (2 * t) := by dsimp [C]; rw [two_mul, pow_add]; ring
    _ ≤ C * w ^ (6 * t) := Nat.mul_le_mul_left _ hpow
    _ ≤ w * w ^ (6 * t) := Nat.mul_le_mul_right _ hC
    _ = w ^ (6 * t + 1) := (pow_succ' _ _).symm
    _ ≤ w ^ (6 * t + 2) := Nat.pow_le_pow_right hw1 (by omega)

/-- A separate list for every anchored superlevel constituent. -/
abbrev WholeUnitSourceSplitList (t m : ℕ) (N : HigherSignPattern t → ℕ) :=
  (ℓ : FullScheduledListIndex t m N) × Fin (fullSourceListConstituents ℓ)

theorem card_wholeUnitSourceSplitList_le (t m : ℕ) (N : HigherSignPattern t → ℕ) :
    Fintype.card (WholeUnitSourceSplitList t m N) ≤
      (16 * t + 1) * Fintype.card (FullScheduledListIndex t m N) := by
  rw [Fintype.card_sigma]
  calc
    ∑ ℓ : FullScheduledListIndex t m N, Fintype.card (Fin (fullSourceListConstituents ℓ)) ≤
        ∑ _ℓ : FullScheduledListIndex t m N, (16 * t + 1) := by
      apply Finset.sum_le_sum
      intro ℓ _
      simp only [Fintype.card_fin]
      cases ℓ <;> simp only [fullSourceListConstituents] <;> omega
    _ = _ := by simp [Nat.mul_comm]

/-- Every requested local prefix is an explicit test mask.  The extra cutoff
coordinate avoids imposing any ordering property on a flattening equivalence. -/
abbrev WholeUnitSourceTest (t w m : ℕ) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) :=
  WholeUnitSourceSplitList t m N ×
    Fin (fullSourceUnitCount t w m N ρ + 1) × LowDegreeWalshTest t m

/-- Polynomial exponent including all source lists, all local cutoffs, and
all low-degree full-cube supports. -/
def wholeUnitSourceTestExponent (t : ℕ) : ℕ :=
  6 * t + 4 + sourceUnitExponent t

theorem eventually_wholeUnitSourceMaskedTestCard_le
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      Fintype.card (WholeUnitSourceTest t w (m w) N ρ) ≤
        w ^ wholeUnitSourceTestExponent t := by
  filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ m hmLower,
    eventually_wholeUnitSourceTestCard_le t N m hmLower hmUpper,
    eventually_ge_atTop (max 2 (16 * t + 1))] with w hN htest hmax
  have hw : 2 ≤ w := (Nat.le_max_left _ _).trans hmax
  have hsplit : 16 * t + 1 ≤ w := (Nat.le_max_right _ _).trans hmax
  have hw1 : 1 ≤ w := by omega
  have hcut : fullSourceUnitCount t w (m w) N ρ + 1 ≤
      w ^ (sourceUnitExponent t + 1) := by
    have hone : 1 ≤ w ^ sourceUnitExponent t := one_le_pow₀ hw1
    calc
      fullSourceUnitCount t w (m w) N ρ + 1 ≤
          2 * w ^ sourceUnitExponent t := by omega
      _ ≤ w * w ^ sourceUnitExponent t := Nat.mul_le_mul_right _ hw
      _ = w ^ (sourceUnitExponent t + 1) := (pow_succ' _ _).symm
  calc
    Fintype.card (WholeUnitSourceTest t w (m w) N ρ) =
        Fintype.card (WholeUnitSourceSplitList t (m w) N) *
        ((fullSourceUnitCount t w (m w) N ρ + 1) *
          Fintype.card (LowDegreeWalshTest t (m w))) := by
      simp only [WholeUnitSourceTest, Fintype.card_prod, Fintype.card_fin]
    _ ≤ ((16 * t + 1) * Fintype.card (FullScheduledListIndex t (m w) N)) *
        ((fullSourceUnitCount t w (m w) N ρ + 1) *
          Fintype.card (LowDegreeWalshTest t (m w))) :=
      Nat.mul_le_mul_right _ (card_wholeUnitSourceSplitList_le t (m w) N)
    _ = (16 * t + 1) *
        Fintype.card (FullScheduledListIndex t (m w) N ×
          LowDegreeWalshTest t (m w)) *
        (fullSourceUnitCount t w (m w) N ρ + 1) := by
      rw [Fintype.card_prod]
      ring
    _ ≤ w * w ^ (6 * t + 2) * w ^ (sourceUnitExponent t + 1) :=
      Nat.mul_le_mul (Nat.mul_le_mul hsplit htest) hcut
    _ = w ^ wholeUnitSourceTestExponent t := by
      rw [← pow_succ', ← pow_add]
      congr 1
      unfold wholeUnitSourceTestExponent
      omega

/-- Exact ordered-pair budget for an arbitrary finite list of actual anchors. -/
noncomputable def wholeUnitPairBudget {n N w : ℕ}
    (anchor : Fin N → Finset (Fin n)) : ℝ :=
  ∑ p : Fin N × Fin N,
    (w.choose ((w + 3) / 4) : ℝ) *
      ((w : ℝ) / ((anchor p.2)ᶜ.card : ℝ)) ^ ((w + 3) / 4)

theorem wholeUnitPairBudget_le {n N w q G : ℕ}
    (anchor : Fin N → Finset (Fin n)) (hG : 0 < G)
    (hground : ∀ i, G ≤ (anchor i)ᶜ.card) (hN : N ≤ w ^ q) :
    wholeUnitPairBudget (w := w) anchor ≤
      ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) *
        ((w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / (G : ℝ)) ^ ((w + 3) / 4)) := by
  let B : ℝ := (w.choose ((w + 3) / 4) : ℝ) *
    ((w : ℝ) / (G : ℝ)) ^ ((w + 3) / 4)
  have hGR : (0 : ℝ) < G := by exact_mod_cast hG
  have hterm (p : Fin N × Fin N) :
      (w.choose ((w + 3) / 4) : ℝ) *
          ((w : ℝ) / ((anchor p.2)ᶜ.card : ℝ)) ^ ((w + 3) / 4) ≤ B := by
    have hcR : (G : ℝ) ≤ ((anchor p.2)ᶜ.card : ℝ) := by exact_mod_cast hground p.2
    have hcpos : (0 : ℝ) < ((anchor p.2)ᶜ.card : ℝ) := hGR.trans_le hcR
    have hbase : (w : ℝ) / ((anchor p.2)ᶜ.card : ℝ) ≤ (w : ℝ) / (G : ℝ) := by
      apply (div_le_div_iff₀ hcpos hGR).2
      exact mul_le_mul_of_nonneg_left hcR (by positivity)
    exact mul_le_mul_of_nonneg_left
      (pow_le_pow_left₀ (by positivity) hbase _) (by positivity)
  calc
    wholeUnitPairBudget (w := w) anchor ≤ ∑ _p : Fin N × Fin N, B :=
      Finset.sum_le_sum (fun p _ => hterm p)
    _ = (N : ℝ) * (N : ℝ) * B := by simp [nsmul_eq_mul]
    _ ≤ ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) * B := by
      have hNR : (N : ℝ) ≤ ((w ^ q : ℕ) : ℝ) := by exact_mod_cast hN
      have hsq : (N : ℝ) * (N : ℝ) ≤
          ((w ^ q : ℕ) : ℝ) * ((w ^ q : ℕ) : ℝ) := by nlinarith
      exact mul_le_mul_of_nonneg_right hsq (by positivity)

/-- Concrete tolerance for the actual all-pattern source and every full-cube
list/test pair. -/
noncomputable def wholeUnitSourceTolerance
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (m w : ℕ) : ℝ :=
  cardConcentrationTolerance (fullSourceUnitCount t w m N ρ)
    (sourceUnitExponent t + wholeUnitSourceTestExponent t + 1) ((1 / 2 : ℝ) ^ w) w

/-- The exact source union budget tends below one on any polynomial common
cube between quadratic and cubic size.  This conclusion includes every
actual list, every low-degree support, all prefixes and all distinct pairs. -/
theorem eventually_wholeUnitSourceBudget_lt_one_of_testCard
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3)
    (τ : ℕ → Type*) [∀ w, Fintype (τ w)]
    (hτ : ∀ᶠ w : ℕ in atTop, Fintype.card (τ w) ≤ w ^ wholeUnitSourceTestExponent t)
    (anchor : ∀ w, Fin (fullSourceUnitCount t w (m w) N ρ) → BoundedAnchor t (m w)) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitPrefixBudget (fullSourceUnitCount t w (m w) N ρ)
          (τ w)
          ((1 / 2 : ℝ) ^ w) (wholeUnitSourceTolerance t N ρ (m w) w) +
        wholeUnitPairBudget (w := w) (fun i => (anchor w i).1) < 1 := by
  have hM : ∀ᶠ w : ℕ in atTop,
      (1 / 2 : ℝ) * (w : ℝ) ^ 2 ≤ ((w ^ 2 - t : ℕ) : ℝ) := by
    filter_upwards [eventually_ge_atTop (sourceGroundThreshold t)] with w hw
    exact (sourceGround_facts hw).2.2.2
  have hpairlim := tendsto_quadraticGround_pairBudget
    (fun w : ℕ => w ^ 2 - t) (sourceUnitExponent t) (c := (1 / 2 : ℝ))
    (by norm_num) hM
  have hprefixlim : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
    simpa only [div_eq_mul_inv, one_mul, mul_zero] using
      (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
  filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ m hmLower,
    hτ,
    hpairlim.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num)),
    hprefixlim.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 2 by norm_num)),
    hmLower, eventually_ge_atTop (sourceGroundThreshold t), eventually_gt_atTop 1]
      with w hN htest hpairsmall hprefixsmall hm hw hwtwo
  have hprefix := wholeUnitPrefixBudget_le_two_div
    (q := sourceUnitExponent t) (s := wholeUnitSourceTestExponent t)
    (τ := τ w)
    (D := (1 / 2 : ℝ) ^ w) (by positivity) hwtwo hN htest
  have hG : 0 < w ^ 2 - t := by
    have h := (sourceGround_facts hw).2.1
    omega
  have hground : ∀ i, w ^ 2 - t ≤ ((anchor w i).1)ᶜ.card := by
    intro i
    have h := sub_card_le_boundedAnchor_complement (anchor w i)
    omega
  have hpair := wholeUnitPairBudget_le (fun i => (anchor w i).1) hG hground hN
  have hleft : wholeUnitPrefixBudget (fullSourceUnitCount t w (m w) N ρ)
      (τ w)
      ((1 / 2 : ℝ) ^ w) (wholeUnitSourceTolerance t N ρ (m w) w) < 1 / 2 :=
    hprefix.trans_lt hprefixsmall
  have hright : wholeUnitPairBudget (w := w) (fun i => (anchor w i).1) < 1 / 2 :=
    hpair.trans_lt hpairsmall
  linarith

/-- Concrete all-list, all-cutoff, all-Walsh version of the evaluated budget. -/
theorem eventually_wholeUnitSourceBudget_lt_one
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3)
    (anchor : ∀ w, Fin (fullSourceUnitCount t w (m w) N ρ) → BoundedAnchor t (m w)) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitPrefixBudget (fullSourceUnitCount t w (m w) N ρ)
          (WholeUnitSourceTest t w (m w) N ρ)
          ((1 / 2 : ℝ) ^ w) (wholeUnitSourceTolerance t N ρ (m w) w) +
        wholeUnitPairBudget (w := w) (fun i => (anchor w i).1) < 1 :=
  eventually_wholeUnitSourceBudget_lt_one_of_testCard t N ρ hρ m hmLower hmUpper
    (fun w => WholeUnitSourceTest t w (m w) N ρ)
    (eventually_wholeUnitSourceMaskedTestCard_le t N ρ hρ m hmLower hmUpper) anchor

/-- The evaluated source budget applies to any concrete finite seed-slot
and test types with the proved polynomial cardinality.  This is the interface
for dependent local-copy masks and a source-specific anchor-slot enumeration. -/
theorem eventually_exists_jointWholeUnitSource
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3)
    (κ τ : ℕ → Type*) [∀ w, Fintype (κ w)] [∀ w, DecidableEq (κ w)]
    [∀ w, Fintype (τ w)]
    (S : ∀ w, κ w → Finset (Fin (m w))) (hS : ∀ w a, (S w a).card ≤ t)
    (anchor : ∀ w, Fin (fullSourceUnitCount t w (m w) N ρ) → κ w)
    (hτ : ∀ᶠ w : ℕ in atTop, Fintype.card (τ w) ≤ w ^ wholeUnitSourceTestExponent t) :
    ∀ᶠ w : ℕ in atTop,
      ∀ (base : (i : Fin (fullSourceUnitCount t w (m w) N ρ)) →
          AvoidingTriggerSubset (S w (anchor w i)) w)
        (Y : τ w → Fin (fullSourceUnitCount t w (m w) N ρ) → WholeUnitSeed (S w) → ℝ),
      (∀ q i u, |Y q i u| ≤ (1 / 2 : ℝ) ^ w) →
      ∃ ω : Fin (fullSourceUnitCount t w (m w) N ρ) → WholeUnitSeed (S w),
        (∀ q : Fin (fullSourceUnitCount t w (m w) N ρ) × τ w,
          |centeredPrefixSum (Y q.2) q.1 ω| < wholeUnitSourceTolerance t N ρ (m w) w) ∧
        (∀ i j, i ≠ j →
          ((wholeUnitTriggerAt (S w) (anchor w) base i (ω i)).1 ∩
            (wholeUnitTriggerAt (S w) (anchor w) base j (ω j)).1).card < (w + 3) / 4) := by
  let anchorB : ∀ w, Fin (fullSourceUnitCount t w (m w) N ρ) → BoundedAnchor t (m w) :=
    fun w i => ⟨S w (anchor w i), hS w (anchor w i)⟩
  filter_upwards [eventually_wholeUnitSourceBudget_lt_one_of_testCard
    t N ρ hρ m hmLower hmUpper τ hτ anchorB, eventually_gt_atTop 0] with w hb hw
  intro base Y hY
  have hε : 0 ≤ wholeUnitSourceTolerance t N ρ (m w) w :=
    cardConcentrationTolerance_nonneg _ _ (by positivity) _
  apply exists_jointWholeUnitEmbedding (S w) (anchor w) base hw
    (show (w + 3) / 4 ≤ w by omega) Y (by positivity) hε hY
  simpa only [wholeUnitPrefixBudget, wholeUnitPairBudget, anchorB] using hb

/-- For every sufficiently large width, any actual family of complete source
templates with the prescribed anchors admits a deterministic whole-unit
embedding controlling all full-cube source-list tests and every trigger pair.
The former finite union-budget premise is discharged here. -/
theorem eventually_exists_realizedWholeUnitSource
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3)
    (anchor : ∀ w, Fin (fullSourceUnitCount t w (m w) N ρ) → BoundedAnchor t (m w)) :
    ∀ᶠ w : ℕ in atTop,
      ∀ (base : (i : Fin (fullSourceUnitCount t w (m w) N ρ)) →
          AvoidingTriggerSubset (anchor w i).1 w)
        (body : Fin (fullSourceUnitCount t w (m w) N ρ) → List (Finset (Fin (m w))))
        (mask : (WholeUnitSourceTest t w (m w) N ρ) →
          Fin (fullSourceUnitCount t w (m w) N ρ) → ℝ),
      (∀ q i, |mask q i| ≤ 1) →
      ∃ ω : Fin (fullSourceUnitCount t w (m w) N ρ) →
          WholeUnitSeed (fun a : BoundedAnchor t (m w) => a.1),
        (∀ k : Fin (fullSourceUnitCount t w (m w) N ρ),
          ∀ q : WholeUnitSourceTest t w (m w) N ρ,
          |(∑ i ∈ finPrefix k, mask q i *
              walshCoefficient (dnfEval (wholeUnitEmbeddedDnf
                (fun a : BoundedAnchor t (m w) => a.1) (anchor w) base body i (ω i)))
                (lowDegreeWalshTestSet q.2.2)) -
            (∑ i ∈ finPrefix k, expectation (fun u :
                WholeUnitSeed (fun a : BoundedAnchor t (m w) => a.1) => mask q i *
              walshCoefficient (dnfEval (wholeUnitEmbeddedDnf
                (fun a : BoundedAnchor t (m w) => a.1) (anchor w) base body i u))
                (lowDegreeWalshTestSet q.2.2)))| < wholeUnitSourceTolerance t N ρ (m w) w) ∧
        (∀ i j, i ≠ j →
          ((wholeUnitTriggerAt (fun a : BoundedAnchor t (m w) => a.1)
              (anchor w) base i (ω i)).1 ∩
            (wholeUnitTriggerAt (fun a : BoundedAnchor t (m w) => a.1)
              (anchor w) base j (ω j)).1).card < (w + 3) / 4) := by
  filter_upwards [eventually_wholeUnitSourceBudget_lt_one t N ρ hρ m hmLower hmUpper anchor,
    eventually_gt_atTop 0] with w hbudget hw
  intro base body mask hmask
  have hε : 0 ≤ wholeUnitSourceTolerance t N ρ (m w) w :=
    cardConcentrationTolerance_nonneg _ _ (by positivity) _
  have hr : (w + 3) / 4 ≤ w := by omega
  apply exists_realizedWholeUnitDnfPrefixes
    (fun a : BoundedAnchor t (m w) => a.1) (anchor w) base body
    (fun q : WholeUnitSourceTest t w (m w) N ρ =>
      lowDegreeWalshTestSet q.2.2) mask hmask hw hr hε
  simpa only [wholeUnitPrefixBudget, wholeUnitPairBudget] using hbudget

#print axioms MonotoneDNF.eventually_exists_jointWholeUnitSource
#print axioms MonotoneDNF.eventually_wholeUnitSourceUnitCount_le
#print axioms MonotoneDNF.eventually_wholeUnitSourceTestCard_le
#print axioms MonotoneDNF.eventually_wholeUnitSourceBudget_lt_one
#print axioms MonotoneDNF.eventually_exists_realizedWholeUnitSource

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitCalibration.lean <==
module

public import MonotoneDNF.WholeUnitPermutation
public import MonotoneDNF.SourceHardGateFiring
public import MonotoneDNF.PhysicalMixedSourceGeometry

@[expose] public section

/-!
# Fixed-design calibration for whole transported units

The disjoint template calibration predates the native-trigger construction.
It applies again when a trigger and its calibrated pool are moved together.
One common quadratic pool size works for every mixture in a finite family;
every subsequent whole-unit permutation preserves the response exactly.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Select one common calibration threshold for all sign patterns (or any
finite family) before choosing the eventually large physical width. -/
theorem exists_common_threshold_eventually_finiteMixture_design_jets
    {ι : Type*} [Fintype ι] {N : ι → ℕ} {t : ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    {c : ℝ} (hc : 0 < c)
    {η : Fin (t + 1) → ℝ} (hη : ∀ k, 0 < η k) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ σ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c ((mix σ).rate i) w) (physicalPoolV c w),
      ∀ σ (i : Fin (N σ)) (k : Fin (t + 1)),
        |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design σ i))) 0 -
          iteratedDeriv k.1 (poolResponse c ((mix σ).rate i)) 0| < η k := by
  have hfamily (σ : ι) :=
    exists_common_threshold_eventually_sourceMixture_design_jets (mix σ) hc hη
  choose C0 hC0 using hfamily
  refine ⟨∑ σ, C0 σ, fun C' hC' => ?_⟩
  have hall : ∀ᶠ w : ℕ in atTop, ∀ σ,
      ∃ design : ∀ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c ((mix σ).rate i) w) (physicalPoolV c w),
      ∀ (i : Fin (N σ)) (k : Fin (t + 1)),
        |iteratedDeriv k.1 (biasedResponse (w : ℝ) (poolEval (design i))) 0 -
          iteratedDeriv k.1 (poolResponse c ((mix σ).rate i)) 0| < η k := by
    rw [eventually_all]
    intro σ
    apply hC0 σ C'
    exact (Finset.single_le_sum (fun τ _ => Nat.zero_le (C0 τ))
      (Finset.mem_univ σ)).trans hC'
  filter_upwards [hall] with w hw
  choose design hdesign using hw
  exact ⟨design, hdesign⟩

/-- Padding a completed local unit and moving its full displayed DNF does
not change any biased response value. -/
theorem biasedResponse_permuted_completeUnit {m L : ℕ} (w z : ℝ)
    (π : Equiv.Perm (Fin (m + L))) (body : List (Finset (Fin m))) :
    biasedResponse w (dnfEval (permuteBody π (embedFirstBody m L body))) z =
      biasedResponse w (dnfEval body) z := by
  rw [biasedResponse_permuteBody]
  exact biasedFiringProbability_embedFirstBody m L (1 / 2 + z / w) body

/-- All derivative jets of a complete template are preserved, including the
full-cube degree sums used in radial calibration. -/
theorem iteratedDeriv_biasedResponse_permuted_completeUnit {m L : ℕ}
    (w z : ℝ) (r : ℕ) (π : Equiv.Perm (Fin (m + L)))
    (body : List (Finset (Fin m))) :
    iteratedDeriv r
      (biasedResponse w (dnfEval (permuteBody π (embedFirstBody m L body)))) z =
        iteratedDeriv r (biasedResponse w (dnfEval body)) z := by
  have heq : biasedResponse w (dnfEval (permuteBody π (embedFirstBody m L body))) =
      biasedResponse w (dnfEval body) := by
    funext y
    exact biasedResponse_permuted_completeUnit w y π body
  rw [heq]

/-- The exact finite-width response of a disjoint trigger-and-body unit
survives padding and a whole-unit permutation.  In particular the source
trigger factor is not replaced by a native overlapping-trigger average. -/
theorem normalizedResponse_permuted_completeTriggeredUnit {m L w : ℕ}
    (w₀ z : ℝ) (π : Equiv.Perm (Fin (m + L)))
    (U : Finset (Fin m)) (body : List (Finset (Fin m)))
    (hcard : U.card = w) (hdisjoint : ∀ S ∈ body, Disjoint U S) :
    (2 : ℝ) ^ w * biasedResponse w₀
      (dnfEval (permuteBody π (embedFirstBody m L (triggeredBodyTerms U body)))) z =
      (1 + 2 * z / w₀) ^ w * biasedResponse w₀ (dnfEval body) z := by
  rw [biasedResponse_permuted_completeUnit]
  unfold biasedResponse
  rw [biasedFiringProbability_triggeredBody_of_disjoint _ U body hdisjoint, hcard]
  have hfactor : (2 : ℝ) ^ w * (1 / 2 + z / w₀) ^ w =
      (1 + 2 * z / w₀) ^ w := by
    rw [← mul_pow]
    congr 1
    ring
  rw [← mul_assoc, hfactor]

#print axioms MonotoneDNF.exists_common_threshold_eventually_finiteMixture_design_jets
#print axioms MonotoneDNF.iteratedDeriv_biasedResponse_permuted_completeUnit
#print axioms MonotoneDNF.normalizedResponse_permuted_completeTriggeredUnit

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitContact.lean <==
module

public import MonotoneDNF.WholeUnitAssembly
public import MonotoneDNF.VariableListPhysicalResidualContact

@[expose] public section

/-!
# Full-cube contact closing for whole-unit schedules

The selector coordinates of each actual copy move together with its trigger
and body. This module bounds changes of that displayed DNF family and applies
the existing discrete Poincare--Miranda and product-contact recovery theorems
to its full-cube residual. Every numerical budget and face-sign premise is
visible; this module is a closing component, not an unconditional hard-gate
construction.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- A grid edge changing every independent real weight by at most one quarter
 tick changes the actual variable-capacity OR on at most the union of one
 charged ticket event per list. -/
theorem probability_wholeUnitFamilyDnf_ne_le
    {I m L : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight₀ weight₁ : Fin I → ℝ) {ε : ℝ} (hε : 0 ≤ ε)
    (hw₀ : ∀ i, 0 ≤ weight₀ i) (hw₁ : ∀ i, 0 ≤ weight₁ i)
    (hw₀cap : ∀ i, weight₀ i ≤ 1) (hw₁cap : ∀ i, weight₁ i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight₀ i -
      (2 ^ L : ℝ) * (K i : ℝ) * weight₁ i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (wholeUnitTicket (π i) (templates i) (scheduleTicket L (K i) j hj)) ≤ ε) :
    probability (fun x => dnfEval (wholeUnitFamilyDnf K π templates weight₀) x ≠
      dnfEval (wholeUnitFamilyDnf K π templates weight₁) x) ≤ (I : ℝ) * ε := by
  classical
  have hlist (i : Fin I) :
      probability (fun x => dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) ≤ ε :=
    probability_wholeUnitScheduledListDnf_ne_le (π i) (templates i) (weight₀ i) (weight₁ i)
      hε (hw₀ i) (hw₁ i) (hw₀cap i) (hw₁cap i) (htick i) (hprob i)
  have hsubset : ∀ x, dnfEval (wholeUnitFamilyDnf K π templates weight₀) x ≠
      dnfEval (wholeUnitFamilyDnf K π templates weight₁) x →
      ∃ i, dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₁ i))) x := by
    intro x hx
    by_contra hnone
    apply hx
    have hall : ∀ i, dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
        (scheduleTick L (K i) (weight₀ i))) x =
        dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₁ i))) x := by
      intro i
      have hi : ¬ dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
          dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
            (scheduleTick L (K i) (weight₁ i))) x := by
        intro hi
        exact hnone ⟨i, hi⟩
      exact not_ne_iff.mp hi
    apply Bool.eq_iff_iff.mpr
    change physicalOrEval (fun i => wholeUnitScheduledListDnf (π i) (templates i)
      (scheduleTick L (K i) (weight₀ i))) x = true ↔
    physicalOrEval (fun i => wholeUnitScheduledListDnf (π i) (templates i)
      (scheduleTick L (K i) (weight₁ i))) x = true
    rw [physicalOrEval_eq_true_iff, physicalOrEval_eq_true_iff]
    constructor
    · rintro ⟨i, hi⟩
      refine ⟨i, ?_⟩
      rwa [← hall i]
    · rintro ⟨i, hi⟩
      refine ⟨i, ?_⟩
      rwa [hall i]
  calc
    probability (fun x => dnfEval (wholeUnitFamilyDnf K π templates weight₀) x ≠
        dnfEval (wholeUnitFamilyDnf K π templates weight₁) x) ≤
      probability (fun x => ∃ i, dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) := by
      convert probability_le_probability_of_imp _ _ hsubset using 1
    _ ≤ ∑ i, probability (fun x => dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
        (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) := by
      convert probability_exists_le_sum (fun i x => dnfEval
        (wholeUnitScheduledListDnf (π i) (templates i) (scheduleTick L (K i) (weight₀ i))) x ≠
        dnfEval (wholeUnitScheduledListDnf (π i) (templates i)
          (scheduleTick L (K i) (weight₁ i))) x) using 1
      apply probability_decidable_irrel
    _ ≤ ∑ _i : Fin I, ε := by
      apply Finset.sum_le_sum
      intro i _hi
      convert hlist i using 1
    _ = (I : ℝ) * ε := by simp [nsmul_eq_mul]

/-- The physical radial/angular residual of the actual dependent-capacity
scheduled OR. -/
noncomputable def wholeUnitFamilyPhysicalResidualVector
    {I m t L N : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (v : PhysicalControl (m + L) t → Fin (N + 1)) :
    PhysicalControl (m + L) t → ℝ :=
  physicalResidualVector (dnfEval (wholeUnitFamilyDnf K π templates (weight v)))
    w scale gamma (angle v)

/-- Coordinate stability for the dependent-capacity scheduled residual. -/
theorem abs_wholeUnitFamilyPhysicalResidualVector_sub_le_coordinate
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    {z u : PhysicalControl (m + L) t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (wholeUnitFamilyDnf K π templates (weight v))))
    (hA : GridEdge z u → ∀ T : AngularControl (m + L) t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
      (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (wholeUnitTicket (π i) (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl (m + L) t) :
    |wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle z j -
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle u j| ≤
        physicalResidualCoordinateEdgeBound w scale gamma ((I : ℝ) * ε) δ j := by
  let f := dnfEval (wholeUnitFamilyDnf K π templates (weight z))
  let g := dnfEval (wholeUnitFamilyDnf K π templates (weight u))
  have hne : probability (fun x => f x ≠ g x) ≤ (I : ℝ) * ε := by
    exact probability_wholeUnitFamilyDnf_ne_le K π templates (weight z) (weight u)
      hε (hweight₀ z) (hweight₀ u) (hweight₁ z) (hweight₁ u) htick hprob
  exact abs_physicalResidualVector_sub_le_coordinate_of_probability_ne f g gamma
    (angle z) (angle u) hw hscale (mul_nonneg (Nat.cast_nonneg I) hε) hγ
    (hq z) (hq u) hne (hA hgrid) j

/-- The dependent-capacity residual edge estimate with a common mesh radius. -/
theorem abs_wholeUnitFamilyPhysicalResidualVector_sub_le_mesh
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    {z u : PhysicalControl (m + L) t → Fin (N + 1)}
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (wholeUnitFamilyDnf K π templates (weight v))))
    (hA : GridEdge z u → ∀ T : AngularControl (m + L) t,
      |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
      (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (wholeUnitTicket (π i) (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hgrid : GridEdge z u) (j : PhysicalControl (m + L) t) :
    |wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle z j -
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle u j| ≤
        physicalResidualMeshBound (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ := by
  exact (abs_wholeUnitFamilyPhysicalResidualVector_sub_le_coordinate
    K π templates weight gamma angle hw hscale hε hγ hq hA hweight₀ hweight₁
      htick hprob hgrid j).trans
    (physicalResidualCoordinateEdgeBound_le_mesh gamma hw hscale
      (mul_nonneg (Nat.cast_nonneg I) hε) hδ hγ j)

/-- A Poincare--Miranda vertex of the actual variable-capacity scheduled DNF. -/
theorem exists_wholeUnitFamilyPhysicalResidualVector_le_card_mul_mesh
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (wholeUnitFamilyDnf K π templates (weight v))))
    (hA : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl (m + L) t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
        (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (wholeUnitTicket (π i) (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v a) :
    ∃ v₀ : PhysicalControl (m + L) t → Fin (N + 1), ∀ j,
      |wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v₀ j| ≤
        physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ := by
  classical
  apply exists_gridVertex_residual_forall_le_card_mul_of_face_signs N
    (wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle)
    hleft hright (physicalResidualMeshBound (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
  intro z u hgrid j
  exact abs_wholeUnitFamilyPhysicalResidualVector_sub_le_mesh
    K π templates weight gamma angle hw hscale hε hδ hγ hq (fun _ => hA hgrid)
      hweight₀ hweight₁ (htick hgrid) hprob hgrid j

/-- General-order product contact for an actual variable-capacity independently
scheduled DNF. No source-centered estimate or strict face sign is asserted
here; those remain explicit inputs to this geometric closing component. -/
theorem exists_wholeUnitFamily_productContact_of_face_signs
    {I m t L N : ℕ} [Nonempty (Fin (m + L))] (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    {w scale ε δ ξ : ℝ} (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (ht : 1 ≤ t) (htm : t ≤ m + L)
    (hw : 0 < w) (hscale : 0 < scale) (hε : 0 ≤ ε) (hδ : 0 ≤ δ) (hξ : 0 ≤ ξ)
    (hγ : ∀ T : AngularControl (m + L) t, 0 < gamma T.1.card)
    (hγcal : ∀ r : ℕ, 1 ≤ r → r ≤ t → gamma r ≠ 0)
    (hq : ∀ v, (1 : ℝ) / 2 ≤ rejectionProbability
      (dnfEval (wholeUnitFamilyDnf K π templates (weight v))))
    (hα0 : ∀ v, 0 < (1 + physicalContactBias
      (dnfEval (wholeUnitFamilyDnf K π templates (weight v)))) / 2)
    (hα1 : ∀ v, (1 + physicalContactBias
      (dnfEval (wholeUnitFamilyDnf K π templates (weight v)))) / 2 < 1)
    (hA : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ T : AngularControl (m + L) t,
        |degreeSetAverage (angle z) T.1.card - degreeSetAverage (angle u) T.1.card| ≤ δ)
    (hweight₀ : ∀ v i, 0 ≤ weight v i) (hweight₁ : ∀ v i, weight v i ≤ 1)
    (htick : ∀ {z u : PhysicalControl (m + L) t → Fin (N + 1)}, GridEdge z u →
      ∀ i, |(2 ^ L : ℝ) * (K i : ℝ) * weight z i -
        (2 ^ L : ℝ) * (K i : ℝ) * weight u i| ≤ (1 : ℝ) / 4)
    (hprob : ∀ i (j : ℕ) (hj : j < 2 ^ L * K i),
      probability (wholeUnitTicket (π i) (templates i) (scheduleTicket L (K i) j hj)) ≤ ε)
    (hleft : ∀ a v, (v a : ℕ) = 0 →
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v a < 0)
    (hright : ∀ a v, (v a : ℕ) = N →
      0 < wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v a)
    (hone : ∀ v,
      2 * |gamma 1| * physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ ≤
        rejectionProbability (dnfEval (wholeUnitFamilyDnf K π templates (weight v))) *
          ξ * minCylinderBias ((1 + physicalContactBias
            (dnfEval (wholeUnitFamilyDnf K π templates (weight v)))) / 2) ^ t)
    (higher : ∀ v r, 2 ≤ r → r ≤ t →
      2 * |gamma r| * physicalResidualGridError (m := m + L) (t := t)
          w scale gamma ((I : ℝ) * ε) δ +
        (scale * (w / 2) ^ r / ((m + L).choose r : ℝ)) *
          physicalResidualGridError (m := m + L) (t := t)
            w scale gamma ((I : ℝ) * ε) δ ≤
        rejectionProbability (dnfEval (wholeUnitFamilyDnf K π templates (weight v))) *
          ξ * minCylinderBias ((1 + physicalContactBias
            (dnfEval (wholeUnitFamilyDnf K π templates (weight v)))) / 2) ^ t) :
    ∃ v₀ : PhysicalControl (m + L) t → Fin (N + 1),
      ProductContact (dnfEval (wholeUnitFamilyDnf K π templates (weight v₀))) t
        ((1 + physicalContactBias
          (dnfEval (wholeUnitFamilyDnf K π templates (weight v₀)))) / 2) ξ := by
  obtain ⟨v, hv⟩ := exists_wholeUnitFamilyPhysicalResidualVector_le_card_mul_mesh
    K π templates weight gamma angle hw hscale hε hδ hγ hq hA hweight₀ hweight₁
      htick hprob hleft hright
  let gate := dnfEval (wholeUnitFamilyDnf K π templates (weight v))
  have hqpos : 0 < rejectionProbability gate :=
    lt_of_lt_of_le (by norm_num) (hq v)
  refine ⟨v, ?_⟩
  apply productContact_of_physical_residual_bounds gate w scale gamma (angle v)
    (η := physicalResidualGridError (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
    (ρ := physicalResidualGridError (m := m + L) (t := t)
      w scale gamma ((I : ℝ) * ε) δ)
    ht htm hw hscale hqpos (hα0 v) (hα1 v) hξ hγcal
  · intro T hT1 hTt
    have h := hv (Sum.inr (⟨T, hT1, hTt⟩ : AngularControl (m + L) t))
    simpa only [wholeUnitFamilyPhysicalResidualVector, physicalResidualVector, gate]
      using h
  · intro r hr2 hrt
    let i : RadialControl t := ⟨r - 2, by omega⟩
    have hi : radialDegree i = r := by
      simp only [radialDegree, i]
      omega
    have h := hv (Sum.inl i)
    simpa only [wholeUnitFamilyPhysicalResidualVector, physicalResidualVector, gate, hi]
      using h
  · exact hone v
  · exact higher v

/-- The own-dial strict-face lemma at the actual dependent-capacity residual. -/
theorem wholeUnitFamilyPhysicalResidualVector_face_signs_of_dial_errors
    {I m t L N : ℕ} (K : Fin I → ℕ)
    (π : (i : Fin I) → Fin (K i) → Equiv.Perm (Fin (m + L)))
    (templates : (i : Fin I) → Fin (K i) → List (Finset (Fin (m + L))))
    (weight : (PhysicalControl (m + L) t → Fin (N + 1)) → Fin I → ℝ)
    (w scale : ℝ) (gamma : ℕ → ℝ)
    (angle : (PhysicalControl (m + L) t → Fin (N + 1)) →
      Finset (Fin (m + L)) → ℝ)
    (hN : N ≠ 0) {η : ℝ} (hη : 0 < η)
    (radialError : (PhysicalControl (m + L) t → Fin (N + 1)) → RadialControl t → ℝ)
    (angularError : (PhysicalControl (m + L) t → Fin (N + 1)) →
      AngularControl (m + L) t → ℝ)
    (hrad : ∀ v i,
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v
        (Sum.inl i) = η * gridPoint N (v (Sum.inl i)) + radialError v i)
    (hang : ∀ v T,
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v
        (Sum.inr T) = gridPoint N (v (Sum.inr T)) + angularError v T)
    (hradError : ∀ v i, |radialError v i| < η / 2)
    (hangError : ∀ v T, |angularError v T| < (1 : ℝ) / 2) :
    (∀ a v, (v a : ℕ) = 0 →
      wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v a < 0) ∧
    (∀ a v, (v a : ℕ) = N →
      0 < wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle v a) := by
  exact gridResidual_face_signs_of_dial_errors
    (wholeUnitFamilyPhysicalResidualVector K π templates weight w scale gamma angle)
    hN hη radialError angularError hrad hang hradError hangError

#print axioms MonotoneDNF.wholeUnitFamilyDnf
#print axioms MonotoneDNF.dnfEval_wholeUnitFamilyDnf_eq_constituentGate
#print axioms MonotoneDNF.probability_wholeUnitFamilyDnf_ne_le
#print axioms MonotoneDNF.wholeUnitFamilyPhysicalResidualVector
#print axioms MonotoneDNF.abs_wholeUnitFamilyPhysicalResidualVector_sub_le_coordinate
#print axioms MonotoneDNF.abs_wholeUnitFamilyPhysicalResidualVector_sub_le_mesh
#print axioms MonotoneDNF.exists_wholeUnitFamilyPhysicalResidualVector_le_card_mul_mesh
#print axioms MonotoneDNF.exists_wholeUnitFamily_productContact_of_face_signs
#print axioms MonotoneDNF.wholeUnitFamilyPhysicalResidualVector_face_signs_of_dial_errors

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitDimension.lean <==
module

public import Mathlib

@[expose] public section

/-!
# The actual common-cube dimension

The pool, trigger, anchor reserve, and selector reserve are placed inside
one cube before whole-unit coordinate permutations are sampled.
-/

namespace MonotoneDNF

open Filter

/-- A fixed quadratic pool, width-`w` trigger, `t` anchor reserve, and
`2*w^2` selector reserve. -/
noncomputable def wholeUnitDimension (C : ℝ) (t w : ℕ) : ℕ :=
  ⌈C * (w : ℝ) ^ 2⌉₊ + w + t + 2 * w ^ 2

theorem wholeUnitDimension_lower (C : ℝ) (t w : ℕ) :
    w ^ 2 ≤ wholeUnitDimension C t w := by
  unfold wholeUnitDimension
  omega

theorem wholeUnitDimension_reserve (C : ℝ) (t w : ℕ) :
    w + t + 2 * w ^ 2 ≤ wholeUnitDimension C t w := by
  unfold wholeUnitDimension
  omega

/-- The real ceiling incurs no extra growth factor: its integer coefficient
can be absorbed into a fixed multiple of `w^2`. -/
theorem wholeUnitDimension_le_fixedQuadratic (C : ℝ) (t : ℕ)
    {w : ℕ} (hw : 1 ≤ w) :
    wholeUnitDimension C t w ≤ (⌈C⌉₊ + t + 3) * w ^ 2 := by
  have hceil : ⌈C * (w : ℝ) ^ 2⌉₊ ≤ ⌈C⌉₊ * w ^ 2 := by
    apply Nat.ceil_le.mpr
    have hC : C ≤ (⌈C⌉₊ : ℝ) := Nat.le_ceil C
    simpa only [Nat.cast_mul, Nat.cast_pow] using
      mul_le_mul_of_nonneg_right hC (sq_nonneg (w : ℝ))
  have hwpow : w ≤ w ^ 2 := Nat.le_self_pow (by norm_num : 2 ≠ 0) w
  have hw2 : 1 ≤ w ^ 2 := one_le_pow₀ hw
  have ht : t ≤ t * w ^ 2 := by nlinarith
  unfold wholeUnitDimension
  nlinarith

theorem eventually_wholeUnitDimension_bounds (C : ℝ) (t : ℕ) :
    ∀ᶠ w : ℕ in atTop,
      w ^ 2 ≤ wholeUnitDimension C t w ∧ wholeUnitDimension C t w ≤ w ^ 3 := by
  filter_upwards [eventually_ge_atTop (max 1 (⌈C⌉₊ + t + 3))] with w hw
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have hcoef : ⌈C⌉₊ + t + 3 ≤ w := (Nat.le_max_right _ _).trans hw
  refine ⟨wholeUnitDimension_lower C t w, ?_⟩
  calc
    wholeUnitDimension C t w ≤ (⌈C⌉₊ + t + 3) * w ^ 2 :=
      wholeUnitDimension_le_fixedQuadratic C t hw1
    _ ≤ w * w ^ 2 := Nat.mul_le_mul_right _ hcoef
    _ = w ^ 3 := by ring

#print axioms MonotoneDNF.eventually_wholeUnitDimension_bounds

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitErrorBudget.lean <==
module

public import MonotoneDNF.WholeUnitBudget
public import MonotoneDNF.WholeUnitDimension
public import MonotoneDNF.PhysicalFiringAsymptotics

@[expose] public section

/-!
# Actual anchor floors and normalized whole-source errors

These estimates allow arbitrary fixed positive anchor strengths, including a
common small multiple of the triangular hierarchy.  All floors and all
ambient-coordinate factors are retained.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000
set_option maxRecDepth 4096

def wholeUnitAnchorFloorExponent (t : ℕ) : ℕ := sourceCopyExponent t - 4 * t - 1

def wholeUnitToleranceExponent (t : ℕ) : ℕ := 50 * (t + 2) + 2

theorem wholeUnit_sourceAnchorCopies_eq_floor_target {t w m r : ℕ}
    (hw : 0 < w) (ρ : ℕ → ℝ) :
    sourceAnchorCopies t w m ρ r =
      ⌊sourceAnchorCopyTarget (sourceCopyCount t w) t w m r (ρ r)⌋₊ := by
  have hwR : (w : ℝ) ≠ 0 := by exact_mod_cast (Nat.ne_of_gt hw)
  unfold sourceAnchorCopies sourceAnchorCopyTarget
  congr 1
  simp only [zpow_sub₀ hwR, zpow_natCast, div_eq_mul_inv, mul_inv]
  ring

/-- Any fixed positive strength eventually supplies this actual integer
copy floor.  No quadratic-specific triangular-ratio identity is used. -/
theorem eventually_wholeUnitAnchorCopies_ge_pow
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (ρ : ℕ → ℝ) (hρr : 0 < ρ r)
    (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      w ^ wholeUnitAnchorFloorExponent t ≤ sourceAnchorCopies t w (m w) ρ r := by
  have hnat : Tendsto (fun w : ℕ => (w : ℝ)) atTop atTop :=
    tendsto_natCast_atTop_atTop
  filter_upwards [hmLower, hmUpper, hnat.eventually_ge_atTop (1 / ρ r),
    eventually_ge_atTop (max 1 t)] with w hl hu hlarge hw
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have htw : t ≤ w := (Nat.le_max_right _ _).trans hw
  have hw0 : (0 : ℝ) < w := by exact_mod_cast hw1
  have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast hw1
  have hrm : r ≤ m w :=
    ((hrt.trans htw).trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)).trans hl
  have hchoose : (0 : ℝ) < ((m w).choose r : ℝ) := by
    exact_mod_cast Nat.choose_pos hrm
  have hden : 0 < ((m w).choose r : ℝ) * (w : ℝ) ^ t := by positivity
  have hrhow : 1 ≤ ρ r * (w : ℝ) := by
    have h := mul_le_mul_of_nonneg_left hlarge hρr.le
    simpa only [mul_one_div_cancel hρr.ne'] using h
  have hchooseBound : ((m w).choose r : ℝ) ≤ (w : ℝ) ^ (3 * t) := by
    have hNat : (m w).choose r ≤ w ^ (3 * t) := by
      calc
        (m w).choose r ≤ (m w) ^ r := Nat.choose_le_pow _ _
        _ ≤ (w ^ 3) ^ r := Nat.pow_le_pow_left hu r
        _ = w ^ (3 * r) := (pow_mul _ _ _).symm
        _ ≤ w ^ (3 * t) := Nat.pow_le_pow_right hw1 (by omega)
    exact_mod_cast hNat
  rw [wholeUnit_sourceAnchorCopies_eq_floor_target (by omega) ρ]
  apply Nat.le_floor
  push_cast
  unfold sourceAnchorCopyTarget
  apply (le_div_iff₀ hden).2
  have hexp : wholeUnitAnchorFloorExponent t + 3 * t + t + 1 = sourceCopyExponent t := by
    unfold wholeUnitAnchorFloorExponent sourceCopyExponent
    omega
  have hbound : (w : ℝ) ^ wholeUnitAnchorFloorExponent t *
      (((m w).choose r : ℝ) * (w : ℝ) ^ t) ≤
      (w : ℝ) ^ (wholeUnitAnchorFloorExponent t + 3 * t + t) := by
    calc
      _ ≤ (w : ℝ) ^ wholeUnitAnchorFloorExponent t *
          ((w : ℝ) ^ (3 * t) * (w : ℝ) ^ t) := by gcongr
      _ = _ := by rw [pow_add, pow_add]; ring
  have honepow : (1 : ℝ) ≤ (w : ℝ) ^ r := one_le_pow₀ hw1R
  have hstep : (w : ℝ) ^ (wholeUnitAnchorFloorExponent t + 3 * t + t) ≤
      (w : ℝ) ^ sourceCopyExponent t * ρ r := by
    have h := mul_le_mul_of_nonneg_left hrhow
      (pow_nonneg hw0.le (wholeUnitAnchorFloorExponent t + 3 * t + t))
    calc
      _ ≤ (w : ℝ) ^ (wholeUnitAnchorFloorExponent t + 3 * t + t) *
          (ρ r * w) := by simpa only [mul_one] using h
      _ = (w : ℝ) ^ sourceCopyExponent t * ρ r := by
        rw [← hexp, pow_succ]
        ring
  calc
    _ ≤ (w : ℝ) ^ (wholeUnitAnchorFloorExponent t + 3 * t + t) := hbound
    _ ≤ (w : ℝ) ^ sourceCopyExponent t * ρ r := hstep
    _ ≤ (w : ℝ) ^ sourceCopyExponent t * ρ r * (w : ℝ) ^ r := by
      exact le_mul_of_one_le_right (by positivity) honepow
    _ = _ := by simp only [sourceCopyCount, Nat.cast_pow]

/-- A uniform eventual floor bound across every nonempty anchor degree. -/
theorem eventually_wholeUnitAnchorCopies_ge_pow_all
    (t : ℕ) (ρ : ℕ → ℝ) (hρ : ∀ r ∈ Finset.Icc 1 t, 0 < ρ r)
    (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop, ∀ r ∈ Finset.Icc 1 t,
      w ^ wholeUnitAnchorFloorExponent t ≤ sourceAnchorCopies t w (m w) ρ r := by
  apply (Filter.eventually_all_finset (Finset.Icc 1 t)).2
  intro r hr
  exact eventually_wholeUnitAnchorCopies_ge_pow (Finset.mem_Icc.mp hr).1
    (Finset.mem_Icc.mp hr).2 ρ (hρ r hr) m hmLower hmUpper

/-- The actual concentration tolerance has the expected square-root scale,
with a polynomial envelope independent of any selector support split. -/
theorem eventually_wholeUnitSourceTolerance_le
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitSourceTolerance t N ρ (m w) w ≤
        (1 / 2 : ℝ) ^ w * (w : ℝ) ^ wholeUnitToleranceExponent t := by
  let c : ℕ := sourceUnitExponent t + wholeUnitSourceTestExponent t + 1
  filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ m hmLower,
    eventually_ge_atTop (max 2 c)] with w hN hw
  have hw2 : 2 ≤ w := (Nat.le_max_left _ _).trans hw
  have hc : c ≤ w := (Nat.le_max_right _ _).trans hw
  have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast (show 1 ≤ w by omega)
  have hw0 : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  have hlog0 : 0 ≤ Real.log (w : ℝ) := Real.log_nonneg hw1R
  have hlog : Real.log (w : ℝ) ≤ (w : ℝ) := (Real.log_le_sub_one_of_pos hw0).trans (by linarith)
  have hNR : (fullSourceUnitCount t w (m w) N ρ : ℝ) ≤ (w : ℝ) ^ sourceUnitExponent t := by
    exact_mod_cast hN
  have hcR : (c : ℝ) ≤ w := by exact_mod_cast hc
  have htwoR : (2 : ℝ) ≤ w := by exact_mod_cast hw2
  have hrad : 2 * (fullSourceUnitCount t w (m w) N ρ : ℝ) * (c : ℝ) *
      Real.log (w : ℝ) ≤ ((w : ℝ) ^ wholeUnitToleranceExponent t) ^ 2 := by
    calc
      _ ≤ (w : ℝ) * (w : ℝ) ^ sourceUnitExponent t * (w : ℝ) * (w : ℝ) := by
        gcongr
      _ = ((w : ℝ) ^ wholeUnitToleranceExponent t) ^ 2 := by
        rw [← pow_succ', ← pow_succ, ← pow_succ, ← pow_mul]
        congr 1
        unfold sourceUnitExponent sourceCopyExponent wholeUnitToleranceExponent
        omega
  have hsqrt := Real.sqrt_le_sqrt hrad
  rw [Real.sqrt_sq (pow_nonneg hw0.le _)] at hsqrt
  exact mul_le_mul_of_nonneg_left hsqrt (by positivity)

/-- The number of separately scheduled constituent lists is polynomial on
the common cube, including every full-cube anchor. -/
theorem eventually_wholeUnitSourceSplitListCard_le
    (t : ℕ) (N : HigherSignPattern t → ℕ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      Fintype.card (WholeUnitSourceSplitList t (m w) N) ≤ w ^ (3 * t + 2) := by
  let R : ℕ := ∑ σ : HigherSignPattern t, (N σ + 1)
  let C : ℕ := (16 * t + 1) * (R + 2 * t)
  filter_upwards [hmLower, hmUpper, eventually_ge_atTop (max 1 C)] with w hl hu hw
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have hC : C ≤ w := (Nat.le_max_right _ _).trans hw
  have hm1 : 1 ≤ m w := (one_le_pow₀ hw1).trans hl
  have hpow1 : 1 ≤ (m w) ^ t := one_le_pow₀ hm1
  have hlist : Fintype.card (FullScheduledListIndex t (m w) N) ≤
      (R + 2 * t) * (m w) ^ t := by
    rw [card_fullScheduledListIndex]
    change R + 2 * sourceAnchorFiberCount t (m w) ≤ _
    have hfiber := wholeUnitAnchorFiberCount_le (t := t) hm1
    have hR : R ≤ R * (m w) ^ t := by nlinarith
    nlinarith
  have hdim : (m w) ^ t ≤ w ^ (3 * t) := by
    calc
      (m w) ^ t ≤ (w ^ 3) ^ t := Nat.pow_le_pow_left hu _
      _ = w ^ (3 * t) := (pow_mul _ _ _).symm
  calc
    Fintype.card (WholeUnitSourceSplitList t (m w) N) ≤
        (16 * t + 1) * Fintype.card (FullScheduledListIndex t (m w) N) :=
      card_wholeUnitSourceSplitList_le t (m w) N
    _ ≤ C * (m w) ^ t := by
      simpa only [C, Nat.mul_assoc] using Nat.mul_le_mul_left (16 * t + 1) hlist
    _ ≤ w * w ^ (3 * t) := Nat.mul_le_mul hC hdim
    _ = w ^ (3 * t + 1) := (pow_succ' _ _).symm
    _ ≤ w ^ (3 * t + 2) := Nat.pow_le_pow_right hw1 (by omega)

noncomputable def wholeUnitSourceConcentrationError
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (m w : ℕ) : ℝ :=
  (Fintype.card (WholeUnitSourceSplitList t m N) : ℝ) *
    (wholeUnitSourceTolerance t N ρ m w + 2 * (1 / 2 : ℝ) ^ w)

noncomputable def wholeUnitSourceError
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (m w : ℕ) : ℝ :=
  wholeUnitSourceConcentrationError t N ρ m w +
    triggeredORError (fullSourceUnitCount t w m N ρ) w

/-- The displayed family approximation error, including one possible
partial unit in every split list, has a concrete polynomial envelope. -/
theorem eventually_wholeUnitSourceConcentrationError_le
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitSourceConcentrationError t N ρ (m w) w ≤
        (1 / 2 : ℝ) ^ w *
          (w : ℝ) ^ (wholeUnitToleranceExponent t + 3 * t + 3) := by
  filter_upwards [eventually_wholeUnitSourceTolerance_le t N ρ hρ m hmLower,
    eventually_wholeUnitSourceSplitListCard_le t N m hmLower hmUpper,
    eventually_ge_atTop 2] with w htol hlist hw
  have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast (show 1 ≤ w by omega)
  have hw2R : (2 : ℝ) ≤ w := by exact_mod_cast hw
  have hpow : (2 : ℝ) ≤ (w : ℝ) ^ wholeUnitToleranceExponent t := by
    apply hw2R.trans
    simpa only [pow_one] using
      (pow_le_pow_right₀ hw1R (show 1 ≤ wholeUnitToleranceExponent t by
        unfold wholeUnitToleranceExponent; omega))
  have hsum : wholeUnitSourceTolerance t N ρ (m w) w + 2 * (1 / 2 : ℝ) ^ w ≤
      (1 / 2 : ℝ) ^ w * (w : ℝ) ^ (wholeUnitToleranceExponent t + 1) := by
    have htwo := mul_le_mul_of_nonneg_left hpow
      (show 0 ≤ (1 / 2 : ℝ) ^ w by positivity)
    have hwidth := mul_le_mul_of_nonneg_left hw2R
      (show 0 ≤ (1 / 2 : ℝ) ^ w * (w : ℝ) ^ wholeUnitToleranceExponent t by positivity)
    rw [pow_succ]
    nlinarith
  have hlistR : (Fintype.card (WholeUnitSourceSplitList t (m w) N) : ℝ) ≤
      (w : ℝ) ^ (3 * t + 2) := by exact_mod_cast hlist
  unfold wholeUnitSourceConcentrationError
  calc
    _ ≤ (w : ℝ) ^ (3 * t + 2) *
        ((1 / 2 : ℝ) ^ w * (w : ℝ) ^ (wholeUnitToleranceExponent t + 1)) := by
      apply mul_le_mul hlistR hsum
      · exact add_nonneg (cardConcentrationTolerance_nonneg _ _ (by positivity) _)
          (by positivity)
      · positivity
    _ = _ := by
      rw [show wholeUnitToleranceExponent t + 3 * t + 3 =
        (3 * t + 2) + (wholeUnitToleranceExponent t + 1) by omega, pow_add]
      ring

/-- Even after a caller's polynomial amplification, the concentration and
partial-unit terms are eventually smaller than one width factor times the
actual anchor intensity. -/
theorem eventually_wholeUnitSourceConcentrationError_mul_pow_le_intensity
    {t r p : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (hp : wholeUnitToleranceExponent t + 3 * t + 3 + (p + 1) ≤
      wholeUnitAnchorFloorExponent t)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hρr : 0 < ρ r) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitSourceConcentrationError t N ρ (m w) w * (w : ℝ) ^ (p + 1) ≤
        sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r) := by
  filter_upwards [eventually_wholeUnitSourceConcentrationError_le t N ρ hρ m hmLower hmUpper,
    eventually_wholeUnitAnchorCopies_ge_pow hr hrt ρ hρr m hmLower hmUpper,
    eventually_ge_atTop 1] with w herror hfloor hw
  have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hfloorR : (w : ℝ) ^ wholeUnitAnchorFloorExponent t ≤
      (sourceAnchorCopies t w (m w) ρ r : ℝ) := by exact_mod_cast hfloor
  calc
    _ ≤ ((1 / 2 : ℝ) ^ w *
        (w : ℝ) ^ (wholeUnitToleranceExponent t + 3 * t + 3)) *
        (w : ℝ) ^ (p + 1) := mul_le_mul_of_nonneg_right herror (by positivity)
    _ = (1 / 2 : ℝ) ^ w *
        (w : ℝ) ^ (wholeUnitToleranceExponent t + 3 * t + 3 + (p + 1)) := by
      rw [pow_add]
      ring
    _ ≤ (1 / 2 : ℝ) ^ w * (w : ℝ) ^ wholeUnitAnchorFloorExponent t :=
      mul_le_mul_of_nonneg_left (pow_le_pow_right₀ hw1R hp) (by positivity)
    _ ≤ (1 / 2 : ℝ) ^ w * (sourceAnchorCopies t w (m w) ρ r : ℝ) :=
      mul_le_mul_of_nonneg_left hfloorR (by positivity)
    _ = _ := by unfold sourceAnchorIntensity; ring

/-- The true concentration error is negligible relative to every own-anchor
intensity, for all fixed positive strengths and the full ambient cube. -/
theorem tendsto_two_wholeUnitSourceConcentrationError_div_intensity
    {t r p : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (hp : wholeUnitToleranceExponent t + 3 * t + 3 + (p + 1) ≤
      wholeUnitAnchorFloorExponent t)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hρr : 0 < ρ r) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    Tendsto (fun w : ℕ =>
      2 * (w : ℝ) ^ p * wholeUnitSourceConcentrationError t N ρ (m w) w /
        |sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)|)
      atTop (𝓝 0) := by
  have hlim : Tendsto (fun w : ℕ => 2 / (w : ℝ)) atTop (𝓝 0) := by
    simpa only [div_eq_mul_inv, one_mul, mul_zero] using
      (tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)).const_mul 2
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim ?_ ?_
  · filter_upwards [] with w
    apply div_nonneg
    · unfold wholeUnitSourceConcentrationError wholeUnitSourceTolerance cardConcentrationTolerance
      positivity
    · exact abs_nonneg _
  · filter_upwards [eventually_wholeUnitSourceConcentrationError_mul_pow_le_intensity
      hr hrt hp N ρ hρ hρr m hmLower hmUpper,
      eventually_wholeUnitAnchorCopies_ge_pow hr hrt ρ hρr m hmLower hmUpper,
      eventually_ge_atTop 1] with w he hfloor hw
    have hw0 : (0 : ℝ) < w := by exact_mod_cast hw
    have hA : 0 < sourceAnchorCopies t w (m w) ρ r :=
      lt_of_lt_of_le (pow_pos hw _) hfloor
    have hg : 0 < sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r) := by
      unfold sourceAnchorIntensity
      positivity
    rw [abs_of_pos hg]
    apply (div_le_div_iff₀ hg hw0).2
    rw [pow_succ] at he
    nlinarith

/-- All actual pairwise OR errors are negligible after any fixed polynomial
amplification.  The own-anchor floor is used only to bound its intensity
below by the width-`w` trigger probability. -/
theorem tendsto_two_wholeUnitSourceOrError_div_intensity
    {t r : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t) (p : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hρr : 0 < ρ r) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    Tendsto (fun w : ℕ =>
      2 * (w : ℝ) ^ p * triggeredORError (fullSourceUnitCount t w (m w) N ρ) w /
        |sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)|)
      atTop (𝓝 0) := by
  let q := sourceUnitExponent t
  have hlim : Tendsto (fun w : ℕ =>
      2 * (w : ℝ) ^ (p + 2 * q) * (1 / 2 : ℝ) ^ (w / 2)) atTop (𝓝 0) := by
    simpa only [mul_assoc, mul_zero] using
      (tendsto_polynomial_mul_geom_floorHalf (p + 2 * q)).const_mul 2
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim ?_ ?_
  · filter_upwards [] with w
    exact div_nonneg (by unfold triggeredORError; positivity) (abs_nonneg _)
  · filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ m hmLower,
      eventually_wholeUnitAnchorCopies_ge_pow hr hrt ρ hρr m hmLower hmUpper,
      eventually_ge_atTop 1] with w hcount hfloor hw
    have hA : 1 ≤ sourceAnchorCopies t w (m w) ρ r := (one_le_pow₀ hw).trans hfloor
    have hAR : (1 : ℝ) ≤ sourceAnchorCopies t w (m w) ρ r := by exact_mod_cast hA
    have hgamma : (1 / 2 : ℝ) ^ w ≤
        sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r) := by
      unfold sourceAnchorIntensity
      nlinarith [show (0 : ℝ) < (1 / 2 : ℝ) ^ w by positivity]
    have hgpos : 0 < sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r) :=
      (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hgamma
    rw [abs_of_pos hgpos]
    apply (div_le_iff₀ hgpos).2
    by_cases hzero : fullSourceUnitCount t w (m w) N ρ = 0
    · rw [hzero]
      simp only [triggeredORError, Finset.univ_eq_empty, Finset.offDiag_empty,
        Finset.card_empty, Nat.cast_zero, zero_mul, mul_zero]
      positivity
    · have hOr := triggeredORError_le_sq_mul_geom (w := w) (Nat.pos_of_ne_zero hzero)
      have hNR : (fullSourceUnitCount t w (m w) N ρ : ℝ) ≤ (w : ℝ) ^ q := by
        exact_mod_cast hcount
      have hsq := pow_le_pow_left₀ (by positivity) hNR 2
      calc
        2 * (w : ℝ) ^ p * triggeredORError (fullSourceUnitCount t w (m w) N ρ) w ≤
            2 * (w : ℝ) ^ p *
              ((fullSourceUnitCount t w (m w) N ρ : ℝ) ^ 2 *
                (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2)) :=
          mul_le_mul_of_nonneg_left hOr (by positivity)
        _ ≤ 2 * (w : ℝ) ^ p *
              (((w : ℝ) ^ q) ^ 2 * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2)) := by
          gcongr
        _ = (2 * (w : ℝ) ^ (p + 2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
              (1 / 2 : ℝ) ^ w := by
          rw [pow_add, pow_mul]
          ring
        _ ≤ (2 * (w : ℝ) ^ (p + 2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
              sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r) :=
          mul_le_mul_of_nonneg_left hgamma (by positivity)

/-- Evaluated normalized error for the actual complete source, including
all split-list prefixes, partial units, and every ordered pair. -/
theorem tendsto_two_wholeUnitSourceError_div_intensity
    {t r p : ℕ} (hr : 1 ≤ r) (hrt : r ≤ t)
    (hp : wholeUnitToleranceExponent t + 3 * t + 3 + (p + 1) ≤
      wholeUnitAnchorFloorExponent t)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (hρr : 0 < ρ r) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    Tendsto (fun w : ℕ =>
      2 * (w : ℝ) ^ p * wholeUnitSourceError t N ρ (m w) w /
        |sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)|)
      atTop (𝓝 0) := by
  have h := (tendsto_two_wholeUnitSourceConcentrationError_div_intensity hr hrt hp
    N ρ hρ hρr m hmLower hmUpper).add
    (tendsto_two_wholeUnitSourceOrError_div_intensity hr hrt p
      N ρ hρ hρr m hmLower hmUpper)
  simpa only [wholeUnitSourceError, mul_add, add_div, zero_add] using h

/-- The exact angular transport margin required by the whole-source face
estimate holds uniformly over every nonempty anchor degree. -/
theorem eventually_wholeUnitSourceError_normalized_lt_eighth
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (hρpos : ∀ r ∈ Finset.Icc 1 t, 0 < ρ r)
    (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop, ∀ r ∈ Finset.Icc 1 t,
      2 * wholeUnitSourceError t N ρ (m w) w /
        |sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)| < 1 / 8 := by
  apply (Filter.eventually_all_finset (Finset.Icc 1 t)).2
  intro r hr
  have hp : wholeUnitToleranceExponent t + 3 * t + 3 + (0 + 1) ≤
      wholeUnitAnchorFloorExponent t := by
    unfold wholeUnitToleranceExponent wholeUnitAnchorFloorExponent sourceCopyExponent
    omega
  have h := tendsto_two_wholeUnitSourceError_div_intensity
    (Finset.mem_Icc.mp hr).1 (Finset.mem_Icc.mp hr).2 hp
    N ρ hρ (hρpos r hr) m hmLower hmUpper
  simpa only [pow_zero, mul_one] using
    h.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 8 by norm_num))

/-- Direct normalization by the actual generic copy scale.  This is the
radial counterpart of the own-anchor estimate and permits every fixed
polynomial amplification allowed by the explicit exponent margin. -/
theorem tendsto_wholeUnitSourceError_div_scale
    (t p : ℕ)
    (hp : wholeUnitToleranceExponent t + 3 * t + 3 + (p + 1) ≤ sourceCopyExponent t)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    Tendsto (fun w : ℕ => (w : ℝ) ^ p * wholeUnitSourceError t N ρ (m w) w /
      triggerBudgetScale (sourceCopyCount t w) w) atTop (𝓝 0) := by
  let scale := fun w => triggerBudgetScale (sourceCopyCount t w) w
  have hconc : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ p * wholeUnitSourceConcentrationError t N ρ (m w) w / scale w)
      atTop (𝓝 0) := by
    have hlim := tendsto_one_div_atTop_nhds_zero_nat (𝕜 := ℝ)
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim ?_ ?_
    · filter_upwards [] with w
      unfold wholeUnitSourceConcentrationError wholeUnitSourceTolerance cardConcentrationTolerance
        scale triggerBudgetScale
      positivity
    · filter_upwards [eventually_wholeUnitSourceConcentrationError_le t N ρ hρ m hmLower hmUpper,
        eventually_ge_atTop 1] with w he hw
      have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast hw
      have hw0 : (0 : ℝ) < w := by exact_mod_cast hw
      have hscale : 0 < scale w := by
        unfold scale triggerBudgetScale sourceCopyCount
        positivity
      apply (div_le_div_iff₀ hscale hw0).2
      have hpow := pow_le_pow_right₀ hw1R hp
      calc
        ((w : ℝ) ^ p * wholeUnitSourceConcentrationError t N ρ (m w) w) * w ≤
            ((w : ℝ) ^ p * ((1 / 2 : ℝ) ^ w *
              (w : ℝ) ^ (wholeUnitToleranceExponent t + 3 * t + 3))) * w := by
          gcongr
        _ = (1 / 2 : ℝ) ^ w *
            (w : ℝ) ^ (wholeUnitToleranceExponent t + 3 * t + 3 + (p + 1)) := by
          rw [pow_add, pow_succ]
          ring
        _ ≤ (1 / 2 : ℝ) ^ w * (w : ℝ) ^ sourceCopyExponent t :=
          mul_le_mul_of_nonneg_left hpow (by positivity)
        _ = 1 * scale w := by
          simp only [scale, triggerBudgetScale, sourceCopyCount, Nat.cast_pow, one_mul]
          ring
  let q := sourceUnitExponent t
  have hor : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ p * triggeredORError (fullSourceUnitCount t w (m w) N ρ) w / scale w)
      atTop (𝓝 0) := by
    have hlim := tendsto_polynomial_mul_geom_floorHalf (p + 2 * q)
    refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim ?_ ?_
    · filter_upwards [] with w
      unfold triggeredORError scale triggerBudgetScale
      positivity
    · filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ m hmLower,
        eventually_ge_atTop 1] with w hcount hw
      have hK : (1 : ℝ) ≤ sourceCopyCount t w := by
        exact_mod_cast (one_le_pow₀ hw : 1 ≤ w ^ sourceCopyExponent t)
      have hscale : 0 < scale w := by
        unfold scale triggerBudgetScale
        positivity
      have hscaleBound : (1 / 2 : ℝ) ^ w ≤ scale w := by
        unfold scale triggerBudgetScale
        exact le_mul_of_one_le_left (by positivity) hK
      apply (div_le_iff₀ hscale).2
      by_cases hzero : fullSourceUnitCount t w (m w) N ρ = 0
      · rw [hzero]
        simp only [triggeredORError, Finset.univ_eq_empty, Finset.offDiag_empty,
          Finset.card_empty, Nat.cast_zero, zero_mul, mul_zero]
        positivity
      · have hOr := triggeredORError_le_sq_mul_geom (w := w) (Nat.pos_of_ne_zero hzero)
        have hNR : (fullSourceUnitCount t w (m w) N ρ : ℝ) ≤ (w : ℝ) ^ q := by
          exact_mod_cast hcount
        have hsq := pow_le_pow_left₀ (by positivity) hNR 2
        calc
          (w : ℝ) ^ p * triggeredORError (fullSourceUnitCount t w (m w) N ρ) w ≤
              (w : ℝ) ^ p *
                ((fullSourceUnitCount t w (m w) N ρ : ℝ) ^ 2 *
                  (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2)) :=
            mul_le_mul_of_nonneg_left hOr (by positivity)
          _ ≤ (w : ℝ) ^ p *
                (((w : ℝ) ^ q) ^ 2 * (1 / 2 : ℝ) ^ w * (1 / 2 : ℝ) ^ (w / 2)) := by
            gcongr
          _ = ((w : ℝ) ^ (p + 2 * q) * (1 / 2 : ℝ) ^ (w / 2)) *
                (1 / 2 : ℝ) ^ w := by
            rw [pow_add, pow_mul]
            ring
          _ ≤ ((w : ℝ) ^ (p + 2 * q) * (1 / 2 : ℝ) ^ (w / 2)) * scale w :=
            mul_le_mul_of_nonneg_left hscaleBound (by positivity)
  have h := hconc.add hor
  simpa only [wholeUnitSourceError, mul_add, add_div, zero_add] using h

/-- The complete Estimate1 error remains negligible after the exact radial
jet normalization, including the full ambient binomial factor. -/
theorem tendsto_wholeUnitSourceRadialError
    {t r : ℕ} (hrt : r ≤ t)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    Tendsto (fun w : ℕ =>
      ((2 / (w : ℝ)) ^ r / triggerBudgetScale (sourceCopyCount t w) w) *
        ((m w).choose r : ℝ) * wholeUnitSourceError t N ρ (m w) w)
      atTop (𝓝 0) := by
  have hp : wholeUnitToleranceExponent t + 3 * t + 3 + (3 * t + 1) ≤
      sourceCopyExponent t := by
    unfold wholeUnitToleranceExponent sourceCopyExponent
    omega
  have hlim := (tendsto_wholeUnitSourceError_div_scale t (3 * t) hp
    N ρ hρ m hmLower hmUpper).const_mul ((2 : ℝ) ^ r)
  simp only [mul_zero] at hlim
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hlim ?_ ?_
  · filter_upwards [] with w
    unfold wholeUnitSourceError wholeUnitSourceConcentrationError wholeUnitSourceTolerance
      cardConcentrationTolerance triggeredORError triggerBudgetScale
    positivity
  · filter_upwards [hmUpper, eventually_ge_atTop 1] with w hm hw
    have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast hw
    have hw0 : (0 : ℝ) < w := by exact_mod_cast hw
    have hratio : 2 / (w : ℝ) ≤ 2 := (div_le_iff₀ hw0).2 (by linarith)
    have hpRatio := pow_le_pow_left₀ (by positivity) hratio r
    have hbinom : ((m w).choose r : ℝ) ≤ (w : ℝ) ^ (3 * t) := by
      have hnat : (m w).choose r ≤ w ^ (3 * t) := by
        calc
          (m w).choose r ≤ (m w) ^ r := Nat.choose_le_pow _ _
          _ ≤ (w ^ 3) ^ r := Nat.pow_le_pow_left hm r
          _ = w ^ (3 * r) := (pow_mul _ _ _).symm
          _ ≤ w ^ (3 * t) := Nat.pow_le_pow_right hw (by omega)
      exact_mod_cast hnat
    have hE : 0 ≤ wholeUnitSourceError t N ρ (m w) w := by
      unfold wholeUnitSourceError wholeUnitSourceConcentrationError wholeUnitSourceTolerance
        cardConcentrationTolerance triggeredORError
      positivity
    have hs : 0 ≤ triggerBudgetScale (sourceCopyCount t w) w := by
      unfold triggerBudgetScale
      positivity
    calc
      _ ≤ (((2 : ℝ) ^ r / triggerBudgetScale (sourceCopyCount t w) w) *
          (w : ℝ) ^ (3 * t)) * wholeUnitSourceError t N ρ (m w) w := by
        apply mul_le_mul_of_nonneg_right _ hE
        apply mul_le_mul (div_le_div_of_nonneg_right hpRatio hs) hbinom
        · positivity
        · exact div_nonneg (by positivity) hs
      _ = (2 : ℝ) ^ r *
          ((w : ℝ) ^ (3 * t) * wholeUnitSourceError t N ρ (m w) w /
            triggerBudgetScale (sourceCopyCount t w) w) := by ring

#print axioms MonotoneDNF.tendsto_wholeUnitSourceRadialError
#print axioms MonotoneDNF.eventually_wholeUnitSourceError_normalized_lt_eighth
#print axioms MonotoneDNF.eventually_wholeUnitAnchorCopies_ge_pow_all
#print axioms MonotoneDNF.eventually_wholeUnitSourceTolerance_le
#print axioms MonotoneDNF.eventually_wholeUnitSourceSplitListCard_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitExistence.lean <==
module

public import MonotoneDNF.WholeUnitMixtureContact
public import MonotoneDNF.WholeUnitRadialBudget
public import MonotoneDNF.WholeUnitJointSource
public import MonotoneDNF.SourceUpperTailJetAssembly

@[expose] public section

/-!
# Unconditional contact construction on the common ambient cube

The finite positive mixtures, their common fixed pool-size constant, all
actual pool designs, all complete-copy embeddings, and a common-grid control
vertex are selected here.  The concentration, radial, angular, mesh, and
firing estimates are consequences of the established eventual bounds.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 3000000
set_option maxRecDepth 3000

/-- The genuine fixed pool designs used by every sign pattern at one width. -/
abbrev WholeMixturePhysicalDesign (t C w : ℕ)
    {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ)) :=
  ∀ σ i, PoolDesign (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2))
    (physicalPoolR (sourceC t) ((mix σ).rate i) w)
    (physicalPoolV (sourceC t) w)

/-- The common full-cube dimension has the numerical growth bounds used by
all prefix, pair, and normalizer estimates. -/
theorem eventually_wholeMixtureAmbient_bounds (t C : ℕ) :
    ∀ᶠ w : ℕ in atTop,
      w ^ 2 ≤ wholeMixtureAmbient t (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2)) w ∧
      wholeMixtureAmbient t (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2)) w ≤ w ^ 3 := by
  simpa only [wholeMixtureAmbient, wholeUnitSelectorBits, wholeUnitDimension,
    Nat.add_assoc] using eventually_wholeUnitDimension_bounds (C : ℝ) t

theorem wholeMixtureStrength_pos {t : ℕ} (ht : 0 < t) {η : ℝ} (hη : 0 < η)
    (r : ℕ) : 0 < wholeMixtureStrength t η r := by
  have ha := (wholeAnchorStrengthScale_spec (t := t) hη).1
  unfold wholeMixtureStrength scaledTriangularStrength partVTriangularStrength
  positivity

theorem wholeMixtureStrength_le_one {t : ℕ} (ht : 0 < t) {η : ℝ} (hη : 0 < η)
    (r : ℕ) : wholeMixtureStrength t η r ≤ 1 :=
  (scaledTriangularStrength_le ht (wholeAnchorStrengthScale_spec hη).1.le r).trans
    (wholeAnchorStrengthScale_spec hη).2.1

/-- Complete actual contact sources exist for every fixed order at least two.
No prescribed contact, face sign, calibration certificate, or seed geometry
is an input to this theorem. -/
theorem exists_wholeMixture_contact_source {t : ℕ} (ht : 2 ≤ t) :
    ∃ (N : HigherSignPattern t → ℕ)
      (mix : ∀ σ, FinitePositiveMixture (N σ)) (C : ℕ),
      (∀ σ, N σ ≤ t + 2) ∧
      (∀ σ, mixtureBracket (mix σ) 1 = 1) ∧
      (∀ σ, (∑ i, (mix σ).weight i) < 1 / 4) ∧
      ∀ᶠ w : ℕ in atTop,
        ∃ design : WholeMixturePhysicalDesign t C w mix,
        ∃ ω : WholeSourceCopySeeds (Fintype.card (FullGenericListIndex t N)) t
          (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2) + (w + t))
          (wholeUnitSelectorBits w) w (wholeMixtureStrength t (sourceKnobEta t)),
        ∃ v : WholeMixtureGridVertex t (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2)) w N
          (sourceKnobEta t),
          ProductContact
            (dnfEval (wholeMixtureGridDnf mix design (sourceKnobEta t) ω v)) t
            ((1 + physicalContactBias
              (dnfEval (wholeMixtureGridDnf mix design (sourceKnobEta t) ω v))) / 2)
            ((1 / 2 : ℝ) ^ (w ^ 2)) ∧
          (1 / 2 : ℝ) ^ w ≤ probability (fun x =>
            dnfEval (wholeMixtureGridDnf mix design (sourceKnobEta t) ω v) x = true) ∧
          (∀ a b : WholeSourceCopyIndex (Fintype.card (FullGenericListIndex t N)) t w
            (wholeMixtureAmbient t (Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2)) w)
            (wholeMixtureStrength t (sourceKnobEta t)), a ≠ b →
            4 * (((wholeMixtureShapes (w := w) (L := wholeUnitSelectorBits w) design).copyTrigger
              (wholeMixtureStrength t (sourceKnobEta t)) ω a) ∩
              ((wholeMixtureShapes (w := w) (L := wholeUnitSelectorBits w) design).copyTrigger
                (wholeMixtureStrength t (sourceKnobEta t)) ω b)).card < w) := by
  obtain ⟨hη, hmix⟩ := exists_sourcePositiveMixture_all_signs_at_source ht
  choose N hN mix hone hmass hmom hjet hpure using hmix
  have ht0 : 0 < t := by omega
  let η := sourceKnobEta t
  let ρ := wholeMixtureStrength t η
  have hρpos (r : ℕ) : 0 < ρ r := wholeMixtureStrength_pos ht0 hη r
  have hρ (r : ℕ) : 0 ≤ ρ r := (hρpos r).le
  have hρone (r : ℕ) : ρ r ≤ 1 := wholeMixtureStrength_le_one ht0 hη r
  obtain ⟨C0, hC0⟩ := exists_common_threshold_eventually_completeMixture_family_jets
    (t := t) mix (sourceC_pos ht) (show (0 : ℝ) < η / 8 by positivity)
  let C := C0 + 1
  let M : ℕ → ℕ := fun w => Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2)
  let m : ℕ → ℕ := fun w => M w + (w + t)
  let L : ℕ → ℕ := wholeUnitSelectorBits
  let n : ℕ → ℕ := fun w => wholeMixtureAmbient t (M w) w
  have hdim := eventually_wholeMixtureAmbient_bounds t C
  have hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ n w := hdim.mono (fun _ h => h.1)
  have hnUpper : ∀ᶠ w : ℕ in atTop, n w ≤ w ^ 3 := hdim.mono (fun _ h => h.2)
  have hselection := eventually_exists_wholeSourceEstimateOne t N ρ ht0
    (wholeMixtureList_card t N) hρ m L (Eventually.of_forall (fun w => by dsimp [m]; omega))
    hnLower hnUpper
  have hcount := eventually_wholeUnitSourceUnitCount_le t N ρ hρ n hnLower
  have har := eventually_wholeUnitAnchorCopies_ge_pow_all t ρ
    (fun r _ => hρpos r) n hnLower hnUpper
  have hang := eventually_wholeUnitSourceError_normalized_lt_eighth t N ρ hρ
    (fun r _ => hρpos r) n hnLower hnUpper
  have hrad := eventually_wholeUnit_radialBudget t (sourceUnitExponent t) N ρ hρ n
    hnLower hnUpper hη
  have hmesh := eventually_wholeUnitContact_allowances ht0 N ρ
    (fun r _ => hρpos r) (fun r _ => hρone r) n hnLower hnUpper
  have hquarter := eventually_wholeUnitSourceError_le_quarter_scale t N ρ hρ n hnLower hnUpper
  have hrare : ∀ᶠ w : ℕ in atTop,
      triggerBudgetScale (w ^ sourceUnitExponent t) w ≤ 1 / 4 := by
    have hlim := tendsto_triggerBudgetScale_pow (sourceUnitExponent t)
    have hsmall := hlim.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 4 by norm_num))
    filter_upwards [hsmall] with w hw
    exact hw.le
  refine ⟨N, mix, C, hN, hone, hmass, ?_⟩
  filter_upwards [hC0 C (by omega), hselection, hcount, har, hang, hrad, hmesh,
    hquarter, hrare, eventually_ge_atTop (max 2 t)] with
      w hdesign hselection hcount har hang hrad hmesh hquarter hrare hw
  have hw2 : 2 ≤ w := (Nat.le_max_left _ _).trans hw
  have hw0 : 0 < w := by omega
  have htw : t ≤ w := (Nat.le_max_right _ _).trans hw
  obtain ⟨design, hdesign⟩ := hdesign
  let D := wholeMixtureShapes (w := w) (L := L w) design
  obtain ⟨ω, herror, hsep⟩ := hselection D
  have hAr : ∀ r ∈ Finset.Icc 1 t, 0 < sourceAnchorCopies t w (n w) ρ r := by
    intro r hr
    exact lt_of_lt_of_le (Nat.pow_pos hw0) (har r hr)
  have hgridError (v : WholeMixtureGridVertex t (M w) w N η)
      (T : Finset (Fin (n w))) (hT : T.card ≤ t) :
      |walshCoefficient (dnfEval (wholeMixtureGridDnf mix design η ω v)) T -
        wholeMixtureGridIdeal mix design η v T| ≤ wholeUnitSourceError t N ρ (n w) w := by
    exact herror (wholeMixtureFraction mix (physicalRadialDials v)) (physicalAngularDials v)
      (wholeMixtureFraction_mem_unit mix hone hmass
        (abs_physicalRadialDials_le_one (Nat.ne_of_gt (wholeSourceGridSteps_pos _ _ _ _ _ _)) v))
      (abs_physicalAngularDials_le_one (Nat.ne_of_gt (wholeSourceGridSteps_pos _ _ _ _ _ _)) v) T hT
  obtain ⟨v, hv⟩ := exists_wholeMixture_productContact mix design hη ht0 hw0 htw ω
    hone hmass hjet (fun σ k => (hdesign σ k).le) hcount hrare hAr hgridError hang hrad hmesh
  refine ⟨design, ω, v, hv, ?_, hsep⟩
  have hfire := wholeMixture_probability_lower_of_estimate ht0 mix design ρ ω hone hmass
    (physicalRadialDials v)
    (abs_physicalRadialDials_le_one (Nat.ne_of_gt (wholeSourceGridSteps_pos _ _ _ _ _ _)) v)
    (physicalAngularDials v)
    (abs_physicalAngularDials_le_one (Nat.ne_of_gt (wholeSourceGridSteps_pos _ _ _ _ _ _)) v)
    hquarter (hgridError v ∅ (by simp))
  have hK : 2 ≤ sourceCopyCount t w := hw2.trans
    (Nat.le_self_pow (by unfold sourceCopyExponent; omega) w)
  have hKR : (2 : ℝ) ≤ sourceCopyCount t w := by exact_mod_cast hK
  have hD : (0 : ℝ) ≤ (1 / 2 : ℝ) ^ w := by positivity
  have hscale : (1 / 2 : ℝ) ^ w ≤
      ((sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w) / 2 := by nlinarith
  exact hscale.trans hfire

#print axioms MonotoneDNF.exists_wholeMixture_contact_source

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitFinal.lean <==
module

public import MonotoneDNF.WholeUnitExistence
public import MonotoneDNF.WholeUnitTerminalData

@[expose] public section

/-!
# Unconditional whole-unit monotone-DNF learner obstruction

The contact sources are constructed, their literal joint-triggered clauses
are selected into a total width family, and the actual displayed resources
are bounded before applying the common learner-independent diagonal.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 3000000
set_option maxRecDepth 4096

/-- An actual measured rare-gate family with all quantitative terminal
properties exists for every contact order at least two. -/
theorem exists_wholeUnitTerminalCertificate {t : ℕ} (ht : 2 ≤ t) :
    ∃ G : RareGateData, WholeUnitTerminalCertificate G t := by
  obtain ⟨N, mix, C, _hNsmall, _hone, _hmass, hsource⟩ :=
    exists_wholeMixture_contact_source ht
  have ht0 : 0 < t := by omega
  let ρ := wholeMixtureStrength t (sourceKnobEta t)
  have hρ (r : ℕ) : 0 ≤ ρ r :=
    (wholeMixtureStrength_pos ht0 (sourceKnobEta_pos ht) r).le
  let M := fun w : ℕ => Nat.ceil ((C : ℝ) * (w : ℝ) ^ 2)
  let n := fun w : ℕ => M w + (w + t) + wholeUnitSelectorBits w
  let K := fun w : ℕ => fullSourceUnitCount t w (n w) N ρ
  have hdim := eventually_wholeMixtureAmbient_bounds t C
  have hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ n w := hdim.mono (fun _ h => h.1)
  have hnUpper : ∀ᶠ w : ℕ in atTop, n w ≤ w ^ 3 := hdim.mono (fun _ h => h.2)
  have hK : ∀ᶠ w : ℕ in atTop, K w ≤ w ^ sourceUnitExponent t :=
    eventually_wholeUnitSourceUnitCount_le t N ρ hρ n hnLower
  have hresource := eventually_wholeMixtureSource_local_resource
    t N mix ρ hρ M hnLower hnUpper
  have hfinite : ∀ᶠ w : ℕ in atTop,
      ∃ (U : Fin (K w) → Finset (Fin (n w)))
        (body : Fin (K w) → List (Finset (Fin (n w)))),
      (∀ i, (U i).card = w) ∧
      (1 / 2 : ℝ) ^ w ≤ probability (fun x => jointTriggeredEval U body x = true) ∧
      ProductContact (jointTriggeredEval U body) t
        ((1 + physicalContactBias (jointTriggeredEval U body)) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2)) ∧
      ((n w + (jointTriggeredDnf U body).length : ℕ) : ℝ) ≤
        (1 + 3 * wholeMixtureResourceConstant mix) *
          (w : ℝ) ^ (sourceUnitExponent t + 3) *
            (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
    filter_upwards [hsource, hresource] with w hw hres
    obtain ⟨design, ω, v, hc, hp, _hsep⟩ := hw
    let D := wholeMixtureShapes (w := w) (L := wholeUnitSelectorBits w) design
    let fraction := wholeMixtureFraction mix (physicalRadialDials v)
    let angle := physicalAngularDials v
    let U := D.jointTrigger N ρ (wholeMixtureList_card t N) ω
    let body := D.jointBody N ρ (wholeMixtureList_card t N) ω fraction angle
    have heval : dnfEval (D.gateDnf ρ ω fraction angle) = jointTriggeredEval U body :=
      D.gate_eq_jointTriggeredEval N ρ (wholeMixtureList_card t N) ω fraction angle
    have hlength : (D.gateDnf ρ ω fraction angle).length =
        (jointTriggeredDnf U body).length :=
      D.length_gateDnf_eq_jointTriggeredDnf N ρ (wholeMixtureList_card t N) ω fraction angle
    refine ⟨U, body, (fun i => D.jointTrigger_card N ρ (wholeMixtureList_card t N) ω i),
      ?_, ?_, ?_⟩
    · rw [← heval]
      convert hp using 1
      apply probability_eq_of_decidable
    · rw [← heval]
      exact hc
    · rw [← hlength]
      exact hres design ω fraction angle
  obtain ⟨U, body, hcertificate⟩ :=
    exists_jointTriggered_wholeUnitTerminalCertificate t ht n K
      (by have h := wholeMixtureResourceConstant_nonneg mix; positivity)
      hK hnLower hnUpper hfinite
  exact ⟨jointTriggeredRareGateData U body, hcertificate⟩

/-- A single fixed family of actual monotone DNFs.  Orders zero and one use
the order-two construction; the learner diagonal uses only orders at least two. -/
noncomputable def wholeUnitHardFamily (t : ℕ) : RareGateData :=
  Classical.choose (exists_wholeUnitTerminalCertificate
    (t := max t 2) (Nat.le_max_right t 2))

theorem wholeUnitHardFamily_certificate {t : ℕ} (ht : 2 ≤ t) :
    WholeUnitTerminalCertificate (wholeUnitHardFamily t) t := by
  have h := Classical.choose_spec (exists_wholeUnitTerminalCertificate
    (t := max t 2) (Nat.le_max_right t 2))
  simpa only [wholeUnitHardFamily, max_eq_left ht] using h

/-- Canonical shuffled clause counts on the fixed diagonal are subpolynomial
in its actual padded ambient dimension. -/
theorem wholeUnitHardFamily_termCount_subpolynomial.{u} (ρ : ℝ)
    {b : ℝ} (hb : 0 < b) :
    ∀ᶠ j in atTop,
      ((tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) : ℝ) ≤
      (paddedAmbientDimension
        (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) : ℝ) ^ b := by
  apply varyingContactPadded_termCount_subpolynomial_fromOrderTwo
    (tailReindexedFamily wholeUnitHardFamily)
    (tailReindexedFamily_stats_fromOrderTwo wholeUnitHardFamily
      (fun _ ht => (wholeUnitHardFamily_certificate ht).tailStats)) ρ
  · intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (wholeUnitHardFamily t)
      (wholeUnitHardFamily_certificate ht).resource
  · exact hb


/-- Unconditional obstruction to a fixed polynomial bound in actual `n+s`
for query count and inverse tolerance, for the constructed monotone-DNF family. -/
theorem no_jointPolynomial_csq_learner_wholeUnit.{u}
    {E ρ : ℝ} (hE : 0 ≤ E) (hρ : 0 < ρ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j)) (learner j seed) q)
    (hpromise : ∀ j, ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j))
      (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) +
        (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) +
        (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  apply no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource_fromOrderTwo
    wholeUnitHardFamily (fun _ ht => (wholeUnitHardFamily_certificate ht).tailStats)
    hE hρ
    (fun {t} ht => (wholeUnitHardFamily_certificate ht).resource)
    (fun {t} {a} ht ha0 ha => (wholeUnitHardFamily_certificate ht).covariance ha0 ha)
    learner τ hτ htol hpromise hQ hinvtol


/-- Unconditional obstruction to a fixed polynomial bound in actual `n+s`
for query count and inverse tolerance, for the constructed monotone-DNF family. -/
theorem no_jointPolynomial_boundedSQ_learner_wholeUnit.{u}
    {E ρ : ℝ} (hE : 0 ≤ E) (hρ : 0 < ρ)
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
          (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) π)
        (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) +
        (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) +
        (tailReindexedFamily wholeUnitHardFamily (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily wholeUnitHardFamily) ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  apply no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource_fromOrderTwo
    wholeUnitHardFamily (fun _ ht => (wholeUnitHardFamily_certificate ht).tailStats)
    hE hρ
    (fun {t} ht => (wholeUnitHardFamily_certificate ht).resource)
    (fun {t} {a} ht ha0 ha => (wholeUnitHardFamily_certificate ht).covariance ha0 ha)
    learner hQ0 τ hτ htol hpromise hQpoly hinvtol

end MonotoneDNF

#print axioms MonotoneDNF.exists_wholeUnitTerminalCertificate
#print axioms MonotoneDNF.wholeUnitHardFamily_certificate
#print axioms MonotoneDNF.wholeUnitHardFamily_termCount_subpolynomial
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_wholeUnit
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_wholeUnit


==> anc/MonotoneDNF/WholeUnitFiring.lean <==
module

public import MonotoneDNF.WholeUnitMixtureSource
public import MonotoneDNF.WholeUnitBudget

@[expose] public section

/-!
# Firing and nondegenerate contact bias of the actual whole-unit source

The upper bound charges every complete trigger once.  The lower bound uses
the pure part of every positive mixture, whose barycentric weights sum to
one, and the already proved actual-source coefficient approximation at the
empty Walsh set.  It applies to the same selected family at every dial.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000

theorem wholeUnitWalshMean_dnf_empty {n : ℕ} (body : List (Finset (Fin n))) :
    wholeUnitWalshMean (fun x => bit (dnfEval body x)) ∅ =
      probability (fun x => dnfEval body x = true) := by
  rw [wholeUnitWalshMean_eq_degreeSetAverage]
  change walshDegreeSum (dnfEval body) 0 / (n.choose 0 : ℝ) = _
  simp [walshDegreeSum_zero]

theorem WholeSourceShapes.mean_empty_nonneg {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L)) :
    0 ≤ wholeSourceListMean w D.genericTemplate i ∅ := by
  rw [← D.mean_eq i ∅]
  apply expectation_nonneg
  intro ω
  rw [walshCoefficient_empty]
  exact expectation_nonneg (fun x => bit_nonneg _)

/-- All anchored constituents have nonnegative empty-set means, so they add
to the generic firing lower bound for every valid angular dial. -/
theorem wholeSource_generic_empty_le_ideal {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ht : 0 < t) (hroom : w + t ≤ m)
    (ρ : ℕ → ℝ) (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (ha : ∀ S, |angle S| ≤ 1) :
    (∑ g, ((sourceCopyCount t w : ℝ) * fraction g) *
      wholeUnitWalshMean (fun x => bit (dnfEval (D.genericTemplate g) x)) ∅) ≤
      wholeSourceIdealCoefficients t w ρ D.genericTemplate
        (fun g => (sourceCopyCount t w : ℝ) * fraction g) angle ∅ := by
  rw [← sum_wholeSourceListMean_eq_ideal ht (by omega) ρ
    D.genericTemplate fraction angle ∅, Fintype.sum_sum_type]
  have hanchor : 0 ≤ ∑ q : SourceAnchorFiberIndex t (m + L) × Fin 2 × Fin (16 * t),
      (wholeSourceListCapacity (G := G) t w (m + L) ρ (Sum.inr q) : ℝ) *
        wholeSourceListFraction fraction angle (Sum.inr q) *
          wholeSourceListMean w D.genericTemplate (Sum.inr q) ∅ := by
    apply Finset.sum_nonneg
    intro q _hq
    apply mul_nonneg
    · apply mul_nonneg (by positivity)
      exact sourceAnchorActiveFraction_nonneg angle _ _ (ha _)
    · exact D.mean_empty_nonneg _
  exact le_add_of_nonneg_right hanchor

theorem three_quarters_le_pureWeight {N : ℕ} (mix : FinitePositiveMixture N)
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) < 1 / 4) :
    (3 : ℝ) / 4 ≤ mix.pureWeight := by
  have hpool : pooledFiringWeight mix ≤ ∑ i, mix.weight i := by
    unfold pooledFiringWeight
    apply Finset.sum_le_sum
    intro i _hi
    have hexp := Real.exp_pos (-mix.rate i)
    have hf : 1 - Real.exp (-mix.rate i) ≤ (1 : ℝ) := by linarith
    simpa only [mul_one] using mul_le_mul_of_nonneg_left hf (mix.weight_nonneg i)
  rw [mixtureBracket_one] at hone
  linarith

theorem three_quarters_le_completeMixtureResponse_zero {N M w : ℕ}
    {R v : Fin N → ℕ} (mix : FinitePositiveMixture N)
    (design : ∀ i, PoolDesign M (R i) (v i))
    (hone : mixtureBracket mix 1 = 1) (hmass : (∑ i, mix.weight i) < 1 / 4) :
    (3 : ℝ) / 4 ≤ completeMixtureResponse mix design w 0 := by
  have hpure := three_quarters_le_pureWeight mix hone hmass
  have hsum : 0 ≤ ∑ i, mix.weight i * biasedResponse (w : ℝ) (poolEval (design i)) 0 := by
    apply Finset.sum_nonneg
    intro i _hi
    rw [biasedResponse_zero]
    exact mul_nonneg (mix.weight_nonneg i) (probability_nonneg _)
  simpa only [completeMixtureResponse, mul_zero, zero_div, add_zero, one_pow, one_mul] using
    hpure.trans (le_add_of_nonneg_right hsum)

/-- The complete generic mixture alone contributes at least three quarters
of the source firing scale, uniformly in every radial dial. -/
theorem wholeMixture_generic_empty_lower {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (radial : RadialControl t → ℝ) (hr : ∀ i, |radial i| ≤ 1) :
    (3 / 4 : ℝ) * ((sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w) ≤
      ∑ g, ((sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) *
        wholeUnitWalshMean (fun x => bit
          (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g) x)) ∅ := by
  have hprofile : (3 : ℝ) / 4 ≤
      ∑ σ, higherSignPatternWeight radial σ * completeMixtureResponse (mix σ) (design σ) w 0 := by
    calc
      (3 : ℝ) / 4 = ∑ σ, higherSignPatternWeight radial σ * ((3 : ℝ) / 4) := by
        rw [← Finset.sum_mul, sum_higherSignPatternWeight, one_mul]
      _ ≤ _ := by
        apply Finset.sum_le_sum
        intro σ _hσ
        exact mul_le_mul_of_nonneg_left
          (three_quarters_le_completeMixtureResponse_zero (mix σ) (design σ) (hone σ) (hmass σ))
          (higherSignPatternWeight_nonneg hr σ)
  have hsum : (∑ g, ((sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) *
        wholeUnitWalshMean (fun x => bit
          (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g) x)) ∅) =
      ((sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w) *
        ∑ σ, higherSignPatternWeight radial σ * completeMixtureResponse (mix σ) (design σ) w 0 := by
    simp_rw [wholeUnitWalshMean_dnf_empty, ← biasedResponse_zero (w : ℝ)]
    calc
      _ = (sourceCopyCount t w : ℝ) *
          ∑ g, wholeMixtureFraction mix radial g *
            biasedResponse (w : ℝ)
              (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g)) 0 := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro g _hg
        ring
      _ = _ := by rw [sum_wholeMixtureFraction_mul_biasedResponse]; ring
  rw [hsum]
  simpa only [mul_comm] using mul_le_mul_of_nonneg_left hprofile
    (show 0 ≤ (sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w by positivity)

theorem wholeMixture_ideal_empty_lower {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (ht : 0 < t) (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i)) (ρ : ℕ → ℝ)
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (radial : RadialControl t → ℝ) (hr : ∀ i, |radial i| ≤ 1)
    (angle : Finset (Fin ((M + (w + t)) + L)) → ℝ) (ha : ∀ S, |angle S| ≤ 1) :
    (3 / 4 : ℝ) * ((sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w) ≤
      wholeSourceIdealCoefficients t w ρ (wholeMixtureShapes (w := w) design).genericTemplate
        (fun g => (sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) angle ∅ :=
  (wholeMixture_generic_empty_lower mix design hone hmass radial hr).trans
    (wholeSource_generic_empty_le_ideal (wholeMixtureShapes (w := w) design) ht (by omega) ρ
      (wholeMixtureFraction mix radial) angle ha)

/-- Estimate 1 at the empty test supplies a lower firing bound for the same
actual gate, with every rounded list and every cross-list overlap retained. -/
theorem wholeMixture_probability_lower_of_estimate {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (ht : 0 < t) (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i)) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds (Fintype.card (FullGenericListIndex t N))
      t (M + (w + t)) L w ρ)
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (radial : RadialControl t → ℝ) (hr : ∀ i, |radial i| ≤ 1)
    (angle : Finset (Fin ((M + (w + t)) + L)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    {E : ℝ}
    (hE : E ≤ ((sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w) / 4)
    (hestimate : |walshCoefficient (dnfEval ((wholeMixtureShapes (w := w) design).gateDnf ρ ω
        (wholeMixtureFraction mix radial) angle)) ∅ -
      wholeSourceIdealCoefficients t w ρ (wholeMixtureShapes (w := w) design).genericTemplate
        (fun g => (sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) angle ∅| ≤ E) :
    ((sourceCopyCount t w : ℝ) * (1 / 2 : ℝ) ^ w) / 2 ≤
      probability (fun x => dnfEval ((wholeMixtureShapes (w := w) design).gateDnf ρ ω
        (wholeMixtureFraction mix radial) angle) x = true) := by
  have hideal := wholeMixture_ideal_empty_lower ht mix design ρ hone hmass radial hr angle ha
  have hlow := (abs_le.mp hestimate).1
  rw [walshCoefficient_empty] at hlow
  change -E ≤ probability (fun x => dnfEval ((wholeMixtureShapes (w := w) design).gateDnf ρ ω
    (wholeMixtureFraction mix radial) angle) x = true) - _ at hlow
  linarith

/-- No source control can fire outside the union of the complete unit
triggers.  This estimate needs no concentration or pair hypothesis. -/
theorem WholeSourceShapes.probability_gate_le {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ) :
    probability (fun x => dnfEval (D.gateDnf ρ ω fraction angle) x = true) ≤
      (sourceTriggerUnitCount G t w (m + L) ρ : ℝ) * (1 / 2 : ℝ) ^ w := by
  let e := wholeSourceListEquiv G t (m + L)
  let K := wholeSourceFlatCapacity (G := G) t w (m + L) ρ
  let π := fun i p => D.embedding (e.symm i) (ω i p)
  let templates := fun i (_p : Fin (K i)) => D.localTemplate (e.symm i)
  let weight := fun i => wholeSourceListFraction fraction angle (e.symm i)
  let E := wholeUnitFamilySelected K π templates weight
  have hunion : probability (fun x => dnfEval (D.gateDnf ρ ω fraction angle) x = true) ≤
      ∑ p : WholeSourceCopyIndex G t w (m + L) ρ, probability (fun x => E p x = true) := by
    change probability (fun x => dnfEval (wholeUnitFamilyDnf K π templates weight) x = true) ≤ _
    rw [dnfEval_wholeUnitFamilyDnf_eq_constituentGate]
    simpa only [E, constituentGate, decide_eq_true_eq, Finset.mem_univ, true_and] using
      probability_exists_le_sum (fun p : WholeSourceCopyIndex G t w (m + L) ρ =>
        fun x : BooleanCube (m + L) => E p x = true)
  have hunit (p : WholeSourceCopyIndex G t w (m + L) ρ) :
      probability (fun x => E p x = true) ≤ (1 / 2 : ℝ) ^ w := by
    have hsub := probability_le_probability_of_imp
      (fun x => E p x = true) (fun x => wholeUnitFamilyComplete K π templates p x = true)
      (wholeUnitFamilySelected_implies_complete K π templates weight p)
    refine hsub.trans ?_
    change probability (fun x => dnfEval (permuteBody (π p.1 p.2)
      (D.localTemplate (e.symm p.1))) x = true) ≤ _
    have hcoeff := abs_walsh_dnf_permuteBody_le (π p.1 p.2) (D.localTemplate (e.symm p.1)) ∅
    rw [walshCoefficient_empty] at hcoeff
    exact ((le_abs_self _).trans hcoeff).trans (D.localTemplate_firing_le (e.symm p.1))
  refine hunion.trans ?_
  calc
    _ ≤ ∑ _p : WholeSourceCopyIndex G t w (m + L) ρ, (1 / 2 : ℝ) ^ w :=
      Finset.sum_le_sum (fun p _hp => hunit p)
    _ = _ := by
      rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_wholeSourceCopyIndex]

theorem physicalContactAlpha_quarter_le_of_probability_le_quarter {n : ℕ}
    [Nonempty (Fin n)] (gate : BooleanCube n → Bool)
    (hp : probability (fun x => gate x = true) ≤ 1 / 4) :
    (1 : ℝ) / 4 ≤ (1 + physicalContactBias gate) / 2 := by
  have hq : (3 : ℝ) / 4 ≤ rejectionProbability gate := by
    rw [rejectionProbability_eq_one_sub_probability]
    linarith
  have hq0 : 0 < rejectionProbability gate := by linarith
  have hfirst := (le_abs_self (degreeSetAverage (walshCoefficient gate) 1)).trans
    (abs_degreeSetAverage_one_le_probability gate)
  have hb : -(1 : ℝ) / 2 ≤ physicalContactBias gate := by
    unfold physicalContactBias
    apply (le_div_iff₀ hq0).2
    linarith
  linarith

theorem minCylinderBias_physicalContactAlpha_ge_quarter {n : ℕ}
    [Nonempty (Fin n)] (gate : BooleanCube n → Bool)
    (hgate : MonotoneBoolean gate)
    (hp : probability (fun x => gate x = true) ≤ 1 / 4) :
    (1 : ℝ) / 4 ≤ minCylinderBias ((1 + physicalContactBias gate) / 2) := by
  have hlo := physicalContactAlpha_quarter_le_of_probability_le_quarter gate hp
  have hhi := physicalContactAlpha_le_half hgate
  exact le_min hlo (by linarith)

/-- Uniform rarity of every dial choice in the actual source family. -/
theorem eventually_wholeSource_probability_le_quarter {G : ℕ}
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (m L : ℕ → ℕ) (hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w + L w) :
    ∀ᶠ w : ℕ in atTop,
      ∀ (D : WholeSourceShapes G t (m w) (L w) w)
        (ω : WholeSourceCopySeeds G t (m w) (L w) w ρ)
        (fraction : Fin G → ℝ) (angle : Finset (Fin (m w + L w)) → ℝ),
      probability (fun x => dnfEval (D.gateDnf ρ ω fraction angle) x = true) ≤ 1 / 4 := by
  have hlim := tendsto_triggerBudgetScale_pow (sourceUnitExponent t)
  filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ
    (fun w => m w + L w) hnLower,
    hlim.eventually (gt_mem_nhds (show (0 : ℝ) < 1 / 4 by norm_num))]
    with w hcount hsmall
  intro D ω fraction angle
  have h := D.probability_gate_le ρ ω fraction angle
  have hcount_eq : sourceTriggerUnitCount G t w (m w + L w) ρ =
      fullSourceUnitCount t w (m w + L w) N ρ := by
    rw [hG, fullSourceUnitCount_eq_sourceTriggerUnitCount]
  rw [hcount_eq] at h
  have hcountR : (fullSourceUnitCount t w (m w + L w) N ρ : ℝ) ≤ (w ^ sourceUnitExponent t : ℕ) :=
    Nat.cast_le.mpr hcount
  exact h.trans ((mul_le_mul_of_nonneg_right hcountR (by positivity)).trans hsmall.le)

#print axioms MonotoneDNF.wholeMixture_probability_lower_of_estimate
#print axioms MonotoneDNF.WholeSourceShapes.probability_gate_le
#print axioms MonotoneDNF.eventually_wholeSource_probability_le_quarter
#print axioms MonotoneDNF.minCylinderBias_physicalContactAlpha_ge_quarter

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitJointSource.lean <==
module

public import MonotoneDNF.WholeUnitSource
public import MonotoneDNF.ScheduledSourceTerminal

@[expose] public section

/-!
# The literal whole-unit source as measured rare-gate data

Each body below is the actual selected transported copy.  It already contains
its transported trigger.  Adding that same trigger is therefore redundant
pointwise, and preserves the displayed number of terms.  This gives the exact
joint-triggered presentation required by the terminal estimates without any
independence assumption between a trigger and its body or selector.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000

/-- The literal selected copy, including its transported complete template. -/
noncomputable def WholeSourceShapes.selectedCopyBody {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (p : WholeSourceCopyIndex G t w (m + L) ρ) :
    List (Finset (Fin (m + L))) :=
  let i := (wholeSourceListEquiv G t (m + L)).symm p.1
  permuteBody (D.embedding i (ω p.1 p.2))
    (scheduledUnitTerms m L (fun _ => D.localTemplate i)
      (scheduleTick L (wholeSourceFlatCapacity t w (m + L) ρ p.1)
        (wholeSourceListFraction fraction angle i)) p.2)

theorem WholeSourceShapes.selectedCopyBody_implies_trigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (p : WholeSourceCopyIndex G t w (m + L) ρ) (x : BooleanCube (m + L)) :
    dnfEval (D.selectedCopyBody ρ ω fraction angle p) x = true →
      conjunction (D.copyTrigger ρ ω p) x = true := by
  intro h
  apply D.complete_implies_trigger
    ((wholeSourceListEquiv G t (m + L)).symm p.1) (ω p.1 p.2) x
  have hc := wholeUnitFamilySelected_implies_complete
    (wholeSourceFlatCapacity t w (m + L) ρ)
    (fun i j => D.embedding ((wholeSourceListEquiv G t (m + L)).symm i) (ω i j))
    (fun i _ => D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i))
    (fun i => wholeSourceListFraction fraction angle
      ((wholeSourceListEquiv G t (m + L)).symm i)) p x h
  exact hc

/-- Conjoining the actual trigger changes neither the selected event nor its
term count.  The selector may use coordinates in any other complete unit. -/
theorem WholeSourceShapes.triggered_selectedCopyBody_eval {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (p : WholeSourceCopyIndex G t w (m + L) ρ) :
    dnfEval (triggeredBodyTerms (D.copyTrigger ρ ω p)
      (D.selectedCopyBody ρ ω fraction angle p)) =
        dnfEval (D.selectedCopyBody ρ ω fraction angle p) := by
  funext x
  rw [dnfEval_triggeredBodyTerms]
  dsimp only
  by_cases h : dnfEval (D.selectedCopyBody ρ ω fraction angle p) x = true
  · rw [h, D.selectedCopyBody_implies_trigger ρ ω fraction angle p x h]
    rfl
  · have hf : dnfEval (D.selectedCopyBody ρ ω fraction angle p) x = false :=
      Bool.eq_false_iff.mpr h
    rw [hf]
    simp

theorem WholeSourceShapes.copyTrigger_card {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (p : WholeSourceCopyIndex G t w (m + L) ρ) :
    (D.copyTrigger ρ ω p).card = w :=
  (avoidingTriggerSubset_spec (D.transportedTrigger
    ((wholeSourceListEquiv G t (m + L)).symm p.1) (ω p.1 p.2))).2

noncomputable def WholeSourceShapes.jointTrigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (a : Fin (fullSourceUnitCount t w (m + L) N ρ)) : Finset (Fin (m + L)) :=
  D.copyTrigger ρ ω (wholeSourceCopyEnumeration N ρ hG a)

noncomputable def WholeSourceShapes.jointBody {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (a : Fin (fullSourceUnitCount t w (m + L) N ρ)) :
    List (Finset (Fin (m + L))) :=
  D.selectedCopyBody ρ ω fraction angle (wholeSourceCopyEnumeration N ρ hG a)

theorem WholeSourceShapes.jointTrigger_card {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (a : Fin (fullSourceUnitCount t w (m + L) N ρ)) :
    (D.jointTrigger N ρ hG ω a).card = w := D.copyTrigger_card ρ ω _

theorem WholeSourceShapes.jointTrigger_pair {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (hsep : ∀ p q : WholeSourceCopyIndex G t w (m + L) ρ, p ≠ q →
      4 * (D.copyTrigger ρ ω p ∩ D.copyTrigger ρ ω q).card < w)
    (a b : Fin (fullSourceUnitCount t w (m + L) N ρ)) (hab : a ≠ b) :
    4 * (D.jointTrigger N ρ hG ω a ∩ D.jointTrigger N ρ hG ω b).card < w :=
  hsep _ _ (fun h => hab ((wholeSourceCopyEnumeration N ρ hG).injective h))

/-- The actual common-cube gate equals its flat joint-triggered presentation. -/
theorem WholeSourceShapes.gate_eq_jointTriggeredEval {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ) :
    dnfEval (D.gateDnf ρ ω fraction angle) =
      jointTriggeredEval (D.jointTrigger N ρ hG ω)
        (D.jointBody N ρ hG ω fraction angle) := by
  unfold WholeSourceShapes.gateDnf
  rw [dnfEval_wholeUnitFamilyDnf_eq_constituentGate,
    jointTriggeredEval_eq_constituentGate]
  funext x
  apply Bool.eq_iff_iff.mpr
  simp only [constituentGate, decide_eq_true_eq, Finset.mem_univ, true_and]
  simp only [WholeSourceShapes.jointTrigger, WholeSourceShapes.jointBody,
    D.triggered_selectedCopyBody_eval]
  constructor
  · rintro ⟨p, hp⟩
    refine ⟨(wholeSourceCopyEnumeration N ρ hG).symm p, ?_⟩
    rw [Equiv.apply_symm_apply]
    exact hp
  · rintro ⟨a, ha⟩
    exact ⟨wholeSourceCopyEnumeration N ρ hG a, ha⟩

/-- Flattening and redundantly adjoining the known trigger preserve exactly
all displayed terms of every actually scheduled constituent. -/
theorem WholeSourceShapes.length_gateDnf_eq_jointTriggeredDnf {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (fraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ) :
    (D.gateDnf ρ ω fraction angle).length =
      (jointTriggeredDnf (D.jointTrigger N ρ hG ω)
        (D.jointBody N ρ hG ω fraction angle)).length := by
  change dnfTermCount _ = dnfTermCount _
  rw [WholeSourceShapes.gateDnf, wholeUnitFamilyDnf,
    dnfTermCount_physicalOrDnf, dnfTermCount_jointTriggeredDnf]
  have hlist (i : Fin (Fintype.card (WholeSourceListIndex G t (m + L)))) :
      (wholeUnitScheduledListDnf
        (fun p => D.embedding ((wholeSourceListEquiv G t (m + L)).symm i) (ω i p))
        (fun _ => D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i))
        (scheduleTick L (wholeSourceFlatCapacity t w (m + L) ρ i)
          (wholeSourceListFraction fraction angle
            ((wholeSourceListEquiv G t (m + L)).symm i)))).length =
        ∑ p : Fin (wholeSourceFlatCapacity t w (m + L) ρ i),
          (D.selectedCopyBody ρ ω fraction angle ⟨i, p⟩).length := by
    exact dnfTermCount_physicalOrDnf _
  simp_rw [hlist]
  calc
    _ = ∑ p : WholeSourceCopyIndex G t w (m + L) ρ,
        (D.selectedCopyBody ρ ω fraction angle p).length := by
      rw [Fintype.sum_sigma]
    _ = _ := (Equiv.sum_comp (wholeSourceCopyEnumeration N ρ hG)
      (fun p : WholeSourceCopyIndex G t w (m + L) ρ =>
        (D.selectedCopyBody ρ ω fraction angle p).length)).symm

/-- Measured rare-gate data of the displayed whole-unit family. -/
noncomputable def wholeSourceRareGateData {G t : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) (m L : ℕ → ℕ)
    (D : ∀ w, WholeSourceShapes G t (m w) (L w) w)
    (ω : ∀ w, WholeSourceCopySeeds G t (m w) (L w) w ρ)
    (fraction : ∀ w : ℕ, Fin G → ℝ) (angle : ∀ w, Finset (Fin (m w + L w)) → ℝ) :
    RareGateData :=
  jointTriggeredRareGateData
    (fun w => (D w).jointTrigger N ρ hG (ω w))
    (fun w => (D w).jointBody N ρ hG (ω w) (fraction w) (angle w))

@[simp] theorem wholeSourceRareGateData_gate {G t : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) (m L : ℕ → ℕ)
    (D : ∀ w, WholeSourceShapes G t (m w) (L w) w)
    (ω : ∀ w, WholeSourceCopySeeds G t (m w) (L w) w ρ)
    (fraction : ∀ w, Fin G → ℝ) (angle : ∀ w, Finset (Fin (m w + L w)) → ℝ)
    (w : ℕ) :
    (wholeSourceRareGateData N ρ hG m L D ω fraction angle).gate w =
      dnfEval ((D w).gateDnf ρ (ω w) (fraction w) (angle w)) :=
  ((D w).gate_eq_jointTriggeredEval N ρ hG (ω w) (fraction w) (angle w)).symm

@[simp] theorem wholeSourceRareGateData_terms_length {G t : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) (m L : ℕ → ℕ)
    (D : ∀ w, WholeSourceShapes G t (m w) (L w) w)
    (ω : ∀ w, WholeSourceCopySeeds G t (m w) (L w) w ρ)
    (fraction : ∀ w, Fin G → ℝ) (angle : ∀ w, Finset (Fin (m w + L w)) → ℝ)
    (w : ℕ) :
    ((wholeSourceRareGateData N ρ hG m L D ω fraction angle).terms w).length =
      ((D w).gateDnf ρ (ω w) (fraction w) (angle w)).length :=
  ((D w).length_gateDnf_eq_jointTriggeredDnf N ρ hG
    (ω w) (fraction w) (angle w)).symm

@[simp] theorem wholeSourceRareGateData_alpha {G t : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) (m L : ℕ → ℕ)
    (D : ∀ w, WholeSourceShapes G t (m w) (L w) w)
    (ω : ∀ w, WholeSourceCopySeeds G t (m w) (L w) w ρ)
    (fraction : ∀ w, Fin G → ℝ) (angle : ∀ w, Finset (Fin (m w + L w)) → ℝ)
    (w : ℕ) :
    (wholeSourceRareGateData N ρ hG m L D ω fraction angle).alpha w =
      (1 + physicalContactBias (dnfEval
        ((D w).gateDnf ρ (ω w) (fraction w) (angle w)))) / 2 := by
  change (1 + physicalContactBias (jointTriggeredEval _ _)) / 2 = _
  rw [← (D w).gate_eq_jointTriggeredEval N ρ hG (ω w) (fraction w) (angle w)]

#print axioms MonotoneDNF.WholeSourceShapes.gate_eq_jointTriggeredEval
#print axioms MonotoneDNF.WholeSourceShapes.length_gateDnf_eq_jointTriggeredDnf
#print axioms MonotoneDNF.wholeSourceRareGateData_gate
#print axioms MonotoneDNF.wholeSourceRareGateData_terms_length

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitLearnerTerminal.lean <==
module

public import MonotoneDNF.RareGateTailReindex

@[expose] public section

/-!
# Learner terminals beginning at contact order two

The canonical diagonal has order `j + 2`.  Its resource, covariance, and
statistical hypotheses are needed only for these orders.  These versions
therefore require data from order two onward, with no artificial order-one
resource claim and no change to the learner-independent diagonal.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

theorem varyingContactPadded_termCount_subpolynomial_fromOrderTwo.{u}
    (G : ℕ → RareGateData) (S : ∀ t, 2 ≤ t → (G t).Stats) (ρ : ℝ)
    (hresource : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    {b : ℝ} (hb : 0 < b) :
    ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ b := by
  obtain ⟨q, hq⟩ := (tendsto_natCast_atTop_atTop.eventually_gt_atTop (1 / b)).exists
  have hqpos : (0 : ℝ) < q := (by positivity : (0 : ℝ) < 1 / b).trans hq
  have hprod : 1 < b * (q : ℝ) := by
    have h := (div_lt_iff₀ hb).1 hq
    simpa only [one_mul, mul_comm] using h
  have hbq : diagonalTermTestExponent q < b := by
    unfold diagonalTermTestExponent
    apply (div_lt_iff₀ (by positivity : (0 : ℝ) < (q : ℝ) + 1)).2
    nlinarith
  have hsmall : ∀ᶠ t : ℕ in atTop,
      paddedTermExponent t < diagonalTermTestExponent q :=
    tendsto_paddedTermExponent.eventually
      (Iio_mem_nhds (diagonalTermTestExponent_pos q))
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  filter_upwards [htT.eventually hsmall, htT.eventually_ge_atTop q] with j hsmallj hqj
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have hready : ∀ᶠ w in atTop,
      PaddedTermReady (G (diagonalContactOrder j)) (diagonalContactOrder j) q w :=
    eventually_paddedTermReady (G (diagonalContactOrder j))
      (S (diagonalContactOrder j) (diagonalContactOrder_two_le j)) ht q hsmallj (hresource (diagonalContactOrder_two_le j))
  have hthreshold : paddedTermWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) q ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedTermWidthThreshold_le_varyingContactPaddedWidth hqj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G ρ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  exact hat.2.trans (Real.rpow_le_rpow_of_exponent_le hbase hbq.le)


/-- **True joint-resource CSQ statement.**  The learner's query count and
inverse tolerance are bounded by a power of `n + s`, where `s` is the actual
canonical term count on the same varying-contact diagonal.  One extra exponent
absorbs both the term-count and the factor two, using thresholds already built
into the learner-independent sequence. -/
theorem no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource_fromOrderTwo.{u}
    (G : ℕ → RareGateData) (S : ∀ t, 2 ≤ t → (G t).Stats) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 2 ≤ t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (learner j seed) q)
    (hpromise : ∀ j, ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hterms : ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial_fromOrderTwo G S ρ hresource (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  obtain ⟨j, hgap, hwidth, hKj, htermj⟩ :=
    ((htT.eventually (eventually_natCostGap_quarter K)).and
      ((htT.eventually eventually_widthExp_lt_paddingExponent).and
        ((htT.eventually_ge_atTop K).and hterms))).exists
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedCSQReady.{u} (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) ρ w :=
    eventually_paddedCSQReady_of_exponent_gap
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j) (diagonalContactOrder_two_le j))
      ht (Nat.cast_nonneg K) hρ ha hgap hwidth (hresource (diagonalContactOrder_two_le j)) (hcov (diagonalContactOrder_two_le j) ha ha')
  have hthreshold : paddedCSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedCSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G ρ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (G (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j) (diagonalContactOrder_two_le j)) ht N hwidth
        (hresource (diagonalContactOrder_two_le j))
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} G ρ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j))) hyx hE hEN h2
  have hQreal := hQ j
  push_cast at hQreal
  have hinvreal := hinvtol j
  push_cast at hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using
      hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hτ j) (htol j) (hpromise j) hQdim hinvdim


/-- True joint-resource raw bounded-SQ statement on the identical
varying-contact diagonal used by the CSQ theorem. -/
theorem no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource_fromOrderTwo.{u}
    (G : ℕ → RareGateData) (S : ∀ t, 2 ≤ t → (G t).Stats) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 2 ≤ t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (G (diagonalContactOrder j)) (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} G ρ j) π) (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) +
        (G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} G ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  let N : ℕ := ⌈E⌉₊
  let K : ℕ := N + 1
  have hEN : E ≤ (N : ℝ) := Nat.le_ceil E
  have hterms : ∀ᶠ j in atTop,
      ((G (diagonalContactOrder j)).termCount
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (1 : ℝ) :=
    varyingContactPadded_termCount_subpolynomial_fromOrderTwo G S ρ hresource (b := (1 : ℝ))
      (by norm_num)
  have htT : Tendsto diagonalContactOrder atTop atTop :=
    strictMono_diagonalContactOrder.tendsto_atTop
  obtain ⟨j, hgap, hwidth, hKj, htermj⟩ :=
    ((htT.eventually (eventually_natCostGap_quarter K)).and
      ((htT.eventually eventually_widthExp_lt_paddingExponent).and
        ((htT.eventually_ge_atTop K).and hterms))).exists
  have ht : 0 < diagonalContactOrder j := by
    have h := diagonalContactOrder_two_le j
    omega
  have ha : 0 < (diagonalContactOrder j : ℝ) / 4 := by positivity
  have ha' : (diagonalContactOrder j : ℝ) / 4 < (diagonalContactOrder j : ℝ) / 2 := by
    have htp : (0 : ℝ) < diagonalContactOrder j := by exact_mod_cast ht
    linarith
  have hready : ∀ᶠ w in atTop,
      PaddedBoundedSQReady.{u} (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (K : ℝ) ρ w :=
    eventually_paddedBoundedSQReady_of_exponent_gap
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j) (diagonalContactOrder_two_le j))
      ht (Nat.cast_nonneg K) hρ ha hgap hwidth (hresource (diagonalContactOrder_two_le j)) (hcov (diagonalContactOrder_two_le j) ha ha')
  have hthreshold : paddedBoundedSQWidthThreshold.{u} (G (diagonalContactOrder j)) ρ
      (diagonalContactOrder j) K ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedBoundedSQWidthThreshold_le_varyingContactPaddedWidth hKj rfl
  have hat := eventualThreshold_spec hready (varyingContactPaddedWidth.{u} G ρ j)
    hthreshold
  have hbase : (1 : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    exact_mod_cast hat.1
  have hNj : N ≤ diagonalContactOrder j := by
    dsimp [K] at hKj
    omega
  have hdimThreshold : paddedAmbientPowerWidthThreshold (G (diagonalContactOrder j))
      (diagonalContactOrder j) N ≤ varyingContactPaddedWidth.{u} G ρ j :=
    paddedAmbientPowerWidthThreshold_le_varyingContactPaddedWidth hNj rfl
  have hdimReady : ∀ᶠ w in atTop,
      2 ^ N ≤ paddedAmbientDimension (G (diagonalContactOrder j))
        (diagonalContactOrder j) w :=
    eventually_two_pow_le_paddedAmbientDimension
      (G (diagonalContactOrder j)) (S (diagonalContactOrder j) (diagonalContactOrder_two_le j)) ht N hwidth
        (hresource (diagonalContactOrder_two_le j))
  have hdim := eventualThreshold_spec hdimReady (varyingContactPaddedWidth.{u} G ρ j)
    hdimThreshold
  have h2 : (2 : ℝ) ^ (N : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    rw [Real.rpow_natCast]
    exact_mod_cast hdim
  have hyx : ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) := by
    simpa only [Real.rpow_one] using htermj
  have hjoint := add_rpow_le_rpow_add_one_of_le_of_two_pow hbase
    (Nat.cast_nonneg ((G (diagonalContactOrder j)).termCount
      (varyingContactPaddedWidth.{u} G ρ j))) hyx hE hEN h2
  have hQreal := hQpoly j
  push_cast at hQreal
  have hinvreal := hinvtol j
  push_cast at hinvreal
  have hQdim : (Q j : ℝ) ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hQreal.trans hjoint
  have hinvdim : (τ j)⁻¹ ≤
      (paddedAmbientDimension (G (diagonalContactOrder j)) (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} G ρ j) : ℝ) ^ (K : ℝ) := by
    simpa only [Nat.cast_add, K, Nat.cast_add, Nat.cast_one] using hinvreal.trans hjoint
  exact hat.2 (learner j) (τ j) (hQ0 j) (hτ j) (htol j) (hpromise j) hQdim hinvdim


theorem tailReindexedFamily_stats_fromOrderTwo (G : ℕ → RareGateData)
    (S : ∀ t, 2 ≤ t → RareGateData.TailStats (G t)) :
    ∀ t, 2 ≤ t → (tailReindexedFamily G t).Stats := by
  intro t ht
  unfold tailReindexedFamily
  exact (S t ht).stats_tailReindex

theorem no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource_fromOrderTwo.{u}
    (G : ℕ → RareGateData) (S : ∀ t, 2 ≤ t → RareGateData.TailStats (G t)) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 2 ≤ t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → CSQLearner
      (PaddedRareGateInput (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j)) (Q j))
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q, τ j ≤ referenceTolerance
      (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j)) (learner j seed) q)
    (hpromise : ∀ j, ρ ≤ expectation (fun π => learnerSuccessProbability
      (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j))
      (learner j) π (1 / 100)))
    (hQ : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  have hresource' : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((tailReindexedFamily G t).dimension w +
        (tailReindexedFamily G t).termCount w : ℕ) : ℝ) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (G t) (hresource ht)
  have hcov' : ∀ {t : ℕ} {a : ℝ}, 2 ≤ t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((tailReindexedFamily G t).overlapError w) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha ha'
    unfold tailReindexedFamily
    exact eventually_tailReindex_covariance (G t) (hcov ht ha ha')
  let H := no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource_fromOrderTwo.{u}
    (Q := Q) (Seed := Seed) (tailReindexedFamily G) (tailReindexedFamily_stats_fromOrderTwo G S)
    hE hρ hresource' hcov'
  exact H learner τ hτ htol hpromise hQ hinvtol


theorem no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource_fromOrderTwo.{u}
    (G : ℕ → RareGateData) (S : ∀ t, 2 ≤ t → RareGateData.TailStats (G t)) {E ρ : ℝ}
    (hE : 0 ≤ E) (hρ : 0 < ρ)
    (hresource : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((G t).dimension w + (G t).termCount w : ℕ) : ℝ) ≤
        ((G t).blocks w : ℝ) ^ widthExp t)
    (hcov : ∀ {t : ℕ} {a : ℝ}, 2 ≤ t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop,
        Real.sqrt ((G t).overlapError w) ≤ ((G t).blocks w : ℝ) ^ (-a))
    {Q : ℕ → ℕ} {Seed : ℕ → Type u}
    [∀ j, Fintype (Seed j)] [∀ j, Nonempty (Seed j)]
    (learner : ∀ j, Seed j → SQLearner
      (PaddedRareGateInput (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j)) (Q j))
    (hQ0 : ∀ j, 0 < Q j)
    (τ : ℕ → ℝ) (hτ : ∀ j, 0 < τ j)
    (htol : ∀ j seed q history, τ j ≤ (learner j seed).tolerance q history)
    (hpromise : ∀ j π answer, RawSQOracleLegal
      (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) π) answer →
      ρ ≤ expectation (fun seed => if RawSQSuccess (learner j seed) answer
        (paddedRareGateTarget (tailReindexedFamily G (diagonalContactOrder j))
          (diagonalContactOrder j)
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) π)
        (1 / 100) then (1 : ℝ) else 0))
    (hQpoly : ∀ j, (Q j : ℝ) ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E)
    (hinvtol : ∀ j, (τ j)⁻¹ ≤
      ((paddedAmbientDimension (tailReindexedFamily G (diagonalContactOrder j))
        (diagonalContactOrder j)
        (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) +
        (tailReindexedFamily G (diagonalContactOrder j)).termCount
          (varyingContactPaddedWidth.{u} (tailReindexedFamily G) ρ j) : ℕ) : ℝ) ^ E) :
    False := by
  have hresource' : ∀ {t : ℕ}, 2 ≤ t → ∀ᶠ w in atTop,
      (((tailReindexedFamily G t).dimension w +
        (tailReindexedFamily G t).termCount w : ℕ) : ℝ) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ widthExp t := by
    intro t ht
    unfold tailReindexedFamily
    exact eventually_tailReindex_resource (G t) (hresource ht)
  have hcov' : ∀ {t : ℕ} {a : ℝ}, 2 ≤ t → 0 < a → a < (t : ℝ) / 2 →
      ∀ᶠ w in atTop, Real.sqrt ((tailReindexedFamily G t).overlapError w) ≤
        ((tailReindexedFamily G t).blocks w : ℝ) ^ (-a) := by
    intro t a ht ha ha'
    unfold tailReindexedFamily
    exact eventually_tailReindex_covariance (G t) (hcov ht ha ha')
  let H := no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource_fromOrderTwo.{u}
    (Q := Q) (Seed := Seed) (tailReindexedFamily G) (tailReindexedFamily_stats_fromOrderTwo G S)
    hE hρ hresource' hcov'
  exact H learner hQ0 τ hτ htol hpromise hQpoly hinvtol


end MonotoneDNF

#print axioms MonotoneDNF.varyingContactPadded_termCount_subpolynomial_fromOrderTwo
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_varyingContactPaddedDiagonal_jointResource_fromOrderTwo
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_varyingContactPaddedDiagonal_jointResource_fromOrderTwo
#print axioms MonotoneDNF.no_jointPolynomial_csq_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource_fromOrderTwo
#print axioms MonotoneDNF.no_jointPolynomial_boundedSQ_learner_on_tailReindexedVaryingContactPaddedDiagonal_jointResource_fromOrderTwo
#print axioms MonotoneDNF.tailReindexedFamily_stats_fromOrderTwo


==> anc/MonotoneDNF/WholeUnitMasks.lean <==
module

public import MonotoneDNF.PartVConcentration

@[expose] public section

/-!
# Arbitrary flattening and every local prefix

The global union bound tests masks for all local cutoffs.  Consequently no
order compatibility is required of the equivalence flattening dependent
copy lists into the global independent sequence.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

noncomputable def wholeUnitLocalPrefixMask
    {I : Type*} {K : I → ℕ} {N : ℕ}
    (e : Fin N ≃ ((i : I) × Fin (K i))) (i : I) (k : ℕ) (j : Fin N) : ℝ :=
  if (e j).1 = i ∧ (e j).2.val < k then 1 else 0

theorem abs_wholeUnitLocalPrefixMask_le_one
    {I : Type*} {K : I → ℕ} {N : ℕ}
    (e : Fin N ≃ ((i : I) × Fin (K i))) (i : I) (k : ℕ) (j : Fin N) :
    |wholeUnitLocalPrefixMask e i k j| ≤ 1 := by
  unfold wholeUnitLocalPrefixMask
  split_ifs <;> norm_num

noncomputable def wholeUnitLocalPrefixSum
    {I : Type*} {K : I → ℕ} (i : I) (k : ℕ)
    (f : ((i : I) × Fin (K i)) → ℝ) : ℝ :=
  ∑ p : Fin (K i) with p.val < k, f ⟨i, p⟩

/-- Pullback along an arbitrary enumeration gives the exact local sum. -/
theorem sum_wholeUnitLocalPrefixMask
    {I : Type*} [Fintype I] {K : I → ℕ} {N : ℕ}
    (e : Fin N ≃ ((i : I) × Fin (K i))) (i : I) (k : ℕ)
    (f : ((i : I) × Fin (K i)) → ℝ) :
    (∑ j : Fin N, wholeUnitLocalPrefixMask e i k j * f (e j)) =
      wholeUnitLocalPrefixSum i k f := by
  simp only [wholeUnitLocalPrefixMask, ite_mul, one_mul, zero_mul]
  rw [Equiv.sum_comp e (fun p => if p.1 = i ∧ p.2.val < k then f p else 0)]
  rw [Fintype.sum_sigma]
  rw [Finset.sum_eq_single i]
  · simp [wholeUnitLocalPrefixSum, Finset.sum_filter]
  · intro j _ hji
    simp [hji]
  · intro hi
    exact (hi (Finset.mem_univ i)).elim

theorem wholeUnitCapacity_le_globalCount
    {I : Type*} [Fintype I] {K : I → ℕ} {N : ℕ}
    (e : Fin N ≃ ((i : I) × Fin (K i))) (i : I) : K i ≤ N := by
  have hinj : Function.Injective (fun p : Fin (K i) => e.symm ⟨i, p⟩) := by
    intro p q h
    have h' : (⟨i, p⟩ : (i : I) × Fin (K i)) = ⟨i, q⟩ := e.symm.injective h
    simpa using h'
  simpa only [Fintype.card_fin] using Fintype.card_le_of_injective _ hinj

theorem wholeUnit_finPrefix_last {N : ℕ} (hN : 0 < N) :
    finPrefix (⟨N - 1, by omega⟩ : Fin N) = Finset.univ := by
  apply Finset.eq_univ_of_card
  rw [card_finPrefix, Fintype.card_fin]
  simp only
  omega

/-- Global full-prefix estimates for all masks imply every structured local
prefix estimate.  The two coefficient families can be actual values and
their exact finite expectations. -/
theorem wholeUnitLocalPrefixes_of_maskedGlobalPrefixes
    {I τ : Type*} [Fintype I] {K : I → ℕ} {N : ℕ}
    (e : Fin N ≃ ((i : I) × Fin (K i))) (hN : 0 < N)
    (f g : τ → ((i : I) × Fin (K i)) → ℝ) {ε : ℝ}
    (hglobal : ∀ k : Fin N, ∀ i : I, ∀ cut : Fin (N + 1), ∀ q : τ,
      |(∑ j ∈ finPrefix k, wholeUnitLocalPrefixMask e i cut.val j * f q (e j)) -
        (∑ j ∈ finPrefix k, wholeUnitLocalPrefixMask e i cut.val j * g q (e j))| < ε) :
    ∀ i : I, ∀ cut : ℕ, cut ≤ K i → ∀ q : τ,
      |wholeUnitLocalPrefixSum i cut (f q) -
        wholeUnitLocalPrefixSum i cut (g q)| < ε := by
  intro i cut hcut q
  have hcutN : cut < N + 1 := by
    have hcap := wholeUnitCapacity_le_globalCount e i
    omega
  have h := hglobal ⟨N - 1, by omega⟩ i ⟨cut, hcutN⟩ q
  rw [wholeUnit_finPrefix_last hN] at h
  simpa only [sum_wholeUnitLocalPrefixMask] using h

#print axioms MonotoneDNF.sum_wholeUnitLocalPrefixMask
#print axioms MonotoneDNF.wholeUnitLocalPrefixes_of_maskedGlobalPrefixes

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitMeshBudget.lean <==
module

public import MonotoneDNF.WholeUnitErrorBudget
public import MonotoneDNF.SourceSelectorGridBudget

@[expose] public section

/-!
# Evaluated whole-cube mesh and superexponential contact budgets

All ambient controls and separately scheduled constituent lists are counted.
The selector reserve has `2*w^2` bits and yields contact error `2^-w^2`.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2500000

def wholeUnitSelectorBits (w : ℕ) : ℕ := 2 * w ^ 2

noncomputable def wholeUnitSelectorWordMass (w : ℕ) : ℝ :=
  (1 / 2 : ℝ) ^ wholeUnitSelectorBits w

noncomputable def wholeUnitContactAllowance (t w : ℕ) : ℝ :=
  (1 / 2 : ℝ) * (1 / 2 : ℝ) ^ (w ^ 2) * (1 / 4 : ℝ) ^ t

/-- Coordinate and PM-cell factors on any common cube of at most cubic
dimension, with all three normalized edge inputs bounded by `B`. -/
theorem wholeUnit_physicalResidualGridError_le
    {t n w : ℕ} (ht : 0 < t) (hn : 0 < n) (hw : 1 ≤ w) (hnw : n ≤ w ^ 3)
    {scale ε δ B : ℝ} (gamma : ℕ → ℝ)
    (hscale : 0 < scale) (hε : 0 ≤ ε) (hB : 0 ≤ B)
    (hεs : ε / scale ≤ B)
    (hεg : ∀ T : AngularControl n t, ε / gamma T.1.card ≤ B)
    (hδ : δ ≤ B) :
    physicalResidualGridError (m := n) (t := t) (w : ℝ) scale gamma ε δ ≤
      partVGridConstant t * (w : ℝ) ^ (9 * t) * B := by
  have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hw0 : (0 : ℝ) < w := by exact_mod_cast hw
  have hW1 : (1 : ℝ) ≤ (w : ℝ) ^ (3 * t) := one_le_pow₀ hw1R
  let C := partVEdgeConstant t * (w : ℝ) ^ (3 * t) * B
  have hC : 0 ≤ C := by
    dsimp [C]
    exact mul_nonneg (mul_nonneg (partVEdgeConstant_pos t).le (by positivity)) hB
  have hcoord (j : PhysicalControl n t) :
      physicalResidualCoordinateEdgeBound (w : ℝ) scale gamma ε δ j ≤ C := by
    cases j with
    | inr T =>
      change 2 * ε / gamma T.1.card + δ ≤ C
      have hthree : (3 : ℝ) ≤ partVEdgeConstant t * (w : ℝ) ^ (3 * t) := by
        have h3 : (3 : ℝ) ≤ partVEdgeConstant t := by
          unfold partVEdgeConstant
          have h0 : 0 ≤ (2 : ℝ) ^ t * (2 + 6 * (t : ℝ)) := by positivity
          linarith
        exact h3.trans (le_mul_of_one_le_right (partVEdgeConstant_pos t).le hW1)
      calc
        _ = 2 * (ε / gamma T.1.card) + δ := by ring
        _ ≤ 3 * B := by linarith [hεg T]
        _ ≤ C := mul_le_mul_of_nonneg_right hthree hB
    | inl i =>
      let r := radialDegree i
      have hrt : r ≤ t := radialDegree_le ht i
      have hrR : (r : ℝ) ≤ t := by exact_mod_cast hrt
      have hbase : 2 / (w : ℝ) ≤ 2 := (div_le_iff₀ hw0).2 (by linarith)
      have hpow : (2 / (w : ℝ)) ^ r ≤ (2 : ℝ) ^ t :=
        (pow_le_pow_left₀ (by positivity) hbase r).trans
          (pow_le_pow_right₀ (by norm_num) hrt)
      have hchoose : (n.choose r : ℝ) ≤ (w : ℝ) ^ (3 * t) := by
        have hnat : n.choose r ≤ w ^ (3 * t) := by
          calc
            n.choose r ≤ n ^ r := Nat.choose_le_pow _ _
            _ ≤ (w ^ 3) ^ r := Nat.pow_le_pow_left hnw _
            _ = w ^ (3 * r) := (pow_mul _ _ _).symm
            _ ≤ w ^ (3 * t) := Nat.pow_le_pow_right hw (by omega)
        exact_mod_cast hnat
      have hf : 2 + 6 * (r : ℝ) ≤ 2 + 6 * (t : ℝ) := by linarith
      change ((2 / (w : ℝ)) ^ r / scale) * (n.choose r : ℝ) *
        ((2 + 6 * (r : ℝ)) * ε) ≤ C
      calc
        _ = (2 / (w : ℝ)) ^ r * (n.choose r : ℝ) *
            (2 + 6 * (r : ℝ)) * (ε / scale) := by ring
        _ ≤ (2 : ℝ) ^ t * (w : ℝ) ^ (3 * t) * (2 + 6 * (t : ℝ)) * B := by
          have hdiv0 : 0 ≤ ε / scale := div_nonneg hε hscale.le
          gcongr
        _ ≤ C := by
          dsimp [C, partVEdgeConstant]
          nlinarith [mul_nonneg (pow_nonneg hw0.le (3 * t)) hB]
  let d : ℕ := Fintype.card (PhysicalControl n t)
  have hd : (d : ℝ) ≤ 2 * (t : ℝ) * (w : ℝ) ^ (3 * t) := by
    have hdim : n ^ t ≤ w ^ (3 * t) := by
      calc
        n ^ t ≤ (w ^ 3) ^ t := Nat.pow_le_pow_left hnw _
        _ = w ^ (3 * t) := (pow_mul _ _ _).symm
    exact_mod_cast (card_physicalControl_le_two_mul (t := t) hn).trans
      (Nat.mul_le_mul_left (2 * t) hdim)
  have hmesh : physicalResidualMeshBound (m := n) (t := t) (w : ℝ) scale gamma ε δ ≤
      (d : ℝ) * C := by
    unfold physicalResidualMeshBound
    calc
      _ ≤ ∑ _j : PhysicalControl n t, C := Finset.sum_le_sum (fun j _ => hcoord j)
      _ = (d : ℝ) * C := by simp [d, nsmul_eq_mul]
  unfold physicalResidualGridError
  change (d : ℝ) * physicalResidualMeshBound (m := n) (t := t)
    (w : ℝ) scale gamma ε δ ≤ _
  calc
    _ ≤ (d : ℝ) * ((d : ℝ) * C) := mul_le_mul_of_nonneg_left hmesh (by positivity)
    _ = (d : ℝ) ^ 2 * C := by ring
    _ ≤ (2 * (t : ℝ) * (w : ℝ) ^ (3 * t)) ^ 2 * C :=
      mul_le_mul_of_nonneg_right (pow_le_pow_left₀ (by positivity) hd 2) hC
    _ = partVGridConstant t * (w : ℝ) ^ (9 * t) * B := by
      dsimp [C, partVGridConstant]
      rw [show 9 * t = 3 * t + 3 * t + 3 * t by omega, pow_add, pow_add]
      ring

/-- The exact PM mesh budget used by the full independently scheduled source. -/
noncomputable def wholeUnitSourceMeshError
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (n w : ℕ) : ℝ :=
  physicalResidualGridError (m := n) (t := t) (w : ℝ)
    (triggerBudgetScale (sourceCopyCount t w) w)
    (fun r => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ r))
    ((Fintype.card (WholeUnitSourceSplitList t n N) : ℝ) * (1 / 2 : ℝ) ^ w *
      wholeUnitSelectorWordMass w) (wholeUnitSelectorWordMass w)

theorem eventually_wholeUnitSourceMeshError_le
    {t : ℕ} (ht : 0 < t) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ r ∈ Finset.Icc 1 t, 0 < ρ r) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitSourceMeshError t N ρ (m w) w ≤
        partVGridConstant t * (w : ℝ) ^ (12 * t + 3) * wholeUnitSelectorWordMass w := by
  filter_upwards [eventually_wholeUnitAnchorCopies_ge_pow_all t ρ hρ m hmLower hmUpper,
    eventually_wholeUnitSourceSplitListCard_le t N m hmLower hmUpper,
    hmLower, hmUpper, eventually_ge_atTop 2] with w hfloor hI hlo hup hw
  let I := Fintype.card (WholeUnitSourceSplitList t (m w) N)
  let D : ℝ := (1 / 2 : ℝ) ^ w
  let H := wholeUnitSelectorWordMass w
  let ε : ℝ := (I : ℝ) * D * H
  let B : ℝ := ((I : ℝ) + 1) * H
  have hw1 : 1 ≤ w := by omega
  have hD : 0 < D := by dsimp [D]; positivity
  have hH : 0 < H := by dsimp [H, wholeUnitSelectorWordMass]; positivity
  have hmpos : 0 < m w := (pow_pos (by omega : 0 < w) 2).trans_le hlo
  have hK : (1 : ℝ) ≤ sourceCopyCount t w := by
    exact_mod_cast (one_le_pow₀ hw1 : 1 ≤ w ^ sourceCopyExponent t)
  have hs : D ≤ triggerBudgetScale (sourceCopyCount t w) w := by
    unfold triggerBudgetScale
    exact le_mul_of_one_le_left hD.le hK
  have hspos := hD.trans_le hs
  have hg : ∀ T : AngularControl (m w) t,
      D ≤ sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ T.1.card) := by
    intro T
    have hA : 1 ≤ sourceAnchorCopies t w (m w) ρ T.1.card :=
      (one_le_pow₀ hw1).trans (hfloor _ (Finset.mem_Icc.mpr T.2))
    have hAR : (1 : ℝ) ≤ sourceAnchorCopies t w (m w) ρ T.1.card := by exact_mod_cast hA
    unfold sourceAnchorIntensity
    exact le_mul_of_one_le_left hD.le hAR
  have hdiv {a : ℝ} (ha : D ≤ a) : ε / a ≤ B := by
    have hapos := hD.trans_le ha
    apply (div_le_iff₀ hapos).2
    dsimp [ε, B]
    have h0 : (0 : ℝ) ≤ I := by positivity
    nlinarith [mul_le_mul_of_nonneg_left ha (mul_nonneg h0 hH.le),
      mul_nonneg hH.le hapos.le]
  have hbound := wholeUnit_physicalResidualGridError_le ht hmpos hw1 hup
    (fun r => sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)) hspos
    (show 0 ≤ ε by dsimp [ε]; positivity) (show 0 ≤ B by dsimp [B]; positivity)
    (hdiv hs) (fun T => hdiv (hg T)) (show H ≤ B by
      dsimp [B]
      apply le_mul_of_one_le_left hH.le
      have h0 : (0 : ℝ) ≤ I := by positivity
      linarith)
  have hIR : (I : ℝ) ≤ (w : ℝ) ^ (3 * t + 2) := by exact_mod_cast hI
  have hw2R : (2 : ℝ) ≤ w := by exact_mod_cast hw
  have hW1 : (1 : ℝ) ≤ (w : ℝ) ^ (3 * t + 2) :=
    one_le_pow₀ (by exact_mod_cast hw1)
  have hIplus : (I : ℝ) + 1 ≤ (w : ℝ) ^ (3 * t + 3) := by
    rw [show 3 * t + 3 = (3 * t + 2) + 1 by omega, pow_succ]
    nlinarith
  calc
    wholeUnitSourceMeshError t N ρ (m w) w ≤
        partVGridConstant t * (w : ℝ) ^ (9 * t) * B := hbound
    _ ≤ partVGridConstant t * (w : ℝ) ^ (9 * t) *
        ((w : ℝ) ^ (3 * t + 3) * H) := by
      exact mul_le_mul_of_nonneg_left (mul_le_mul_of_nonneg_right hIplus hH.le)
        (mul_nonneg (partVGridConstant_nonneg t) (by positivity))
    _ = _ := by
      dsimp [H]
      rw [show 12 * t + 3 = 9 * t + (3 * t + 3) by omega, pow_add]
      ring

/-- The remaining selector factor dominates any fixed polynomial, even after
the target `2^-w^2` has been canceled. -/
theorem eventually_poly_mul_wholeUnitSelector_le
    (q : ℕ) {C c : ℝ} (hC : 0 ≤ C) (hc : 0 < c) :
    ∀ᶠ w : ℕ in atTop,
      C * (w : ℝ) ^ q * wholeUnitSelectorWordMass w ≤
        c * (1 / 2 : ℝ) ^ (w ^ 2) := by
  have hlim : Tendsto (fun w : ℕ => C * ((w : ℝ) ^ q * (1 / 2 : ℝ) ^ w))
      atTop (𝓝 0) := by
    simpa only [mul_zero] using
      (tendsto_pow_const_mul_const_pow_of_abs_lt_one q
        (r := (1 / 2 : ℝ)) (by norm_num)).const_mul C
  filter_upwards [hlim.eventually_lt_const hc, eventually_ge_atTop 1] with w hsmall hw
  have hmass : (1 / 2 : ℝ) ^ (w ^ 2) ≤ (1 / 2 : ℝ) ^ w :=
    pow_le_pow_of_le_one (by norm_num) (by norm_num)
      (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)
  have hpoly : C * (w : ℝ) ^ q * (1 / 2 : ℝ) ^ (w ^ 2) ≤ c := by
    calc
      _ ≤ C * (w : ℝ) ^ q * (1 / 2 : ℝ) ^ w :=
        mul_le_mul_of_nonneg_left hmass (mul_nonneg hC (by positivity))
      _ ≤ c := by simpa only [mul_assoc] using hsmall.le
  calc
    C * (w : ℝ) ^ q * wholeUnitSelectorWordMass w =
        (C * (w : ℝ) ^ q * (1 / 2 : ℝ) ^ (w ^ 2)) *
          (1 / 2 : ℝ) ^ (w ^ 2) := by
      unfold wholeUnitSelectorWordMass wholeUnitSelectorBits
      rw [two_mul, pow_add]
      ring
    _ ≤ c * (1 / 2 : ℝ) ^ (w ^ 2) := mul_le_mul_of_nonneg_right hpoly (by positivity)

theorem wholeUnitTriggeredWordMass_eq (w : ℕ) :
    ((2 : ℝ) ^ (w + wholeUnitSelectorBits w))⁻¹ =
      (1 / 2 : ℝ) ^ w * wholeUnitSelectorWordMass w := by
  simp only [wholeUnitSelectorWordMass, one_div, inv_pow, pow_add, mul_inv]

/-- The actual anchor intensity is no larger than the generic scale whenever
its fixed strength lies in `[0,1]`. -/
theorem wholeUnitAnchorIntensity_le_scale {t w m r : ℕ}
    (hrt : r ≤ t) (htm : t ≤ m) (hw : 1 ≤ w) (ρ : ℕ → ℝ)
    (hρ0 : 0 ≤ ρ r) (hρ1 : ρ r ≤ 1) :
    sourceAnchorIntensity w (sourceAnchorCopies t w m ρ r) ≤
      triggerBudgetScale (sourceCopyCount t w) w := by
  have hchoose : (1 : ℝ) ≤ m.choose r := by
    exact_mod_cast Nat.choose_pos (hrt.trans htm)
  have hA : (sourceAnchorCopies t w m ρ r : ℝ) ≤ sourceCopyCount t w := by
    have hbound := choose_mul_sourceAnchorCopies_le hρ0 hrt htm hw
    push_cast at hbound
    calc
      _ ≤ (m.choose r : ℝ) * (sourceAnchorCopies t w m ρ r : ℝ) :=
        le_mul_of_one_le_left (by positivity) hchoose
      _ ≤ (sourceCopyCount t w : ℝ) * ρ r := hbound
      _ ≤ (sourceCopyCount t w : ℝ) := mul_le_of_le_one_right (by positivity) hρ1
  exact mul_le_mul_of_nonneg_right hA (by positivity)

theorem wholeUnitSourceMeshError_nonneg
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) (n w : ℕ) :
    0 ≤ wholeUnitSourceMeshError t N ρ n w := by
  unfold wholeUnitSourceMeshError physicalResidualGridError physicalResidualMeshBound
  apply mul_nonneg (by positivity)
  apply Finset.sum_nonneg
  intro j _
  cases j <;>
    simp only [physicalResidualCoordinateEdgeBound, sourceAnchorIntensity,
      triggerBudgetScale, wholeUnitSelectorWordMass] <;> positivity

/-- Numerical first- and higher-degree contact allowances at the target
`ξ_w = 2^-w^2`.  All degree normalizers are the actual integer source floors,
and the PM mesh counts the whole ambient cube. -/
theorem eventually_wholeUnitContact_allowances
    {t : ℕ} (ht : 0 < t) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ r ∈ Finset.Icc 1 t, 0 < ρ r)
    (hρ1 : ∀ r ∈ Finset.Icc 1 t, ρ r ≤ 1) (m : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, m w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop, ∀ r ∈ Finset.Icc 1 t,
      (2 * |sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)| *
          wholeUnitSourceMeshError t N ρ (m w) w ≤ wholeUnitContactAllowance t w) ∧
      (2 * |sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)| *
          wholeUnitSourceMeshError t N ρ (m w) w +
        (triggerBudgetScale (sourceCopyCount t w) w * ((w : ℝ) / 2) ^ r /
          ((m w).choose r : ℝ)) * wholeUnitSourceMeshError t N ρ (m w) w ≤
        wholeUnitContactAllowance t w) := by
  have hc : (0 : ℝ) < (1 / 2 : ℝ) * (1 / 4 : ℝ) ^ t := by positivity
  have hpoly := eventually_poly_mul_wholeUnitSelector_le
    (sourceCopyExponent t + 13 * t + 3)
    (C := 3 * partVGridConstant t) (mul_nonneg (by norm_num) (partVGridConstant_nonneg t)) hc
  filter_upwards [eventually_wholeUnitSourceMeshError_le ht N ρ hρ m hmLower hmUpper,
    hpoly, hmLower, eventually_ge_atTop (max 1 t)] with w hmesh hpoly hwlow hw
  intro r hr
  have hrt : r ≤ t := (Finset.mem_Icc.mp hr).2
  have hw1 : 1 ≤ w := (Nat.le_max_left _ _).trans hw
  have htw : t ≤ w := (Nat.le_max_right _ _).trans hw
  have htm : t ≤ m w := (htw.trans (Nat.le_self_pow (by norm_num : 2 ≠ 0) w)).trans hwlow
  have hw1R : (1 : ℝ) ≤ w := by exact_mod_cast hw1
  let scale := triggerBudgetScale (sourceCopyCount t w) w
  let gamma := sourceAnchorIntensity w (sourceAnchorCopies t w (m w) ρ r)
  let G := wholeUnitSourceMeshError t N ρ (m w) w
  let M := partVGridConstant t * (w : ℝ) ^ (12 * t + 3) * wholeUnitSelectorWordMass w
  let A := scale * ((w : ℝ) / 2) ^ r / ((m w).choose r : ℝ)
  have hs0 : 0 ≤ scale := by dsimp [scale, triggerBudgetScale]; positivity
  have hg0 : 0 ≤ gamma := by dsimp [gamma, sourceAnchorIntensity]; positivity
  have hG0 : 0 ≤ G := wholeUnitSourceMeshError_nonneg t N ρ (m w) w
  have hM0 : 0 ≤ M := by
    dsimp [M]
    exact mul_nonneg (mul_nonneg (partVGridConstant_nonneg t) (by positivity)) (by
      unfold wholeUnitSelectorWordMass; positivity)
  have hA0 : 0 ≤ A := by dsimp [A]; positivity
  have hgamma : gamma ≤ scale := wholeUnitAnchorIntensity_le_scale hrt htm hw1
    ρ (hρ r hr).le (hρ1 r hr)
  have hchoose : (1 : ℝ) ≤ (m w).choose r := by
    exact_mod_cast Nat.choose_pos (hrt.trans htm)
  have hchoosepos : (0 : ℝ) < (m w).choose r := lt_of_lt_of_le (by norm_num) hchoose
  have hpwr : ((w : ℝ) / 2) ^ r ≤ (w : ℝ) ^ t :=
    (pow_le_pow_left₀ (by positivity) (by linarith) r).trans
      (pow_le_pow_right₀ hw1R hrt)
  have hA : A ≤ scale * (w : ℝ) ^ t := by
    apply (div_le_iff₀ hchoosepos).2
    exact (mul_le_mul_of_nonneg_left hpwr hs0).trans
      (le_mul_of_one_le_right (mul_nonneg hs0 (by positivity)) hchoose)
  have hW1 : (1 : ℝ) ≤ (w : ℝ) ^ t := one_le_pow₀ hw1R
  have hfactor : 2 * |gamma| + A ≤ 3 * scale * (w : ℝ) ^ t := by
    rw [abs_of_nonneg hg0]
    have hsW : scale ≤ scale * (w : ℝ) ^ t := le_mul_of_one_le_right hs0 hW1
    nlinarith
  have hscale : scale ≤ (w : ℝ) ^ sourceCopyExponent t := by
    have hD : (1 / 2 : ℝ) ^ w ≤ 1 := pow_le_one₀ (by norm_num) (by norm_num)
    dsimp [scale, triggerBudgetScale, sourceCopyCount]
    push_cast
    exact mul_le_of_le_one_right (by positivity) hD
  have hfull : 2 * |gamma| * G + A * G ≤ wholeUnitContactAllowance t w := by
    calc
      _ = (2 * |gamma| + A) * G := by ring
      _ ≤ (2 * |gamma| + A) * M :=
        mul_le_mul_of_nonneg_left hmesh (by positivity)
      _ ≤ (3 * scale * (w : ℝ) ^ t) * M := mul_le_mul_of_nonneg_right hfactor hM0
      _ ≤ (3 * (w : ℝ) ^ sourceCopyExponent t * (w : ℝ) ^ t) * M := by
        gcongr
      _ = (3 * partVGridConstant t) *
          (w : ℝ) ^ (sourceCopyExponent t + 13 * t + 3) *
          wholeUnitSelectorWordMass w := by
        dsimp [M]
        rw [show sourceCopyExponent t + 13 * t + 3 =
          sourceCopyExponent t + t + (12 * t + 3) by omega, pow_add, pow_add]
        ring
      _ ≤ ((1 / 2 : ℝ) * (1 / 4 : ℝ) ^ t) * (1 / 2 : ℝ) ^ (w ^ 2) := hpoly
      _ = wholeUnitContactAllowance t w := by unfold wholeUnitContactAllowance; ring
  exact ⟨(le_add_of_nonneg_right (mul_nonneg hA0 hG0)).trans hfull, hfull⟩

#print axioms MonotoneDNF.eventually_wholeUnitContact_allowances
#print axioms MonotoneDNF.eventually_wholeUnitSourceMeshError_le
#print axioms MonotoneDNF.eventually_poly_mul_wholeUnitSelector_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitMixtureContact.lean <==
module

public import MonotoneDNF.WholeUnitRadial
public import MonotoneDNF.WholeUnitSourceGrid
public import MonotoneDNF.WholeUnitFiring
public import MonotoneDNF.WholeUnitMeshBudget

@[expose] public section

/-!
# Contact for the literal whole-unit mixture on its common grid

This finite closing theorem derives every face sign from the calibrated
templates and the proved error bounds. The following eventual construction
can therefore select fixed designs and embeddings and discharge numerical
inequalities, without assuming a contact certificate or any face signs.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2500000
set_option maxRecDepth 2000

abbrev wholeMixtureAmbient (t M w : ℕ) : ℕ :=
  M + (w + t) + wholeUnitSelectorBits w

noncomputable abbrev wholeMixtureStrength (t : ℕ) (η : ℝ) : ℕ → ℝ :=
  scaledTriangularStrength (wholeAnchorStrengthScale t η) t

abbrev WholeMixtureGridVertex (t M w : ℕ) (N : HigherSignPattern t → ℕ) (η : ℝ) :=
  PhysicalControl (wholeMixtureAmbient t M w) t →
    Fin (wholeSourceGridSteps t w (wholeMixtureAmbient t M w)
      (wholeUnitSelectorBits w) N (wholeMixtureStrength t η) + 1)

noncomputable def wholeMixtureGridDnf {t M w : ℕ}
    {N : HigherSignPattern t → ℕ} {R q : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (q σ i)) (η : ℝ)
    (ω : WholeSourceCopySeeds (Fintype.card (FullGenericListIndex t N)) t
      (M + (w + t)) (wholeUnitSelectorBits w) w (wholeMixtureStrength t η))
    (v : WholeMixtureGridVertex t M w N η) :
    List (Finset (Fin (wholeMixtureAmbient t M w))) :=
  (wholeMixtureShapes (w := w) (L := wholeUnitSelectorBits w) design).gateDnf
    (wholeMixtureStrength t η) ω (wholeMixtureFraction mix (physicalRadialDials v))
      (physicalAngularDials v)

noncomputable def wholeMixtureGridIdeal {t M w : ℕ}
    {N : HigherSignPattern t → ℕ} {R q : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (q σ i)) (η : ℝ)
    (v : WholeMixtureGridVertex t M w N η) :
    Finset (Fin (wholeMixtureAmbient t M w)) → ℝ :=
  wholeSourceIdealCoefficients t w (wholeMixtureStrength t η)
    (wholeMixtureShapes (w := w) (L := wholeUnitSelectorBits w) design).genericTemplate
    (fun g => (sourceCopyCount t w : ℝ) *
      wholeMixtureFraction mix (physicalRadialDials v) g) (physicalAngularDials v)

/-- Exact conversion from the trigger/selector ticket probability to the
evaluated whole-cube mesh expression. -/
theorem wholeUnitSourceMeshError_eq_ticketMesh
    (t w n : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    physicalResidualGridError (m := n) (t := t) (w : ℝ)
      (triggerBudgetScale (sourceCopyCount t w) w)
      (fun r => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ r))
      ((Fintype.card (WholeUnitSourceSplitList t n N) : ℝ) *
        (2 ^ (w + wholeUnitSelectorBits w) : ℝ)⁻¹)
      (2 ^ wholeUnitSelectorBits w : ℝ)⁻¹ =
        wholeUnitSourceMeshError t N ρ n w := by
  simp only [wholeUnitSourceMeshError, wholeUnitSelectorWordMass, pow_add,
    mul_inv, inv_pow, one_div, mul_assoc]

/-- Product contact at an actual vertex of the common mixture grid. All
face estimates are derived inside the proof, on the complete ambient cube. -/
theorem exists_wholeMixture_productContact
    {t M w p : ℕ} {N : HigherSignPattern t → ℕ}
    {R q : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (q σ i))
    {η c E : ℝ} (hη : 0 < η) (ht : 0 < t) (hw : 0 < w) (htw : t ≤ w)
    (ω : WholeSourceCopySeeds (Fintype.card (FullGenericListIndex t N)) t
      (M + (w + t)) (wholeUnitSelectorBits w) w (wholeMixtureStrength t η))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (hjet : ∀ σ, MatchesJet t (mixtureResponse (mix σ) c) (signedHigherResponse η σ) 0)
    (hcal : ∀ σ (k : Fin (t + 1)),
      |iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0 -
        iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0| ≤ η / 8)
    (hcount : fullSourceUnitCount t w (wholeMixtureAmbient t M w) N
      (wholeMixtureStrength t η) ≤ w ^ p)
    (hrare : triggerBudgetScale (w ^ p) w ≤ 1 / 4)
    (hAr : ∀ r ∈ Finset.Icc 1 t,
      0 < sourceAnchorCopies t w (wholeMixtureAmbient t M w) (wholeMixtureStrength t η) r)
    (herror : ∀ (v : WholeMixtureGridVertex t M w N η)
      (T : Finset (Fin (wholeMixtureAmbient t M w))), T.card ≤ t →
      |walshCoefficient (dnfEval (wholeMixtureGridDnf mix design η ω v)) T -
        wholeMixtureGridIdeal mix design η v T| ≤ E)
    (hangular : ∀ r ∈ Finset.Icc 1 t,
      2 * E / |sourceAnchorIntensity w
        (sourceAnchorCopies t w (wholeMixtureAmbient t M w) (wholeMixtureStrength t η) r)| < 1 / 8)
    (hradial : ∀ r, 2 ≤ r → r ≤ t →
      ((2 / (w : ℝ)) ^ r / triggerBudgetScale (sourceCopyCount t w) w) *
          ((wholeMixtureAmbient t M w).choose r : ℝ) * E +
        (4 / (w : ℝ)) ^ r * ((wholeMixtureAmbient t M w).choose r : ℝ) *
          ((triggerBudgetScale (w ^ p) w) ^ r /
            triggerBudgetScale (sourceCopyCount t w) w) < η / 4)
    (hmesh : ∀ r ∈ Finset.Icc 1 t,
      (2 * |sourceAnchorIntensity w
          (sourceAnchorCopies t w (wholeMixtureAmbient t M w) (wholeMixtureStrength t η) r)| *
        wholeUnitSourceMeshError t N (wholeMixtureStrength t η)
          (wholeMixtureAmbient t M w) w ≤ wholeUnitContactAllowance t w) ∧
      (2 * |sourceAnchorIntensity w
          (sourceAnchorCopies t w (wholeMixtureAmbient t M w) (wholeMixtureStrength t η) r)| *
          wholeUnitSourceMeshError t N (wholeMixtureStrength t η)
            (wholeMixtureAmbient t M w) w +
        (triggerBudgetScale (sourceCopyCount t w) w * ((w : ℝ) / 2) ^ r /
          ((wholeMixtureAmbient t M w).choose r : ℝ)) *
            wholeUnitSourceMeshError t N (wholeMixtureStrength t η)
              (wholeMixtureAmbient t M w) w ≤ wholeUnitContactAllowance t w)) :
    ∃ v : WholeMixtureGridVertex t M w N η,
      ProductContact (dnfEval (wholeMixtureGridDnf mix design η ω v)) t
        ((1 + physicalContactBias (dnfEval (wholeMixtureGridDnf mix design η ω v))) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2)) := by
  let n := wholeMixtureAmbient t M w
  let L := wholeUnitSelectorBits w
  let ρ := wholeMixtureStrength t η
  let H := wholeSourceGridSteps t w n L N ρ
  let D := wholeMixtureShapes (w := w) (L := L) design
  let gate := fun v : WholeMixtureGridVertex t M w N η =>
    dnfEval (wholeMixtureGridDnf mix design η ω v)
  let scale := triggerBudgetScale (sourceCopyCount t w) w
  let gamma := fun r => sourceAnchorIntensity w (sourceAnchorCopies t w n ρ r)
  let ε : ℝ := (Fintype.card (WholeUnitSourceSplitList t n N) : ℝ) * (2 ^ (w + L) : ℝ)⁻¹
  let δ : ℝ := (2 ^ L : ℝ)⁻¹
  let mesh := wholeUnitSourceMeshError t N ρ n w
  have hn : 0 < n := by dsimp [n, wholeMixtureAmbient]; omega
  let : Nonempty (Fin n) := ⟨⟨0, hn⟩⟩
  have hH : H ≠ 0 := Nat.ne_of_gt (wholeSourceGridSteps_pos _ _ _ _ _ _)
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hscale : 0 < scale := by
    dsimp [scale, triggerBudgetScale, sourceCopyCount, sourceCopyExponent]
    positivity
  have hgamma (r : ℕ) (hr : r ∈ Finset.Icc 1 t) : 0 < gamma r := by
    have hA := hAr r hr
    dsimp [gamma, sourceAnchorIntensity, n, ρ]
    positivity
  have hgammaControl (T : AngularControl n t) : 0 < gamma T.1.card :=
    hgamma _ (Finset.mem_Icc.mpr T.2)
  have hp (v : WholeMixtureGridVertex t M w N η) :
      probability (fun x => gate v x = true) ≤ triggerBudgetScale (w ^ p) w := by
    have h := D.probability_gate_le ρ ω
      (wholeMixtureFraction mix (physicalRadialDials v)) (physicalAngularDials v)
    have hcount' : sourceTriggerUnitCount (Fintype.card (FullGenericListIndex t N))
        t w n ρ ≤ w ^ p := by
      rw [wholeMixtureList_card, ← fullSourceUnitCount_eq_sourceTriggerUnitCount]
      exact hcount
    exact h.trans (mul_le_mul_of_nonneg_right (Nat.cast_le.mpr hcount') (by positivity))
  have hquarter (v) : probability (fun x => gate v x = true) ≤ 1 / 4 := (hp v).trans hrare
  have hq (v) : (1 : ℝ) / 2 ≤ rejectionProbability (gate v) := by
    rw [rejectionProbability_eq_one_sub_probability]
    linarith [hquarter v]
  have hmono (v) : MonotoneBoolean (gate v) := dnfEval_monotone _
  have hα0 (v) : 0 < (1 + physicalContactBias (gate v)) / 2 :=
    lt_of_lt_of_le (by norm_num)
      (physicalContactAlpha_quarter_le_of_probability_le_quarter (gate v) (hquarter v))
  have hα1 (v) : (1 + physicalContactBias (gate v)) / 2 < 1 :=
    (physicalContactAlpha_le_half (hmono v)).trans_lt (by norm_num)
  let res : WholeMixtureGridVertex t M w N η → PhysicalControl n t → ℝ := fun v =>
    physicalResidualVector (gate v) (w : ℝ) scale gamma (physicalAngularDials v)
  have hradError (v : WholeMixtureGridVertex t M w N η) (i : RadialControl t) :
      |res v (Sum.inl i) - η * gridPoint H (v (Sum.inl i))| < η / 2 := by
    let k : Fin (t + 1) := ⟨radialDegree i, Nat.lt_succ_of_le (radialDegree_le ht i)⟩
    have hk : 2 ≤ k.1 := by dsimp [k, radialDegree]; omega
    have h := abs_physicalRadialResidual_wholeMixture_lt_half mix design
      (physicalRadialDials v) (abs_physicalRadialDials_le_one hH v)
      (physicalAngularDials v) (abs_physicalAngularDials_le_one hH v)
      (gate v) hη ht hw htw hjet hcal (hq v) (hp v) k hk
      (fun T hT => herror v T (hT.trans_le (Nat.le_of_lt_succ k.2)))
      (hradial k.1 hk (Nat.le_of_lt_succ k.2))
    have hi : (⟨k.1 - 2, by omega⟩ : RadialControl t) = i := by
      apply Fin.ext
      dsimp [k, radialDegree]
      omega
    simpa only [hi, res, physicalResidualVector, physicalRadialDials, k] using h
  have hangError (v : WholeMixtureGridVertex t M w N η) (T : AngularControl n t) :
      |res v (Sum.inr T) - gridPoint H (v (Sum.inr T))| < (1 : ℝ) / 2 := by
    have h := abs_physicalAngularResidual_wholeSource_lt_half ht T.2.1 T.2.2 hw htw
      (show w + t ≤ n by dsimp [n, wholeMixtureAmbient]; omega)
      (wholeAnchorStrengthScale_spec hη).1 (gate v) D.genericTemplate
      (fun g => (sourceCopyCount t w : ℝ) * wholeMixtureFraction mix (physicalRadialDials v) g)
      (physicalAngularDials v) (abs_physicalAngularDials_le_one hH v)
      (hAr T.1.card (Finset.mem_Icc.mpr T.2))
      (fun Q hQ => herror v Q (hQ.trans_le T.2.2))
      (hangular T.1.card (Finset.mem_Icc.mpr T.2)) rfl
    simpa only [res, physicalResidualVector, physicalAngularDials_of_mem] using h
  have hfaces := gridResidual_face_signs_of_dial_errors res hH hη
    (fun v i => res v (Sum.inl i) - η * gridPoint H (v (Sum.inl i)))
    (fun v T => res v (Sum.inr T) - gridPoint H (v (Sum.inr T)))
    (by intros; ring) (by intros; ring) hradError hangError
  have hedge (z u : WholeMixtureGridVertex t M w N η) (hzu : GridEdge z u)
      (j : PhysicalControl n t) :
      |res z j - res u j| ≤ physicalResidualMeshBound (m := n) (t := t)
        (w : ℝ) scale gamma ε δ := by
    have hne := probability_wholeMixtureSource_gridEdge_le mix ρ hone hmass D ω hzu
    have hA := abs_degreeSetAverage_wholeSourceGrid_sub_le N ρ hzu
    exact (abs_physicalResidualVector_sub_le_coordinate_of_probability_ne
      (gate z) (gate u) gamma (physicalAngularDials z) (physicalAngularDials u)
      hwR hscale (by positivity) hgammaControl (hq z) (hq u) hne hA j).trans
        (physicalResidualCoordinateEdgeBound_le_mesh gamma hwR hscale
          (by positivity) (by positivity) hgammaControl j)
  obtain ⟨v, hv⟩ := exists_gridVertex_residual_forall_le_card_mul_of_face_signs H res
    hfaces.1 hfaces.2 (physicalResidualMeshBound (m := n) (t := t)
      (w : ℝ) scale gamma ε δ) hedge
  have hmeshEq : physicalResidualGridError (m := n) (t := t)
      (w : ℝ) scale gamma ε δ = mesh := wholeUnitSourceMeshError_eq_ticketMesh t w n N ρ
  have hv' (j : PhysicalControl n t) : |res v j| ≤ mesh := by
    have h := hv j
    change |res v j| ≤ physicalResidualGridError (m := n) (t := t)
      (w : ℝ) scale gamma ε δ at h
    exact h.trans_eq hmeshEq
  have hallow : wholeUnitContactAllowance t w ≤ rejectionProbability (gate v) *
      (1 / 2 : ℝ) ^ (w ^ 2) * minCylinderBias ((1 + physicalContactBias (gate v)) / 2) ^ t := by
    unfold wholeUnitContactAllowance
    have hmin := minCylinderBias_physicalContactAlpha_ge_quarter (gate v) (hmono v) (hquarter v)
    have hqnonneg : 0 ≤ rejectionProbability (gate v) := by linarith [hq v]
    exact mul_le_mul
      (mul_le_mul_of_nonneg_right (hq v) (by positivity))
      (pow_le_pow_left₀ (by norm_num) hmin t) (by positivity) (by positivity)
  refine ⟨v, ?_⟩
  apply productContact_of_physical_residual_bounds (gate v) (w : ℝ) scale gamma
    (physicalAngularDials v) (η := mesh) (ρ := mesh)
    (by omega) (by dsimp [n, wholeMixtureAmbient]; omega) hwR hscale
    (lt_of_lt_of_le (by norm_num) (hq v)) (hα0 v) (hα1 v) (by positivity)
    (fun r hr hrt => (hgamma r (Finset.mem_Icc.mpr ⟨hr, hrt⟩)).ne')
  · intro T hT hTt
    exact hv' (Sum.inr (⟨T, hT, hTt⟩ : AngularControl n t))
  · intro r hr hrt
    let i : RadialControl t := ⟨r - 2, by omega⟩
    have hi : radialDegree i = r := by dsimp [i, radialDegree]; omega
    simpa only [res, physicalResidualVector, hi] using hv' (Sum.inl i)
  · exact ((hmesh 1 (Finset.mem_Icc.mpr ⟨le_rfl, by omega⟩)).1).trans hallow
  · intro r hr hrt
    exact ((hmesh r (Finset.mem_Icc.mpr ⟨by omega, hrt⟩)).2).trans hallow

#print axioms MonotoneDNF.wholeUnitSourceMeshError_eq_ticketMesh
#print axioms MonotoneDNF.exists_wholeMixture_productContact

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitMixtureJets.lean <==
module

public import MonotoneDNF.WholeUnitCalibration
public import MonotoneDNF.SourceResponseLimits

@[expose] public section

/-!
# Simultaneous calibrated jets of complete trigger--pool mixtures

The pool size constant is fixed before the eventual width. Finite jet
continuity combines the actual fixed-design pool calibration with the exact
finite trigger factor. No derivative is interchanged with a limit, and no
averaged pool is passed off as a selected design.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Zero extension is used only to write a finite Leibniz sum without
dependent indices. Every term used in a derivative of order at most `t`
lies within the original finite jet. -/
noncomputable def wholeJetEntry {t : ℕ} (a : TaylorJet t) (j : ℕ) : ℝ :=
  if h : j < t + 1 then a ⟨j, h⟩ else 0

theorem wholeJetEntry_functionJet {t j : ℕ} (f : ℝ → ℝ)
    (hj : j ≤ t) :
    wholeJetEntry (functionJet t f 0) j = iteratedDeriv j f 0 := by
  simp [wholeJetEntry, functionJet, Nat.lt_succ_of_le hj]

/-- The finite polynomial taking trigger and pool jets to one mixture jet.
`none` denotes the trigger; `some i` denotes the actual pool `i`. -/
noncomputable def wholeMixtureJet {N t : ℕ} (mix : FinitePositiveMixture N)
    (J : Option (Fin N) → TaylorJet t) (k : Fin (t + 1)) : ℝ :=
  mix.pureWeight * J none k + ∑ i, mix.weight i *
    ∑ j ∈ Finset.range (k.1 + 1),
      (k.1.choose j : ℝ) * wholeJetEntry (J none) j *
        wholeJetEntry (J (some i)) (k.1 - j)

theorem continuous_wholeMixtureJet {N t : ℕ} (mix : FinitePositiveMixture N) :
    Continuous (wholeMixtureJet (t := t) mix) := by
  apply continuous_pi
  intro k
  unfold wholeMixtureJet
  have hent (a : Option (Fin N)) (j : ℕ) :
      Continuous (fun J : Option (Fin N) → TaylorJet t => wholeJetEntry (J a) j) := by
    unfold wholeJetEntry
    split_ifs <;> fun_prop
  fun_prop

/-- The jet polynomial is exactly Leibniz's formula for the displayed
trigger times its pure-and-pool bracket. -/
theorem wholeMixtureJet_eq_iteratedDeriv {N t : ℕ}
    (mix : FinitePositiveMixture N) (F : ℝ → ℝ) (P : Fin N → ℝ → ℝ)
    (hF : ContDiffAt ℝ t F 0) (hP : ∀ i, ContDiffAt ℝ t (P i) 0)
    (k : Fin (t + 1)) :
    wholeMixtureJet mix (fun a => match a with
      | none => functionJet t F 0
      | some i => functionJet t (P i) 0) k =
      iteratedDeriv k.1 (fun z => F z *
        (mix.pureWeight + ∑ i, mix.weight i * P i z)) 0 := by
  have hkt : k.1 ≤ t := Nat.le_of_lt_succ k.2
  have hFk : ContDiffAt ℝ k.1 F 0 := hF.of_le (by exact_mod_cast hkt)
  have hPk (i : Fin N) : ContDiffAt ℝ k.1 (P i) 0 :=
    (hP i).of_le (by exact_mod_cast hkt)
  have hfun : (fun z => F z * (mix.pureWeight + ∑ i, mix.weight i * P i z)) =
      (fun z => mix.pureWeight * F z) +
        ∑ i, (fun z => mix.weight i * (F z * P i z)) := by
    funext z
    simp only [Pi.add_apply, Finset.sum_apply, mul_add, Finset.mul_sum]
    congr 1
    · ring
    · apply Finset.sum_congr rfl
      intro i _hi
      ring
  have hsumCont : ContDiffAt ℝ k.1
      (∑ i, fun z => mix.weight i * (F z * P i z)) 0 := by
    rw [show (∑ i, fun z => mix.weight i * (F z * P i z)) =
      (fun z => ∑ i, mix.weight i * (F z * P i z)) by
        funext z; rw [Finset.sum_apply]]
    exact ContDiffAt.sum (fun i _hi => contDiffAt_const.mul (hFk.mul (hPk i)))
  rw [hfun, iteratedDeriv_add (contDiffAt_const.mul hFk) hsumCont,
    iteratedDeriv_const_mul _ hFk,
    iteratedDeriv_sum (fun i _hi => contDiffAt_const.mul (hFk.mul (hPk i)))]
  unfold wholeMixtureJet
  congr 1
  apply Finset.sum_congr rfl
  intro i _hi
  rw [iteratedDeriv_const_mul _ (hFk.mul (hPk i)), iteratedDeriv_fun_mul hFk (hPk i)]
  congr 1
  apply Finset.sum_congr rfl
  intro j hj
  have hjk : j ≤ k.1 := Nat.le_of_lt_succ (Finset.mem_range.mp hj)
  rw [wholeJetEntry_functionJet F (hjk.trans hkt),
    wholeJetEntry_functionJet (P i) ((Nat.sub_le _ _).trans hkt)]

/-- The actual finite-width mixture response before selecting the scheduled
prefix. The pure unit and every pool unit use the same finite trigger factor. -/
noncomputable def completeMixtureResponse {N m : ℕ} {R v : Fin N → ℕ}
    (mix : FinitePositiveMixture N) (design : ∀ i, PoolDesign m (R i) (v i))
    (w : ℕ) (z : ℝ) : ℝ :=
  (1 + 2 * z / (w : ℝ)) ^ w *
    (mix.pureWeight + ∑ i, mix.weight i * biasedResponse (w : ℝ) (poolEval (design i)) z)

theorem contDiffAt_completeMixtureResponse {N m : ℕ} {R v : Fin N → ℕ}
    (mix : FinitePositiveMixture N) (design : ∀ i, PoolDesign m (R i) (v i))
    (w k : ℕ) : ContDiffAt ℝ k (completeMixtureResponse mix design w) 0 := by
  unfold completeMixtureResponse
  apply ContDiffAt.mul (by fun_prop)
  apply contDiffAt_const.add
  exact ContDiffAt.sum (fun i _ => contDiffAt_const.mul
    (contDiffAt_biasedResponse (w : ℝ) (poolEval (design i)) k 0))

/-- A fixed sufficiently large quadratic pool-size constant works for all
jets of one complete mixture and every sufficiently large width. -/
theorem exists_common_threshold_eventually_completeMixture_jets
    {N t : ℕ} (mix : FinitePositiveMixture N) {c ε : ℝ}
    (hc : 0 < c) (hε : 0 < ε) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c (mix.rate i) w) (physicalPoolV c w),
      ∀ k : Fin (t + 1),
        |iteratedDeriv k.1 (completeMixtureResponse mix design w) 0 -
          iteratedDeriv k.1 (mixtureResponse mix c) 0| < ε := by
  let target : Option (Fin N) → TaylorJet t := fun a => match a with
    | none => functionJet t triggerResponse 0
    | some i => functionJet t (poolResponse c (mix.rate i)) 0
  obtain ⟨δ, hδ, hclose⟩ := Metric.continuousAt_iff.mp
    ((continuous_wholeMixtureJet (t := t) mix).continuousAt (x := target)) ε hε
  obtain ⟨C0, hC0⟩ := exists_common_threshold_eventually_sourceMixture_design_jets
    (t := t) mix hc (η := fun _ => δ) (fun _ => hδ)
  have htrigger : Tendsto (fun w : ℕ =>
      functionJet t (fun z => (1 + 2 * z / (w : ℝ)) ^ w) 0) atTop
      (𝓝 (functionJet t triggerResponse 0)) := by
    apply tendsto_pi_nhds.mpr
    intro k
    have h := tendsto_iteratedDeriv_sourceResponseTriggerFactor_self 1 k.1
    have hfun (w : ℕ) :
        sourceResponseTriggerFactor (K := 1) (w := w) (w : ℝ) =
          (fun z => (1 + 2 * z / (w : ℝ)) ^ w) := by
      funext z
      simp [sourceResponseTriggerFactor]
    simp_rw [hfun] at h
    simpa only [functionJet, Nat.cast_one, one_mul] using h
  have hevent : ∀ᶠ w : ℕ in atTop,
      dist (functionJet t (fun z => (1 + 2 * z / (w : ℝ)) ^ w) 0)
        (functionJet t triggerResponse 0) < δ :=
    Metric.tendsto_nhds.mp htrigger δ hδ
  refine ⟨C0, fun C' hC' => ?_⟩
  filter_upwards [hC0 C' hC', hevent] with w hw htrig
  obtain ⟨design, hdesign⟩ := hw
  let actual : Option (Fin N) → TaylorJet t := fun a => match a with
    | none => functionJet t (fun z => (1 + 2 * z / (w : ℝ)) ^ w) 0
    | some i => functionJet t (biasedResponse (w : ℝ) (poolEval (design i))) 0
  have hdist : dist actual target < δ := by
    apply (dist_pi_lt_iff hδ).mpr
    intro a
    cases a with
    | none => exact htrig
    | some i =>
      apply (dist_pi_lt_iff hδ).mpr
      intro k
      simpa [actual, target, functionJet, Real.dist_eq] using hdesign i k
  have hout : ∀ k : Fin (t + 1),
      |wholeMixtureJet mix actual k - wholeMixtureJet mix target k| < ε := by
    simpa only [Real.dist_eq] using
      (dist_pi_lt_iff hε).mp (hclose (x := actual) hdist)
  refine ⟨design, fun k => ?_⟩
  have hactual := wholeMixtureJet_eq_iteratedDeriv mix
    (fun z => (1 + 2 * z / (w : ℝ)) ^ w)
    (fun i => biasedResponse (w : ℝ) (poolEval (design i)))
    (by fun_prop) (fun i => contDiffAt_biasedResponse (w : ℝ) (poolEval (design i)) t 0) k
  have htarget := wholeMixtureJet_eq_iteratedDeriv mix triggerResponse
    (fun i => poolResponse c (mix.rate i))
    (by unfold triggerResponse; fun_prop)
    (fun i => by unfold poolResponse; fun_prop) k
  have hideal : (fun z => triggerResponse z *
      (mix.pureWeight + ∑ i, mix.weight i * poolResponse c (mix.rate i) z)) =
      mixtureResponse mix c := by
    rfl
  rw [hideal] at htarget
  change wholeMixtureJet mix actual k =
    iteratedDeriv k.1 (completeMixtureResponse mix design w) 0 at hactual
  change wholeMixtureJet mix target k = _ at htarget
  have hk := hout k
  rw [hactual, htarget] at hk
  exact hk

/-- One common fixed pool size for the complete jets of every sign pattern.
This is an existential choice of genuine fixed designs, not an additional
calibration assumption. -/
theorem exists_common_threshold_eventually_completeMixture_family_jets
    {ι : Type*} [Fintype ι] {N : ι → ℕ} {t : ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ)) {c ε : ℝ}
    (hc : 0 < c) (hε : 0 < ε) :
    ∃ C0 : ℕ, ∀ C' : ℕ, C0 ≤ C' → ∀ᶠ w : ℕ in atTop,
      ∃ design : ∀ σ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c ((mix σ).rate i) w) (physicalPoolV c w),
      ∀ σ (k : Fin (t + 1)),
        |iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0 -
          iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0| < ε := by
  have hfamily (σ : ι) := exists_common_threshold_eventually_completeMixture_jets
    (t := t) (mix σ) hc hε
  choose C0 hC0 using hfamily
  refine ⟨∑ σ, C0 σ, fun C' hC' => ?_⟩
  have hall : ∀ᶠ w : ℕ in atTop, ∀ σ,
      ∃ design : ∀ i, PoolDesign
        (Nat.ceil ((C' : ℝ) * (w : ℝ) ^ 2))
        (physicalPoolR c ((mix σ).rate i) w) (physicalPoolV c w),
      ∀ k : Fin (t + 1),
        |iteratedDeriv k.1 (completeMixtureResponse (mix σ) design w) 0 -
          iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0| < ε := by
    rw [eventually_all]
    intro σ
    apply hC0 σ C'
    exact (Finset.single_le_sum (fun τ _ => Nat.zero_le (C0 τ))
      (Finset.mem_univ σ)).trans hC'
  filter_upwards [hall] with w hw
  choose design hdesign using hw
  exact ⟨design, hdesign⟩

#print axioms MonotoneDNF.wholeMixtureJet_eq_iteratedDeriv
#print axioms MonotoneDNF.exists_common_threshold_eventually_completeMixture_jets
#print axioms MonotoneDNF.exists_common_threshold_eventually_completeMixture_family_jets

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitMixtureSource.lean <==
module

public import MonotoneDNF.WholeUnitSource
public import MonotoneDNF.WholeUnitMixtureJets

@[expose] public section

/-!
# Concrete all-pattern generic templates

Every generic list has a genuine width-w trigger disjoint from the fixed
pool design. The full local selector is appended afterwards and transported
with the entire unit. The common pool dimension is fixed independently of
the sign pattern, and the finite list enumeration is explicit.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

noncomputable def wholeMixtureListEquiv (t : ℕ) (N : HigherSignPattern t → ℕ) :
    FullGenericListIndex t N ≃ Fin (Fintype.card (FullGenericListIndex t N)) :=
  Fintype.equivFin _

theorem wholeMixtureList_card (t : ℕ) (N : HigherSignPattern t → ℕ) :
    Fintype.card (FullGenericListIndex t N) = ∑ σ, (N σ + 1) := by
  simp [FullGenericListIndex, Fintype.card_sigma]

/-- All local generic copies may start from the same trigger positions;
their final independent permutations supply the selected geometry. -/
def wholeMixtureLocalTrigger (M w t : ℕ) : Finset (Fin (M + (w + t))) :=
  embedLastTerm M (w + t) (embedFirstTerm w t Finset.univ)

@[simp] theorem wholeMixtureLocalTrigger_card (M w t : ℕ) :
    (wholeMixtureLocalTrigger M w t).card = w := by
  simp [wholeMixtureLocalTrigger]

noncomputable def wholeMixtureLocalBody {t M w : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (g : Fin (Fintype.card (FullGenericListIndex t N))) :
    List (Finset (Fin (M + (w + t)))) :=
  let p := (wholeMixtureListEquiv t N).symm g
  embedFirstBody M (w + t) (sourceMixtureBody (design p.1) p.2)

theorem wholeMixtureLocalBody_disjoint {t M w : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (g : Fin (Fintype.card (FullGenericListIndex t N)))
    (S : Finset (Fin (M + (w + t)))) (hS : S ∈ wholeMixtureLocalBody (w := w) design g) :
    Disjoint (wholeMixtureLocalTrigger M w t) S := by
  unfold wholeMixtureLocalBody embedFirstBody at hS
  obtain ⟨T, _hT, rfl⟩ := List.mem_map.mp hS
  exact (disjoint_embedFirstTerm_embedLastTerm T _).symm

noncomputable def wholeMixtureShapes {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i)) :
    WholeSourceShapes (Fintype.card (FullGenericListIndex t N)) t (M + (w + t)) L w :=
  wholeSourceShapes (fun _ => wholeMixtureLocalTrigger M w t)
    (wholeMixtureLocalBody design) (fun _ => wholeMixtureLocalTrigger_card M w t) (by omega)

noncomputable def wholeMixtureFraction {t : ℕ} {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ)) (radial : RadialControl t → ℝ)
    (g : Fin (Fintype.card (FullGenericListIndex t N))) : ℝ :=
  let p := (wholeMixtureListEquiv t N).symm g
  higherSignPatternWeight radial p.1 * mixtureCopyWeight (mix p.1) p.2

theorem wholeMixtureFraction_mem_unit {t : ℕ} {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {radial : RadialControl t → ℝ} (hr : ∀ i, |radial i| ≤ 1)
    (g : Fin (Fintype.card (FullGenericListIndex t N))) :
    0 ≤ wholeMixtureFraction mix radial g ∧ wholeMixtureFraction mix radial g ≤ 1 := by
  let p := (wholeMixtureListEquiv t N).symm g
  have hp0 := higherSignPatternWeight_nonneg hr p.1
  have hp1 := higherSignPatternWeight_le_one hr p.1
  have hm := mixtureCopyWeight_mem_unit (mix p.1) (hone p.1)
    ((hmass p.1).le.trans (by norm_num : (1 / 4 : ℝ) ≤ 1)) p.2
  exact ⟨mul_nonneg hp0 hm.1,
    (mul_le_mul_of_nonneg_right hp1 hm.1).trans (by simpa using hm.2)⟩

/-- Exact full-cube response of each actual complete generic template. -/
theorem biasedResponse_wholeMixtureGenericTemplate {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (g : Fin (Fintype.card (FullGenericListIndex t N))) (z : ℝ) :
    biasedResponse (w : ℝ) (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g)) z =
      (1 / 2 : ℝ) ^ w * (1 + 2 * z / (w : ℝ)) ^ w *
        sourceMixtureResponseValue
          (design ((wholeMixtureListEquiv t N).symm g).1) (w : ℝ) z
          ((wholeMixtureListEquiv t N).symm g).2 := by
  let p := (wholeMixtureListEquiv t N).symm g
  have hbody : biasedResponse (w : ℝ)
      (dnfEval (wholeMixtureLocalBody (w := w) design g)) z =
        sourceMixtureResponseValue (design p.1) (w : ℝ) z p.2 := by
    change biasedFiringProbability (1 / 2 + z / (w : ℝ))
      (dnfEval (embedFirstBody M (w + t) (sourceMixtureBody (design p.1) p.2))) = _
    rw [biasedFiringProbability_embedFirstBody]
    exact biasedResponse_sourceMixtureBody (design p.1) (w : ℝ) z p.2
  have h := normalizedResponse_permuted_completeTriggeredUnit (L := L) (w : ℝ) z
    (Equiv.refl _) (wholeMixtureLocalTrigger M w t) (wholeMixtureLocalBody design g)
    (wholeMixtureLocalTrigger_card M w t)
    (wholeMixtureLocalBody_disjoint design g)
  simp only [permuteBody_refl] at h
  rw [hbody] at h
  have hD : (1 / 2 : ℝ) ^ w * (2 : ℝ) ^ w = 1 := by rw [← mul_pow]; norm_num
  change biasedResponse (w : ℝ)
      (dnfEval (embedFirstBody (M + (w + t)) L
        (triggeredBodyTerms (wholeMixtureLocalTrigger M w t)
          (wholeMixtureLocalBody design g)))) z = _
  have hscaled := congrArg (fun x : ℝ => (1 / 2 : ℝ) ^ w * x) h
  rw [← mul_assoc, hD, one_mul] at hscaled
  simpa only [mul_assoc] using hscaled

theorem sum_mixtureCopyWeight_mul_actualResponseValue {N M : ℕ}
    {R v : Fin N → ℕ} (mix : FinitePositiveMixture N)
    (design : ∀ i, PoolDesign M (R i) (v i)) (w z : ℝ) :
    (∑ ℓ, mixtureCopyWeight mix ℓ * sourceMixtureResponseValue design w z ℓ) =
      mix.pureWeight + ∑ i, mix.weight i * biasedResponse w (poolEval (design i)) z := by
  rw [Fin.sum_univ_succ]
  simp [mixtureCopyWeight, sourceMixtureResponseValue]

/-- All pattern/list fractions retain precisely the calibrated weighted
complete-mixture response on the common cube. -/
theorem sum_wholeMixtureFraction_mul_biasedResponse {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (radial : RadialControl t → ℝ) (z : ℝ) :
    (∑ g, wholeMixtureFraction mix radial g *
      biasedResponse (w : ℝ)
        (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g)) z) =
      (1 / 2 : ℝ) ^ w * ∑ σ, higherSignPatternWeight radial σ *
        completeMixtureResponse (mix σ) (design σ) w z := by
  simp_rw [biasedResponse_wholeMixtureGenericTemplate]
  let F : FullGenericListIndex t N → ℝ := fun p =>
    (higherSignPatternWeight radial p.1 * mixtureCopyWeight (mix p.1) p.2) *
      ((1 / 2 : ℝ) ^ w * (1 + 2 * z / (w : ℝ)) ^ w *
        sourceMixtureResponseValue (design p.1) (w : ℝ) z p.2)
  change (∑ g, F ((wholeMixtureListEquiv t N).symm g)) = _
  rw [Equiv.sum_comp, Fintype.sum_sigma]
  unfold F completeMixtureResponse
  rw [Finset.mul_sum]
  apply Finset.sum_congr rfl
  intro σ _hσ
  calc
    _ = ((1 / 2 : ℝ) ^ w * higherSignPatternWeight radial σ *
        (1 + 2 * z / (w : ℝ)) ^ w) *
          (∑ ℓ, mixtureCopyWeight (mix σ) ℓ *
            sourceMixtureResponseValue (design σ) (w : ℝ) z ℓ) := by
      rw [Finset.mul_sum]
      apply Finset.sum_congr rfl
      intro ℓ _hℓ
      ring
    _ = _ := by
      rw [sum_mixtureCopyWeight_mul_actualResponseValue]
      ring

#print axioms MonotoneDNF.wholeMixtureLocalBody_disjoint
#print axioms MonotoneDNF.biasedResponse_wholeMixtureGenericTemplate
#print axioms MonotoneDNF.sum_wholeMixtureFraction_mul_biasedResponse

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitPermutation.lean <==
module

public import MonotoneDNF.CenteredAnchorBaseline

@[expose] public section

/-!
# Permuting an entire physical unit on the full cube

A trigger, body and selector may be transported together by one coordinate
permutation.  This preserves their internal dependence, the displayed DNF
length, and the complete biased response.  Averaging that actual transported
unit gives the degree average of its original Walsh coefficients on every
coordinate set, including coordinates used as selectors before transport.

These finite identities support a different embedding architecture.  They do
not assert concentration, physical face signs, or existence of a hard gate.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Transport one entire real observable, preserving all internal incidence. -/
def permutedRealUnit {n : ℕ} (π : Equiv.Perm (Fin n))
    (f : BooleanCube n → ℝ) : BooleanCube n → ℝ :=
  fun x => f (permuteCube π.symm x)

theorem permutedRealUnit_mul {n : ℕ} (π τ : Equiv.Perm (Fin n))
    (f : BooleanCube n → ℝ) :
    permutedRealUnit π (permutedRealUnit τ f) =
      permutedRealUnit (π * τ) f := by
  funext x
  rfl

@[simp] theorem permutedRealUnit_at_permuteCube {n : ℕ}
    (π : Equiv.Perm (Fin n)) (f : BooleanCube n → ℝ) (x : BooleanCube n) :
    permutedRealUnit π f (permuteCube π x) = f x := by
  unfold permutedRealUnit permuteCube
  simp

/-- The mean of one entire randomly transported unit, not an independent
trigger average against a separately transported body. -/
noncomputable def wholeUnitWalshMean {n : ℕ} (f : BooleanCube n → ℝ)
    (T : Finset (Fin n)) : ℝ :=
  expectation (fun π : Equiv.Perm (Fin n) =>
    realWalshCoefficient (permutedRealUnit π f) T)

/-- A full permutation average absorbs every permutation of the test set. -/
theorem wholeUnitWalshMean_permute_test {n : ℕ} (f : BooleanCube n → ℝ)
    (τ : Equiv.Perm (Fin n)) (T : Finset (Fin n)) :
    wholeUnitWalshMean f (permuteTerm τ T) = wholeUnitWalshMean f T := by
  let e : Equiv.Perm (Equiv.Perm (Fin n)) := Equiv.mulLeft τ.symm
  let F : Equiv.Perm (Fin n) → ℝ := fun π =>
    realWalshCoefficient (permutedRealUnit π f) T
  have hpoint (π : Equiv.Perm (Fin n)) :
      realWalshCoefficient (permutedRealUnit π f) (permuteTerm τ T) = F (e π) := by
    have heq : τ * (e π) = π := by
      change τ * (τ.symm * π) = π
      rw [← mul_assoc]
      ext i
      simp [Equiv.Perm.mul_apply]
    have h := realWalshCoefficient_permuteTerm_symm τ
      (permutedRealUnit (e π) f) T
    change realWalshCoefficient
      (permutedRealUnit τ (permutedRealUnit (e π) f)) (permuteTerm τ T) = _ at h
    rw [permutedRealUnit_mul, heq] at h
    exact h
  unfold wholeUnitWalshMean
  calc
    expectation (fun π : Equiv.Perm (Fin n) =>
      realWalshCoefficient (permutedRealUnit π f) (permuteTerm τ T)) =
        expectation (fun π => F (e π)) := by
          apply congrArg expectation
          funext π
          exact hpoint π
    _ = expectation F := expectation_comp_equiv e F

/-- The mean is constant over the complete degree fiber of the ambient cube. -/
theorem wholeUnitWalshMean_of_card_eq {n : ℕ} (f : BooleanCube n → ℝ)
    {S T : Finset (Fin n)} (hcard : S.card = T.card) :
    wholeUnitWalshMean f S = wholeUnitWalshMean f T := by
  obtain ⟨π, hπ⟩ := Equiv.Perm.exists_map_finset_eq S T hcard
  rw [← show permuteTerm π S = T from hπ]
  exact (wholeUnitWalshMean_permute_test f π S).symm

/-- Every individual transported unit preserves its complete degree sum. -/
theorem sum_realWalsh_permutedRealUnit_degree {n : ℕ}
    (π : Equiv.Perm (Fin n)) (f : BooleanCube n → ℝ) (r : ℕ) :
    (∑ T : Finset (Fin n) with T.card = r,
      realWalshCoefficient (permutedRealUnit π f) T) =
    ∑ T : Finset (Fin n) with T.card = r, realWalshCoefficient f T := by
  symm
  apply Finset.sum_equiv π.finsetCongr
  · intro T
    simp [Equiv.finsetCongr_apply]
  · intro T _hT
    exact (realWalshCoefficient_permuteTerm_symm π f T).symm

/-- Averaging transported units also preserves the degree sum exactly. -/
theorem sum_wholeUnitWalshMean_degree {n : ℕ}
    (f : BooleanCube n → ℝ) (r : ℕ) :
    (∑ T : Finset (Fin n) with T.card = r, wholeUnitWalshMean f T) =
      ∑ T : Finset (Fin n) with T.card = r, realWalshCoefficient f T := by
  unfold wholeUnitWalshMean
  rw [← expectation_sum_constituent_finset]
  simp_rw [sum_realWalsh_permutedRealUnit_degree]
  exact expectation_const _

/-- Exact coefficient formula for the full-unit permutation average. -/
theorem wholeUnitWalshMean_eq_degreeSetAverage {n : ℕ}
    (f : BooleanCube n → ℝ) (T : Finset (Fin n)) :
    wholeUnitWalshMean f T = degreeSetAverage (realWalshCoefficient f) T.card := by
  have hcard : T.card ≤ n := by simpa using Finset.card_le_univ T
  have hden : (n.choose T.card : ℝ) ≠ 0 := by
    exact_mod_cast Nat.choose_ne_zero hcard
  have hsum : (∑ S : Finset (Fin n) with S.card = T.card, wholeUnitWalshMean f S) =
      (n.choose T.card : ℝ) * wholeUnitWalshMean f T := by
    calc
      (∑ S : Finset (Fin n) with S.card = T.card, wholeUnitWalshMean f S) =
          ∑ _S : Finset (Fin n) with _S.card = T.card, wholeUnitWalshMean f T := by
            apply Finset.sum_congr rfl
            intro S hS
            exact wholeUnitWalshMean_of_card_eq f (Finset.mem_filter.mp hS).2
      _ = _ := by rw [Finset.sum_const, card_walsh_degree_fiber, nsmul_eq_mul]
  unfold degreeSetAverage
  apply (eq_div_iff hden).mpr
  rw [← sum_wholeUnitWalshMean_degree, hsum]
  ring

/-- In particular the generic full-unit mean has no centered angular error
on any full-cube degree fiber. -/
theorem normalizedAngularDeviation_wholeUnitWalshMean {n : ℕ}
    (f : BooleanCube n → ℝ) (gamma : ℕ → ℝ) (T : Finset (Fin n)) :
    normalizedAngularDeviation (wholeUnitWalshMean f) gamma T = 0 := by
  apply normalizedAngularDeviation_eq_zero_of_fiberwiseConstant
  intro S hS
  exact wholeUnitWalshMean_of_card_eq f hS

/-- Homogeneous product weights are invariant under coordinate transport. -/
theorem biasedWeight_permuteCube {n : ℕ} (α : ℝ)
    (π : Equiv.Perm (Fin n)) (x : BooleanCube n) :
    biasedWeight α (permuteCube π x) = biasedWeight α x := by
  unfold biasedWeight permuteCube
  exact Equiv.prod_comp π.symm (fun i => if x i = true then α else 1 - α)

/-- The whole-unit embedding preserves the entire biased response, hence
all its finite derivative jets, for each fixed permutation. -/
theorem biasedExpectation_permutedRealUnit {n : ℕ} (α : ℝ)
    (π : Equiv.Perm (Fin n)) (f : BooleanCube n → ℝ) :
    biasedExpectation α (permutedRealUnit π f) = biasedExpectation α f := by
  unfold biasedExpectation
  symm
  apply Fintype.sum_equiv (permuteCubeEquiv π)
  intro x
  simp only [permuteCubeEquiv_apply, biasedWeight_permuteCube,
    permutedRealUnit_at_permuteCube]

/-- Concrete displayed DNFs obey the same response identity. -/
theorem biasedResponse_permuteBody {n : ℕ} (w z : ℝ)
    (π : Equiv.Perm (Fin n)) (body : List (Finset (Fin n))) :
    biasedResponse w (dnfEval (permuteBody π body)) z =
      biasedResponse w (dnfEval body) z := by
  change biasedExpectation (1 / 2 + z / w)
    (fun x => bit (dnfEval (permuteBody π body) x)) =
      biasedExpectation (1 / 2 + z / w) (fun x => bit (dnfEval body x))
  simp_rw [dnfEval_permuteBody_symm]
  have hfun : permutedRealUnit π (fun x => bit (dnfEval body x)) =
      fun x => bit (dnfEval body (permuteCube π.symm x)) := rfl
  exact (congrArg (biasedExpectation (1 / 2 + z / w)) hfun).symm.trans
    (biasedExpectation_permutedRealUnit (1 / 2 + z / w) π (fun x => bit (dnfEval body x)))

/-- Transport preserves the actual displayed term count. -/
theorem length_permuteBody {n : ℕ} (π : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) : (permuteBody π body).length = body.length := by
  simp [permuteBody]

@[simp] theorem permuteBody_refl {n : ℕ} (body : List (Finset (Fin n))) :
    permuteBody (Equiv.refl _) body = body := by
  have hterm : permuteTerm (Equiv.refl (Fin n)) = fun S => S := by
    funext S
    ext i
    simp [permuteTerm]
  simp only [permuteBody, hterm, List.map_id_fun', id_eq]

#print axioms MonotoneDNF.wholeUnitWalshMean_eq_degreeSetAverage
#print axioms MonotoneDNF.normalizedAngularDeviation_wholeUnitWalshMean
#print axioms MonotoneDNF.biasedExpectation_permutedRealUnit
#print axioms MonotoneDNF.biasedResponse_permuteBody

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitPrefix.lean <==
module

public import MonotoneDNF.WholeUnitPermutation
public import MonotoneDNF.PartVConcentration

@[expose] public section

/-!
# Selecting complete whole-unit prefixes

The random variable is a coordinate permutation of the entire displayed DNF
unit.  Its exact mean is the degree average of that same unit, so no fixed
pool is identified with an independent random-pool average.  The theorem
selects one deterministic array of embeddings controlling every specified
test and every nonempty prefix simultaneously.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Full-unit transport preserves the fair firing probability. -/
theorem probability_dnf_permuteBody {n : ℕ} (π : Equiv.Perm (Fin n))
    (body : List (Finset (Fin n))) :
    probability (fun x => dnfEval (permuteBody π body) x = true) =
      probability (fun x => dnfEval body x = true) := by
  simp_rw [dnfEval_permuteBody_symm]
  exact probability_comp_equiv (permuteCubeEquiv π).symm
    (fun x => dnfEval body x = true)

/-- Exact full-cube coefficient mean of a concrete transported DNF unit. -/
theorem expectation_walsh_dnf_permuteBody {n : ℕ}
    (body : List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectation (fun π : Equiv.Perm (Fin n) =>
      walshCoefficient (dnfEval (permuteBody π body)) T) =
        degreeSetAverage (walshCoefficient (dnfEval body)) T.card := by
  have h := wholeUnitWalshMean_eq_degreeSetAverage
    (fun x => bit (dnfEval body x)) T
  unfold wholeUnitWalshMean permutedRealUnit at h
  simp_rw [show (fun π : Equiv.Perm (Fin n) =>
      walshCoefficient (dnfEval (permuteBody π body)) T) =
      (fun π => realWalshCoefficient
        (fun x => bit (dnfEval body (permuteCube π.symm x))) T) by
    funext π
    unfold walshCoefficient realWalshCoefficient
    simp_rw [dnfEval_permuteBody_symm]]
  exact h

/-- Walsh coefficients of every transported actual unit are bounded by
the firing probability of the original complete unit. -/
theorem abs_walsh_dnf_permuteBody_le {n : ℕ}
    (π : Equiv.Perm (Fin n)) (body : List (Finset (Fin n)))
    (T : Finset (Fin n)) :
    |walshCoefficient (dnfEval (permuteBody π body)) T| ≤
      probability (fun x => dnfEval body x = true) := by
  exact (abs_walshCoefficient_le_firingProbability _ T).trans_eq
    (probability_dnf_permuteBody π body)

/-- A single finite array of complete-unit permutations controls all tested
Walsh coefficients over all prefixes, relative to the exact per-unit means.
The only numerical premise is the explicit finite Hoeffding union budget. -/
theorem exists_wholeUnitPrefixes
    {n N : ℕ} {τ : Type*} [Fintype τ]
    (body : Fin N → List (Finset (Fin n))) (test : τ → Finset (Fin n))
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (hfire : ∀ i, probability (fun x => dnfEval (body i) x = true) ≤ D)
    (hbudget : (∑ q : Fin N × τ,
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) < 1) :
    ∃ π : Fin N → Equiv.Perm (Fin n), ∀ k : Fin N, ∀ q : τ,
      |(∑ i ∈ finPrefix k,
          walshCoefficient (dnfEval (permuteBody (π i) (body i))) (test q)) -
        (∑ i ∈ finPrefix k,
          degreeSetAverage (walshCoefficient (dnfEval (body i))) (test q).card)| < ε := by
  let : MeasurableSpace (Equiv.Perm (Fin n)) := ⊤
  let Y : τ → Fin N → Equiv.Perm (Fin n) → ℝ := fun q i π =>
    walshCoefficient (dnfEval (permuteBody π (body i))) (test q)
  have hY : ∀ q i π, |Y q i π| ≤ D := by
    intro q i π
    exact (abs_walsh_dnf_permuteBody_le π (body i) (test q)).trans (hfire i)
  obtain ⟨π, hπ⟩ := exists_embedding_all_nonemptyPrefixes Y hD hε hY hbudget
  refine ⟨π, fun k q => ?_⟩
  have h := hπ (k, q)
  unfold centeredPrefixSum Y at h
  simpa only [expectation_walsh_dnf_permuteBody] using h

/-- When a finite pool design is sampled as well, its expectation remains
explicit.  No chosen design is substituted for the design average. -/
theorem expectation_walsh_jointWholeUnit {n : ℕ} {Δ : Type*}
    [Fintype Δ] [Nonempty Δ]
    (body : Δ → List (Finset (Fin n))) (T : Finset (Fin n)) :
    expectation (fun z : Δ × Equiv.Perm (Fin n) =>
      walshCoefficient (dnfEval (permuteBody z.2 (body z.1))) T) =
      expectation (fun d : Δ =>
        degreeSetAverage (walshCoefficient (dnfEval (body d))) T.card) := by
  rw [expectation_product]
  simp_rw [expectation_walsh_dnf_permuteBody]

/-- Jointly select every finite pool design and whole-unit embedding, using
the exact design-and-permutation mean.  The finite selection fixes real
displayed DNF bodies, not an averaged real-valued substitute for a gate. -/
theorem exists_jointWholeUnitPrefixes
    {n N : ℕ} {τ Δ : Type*} [Fintype τ] [Fintype Δ] [Nonempty Δ]
    (body : Fin N → Δ → List (Finset (Fin n))) (test : τ → Finset (Fin n))
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (hfire : ∀ i d, probability (fun x => dnfEval (body i d) x = true) ≤ D)
    (hbudget : (∑ q : Fin N × τ,
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) < 1) :
    ∃ d : Fin N → Δ, ∃ π : Fin N → Equiv.Perm (Fin n),
      ∀ k : Fin N, ∀ q : τ,
      |(∑ i ∈ finPrefix k,
          walshCoefficient (dnfEval (permuteBody (π i) (body i (d i)))) (test q)) -
        (∑ i ∈ finPrefix k,
          expectation (fun δ : Δ =>
            degreeSetAverage (walshCoefficient (dnfEval (body i δ)))
              (test q).card))| < ε := by
  let : MeasurableSpace (Δ × Equiv.Perm (Fin n)) := ⊤
  let Y : τ → Fin N → (Δ × Equiv.Perm (Fin n)) → ℝ := fun q i z =>
    walshCoefficient (dnfEval (permuteBody z.2 (body i z.1))) (test q)
  have hY : ∀ q i z, |Y q i z| ≤ D := by
    intro q i z
    exact (abs_walsh_dnf_permuteBody_le z.2 (body i z.1) (test q)).trans
      (hfire i z.1)
  obtain ⟨ω, hω⟩ := exists_embedding_all_nonemptyPrefixes Y hD hε hY hbudget
  refine ⟨fun i => (ω i).1, fun i => (ω i).2, fun k q => ?_⟩
  have h := hω (k, q)
  unfold centeredPrefixSum Y at h
  simpa only [expectation_walsh_jointWholeUnit] using h

#print axioms MonotoneDNF.probability_dnf_permuteBody
#print axioms MonotoneDNF.expectation_walsh_dnf_permuteBody
#print axioms MonotoneDNF.exists_wholeUnitPrefixes
#print axioms MonotoneDNF.expectation_walsh_jointWholeUnit
#print axioms MonotoneDNF.exists_jointWholeUnitPrefixes

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitRadial.lean <==
module

public import MonotoneDNF.WholeUnitMixtureSource
public import MonotoneDNF.WholeUnitRadialBounds

@[expose] public section

/-!
# Radial calibration of the full-cube ideal

The degree sum of a whole-unit mean is the degree sum of its actual local
template. This connects the concrete fixed-design mixture jets to the full
ambient radial residual. Generic convex weights and the small common anchor
scale are retained explicitly.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- Degree sums of the actual whole-unit means are exactly response jets,
including every coordinate in the common ambient cube. -/
theorem normalizedRadial_wholeUnitMeans_eq_responseJet {G n : ℕ}
    (generic : Fin G → List (Finset (Fin n))) (weight : Fin G → ℝ)
    (w scale : ℝ) (hscale : scale ≠ 0) (r : ℕ) :
    normalizedRadialCoefficientSum
      (fun T => ∑ g, weight g * wholeUnitWalshMean
        (fun x => bit (dnfEval (generic g) x)) T) w scale r =
      iteratedDeriv r (fun z => ∑ g, weight g * biasedResponse w (dnfEval (generic g)) z) 0 /
        ((r.factorial : ℝ) * scale) := by
  have hsum : (∑ T : Finset (Fin n) with T.card = r,
      ∑ g, weight g * wholeUnitWalshMean (fun x => bit (dnfEval (generic g) x)) T) =
      ∑ g, weight g * walshDegreeSum (dnfEval (generic g)) r := by
    rw [Finset.sum_comm]
    apply Finset.sum_congr rfl
    intro g _hg
    rw [← Finset.mul_sum, sum_wholeUnitWalshMean_degree]
    rfl
  have hjet : iteratedDeriv r
      (fun z => ∑ g, weight g * biasedResponse w (dnfEval (generic g)) z) 0 =
      ∑ g, weight g * iteratedDeriv r (biasedResponse w (dnfEval (generic g))) 0 := by
    rw [show (fun z => ∑ g, weight g * biasedResponse w (dnfEval (generic g)) z) =
      ∑ g, (fun z => weight g * biasedResponse w (dnfEval (generic g)) z) by
        funext z; rw [Finset.sum_apply]]
    rw [iteratedDeriv_sum (fun g _ => contDiffAt_const.mul
      (contDiffAt_biasedResponse w (dnfEval (generic g)) r 0))]
    apply Finset.sum_congr rfl
    intro g _hg
    exact iteratedDeriv_const_mul _ (contDiffAt_biasedResponse w (dnfEval (generic g)) r 0)
  have hfac : (r.factorial : ℝ) ≠ 0 := by positivity
  unfold normalizedRadialCoefficientSum
  rw [hsum, hjet, Finset.mul_sum, Finset.sum_div]
  apply Finset.sum_congr rfl
  intro g _hg
  rw [iteratedDeriv_biasedResponse_zero]
  field_simp

/-- Exact radial generic ideal for the actual all-pattern mixture templates. -/
theorem normalizedRadial_wholeMixtureMeans {t M w L : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (radial : RadialControl t → ℝ) (hw : 0 < w) (r : ℕ) :
    normalizedRadialCoefficientSum
      (fun T => ∑ g, ((sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) *
        wholeUnitWalshMean (fun x => bit (dnfEval
          ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g) x)) T)
      (w : ℝ) (triggerBudgetScale (sourceCopyCount t w) w) r =
        (∑ σ, higherSignPatternWeight radial σ *
          iteratedDeriv r (completeMixtureResponse (mix σ) (design σ) w) 0) /
            (r.factorial : ℝ) := by
  let F : ℝ → ℝ := fun z => ∑ σ, higherSignPatternWeight radial σ *
    completeMixtureResponse (mix σ) (design σ) w z
  have hF : ContDiffAt ℝ r F 0 :=
    ContDiffAt.sum (fun σ _ => contDiffAt_const.mul
      (contDiffAt_completeMixtureResponse (mix σ) (design σ) w r))
  have hscale : triggerBudgetScale (sourceCopyCount t w) w ≠ 0 := by
    unfold triggerBudgetScale sourceCopyCount sourceCopyExponent
    positivity
  have hfun : (fun z => ∑ g,
      ((sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) *
        biasedResponse (w : ℝ)
          (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g)) z) =
      fun z => triggerBudgetScale (sourceCopyCount t w) w * F z := by
    funext z
    calc
      _ = (sourceCopyCount t w : ℝ) * (∑ g, wholeMixtureFraction mix radial g *
          biasedResponse (w : ℝ)
            (dnfEval ((wholeMixtureShapes (w := w) (L := L) design).genericTemplate g)) z) := by
        rw [Finset.mul_sum]
        apply Finset.sum_congr rfl
        intro g _hg
        ring
      _ = _ := by
        rw [sum_wholeMixtureFraction_mul_biasedResponse]
        dsimp [triggerBudgetScale, F]
        ring
  rw [normalizedRadial_wholeUnitMeans_eq_responseJet _ _ _ _ hscale,
    hfun, iteratedDeriv_const_mul _ hF]
  have hjet : iteratedDeriv r F 0 =
      ∑ σ, higherSignPatternWeight radial σ *
        iteratedDeriv r (completeMixtureResponse (mix σ) (design σ) w) 0 := by
    unfold F
    rw [show (fun z => ∑ σ, higherSignPatternWeight radial σ *
        completeMixtureResponse (mix σ) (design σ) w z) =
      ∑ σ, (fun z => higherSignPatternWeight radial σ *
        completeMixtureResponse (mix σ) (design σ) w z) by
          funext z; rw [Finset.sum_apply]]
    rw [iteratedDeriv_sum (fun σ _ => contDiffAt_const.mul
      (contDiffAt_completeMixtureResponse (mix σ) (design σ) w r))]
    apply Finset.sum_congr rfl
    intro σ _hσ
    exact iteratedDeriv_const_mul _
      (contDiffAt_completeMixtureResponse (mix σ) (design σ) w r)
  rw [hjet]
  field_simp

theorem iteratedDeriv_signedHigherResponse_higher {t : ℕ}
    (η : ℝ) (σ : HigherSignPattern t) (k : Fin (t + 1)) (hk : 2 ≤ k.1) :
    iteratedDeriv k.1 (signedHigherResponse η σ) 0 =
      (k.1.factorial : ℝ) * higherCoefficients η σ k := by
  have hleading : iteratedDeriv k.1 linearLeadingResponse 0 = 0 := by
    unfold linearLeadingResponse
    rw [iteratedDeriv_const_add (by omega), iteratedDeriv_const_mul _ (by fun_prop),
      iteratedDeriv_fun_id_zero]
    simp [show k.1 ≠ 1 by omega]
  have hfun : signedHigherResponse η σ = linearLeadingResponse +
      ∑ ℓ, (fun z => higherCoefficients η σ ℓ * z ^ ℓ.1) := by
    funext z
    simp [signedHigherResponse, Finset.sum_apply]
  have hsmooth : ContDiffAt ℝ k.1
      (∑ ℓ : Fin (t + 1), fun z => higherCoefficients η σ ℓ * z ^ ℓ.1) 0 := by
    rw [show (∑ ℓ : Fin (t + 1), fun z => higherCoefficients η σ ℓ * z ^ ℓ.1) =
      (fun z => ∑ ℓ, higherCoefficients η σ ℓ * z ^ ℓ.1) by
        funext z; rw [Finset.sum_apply]]
    fun_prop
  rw [hfun, iteratedDeriv_add (by unfold linearLeadingResponse; fun_prop) hsmooth,
    hleading, zero_add, iteratedDeriv_sum (fun ℓ _ => by fun_prop)]
  have hterm (ℓ : Fin (t + 1)) :
      iteratedDeriv k.1 (fun z => higherCoefficients η σ ℓ * z ^ ℓ.1) 0 =
      if ℓ = k then (k.1.factorial : ℝ) * higherCoefficients η σ k else 0 := by
    rw [iteratedDeriv_const_mul _ (by fun_prop), iteratedDeriv_fun_pow_zero]
    by_cases hℓ : ℓ = k
    · subst ℓ
      simp [mul_comm]
    · have hne : k.1 ≠ ℓ.1 := by
        intro heq
        exact hℓ (Fin.ext heq.symm)
      simp [hℓ, hne]
  simp_rw [hterm]
  simp

/-- Convex pattern weights transfer the finite fixed-design jet error
uniformly over the entire radial control box. -/
theorem abs_weighted_completeMixture_jet_sub_dial_le
    {t M w : ℕ} {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (radial : RadialControl t → ℝ) (hr : ∀ i, |radial i| ≤ 1)
    (η c : ℝ) {ε : ℝ} (hε : 0 ≤ ε)
    (hjet : ∀ σ, MatchesJet t (mixtureResponse (mix σ) c) (signedHigherResponse η σ) 0)
    (hcal : ∀ σ (k : Fin (t + 1)),
      |iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0 -
        iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0| ≤ ε)
    (k : Fin (t + 1)) (hk : 2 ≤ k.1) :
    |((∑ σ, higherSignPatternWeight radial σ *
      iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0) /
        (k.1.factorial : ℝ)) - η * radial ⟨k.1 - 2, by omega⟩| ≤ ε := by
  have hfac : (0 : ℝ) < k.1.factorial := by positivity
  have hfac1 : (1 : ℝ) ≤ k.1.factorial := by exact_mod_cast Nat.factorial_pos k.1
  have htarget (σ : HigherSignPattern t) :
      iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0 =
        (k.1.factorial : ℝ) * higherCoefficients η σ k := by
    have h := congrFun (hjet σ) k
    exact h.trans (iteratedDeriv_signedHigherResponse_higher η σ k hk)
  have hsumtarget : (∑ σ, higherSignPatternWeight radial σ *
      iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0) =
      (k.1.factorial : ℝ) * (η * radial ⟨k.1 - 2, by omega⟩) := by
    simp_rw [htarget]
    rw [show (∑ σ, higherSignPatternWeight radial σ *
      ((k.1.factorial : ℝ) * higherCoefficients η σ k)) =
      (k.1.factorial : ℝ) * (∑ σ, higherSignPatternWeight radial σ * higherCoefficients η σ k) by
        rw [Finset.mul_sum]; apply Finset.sum_congr rfl; intros; ring]
    rw [sum_higherSignPatternWeight_mul_higherCoefficients, dif_pos hk]
  have herror : |(∑ σ, higherSignPatternWeight radial σ *
      iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0) -
      (∑ σ, higherSignPatternWeight radial σ *
        iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0)| ≤ ε := by
    rw [← Finset.sum_sub_distrib]
    calc
      _ ≤ ∑ σ, |higherSignPatternWeight radial σ *
          iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0 -
          higherSignPatternWeight radial σ *
            iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0| :=
        Finset.abs_sum_le_sum_abs _ _
      _ ≤ ∑ σ, higherSignPatternWeight radial σ * ε := by
        apply Finset.sum_le_sum
        intro σ _hσ
        rw [← mul_sub, abs_mul, abs_of_nonneg (higherSignPatternWeight_nonneg hr σ)]
        exact mul_le_mul_of_nonneg_left (hcal σ k) (higherSignPatternWeight_nonneg hr σ)
      _ = ε := by rw [← Finset.sum_mul, sum_higherSignPatternWeight, one_mul]
  rw [hsumtarget] at herror
  calc
    _ = |((∑ σ, higherSignPatternWeight radial σ *
        iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0) -
          (k.1.factorial : ℝ) * (η * radial ⟨k.1 - 2, by omega⟩)) /
        (k.1.factorial : ℝ)| := by congr 1; field_simp
    _ ≤ ε / (k.1.factorial : ℝ) := by
      rw [abs_div, abs_of_pos hfac]
      exact div_le_div_of_nonneg_right herror hfac.le
    _ ≤ ε := div_le_self hε hfac1

/-- The radial half-margin of the literal gate follows from the calibrated
complete templates and the quantitative Estimate 1/product-correction budget.
The anchor amplitude is the explicit positive scale chosen above. -/
theorem abs_physicalRadialResidual_wholeMixture_lt_half
    {t M w L : ℕ} [Nonempty (Fin (M + (w + t) + L))]
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (radial : RadialControl t → ℝ) (hr : ∀ i, |radial i| ≤ 1)
    (angle : Finset (Fin (M + (w + t) + L)) → ℝ) (ha : ∀ S, |angle S| ≤ 1)
    (gate : BooleanCube (M + (w + t) + L) → Bool)
    {η c E mass : ℝ} (hη : 0 < η) (ht : 0 < t) (hw : 0 < w) (htw : t ≤ w)
    (hjet : ∀ σ, MatchesJet t (mixtureResponse (mix σ) c) (signedHigherResponse η σ) 0)
    (hcal : ∀ σ (k : Fin (t + 1)),
      |iteratedDeriv k.1 (completeMixtureResponse (mix σ) (design σ) w) 0 -
        iteratedDeriv k.1 (mixtureResponse (mix σ) c) 0| ≤ η / 8)
    (hq : (1 : ℝ) / 2 ≤ rejectionProbability gate)
    (hp : probability (fun x => gate x = true) ≤ mass)
    (k : Fin (t + 1)) (hk : 2 ≤ k.1)
    (herror : ∀ T : Finset (Fin (M + (w + t) + L)), T.card = k.1 →
      |walshCoefficient gate T - wholeSourceIdealCoefficients t w
        (scaledTriangularStrength (wholeAnchorStrengthScale t η) t)
        (wholeMixtureShapes (w := w) (L := L) design).genericTemplate
        (fun g => (sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g) angle T| ≤ E)
    (hbudget : ((2 / (w : ℝ)) ^ k.1 / triggerBudgetScale (sourceCopyCount t w) w) *
        ((M + (w + t) + L).choose k.1 : ℝ) * E +
      (4 / (w : ℝ)) ^ k.1 * ((M + (w + t) + L).choose k.1 : ℝ) *
        (mass ^ k.1 / triggerBudgetScale (sourceCopyCount t w) w) < η / 4) :
    |physicalRadialResidual gate (w : ℝ) (triggerBudgetScale (sourceCopyCount t w) w) k.1 -
      η * radial ⟨k.1 - 2, by omega⟩| < η / 2 := by
  let a := wholeAnchorStrengthScale t η
  let ρ := scaledTriangularStrength a t
  let generic := (wholeMixtureShapes (w := w) (L := L) design).genericTemplate
  let weight := fun g => (sourceCopyCount t w : ℝ) * wholeMixtureFraction mix radial g
  let ideal := wholeSourceIdealCoefficients t w ρ generic weight angle
  let scale := triggerBudgetScale (sourceCopyCount t w) w
  let G : ℝ := normalizedRadialCoefficientSum
    (fun T => ∑ g, weight g * wholeUnitWalshMean (fun x => bit (dnfEval (generic g) x)) T)
    (w : ℝ) scale k.1
  let A : ℝ := normalizedRadialCoefficientSum
    (enumeratedAllSignIdealCoefficients t w (M + (w + t) + L) ρ angle)
    (w : ℝ) scale k.1
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hscale : 0 < scale := by
    dsimp [scale, triggerBudgetScale, sourceCopyCount, sourceCopyExponent]
    positivity
  have htransport := abs_physicalRadialResidual_sub_normalizedSum_le gate ideal
    hwR hscale hq hp herror
  have htransSmall : |physicalRadialResidual gate (w : ℝ) scale k.1 -
      normalizedRadialCoefficientSum ideal (w : ℝ) scale k.1| < η / 4 :=
    htransport.trans_lt hbudget
  have hsplit : normalizedRadialCoefficientSum ideal (w : ℝ) scale k.1 = G + A := by
    simp only [G, A, ideal, wholeSourceIdealCoefficients, normalizedRadialCoefficientSum,
      Finset.sum_add_distrib, mul_add]
  have hg : |G - η * radial ⟨k.1 - 2, by omega⟩| ≤ η / 8 := by
    dsimp [G, generic, weight, scale]
    rw [normalizedRadial_wholeMixtureMeans mix design radial hw]
    exact abs_weighted_completeMixture_jet_sub_dial_le mix design radial hr η c
      (by positivity) hjet hcal k hk
  have haspec := wholeAnchorStrengthScale_spec (t := t) hη
  have haSmall : |A| < η / 8 := by
    have hb := abs_normalizedRadialCoefficientSum_anchors_le ht hw htw
      (show t ≤ M + (w + t) + L by omega) (Nat.le_of_lt_succ k.2)
      haspec.1.le angle ha
    change |A| ≤ wholeAnchorRadialConstant t * a at hb
    exact hb.trans_lt haspec.2.2
  rw [hsplit] at htransSmall
  have heq : physicalRadialResidual gate (w : ℝ) scale k.1 -
      η * radial ⟨k.1 - 2, by omega⟩ =
      (physicalRadialResidual gate (w : ℝ) scale k.1 - (G + A)) +
        (G - η * radial ⟨k.1 - 2, by omega⟩) + A := by ring
  change |physicalRadialResidual gate (w : ℝ) scale k.1 -
    η * radial ⟨k.1 - 2, by omega⟩| < η / 2
  rw [heq]
  calc
    _ ≤ |physicalRadialResidual gate (w : ℝ) scale k.1 - (G + A)| +
        |G - η * radial ⟨k.1 - 2, by omega⟩| + |A| :=
      (abs_add_le _ _).trans (add_le_add (abs_add_le _ _) le_rfl)
    _ < η / 4 + η / 8 + η / 8 :=
      add_lt_add (add_lt_add_of_lt_of_le htransSmall hg) haSmall
    _ = η / 2 := by ring

#print axioms MonotoneDNF.normalizedRadial_wholeMixtureMeans
#print axioms MonotoneDNF.iteratedDeriv_signedHigherResponse_higher
#print axioms MonotoneDNF.abs_weighted_completeMixture_jet_sub_dial_le
#print axioms MonotoneDNF.abs_physicalRadialResidual_wholeMixture_lt_half

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitRadialBounds.lean <==
module

public import MonotoneDNF.WholeUnitAngular

@[expose] public section

/-!
# Radial budgets on the full common cube

The anchor budget uses the support of each complete local profile, before
selector truncation. Its support has at most `w+t` coordinates even when the
ambient cube is much larger. This prevents an ambient-dimension factor from
being charged to every anchor packet.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- Walsh coefficients vanish outside the actual support of an observable. -/
theorem realWalshCoefficient_eq_zero_of_dependsOn {n : ℕ}
    {S T : Finset (Fin n)} {f : BooleanCube n → ℝ}
    (hf : DependsOn S f) (hTS : ¬ T ⊆ S) :
    realWalshCoefficient f T = 0 := by
  obtain ⟨i, hiT, hiS⟩ := Finset.not_subset.mp hTS
  unfold realWalshCoefficient
  apply expectation_eq_zero_of_involutive_neg (fun x => flipBit x i)
  · intro x
    exact flipBit_flipBit x i
  · intro x
    have hfx : f (flipBit x i) = f x := by
      apply hf
      intro j hj
      apply flipBit_of_ne
      intro hji
      subst j
      exact hiS hj
    rw [hfx, walshCharacter_flipBit T x hiT]
    ring

/-- A support-size bound for the absolute mass of one degree fiber. -/
theorem sum_abs_realWalshCoefficient_le_of_dependsOn {n : ℕ}
    {S : Finset (Fin n)} {f : BooleanCube n → ℝ} {D : ℝ}
    (hf : DependsOn S f) (hcoef : ∀ T, |realWalshCoefficient f T| ≤ D)
    (r : ℕ) :
    (∑ T : Finset (Fin n) with T.card = r, |realWalshCoefficient f T|) ≤
      (S.card.choose r : ℝ) * D := by
  have hsub : S.powersetCard r ⊆
      (Finset.univ : Finset (Finset (Fin n))).filter (fun T => T.card = r) := by
    intro T hT
    exact Finset.mem_filter.mpr ⟨Finset.mem_univ _, (Finset.mem_powersetCard.mp hT).2⟩
  have heq : (∑ T ∈ S.powersetCard r, |realWalshCoefficient f T|) =
      ∑ T : Finset (Fin n) with T.card = r, |realWalshCoefficient f T| := by
    apply Finset.sum_subset hsub
    intro T hT hnot
    have hcard := (Finset.mem_filter.mp hT).2
    have hTS : ¬ T ⊆ S := by
      intro h
      exact hnot (Finset.mem_powersetCard.mpr ⟨h, hcard⟩)
    rw [realWalshCoefficient_eq_zero_of_dependsOn hf hTS, abs_zero]
  rw [← heq]
  calc
    (∑ T ∈ S.powersetCard r, |realWalshCoefficient f T|) ≤
        ∑ _T ∈ S.powersetCard r, D := Finset.sum_le_sum (fun T _ => hcoef T)
    _ = (S.card.choose r : ℝ) * D := by simp [nsmul_eq_mul]

theorem triggeredAnchorProfile_dependsOn {n : ℕ}
    (t : ℕ) (σ : ℤ) (S U : Finset (Fin n)) :
    DependsOn (U ∪ S) (triggeredAnchorProfile t σ S U) := by
  intro x y hxy
  have hU : bit (conjunction U x) = bit (conjunction U y) :=
    bit_trigger_dependsOn U x y (fun i hi => hxy i (Finset.mem_union_left _ hi))
  have hS : anchorProfile t σ S x = anchorProfile t σ S y := by
    have hsum : (∑ i ∈ S, signedBit (x i)) = ∑ i ∈ S, signedBit (y i) := by
      apply Finset.sum_congr rfl
      intro i hi
      rw [hxy i (Finset.mem_union_right _ hi)]
    have hprod : walshCharacter S x = walshCharacter S y := by
      apply Finset.prod_congr rfl
      intro i hi
      rw [hxy i (Finset.mem_union_right _ hi)]
    unfold anchorProfile
    rw [hsum, hprod]
  unfold triggeredAnchorProfile
  rw [hU, hS]

/-- A complete bounded anchor profile is no less rare than its trigger. -/
theorem abs_realWalshCoefficient_triggeredAnchorProfile_le {n t : ℕ}
    (ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    (S U : Finset (Fin n)) (hS : S.card ≤ t) (T : Finset (Fin n)) :
    |realWalshCoefficient (triggeredAnchorProfile t σ S U) T| ≤
      (1 / 2 : ℝ) ^ U.card := by
  unfold realWalshCoefficient
  calc
    |expectation (fun x => triggeredAnchorProfile t σ S U x * walshCharacter T x)| ≤
        expectation (fun x => |triggeredAnchorProfile t σ S U x * walshCharacter T x|) :=
      abs_expectation_le_expectation_abs _
    _ ≤ expectation (fun x => bit (conjunction U x)) := by
      apply expectation_mono
      intro x
      have hb := anchorProfile_mem_Icc ht hσ S hS x
      rw [abs_mul, abs_walshCharacter, mul_one, triggeredAnchorProfile,
        abs_mul, abs_of_nonneg (bit_nonneg _), abs_of_nonneg hb.1]
      exact mul_le_of_le_one_right (bit_nonneg _) hb.2
    _ = (1 / 2 : ℝ) ^ U.card := probability_trigger U

/-- The absolute degree mass of a complete local profile depends only on
`w+t`, including after averaging its avoiding-trigger embeddings. -/
theorem sum_abs_expectedTriggeredAnchorProfileD_le {n t w : ℕ}
    (ht : 0 < t) {σ : ℤ} (hσ : σ = 1 ∨ σ = -1)
    (S : Finset (Fin n)) (hS : S.card ≤ t) (r : ℕ) :
    (∑ T : Finset (Fin n) with T.card = r,
      |expectedTriggeredAnchorProfileD t σ S w T|) ≤
        ((w + t : ℕ) : ℝ) ^ r * (1 / 2 : ℝ) ^ w := by
  by_cases hΩ : Nonempty (AvoidingTriggerSubset S w)
  · let : Nonempty (AvoidingTriggerSubset S w) := hΩ
    simp_rw [expectedTriggeredAnchorProfileD_eq t σ S w hΩ]
    change (∑ T : Finset (Fin n) with T.card = r,
      |expectation (fun U : AvoidingTriggerSubset S w =>
        realWalshCoefficient (triggeredAnchorProfile t σ S U.1) T)|) ≤ _
    calc
      (∑ T : Finset (Fin n) with T.card = r,
          |expectation (fun U : AvoidingTriggerSubset S w =>
            realWalshCoefficient (triggeredAnchorProfile t σ S U.1) T)|) ≤
          ∑ T : Finset (Fin n) with T.card = r,
            expectation (fun U : AvoidingTriggerSubset S w =>
              |realWalshCoefficient (triggeredAnchorProfile t σ S U.1) T|) :=
        Finset.sum_le_sum (fun _ _ => abs_expectation_le_expectation_abs _)
      _ = expectation (fun U : AvoidingTriggerSubset S w =>
          ∑ T : Finset (Fin n) with T.card = r,
            |realWalshCoefficient (triggeredAnchorProfile t σ S U.1) T|) := by
        rw [expectation_sum_constituent_finset]
      _ ≤ expectation (fun _U : AvoidingTriggerSubset S w =>
          ((w + t : ℕ) : ℝ) ^ r * (1 / 2 : ℝ) ^ w) := by
        apply expectation_mono
        intro U
        have hU := avoidingTriggerSubset_spec U
        have hmass := sum_abs_realWalshCoefficient_le_of_dependsOn
          (triggeredAnchorProfile_dependsOn t σ S U.1)
          (abs_realWalshCoefficient_triggeredAnchorProfile_le ht hσ S U.1 hS) r
        have hcard : (U.1 ∪ S).card ≤ w + t :=
          (Finset.card_union_le _ _).trans (by omega)
        have hchoose : ((U.1 ∪ S).card.choose r : ℝ) ≤ ((w + t : ℕ) : ℝ) ^ r := by
          exact_mod_cast (Nat.choose_le_pow (U.1 ∪ S).card r).trans
            (Nat.pow_le_pow_left hcard r)
        rw [hU.2] at hmass
        exact hmass.trans (mul_le_mul_of_nonneg_right hchoose (by positivity))
      _ = _ := expectation_const _
  · simp [expectedTriggeredAnchorProfileD, hΩ]
    positivity

/-- The exact plus/minus packet identity bounds all anchors at once on the
actual ambient cube. Opposite signs share total weight one. -/
theorem sum_abs_enumeratedAllSignIdealCoefficients_le {n t w : ℕ}
    (ht : 0 < t) (ρ : ℕ → ℝ) (angle : Finset (Fin n) → ℝ)
    (hangle : ∀ S, |angle S| ≤ 1) (r : ℕ) :
    (∑ T : Finset (Fin n) with T.card = r,
      |enumeratedAllSignIdealCoefficients t w n ρ angle T|) ≤
      (sourceAnchorPacketCount t w n ρ : ℝ) * (16 * (t : ℝ)) *
        (((w + t : ℕ) : ℝ) ^ r * (1 / 2 : ℝ) ^ w) := by
  let B : ℝ := ((w + t : ℕ) : ℝ) ^ r * (1 / 2 : ℝ) ^ w
  have hpacket (p : SourceAnchorPacketIndex t w n ρ) :
      (∑ T : Finset (Fin n) with T.card = r,
        |(16 * (t : ℝ)) *
          (((1 + angle p.2.1.1) / 2) * expectedTriggeredAnchorProfileD t 1 p.2.1.1 w T +
           ((1 - angle p.2.1.1) / 2) * expectedTriggeredAnchorProfileD t (-1) p.2.1.1 w T)|) ≤
        (16 * (t : ℝ)) * B := by
    let S := p.2.1.1
    have hS : S.card ≤ t := (sourceAnchorPacketAnchor p).2
    have ha := abs_le.mp (hangle S)
    have hp : 0 ≤ (1 + angle S) / 2 := by linarith
    have hm : 0 ≤ (1 - angle S) / 2 := by linarith
    have hplus := sum_abs_expectedTriggeredAnchorProfileD_le (w := w) ht (Or.inl rfl) S hS r
    have hminus := sum_abs_expectedTriggeredAnchorProfileD_le (w := w) ht (Or.inr rfl) S hS r
    calc
      _ ≤ ∑ T : Finset (Fin n) with T.card = r,
          (16 * (t : ℝ)) *
            (((1 + angle S) / 2) * |expectedTriggeredAnchorProfileD t 1 S w T| +
             ((1 - angle S) / 2) * |expectedTriggeredAnchorProfileD t (-1) S w T|) := by
        apply Finset.sum_le_sum
        intro T _hT
        rw [abs_mul, abs_of_nonneg (by positivity : 0 ≤ 16 * (t : ℝ))]
        apply mul_le_mul_of_nonneg_left _ (by positivity)
        exact (abs_add_le _ _).trans_eq (by rw [abs_mul, abs_mul,
          abs_of_nonneg hp, abs_of_nonneg hm])
      _ = (16 * (t : ℝ)) *
          (((1 + angle S) / 2) *
            (∑ T : Finset (Fin n) with T.card = r, |expectedTriggeredAnchorProfileD t 1 S w T|) +
           ((1 - angle S) / 2) *
            (∑ T : Finset (Fin n) with T.card = r, |expectedTriggeredAnchorProfileD t (-1) S w T|)) := by
        simp only [mul_add, Finset.sum_add_distrib, Finset.mul_sum]
      _ ≤ (16 * (t : ℝ)) *
          (((1 + angle S) / 2) * B + ((1 - angle S) / 2) * B) := by
        gcongr
      _ = (16 * (t : ℝ)) * B := by ring
  simp_rw [enumeratedAllSignIdealCoefficients_eq_sum_packets ht]
  calc
    _ ≤ ∑ T : Finset (Fin n) with T.card = r,
        ∑ p : SourceAnchorPacketIndex t w n ρ,
          |(16 * (t : ℝ)) *
            (((1 + angle p.2.1.1) / 2) * expectedTriggeredAnchorProfileD t 1 p.2.1.1 w T +
             ((1 - angle p.2.1.1) / 2) * expectedTriggeredAnchorProfileD t (-1) p.2.1.1 w T)| :=
      Finset.sum_le_sum (fun _ _ => Finset.abs_sum_le_sum_abs _ _)
    _ = ∑ p : SourceAnchorPacketIndex t w n ρ,
        ∑ T : Finset (Fin n) with T.card = r,
          |(16 * (t : ℝ)) *
            (((1 + angle p.2.1.1) / 2) * expectedTriggeredAnchorProfileD t 1 p.2.1.1 w T +
             ((1 - angle p.2.1.1) / 2) * expectedTriggeredAnchorProfileD t (-1) p.2.1.1 w T)| :=
      Finset.sum_comm
    _ ≤ ∑ _p : SourceAnchorPacketIndex t w n ρ, (16 * (t : ℝ)) * B :=
      Finset.sum_le_sum (fun p _ => hpacket p)
    _ = _ := by
      rw [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, card_sourceAnchorPacketIndex]
      dsimp [B]
      ring

/-- The aggregate number of full anchor packets is bounded independently
of the ambient cube size after the prescribed binomial dilution. -/
theorem sourceAnchorPacketCount_le_commonStrength {n t w : ℕ} {a : ℝ}
    (hw : 0 < w) (htn : t ≤ n) (_ha : 0 ≤ a)
    (ρ : ℕ → ℝ) (hρ0 : ∀ ℓ, 0 ≤ ρ ℓ) (hρa : ∀ ℓ, ρ ℓ ≤ a) :
    (sourceAnchorPacketCount t w n ρ : ℝ) ≤
      (partVCopyCapacity t w : ℝ) * (t : ℝ) * a := by
  have hcount := sourceAnchorPacketCount_cast_le hρ0 htn hw
  have hsum : (∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ) ≤ (t : ℝ) * a := by
    calc
      (∑ ℓ ∈ Finset.Icc 1 t, ρ ℓ) ≤ ∑ _ℓ ∈ Finset.Icc 1 t, a :=
        Finset.sum_le_sum (fun ℓ _hℓ => hρa ℓ)
      _ = _ := by simp [nsmul_eq_mul]
  have h := hcount.trans (mul_le_mul_of_nonneg_left hsum (Nat.cast_nonneg _))
  simpa only [sourceCopyCount, sourceCopyExponent, partVCopyCapacity, mul_assoc] using h

theorem scaledTriangularStrength_le {t : ℕ} {a : ℝ}
    (ht : 0 < t) (ha : 0 ≤ a) (ℓ : ℕ) : scaledTriangularStrength a t ℓ ≤ a := by
  have ht1 : (1 : ℝ) ≤ t := by exact_mod_cast ht
  have hbase : (1 / (32 * (t : ℝ))) ≤ 1 := by
    apply (div_le_one (by positivity)).mpr
    nlinarith
  unfold scaledTriangularStrength partVTriangularStrength
  exact mul_le_of_le_one_right ha (pow_le_one₀ (by positivity) hbase)

/-- A fixed constant controls the complete anchor source in every tested
radial degree. It is independent of the ambient cube and of the width. -/
noncomputable def wholeAnchorRadialConstant (t : ℕ) : ℝ :=
  16 * (t : ℝ) ^ 2 * 4 ^ t

theorem wholeAnchorRadialConstant_nonneg (t : ℕ) :
    0 ≤ wholeAnchorRadialConstant t := by
  unfold wholeAnchorRadialConstant
  positivity

theorem abs_normalizedRadialCoefficientSum_anchors_le {n t w r : ℕ} {a : ℝ}
    (ht : 0 < t) (hw : 0 < w) (htw : t ≤ w) (htn : t ≤ n) (hrt : r ≤ t)
    (ha : 0 ≤ a) (angle : Finset (Fin n) → ℝ) (hangle : ∀ S, |angle S| ≤ 1) :
    |normalizedRadialCoefficientSum
      (enumeratedAllSignIdealCoefficients t w n (scaledTriangularStrength a t) angle)
      (w : ℝ) (triggerBudgetScale (partVCopyCapacity t w) w) r| ≤
      wholeAnchorRadialConstant t * a := by
  let ρ := scaledTriangularStrength a t
  let K : ℝ := partVCopyCapacity t w
  let D : ℝ := (1 / 2 : ℝ) ^ w
  have hwR : (0 : ℝ) < w := by exact_mod_cast hw
  have hK : 0 < K := by dsimp [K, partVCopyCapacity]; positivity
  have hD : 0 < D := by dsimp [D]; positivity
  have hscale : 0 < triggerBudgetScale (partVCopyCapacity t w) w := by
    change 0 < K * D
    positivity
  have hmass := sum_abs_enumeratedAllSignIdealCoefficients_le (w := w) ht ρ angle hangle r
  have hcount := sourceAnchorPacketCount_le_commonStrength hw htn ha ρ
    (fun ℓ => mul_nonneg ha (partVTriangularStrength_pos ht ℓ).le)
    (scaledTriangularStrength_le ht ha)
  have hwidth : (((w + t : ℕ) : ℝ) ^ r) ≤ (2 * (w : ℝ)) ^ r := by
    apply pow_le_pow_left₀ (by positivity)
    have htwR : (t : ℝ) ≤ w := by exact_mod_cast htw
    push_cast
    linarith
  have hsum : (∑ T : Finset (Fin n) with T.card = r,
      |enumeratedAllSignIdealCoefficients t w n ρ angle T|) ≤
        (K * (t : ℝ) * a) * (16 * (t : ℝ)) * ((2 * (w : ℝ)) ^ r * D) := by
    refine hmass.trans ?_
    change (sourceAnchorPacketCount t w n ρ : ℝ) * (16 * (t : ℝ)) *
      (((w + t : ℕ) : ℝ) ^ r * D) ≤ _
    gcongr
  unfold normalizedRadialCoefficientSum
  rw [abs_mul, abs_of_nonneg (by positivity :
    0 ≤ (2 / (w : ℝ)) ^ r / triggerBudgetScale (partVCopyCapacity t w) w)]
  calc
    _ ≤ ((2 / (w : ℝ)) ^ r / (K * D)) *
        ((K * (t : ℝ) * a) * (16 * (t : ℝ)) * ((2 * (w : ℝ)) ^ r * D)) := by
      apply mul_le_mul_of_nonneg_left _ (by positivity)
      exact (Finset.abs_sum_le_sum_abs _ _).trans hsum
    _ = (16 * (t : ℝ) ^ 2 * (4 : ℝ) ^ r) * a := by
      rw [show (4 : ℝ) ^ r = (2 : ℝ) ^ r * (2 : ℝ) ^ r by
        rw [← mul_pow]; norm_num]
      rw [div_pow, mul_pow]
      field_simp [hwR.ne', hK.ne', hD.ne']
    _ ≤ wholeAnchorRadialConstant t * a := by
      unfold wholeAnchorRadialConstant
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left
          (pow_le_pow_right₀ (by norm_num : (1 : ℝ) ≤ 4) hrt) (by positivity)) ha

/-- A concrete positive common scale small enough for radial margins and
at most one for every source-count budget. -/
noncomputable def wholeAnchorStrengthScale (t : ℕ) (η : ℝ) : ℝ :=
  min 1 (η / (16 * (wholeAnchorRadialConstant t + 1)))

theorem wholeAnchorStrengthScale_spec {t : ℕ} {η : ℝ} (hη : 0 < η) :
    0 < wholeAnchorStrengthScale t η ∧ wholeAnchorStrengthScale t η ≤ 1 ∧
      wholeAnchorRadialConstant t * wholeAnchorStrengthScale t η < η / 8 := by
  have hC := wholeAnchorRadialConstant_nonneg t
  have hden : 0 < 16 * (wholeAnchorRadialConstant t + 1) := by positivity
  have ha : 0 < wholeAnchorStrengthScale t η := by
    unfold wholeAnchorStrengthScale
    exact lt_min (by norm_num) (div_pos hη hden)
  have hle : wholeAnchorStrengthScale t η ≤
      η / (16 * (wholeAnchorRadialConstant t + 1)) := min_le_right _ _
  have hmul := (le_div_iff₀ hden).mp hle
  refine ⟨ha, min_le_left _ _, ?_⟩
  nlinarith

/-- Polynomial ambient dimensions and polynomial firing bounds make the
radial product-law correction exponentially negligible in every degree≥2.
The gate's firing polynomial and the normalization polynomial may differ. -/
theorem tendsto_polynomialAmbient_productCorrectionBound
    (d p q r : ℕ) (hr : 2 ≤ r) :
    Tendsto (fun w : ℕ =>
      (4 / (w : ℝ)) ^ r * ((w ^ d).choose r : ℝ) *
        ((triggerBudgetScale (w ^ p) w) ^ r /
          triggerBudgetScale (w ^ q) w)) atTop (𝓝 0) := by
  have hgeom : Tendsto (fun w : ℕ =>
      (w : ℝ) ^ (d * r + p * r) * (1 / 2 : ℝ) ^ w) atTop (𝓝 0) :=
    tendsto_pow_const_mul_const_pow_of_abs_lt_one (d * r + p * r) (by norm_num)
  have hmajor : Tendsto (fun w : ℕ => (4 : ℝ) ^ r *
      ((w : ℝ) ^ (d * r + p * r) * (1 / 2 : ℝ) ^ w)) atTop (𝓝 0) := by
    simpa using hgeom.const_mul ((4 : ℝ) ^ r)
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmajor
    (Eventually.of_forall (fun w => by unfold triggerBudgetScale; positivity)) ?_
  filter_upwards [eventually_ge_atTop 1] with w hw
  have hw1 : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hwR : (0 : ℝ) < w := by exact_mod_cast (show 0 < w by omega)
  let D : ℝ := (1 / 2 : ℝ) ^ w
  have hD : 0 < D := by dsimp [D]; positivity
  have hD1 : D ≤ 1 := by dsimp [D]; exact pow_le_one₀ (by norm_num) (by norm_num)
  have hpow : D ^ r = D ^ (r - 1) * D := by
    rw [← pow_succ]
    congr 1
    omega
  have hratio : (triggerBudgetScale (w ^ p) w) ^ r /
      triggerBudgetScale (w ^ q) w ≤ (w : ℝ) ^ (p * r) * D := by
    have hq : 1 ≤ (w : ℝ) ^ q := one_le_pow₀ hw1
    have hdec : D ^ (r - 1) ≤ D := by
      simpa only [pow_one] using pow_le_pow_of_le_one hD.le hD1
        (show 1 ≤ r - 1 by omega)
    change (((w ^ p : ℕ) : ℝ) * D) ^ r / (((w ^ q : ℕ) : ℝ) * D) ≤ _
    push_cast
    rw [mul_pow, ← pow_mul, hpow]
    have heq : (w : ℝ) ^ (p * r) * (D ^ (r - 1) * D) / ((w : ℝ) ^ q * D) =
        (w : ℝ) ^ (p * r) * D ^ (r - 1) / (w : ℝ) ^ q := by
      field_simp [hwR.ne', hD.ne']
    rw [heq]
    calc
      (w : ℝ) ^ (p * r) * D ^ (r - 1) / (w : ℝ) ^ q ≤
          (w : ℝ) ^ (p * r) * D ^ (r - 1) :=
        div_le_self (by positivity) hq
      _ ≤ (w : ℝ) ^ (p * r) * D := by gcongr
  have hchoose : ((w ^ d).choose r : ℝ) ≤ (w : ℝ) ^ (d * r) := by
    have h := Nat.choose_le_pow (w ^ d) r
    exact_mod_cast (by simpa [pow_mul] using h)
  have hfour : (4 / (w : ℝ)) ^ r ≤ (4 : ℝ) ^ r := by
    apply pow_le_pow_left₀ (by positivity)
    exact div_le_self (by norm_num) hw1
  have hratio0 : 0 ≤ (triggerBudgetScale (w ^ p) w) ^ r /
      triggerBudgetScale (w ^ q) w := by
    unfold triggerBudgetScale
    positivity
  calc
    _ ≤ (4 : ℝ) ^ r * (w : ℝ) ^ (d * r) * ((w : ℝ) ^ (p * r) * D) := by
      gcongr
    _ = _ := by rw [pow_add]; ring

#print axioms MonotoneDNF.realWalshCoefficient_eq_zero_of_dependsOn
#print axioms MonotoneDNF.sum_abs_expectedTriggeredAnchorProfileD_le
#print axioms MonotoneDNF.sum_abs_enumeratedAllSignIdealCoefficients_le
#print axioms MonotoneDNF.sourceAnchorPacketCount_le_commonStrength

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitRadialBudget.lean <==
module

public import MonotoneDNF.WholeUnitRadialBounds
public import MonotoneDNF.WholeUnitErrorBudget

@[expose] public section

/-!
# Eventual numerical budgets for the actual radial faces

The source approximation and the product-law correction are evaluated at
the full common-cube dimension. These lemmas discharge their smallness
conditions simultaneously in all degrees required by the contact theorem.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- The realized source approximation is eventually at most one quarter of
the actual generic-copy scale. This is also the empty-character lower-firing
budget, independent of the selected designs and control vertex. -/
theorem eventually_wholeUnitSourceError_le_quarter_scale
    (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (n : ℕ → ℕ)
    (hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ n w)
    (hnUpper : ∀ᶠ w : ℕ in atTop, n w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      wholeUnitSourceError t N ρ (n w) w ≤
        triggerBudgetScale (sourceCopyCount t w) w / 4 := by
  have hp : wholeUnitToleranceExponent t + 3 * t + 3 + (0 + 1) ≤
      sourceCopyExponent t := by
    unfold wholeUnitToleranceExponent sourceCopyExponent
    omega
  have hlim := tendsto_wholeUnitSourceError_div_scale t 0 hp N ρ hρ n
    hnLower hnUpper
  simp only [pow_zero, one_mul] at hlim
  have hsmall := hlim.eventually (gt_mem_nhds (by norm_num : (0 : ℝ) < 1 / 4))
  filter_upwards [hsmall, eventually_gt_atTop 0] with w he hw
  have hscale : 0 < triggerBudgetScale (sourceCopyCount t w) w := by
    unfold triggerBudgetScale sourceCopyCount sourceCopyExponent
    positivity
  have h := (div_lt_iff₀ hscale).mp he
  linarith

/-- Every fixed polynomial firing envelope has a negligible product-law
correction, even when the ambient cube varies with the width. -/
theorem tendsto_wholeUnitProductCorrectionBound
    (t p : ℕ) {r : ℕ} (hr : 2 ≤ r) (n : ℕ → ℕ)
    (hnUpper : ∀ᶠ w : ℕ in atTop, n w ≤ w ^ 3) :
    Tendsto (fun w : ℕ =>
      (4 / (w : ℝ)) ^ r * ((n w).choose r : ℝ) *
        ((triggerBudgetScale (w ^ p) w) ^ r /
          triggerBudgetScale (sourceCopyCount t w) w)) atTop (𝓝 0) := by
  have hmajor := tendsto_polynomialAmbient_productCorrectionBound
    3 p (sourceCopyExponent t) r hr
  change Tendsto (fun w : ℕ =>
    (4 / (w : ℝ)) ^ r * ((w ^ 3).choose r : ℝ) *
      ((triggerBudgetScale (w ^ p) w) ^ r /
        triggerBudgetScale (sourceCopyCount t w) w)) atTop (𝓝 0) at hmajor
  refine tendsto_of_tendsto_of_tendsto_of_le_of_le' tendsto_const_nhds hmajor
    (Eventually.of_forall (fun w => by unfold triggerBudgetScale; positivity)) ?_
  filter_upwards [hnUpper] with w hn
  have hchoose : ((n w).choose r : ℝ) ≤ ((w ^ 3).choose r : ℝ) := by
    exact_mod_cast Nat.choose_le_choose r hn
  have hratio : 0 ≤ (triggerBudgetScale (w ^ p) w) ^ r /
      triggerBudgetScale (sourceCopyCount t w) w := by
    unfold triggerBudgetScale
    positivity
  exact mul_le_mul_of_nonneg_right
    (mul_le_mul_of_nonneg_left hchoose (by positivity)) hratio

/-- The exact approximation-plus-product error needed by every radial
face is eventually smaller than the fixed available margin. -/
theorem eventually_wholeUnit_radialBudget
    (t p : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (n : ℕ → ℕ)
    (hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ n w)
    (hnUpper : ∀ᶠ w : ℕ in atTop, n w ≤ w ^ 3)
    {η : ℝ} (hη : 0 < η) :
    ∀ᶠ w : ℕ in atTop, ∀ r, 2 ≤ r → r ≤ t →
      ((2 / (w : ℝ)) ^ r / triggerBudgetScale (sourceCopyCount t w) w) *
          ((n w).choose r : ℝ) * wholeUnitSourceError t N ρ (n w) w +
        (4 / (w : ℝ)) ^ r * ((n w).choose r : ℝ) *
          ((triggerBudgetScale (w ^ p) w) ^ r /
            triggerBudgetScale (sourceCopyCount t w) w) < η / 4 := by
  have heach (r : ℕ) (hr : r ∈ Finset.Icc 2 t) :
      ∀ᶠ w : ℕ in atTop,
        ((2 / (w : ℝ)) ^ r / triggerBudgetScale (sourceCopyCount t w) w) *
            ((n w).choose r : ℝ) * wholeUnitSourceError t N ρ (n w) w +
          (4 / (w : ℝ)) ^ r * ((n w).choose r : ℝ) *
            ((triggerBudgetScale (w ^ p) w) ^ r /
              triggerBudgetScale (sourceCopyCount t w) w) < η / 4 := by
    have hlim := (tendsto_wholeUnitSourceRadialError (Finset.mem_Icc.mp hr).2
      N ρ hρ n hnLower hnUpper).add
        (tendsto_wholeUnitProductCorrectionBound t p (Finset.mem_Icc.mp hr).1 n hnUpper)
    simp only [zero_add] at hlim
    exact hlim.eventually (gt_mem_nhds (by positivity : (0 : ℝ) < η / 4))
  have hall := (Filter.eventually_all_finset (Finset.Icc 2 t)).mpr heach
  filter_upwards [hall] with w hw
  intro r hr hrt
  exact hw r (Finset.mem_Icc.mpr ⟨hr, hrt⟩)

#print axioms MonotoneDNF.eventually_wholeUnitSourceError_le_quarter_scale
#print axioms MonotoneDNF.tendsto_wholeUnitProductCorrectionBound
#print axioms MonotoneDNF.eventually_wholeUnit_radialBudget

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitRealization.lean <==
module

public import MonotoneDNF.WholeUnitTrigger
public import MonotoneDNF.WholeUnitPrefix

@[expose] public section

/-!
# One realization of whole-unit embeddings

Every unit draws a fresh vector of coordinate permutations.  Its selected
component fixes that unit's anchor, and moves its trigger, body, and reserved
selector coordinates together.  The probability space is the actual finite
product of permutation groups.  The joint union bound controls complete
prefix statistics and every distinct pair of transported triggers at once.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1500000

/-- One seed provides an anchor-fixing whole-coordinate permutation for every
anchor type.  Different units receive independent seeds. -/
abbrev WholeUnitSeed {κ : Type*} {n : ℕ} (S : κ → Finset (Fin n)) :=
  (a : κ) → Equiv.Perm {i : Fin n // i ∈ (S a)ᶜ}

/-- The actual transported trigger belonging to one unit and one seed. -/
def wholeUnitTriggerAt {κ : Type*} {n N w : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ)
    (base : (i : Fin N) → AvoidingTriggerSubset (S (anchor i)) w)
    (i : Fin N) (ω : WholeUnitSeed S) : AvoidingTriggerSubset (S (anchor i)) w :=
  wholeUnitAvoidingTrigger (base i) (ω (anchor i))

/-- One finite product choice simultaneously controls every complete prefix
and separates every distinct pair of actual whole-unit triggers.  All
statistical bounds are proved for the displayed permutation space; the only
selection premise is its explicit numerical union budget. -/
theorem exists_jointWholeUnitEmbedding
    {κ τ : Type*} [Fintype κ] [DecidableEq κ] [Fintype τ] {n N w r : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ)
    (base : (i : Fin N) → AvoidingTriggerSubset (S (anchor i)) w)
    (hw : 0 < w) (hrw : r ≤ w)
    (Y : τ → Fin N → WholeUnitSeed S → ℝ)
    {D ε : ℝ} (hD : 0 ≤ D) (hε : 0 ≤ ε)
    (h_bound : ∀ q i x, |Y q i x| ≤ D)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2))) +
      (∑ p : Fin N × Fin N,
        (w.choose r : ℝ) * ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ r) < 1) :
    ∃ ω : Fin N → WholeUnitSeed S,
      (∀ q : Fin N × τ, |centeredPrefixSum (Y q.2) q.1 ω| < ε) ∧
      (∀ i j, i ≠ j →
        ((wholeUnitTriggerAt S anchor base i (ω i)).1 ∩
          (wholeUnitTriggerAt S anchor base j (ω j)).1).card < r) := by
  classical
  let Ω := WholeUnitSeed S
  letI : MeasurableSpace Ω := ⊤
  let bad₁ : (Fin N × τ) → (Fin N → Ω) → Prop := fun q ω =>
    ε ≤ |centeredPrefixSum (Y q.2) q.1 ω|
  let bad₂ : (Fin N × Fin N) → (Fin N → Ω) → Prop := fun p ω =>
    p.1 ≠ p.2 ∧ r ≤
      ((wholeUnitTriggerAt S anchor base p.1 (ω p.1)).1 ∩
        (wholeUnitTriggerAt S anchor base p.2 (ω p.2)).1).card
  let B : Fin N × Fin N → ℝ := fun p =>
    (w.choose r : ℝ) * ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ r
  have hconc : ∀ q : Fin N × τ, probability (bad₁ q) ≤
      2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) := by
    intro q
    have h := probability_abs_sum_sub_sum_expectation_le_two_exp_of_abs_le
      (Y q.2) hD (h_bound q.2) (finPrefix q.1) hε
    simp only [bad₁, centeredPrefixSum]
    convert h using 1
    · unfold probability expectation
      congr 1
    · simp only [card_finPrefix]
  have hpair : ∀ p : Fin N × Fin N, probability (bad₂ p) ≤ B p := by
    intro p
    by_cases hp : p.1 = p.2
    · have hzero : probability (bad₂ p) = 0 := by
        simp [bad₂, hp, probability, expectation]
      rw [hzero]
      dsimp [B]
      positivity
    · have hcond : ∀ u : Ω,
          probability (fun v : Ω => r ≤
            ((wholeUnitTriggerAt S anchor base p.1 u).1 ∩
              (wholeUnitTriggerAt S anchor base p.2 v).1).card) ≤ B p := by
        intro u
        have hmarg := probability_pi_eval
          (Ω := fun a : κ => Equiv.Perm {i : Fin n // i ∈ (S a)ᶜ}) (anchor p.2)
          (fun π => r ≤ ((wholeUnitTriggerAt S anchor base p.1 u).1 ∩
            (wholeUnitAvoidingTrigger (base p.2) π).1).card)
        have hwM : w ≤ (S (anchor p.2))ᶜ.card := by
          rw [← (avoidingTriggerSubset_spec (base p.2)).2]
          exact Finset.card_le_card (avoidingTriggerSubset_spec (base p.2)).1
        have hA : 0 < (S (anchor p.2))ᶜ.card := lt_of_lt_of_le hw hwM
        have hbound := probability_wholeUnitAvoiding_large_intersection_le
          (base p.2) (wholeUnitTriggerAt S anchor base p.1 u).1 hA hwM
          (avoidingTriggerSubset_spec (wholeUnitTriggerAt S anchor base p.1 u)).2 hrw
        calc
          probability (fun v : Ω => r ≤
              ((wholeUnitTriggerAt S anchor base p.1 u).1 ∩
                (wholeUnitTriggerAt S anchor base p.2 v).1).card) =
              probability (fun π : Equiv.Perm {i : Fin n // i ∈ (S (anchor p.2))ᶜ} =>
                r ≤ ((wholeUnitTriggerAt S anchor base p.1 u).1 ∩
                  (wholeUnitAvoidingTrigger (base p.2) π).1).card) := by
            exact hmarg
          _ ≤ B p := by
            simpa only [wholeUnitAvoidingTrigger_val, B] using hbound
      have h := probability_jointPair_le_of_conditional
        (fun u v : Ω => r ≤
          ((wholeUnitTriggerAt S anchor base p.1 u).1 ∩
            (wholeUnitTriggerAt S anchor base p.2 v).1).card)
        p.1 p.2 hp (C := B p) (fun u => by
          convert hcond u using 1
          apply probability_eq_of_decidable)
      calc
        probability (bad₂ p) ≤ probability (fun ω : Fin N → Ω =>
            r ≤ ((wholeUnitTriggerAt S anchor base p.1 (ω p.1)).1 ∩
              (wholeUnitTriggerAt S anchor base p.2 (ω p.2)).1).card) := by
          apply probability_le_probability_of_imp
          intro ω hω
          exact hω.2
        _ ≤ B p := by
          convert h using 1
          apply probability_eq_of_decidable
  have hconcSum : (∑ q, probability (bad₁ q)) ≤
      ∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 / (2 * ((q.1.val + 1 : ℕ) : ℝ) * D ^ 2)) :=
    Finset.sum_le_sum (fun q _ => hconc q)
  have hpairSum : (∑ p, probability (bad₂ p)) ≤ ∑ p, B p :=
    Finset.sum_le_sum (fun p _ => hpair p)
  have hsum : (∑ q, probability (bad₁ q)) + (∑ p, probability (bad₂ p)) < 1 := by
    apply (add_le_add hconcSum hpairSum).trans_lt
    simpa only [B] using hbudget
  obtain ⟨ω, hω₁, hω₂⟩ := exists_avoiding_two_families bad₁ bad₂ hsum
  refine ⟨ω, ?_, ?_⟩
  · intro q
    exact lt_of_not_ge (hω₁ q)
  · intro i j hij
    apply lt_of_not_ge
    intro hlarge
    exact hω₂ (i, j) ⟨hij, hlarge⟩

/-- An actual complete triggered DNF moved by its whole-unit embedding. -/
def wholeUnitEmbeddedDnf {κ : Type*} {n N w : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ)
    (base : (i : Fin N) → AvoidingTriggerSubset (S (anchor i)) w)
    (body : Fin N → List (Finset (Fin n)))
    (i : Fin N) (ω : WholeUnitSeed S) : List (Finset (Fin n)) :=
  permuteBody (Equiv.Perm.ofSubtype (ω (anchor i)))
    (triggeredBodyTerms (base i).1 (body i))

/-- Fresh independent seeds simultaneously select concrete displayed DNFs,
all requested masked prefix coefficients, and separated actual triggers.
Masks in `[-1,1]` allow each source list to be tested in the same global array.
No concentration or pair-probability premise remains. -/
theorem exists_realizedWholeUnitDnfPrefixes
    {κ τ : Type*} [Fintype κ] [DecidableEq κ] [Fintype τ] {n N w r : ℕ}
    (S : κ → Finset (Fin n)) (anchor : Fin N → κ)
    (base : (i : Fin N) → AvoidingTriggerSubset (S (anchor i)) w)
    (body : Fin N → List (Finset (Fin n)))
    (test : τ → Finset (Fin n)) (mask : τ → Fin N → ℝ)
    (hmask : ∀ q i, |mask q i| ≤ 1) (hw : 0 < w) (hrw : r ≤ w)
    {ε : ℝ} (hε : 0 ≤ ε)
    (hbudget :
      (∑ q : Fin N × τ,
        2 * Real.exp (-ε ^ 2 /
          (2 * ((q.1.val + 1 : ℕ) : ℝ) * ((1 / 2 : ℝ) ^ w) ^ 2))) +
      (∑ p : Fin N × Fin N,
        (w.choose r : ℝ) * ((w : ℝ) / (S (anchor p.2))ᶜ.card) ^ r) < 1) :
    ∃ ω : Fin N → WholeUnitSeed S,
      (∀ k : Fin N, ∀ q : τ,
        |(∑ i ∈ finPrefix k, mask q i *
            walshCoefficient (dnfEval (wholeUnitEmbeddedDnf S anchor base body i (ω i)))
              (test q)) -
          (∑ i ∈ finPrefix k, expectation (fun u : WholeUnitSeed S => mask q i *
            walshCoefficient (dnfEval (wholeUnitEmbeddedDnf S anchor base body i u))
              (test q)))| < ε) ∧
      (∀ i j, i ≠ j →
        ((wholeUnitTriggerAt S anchor base i (ω i)).1 ∩
          (wholeUnitTriggerAt S anchor base j (ω j)).1).card < r) := by
  let Y : τ → Fin N → WholeUnitSeed S → ℝ := fun q i u => mask q i *
    walshCoefficient (dnfEval (wholeUnitEmbeddedDnf S anchor base body i u)) (test q)
  have hbound : ∀ q i u, |Y q i u| ≤ (1 / 2 : ℝ) ^ w := by
    intro q i u
    have hfire : probability (fun x =>
        dnfEval (triggeredBodyTerms (base i).1 (body i)) x = true) ≤
        (1 / 2 : ℝ) ^ w := by
      simpa only [(avoidingTriggerSubset_spec (base i)).2] using
        probability_triggeredBody_le (base i).1 (body i)
    have hcoeff := (abs_walsh_dnf_permuteBody_le
      (Equiv.Perm.ofSubtype (u (anchor i)))
      (triggeredBodyTerms (base i).1 (body i)) (test q)).trans hfire
    calc
      |Y q i u| = |mask q i| *
          |walshCoefficient (dnfEval (wholeUnitEmbeddedDnf S anchor base body i u))
            (test q)| := abs_mul _ _
      _ ≤ 1 * ((1 / 2 : ℝ) ^ w) :=
        mul_le_mul (hmask q i) hcoeff (abs_nonneg _) (by norm_num)
      _ = (1 / 2 : ℝ) ^ w := one_mul _
  obtain ⟨ω, hprefix, hpair⟩ := exists_jointWholeUnitEmbedding
    S anchor base hw hrw Y (by positivity) hε hbound hbudget
  refine ⟨ω, ?_, hpair⟩
  intro k q
  exact hprefix (k, q)

#print axioms MonotoneDNF.exists_jointWholeUnitEmbedding
#print axioms MonotoneDNF.exists_realizedWholeUnitDnfPrefixes

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitResource.lean <==
module

public import MonotoneDNF.WholeUnitMixtureSource
public import MonotoneDNF.WholeUnitMeshBudget
public import MonotoneDNF.JointTriggeredPowerRate

@[expose] public section

/-!
# Literal displayed resources of whole-unit sources

Whole-unit permutations preserve clause counts.  Every moved selector costs
at most `L+1` per local clause, and the actual independent-copy count is the
all-pattern source count.  Thus the common-cube redesign retains the source's
strict exponential resource gap.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2500000
set_option maxRecDepth 4096

/-- A finite envelope for every complete local source template. -/
noncomputable def wholeMixtureRawBodyEnvelope {t M : ℕ}
    {N : HigherSignPattern t → ℕ} {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i)) : ℕ :=
  (∑ σ : HigherSignPattern t,
    (1 + ∑ i : Fin (N σ), (poolTerms (design σ i)).length)) + 2 ^ t

noncomputable def wholeMixtureResourceConstant {t : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ)) : ℝ :=
  (∑ σ : HigherSignPattern t,
    (1 + ∑ i : Fin (N σ), 2 * ((mix σ).rate i + 1))) + ((2 ^ t : ℕ) : ℝ)

theorem wholeMixtureResourceConstant_nonneg {t : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ)) :
    0 ≤ wholeMixtureResourceConstant mix := by
  unfold wholeMixtureResourceConstant
  apply add_nonneg
  · apply Finset.sum_nonneg
    intro σ _
    apply add_nonneg (by norm_num)
    apply Finset.sum_nonneg
    intro i _
    have h := (mix σ).rate_pos i
    positivity
  · positivity

theorem sourceMixtureBody_length_le_pool_sum
    {N M : ℕ} {R v : Fin N → ℕ}
    (design : ∀ i, PoolDesign M (R i) (v i)) (g : Fin (N + 1)) :
    (sourceMixtureBody design g).length ≤ 1 + ∑ i : Fin N, (poolTerms (design i)).length := by
  have hsum : (∑ j : Fin (N + 1), (sourceMixtureBody design j).length) =
      1 + ∑ i : Fin N, (poolTerms (design i)).length := by
    rw [Fin.sum_univ_succ]
    simp only [sourceMixtureBody_zero, sourceMixtureBody_succ, pureTriggerBody,
      List.length_singleton]
  rw [← hsum]
  exact Finset.single_le_sum
    (f := fun j : Fin (N + 1) => (sourceMixtureBody design j).length)
    (fun _ _ => Nat.zero_le _) (Finset.mem_univ g)

/-- Every actual local shape, including all anchored superlevels, obeys the
same explicit envelope before its selector is applied. -/
theorem wholeMixtureShapes_localTemplate_length_le
    {t M w L : ℕ} {N : HigherSignPattern t → ℕ}
    {R v : ∀ σ, Fin (N σ) → ℕ}
    (design : ∀ σ i, PoolDesign M (R σ i) (v σ i))
    (i : WholeSourceListIndex (Fintype.card (FullGenericListIndex t N)) t
      (M + (w + t) + L)) :
    ((wholeMixtureShapes (w := w) (L := L) design).localTemplate i).length ≤
      wholeMixtureRawBodyEnvelope design := by
  cases i with
  | inl g =>
    let p := (wholeMixtureListEquiv t N).symm g
    have hlocal := sourceMixtureBody_length_le_pool_sum (design p.1) p.2
    have hglobal : (1 + ∑ j : Fin (N p.1), (poolTerms (design p.1 j)).length) ≤
        ∑ σ : HigherSignPattern t,
          (1 + ∑ j : Fin (N σ), (poolTerms (design σ j)).length) :=
      Finset.single_le_sum
        (f := fun σ : HigherSignPattern t =>
          1 + ∑ j : Fin (N σ), (poolTerms (design σ j)).length)
        (fun _ _ => Nat.zero_le _) (Finset.mem_univ p.1)
    have h := (hlocal.trans hglobal).trans
      (Nat.le_add_right (∑ σ : HigherSignPattern t,
        (1 + ∑ j : Fin (N σ), (poolTerms (design σ j)).length)) (2 ^ t))
    simpa only [WholeSourceShapes.localTemplate, WholeSourceShapes.genericTemplate,
      wholeMixtureShapes, wholeSourceShapes, wholeMixtureLocalBody, embedFirstBody,
      triggeredBodyTerms, List.length_map, wholeMixtureRawBodyEnvelope, p] using h
  | inr q =>
    have hlocal := ((wholeMixtureShapes (w := w) (L := L) design).anchorPlacement q.1).localTemplate_length_le
      t (sourceSign_spec q.2.1) (q.2.2.val + 1)
    have hpow : 2 ^ (sourceAnchorFiberAnchor q.1).1.card ≤ 2 ^ t :=
      Nat.pow_le_pow_right (by norm_num) (sourceAnchorFiberAnchor q.1).2
    exact (hlocal.trans hpow).trans (Nat.le_add_left _ _)

theorem wholeMixtureRawBodyEnvelope_cast_le
    {t M w : ℕ} {N : HigherSignPattern t → ℕ}
    (mix : ∀ σ, FinitePositiveMixture (N σ))
    (design : ∀ σ i, PoolDesign M
      (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w)) :
    (wholeMixtureRawBodyEnvelope design : ℝ) ≤
      wholeMixtureResourceConstant mix * (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  have hsum := fullSourceGenericPoolSum_cast_le mix design
  have hE : (1 : ℝ) ≤ (2 : ℝ) ^ (sourceC t * (w : ℝ)) :=
    Real.one_le_rpow (by norm_num) (mul_nonneg (sourceC_nonneg t) (Nat.cast_nonneg w))
  have hanchor : ((2 ^ t : ℕ) : ℝ) ≤
      ((2 ^ t : ℕ) : ℝ) * (2 : ℝ) ^ (sourceC t * (w : ℝ)) :=
    le_mul_of_one_le_right (by positivity) hE
  unfold wholeMixtureRawBodyEnvelope wholeMixtureResourceConstant
  push_cast at hsum hanchor ⊢
  nlinarith

/-- Actual displayed clause bound; every copied constituent and every moved
selector is charged once.  No injectivity or deduplication is required. -/
theorem WholeSourceShapes.gateDnf_length_le_copyCount_mul
    {G t m L w B : ℕ} (D : WholeSourceShapes G t m L w)
    (ρ : ℕ → ℝ) (ω : WholeSourceCopySeeds G t m L w ρ)
    (genericFraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (hbody : ∀ i, (D.localTemplate i).length ≤ B) :
    (D.gateDnf ρ ω genericFraction angle).length ≤
      Fintype.card (WholeSourceCopyIndex G t w (m + L) ρ) * B * (L + 1) := by
  have h := dnfTermCount_wholeUnitFamilyDnf_le
    (wholeSourceFlatCapacity t w (m + L) ρ)
    (fun i p => D.embedding ((wholeSourceListEquiv G t (m + L)).symm i) (ω i p))
    (fun i _p => D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i))
    (fun i => wholeSourceListFraction genericFraction angle
      ((wholeSourceListEquiv G t (m + L)).symm i))
  change (D.gateDnf ρ ω genericFraction angle).length ≤ _ at h
  apply h.trans
  apply Nat.mul_le_mul_right (L + 1)
  calc
    (∑ i, ∑ _p, (D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i)).length) ≤
        ∑ i, ∑ _p : Fin (wholeSourceFlatCapacity t w (m + L) ρ i), B := by
      apply Finset.sum_le_sum
      intro i _
      exact Finset.sum_le_sum (fun _p _ => hbody _)
    _ = Fintype.card (WholeSourceCopyIndex G t w (m + L) ρ) * B := by
      simp only [WholeSourceCopyIndex, Fintype.card_sigma, Fintype.card_fin,
        Finset.sum_const, Finset.card_univ, nsmul_eq_mul, Nat.cast_id, Finset.sum_mul]

/-- A concrete exponential local-resource envelope, uniform over every seed
choice and every grid control of the fully specified physical pool source. -/
theorem eventually_wholeMixtureSource_local_resource
    (t : ℕ) (N : HigherSignPattern t → ℕ)
    (mix : ∀ σ, FinitePositiveMixture (N σ)) (ρ : ℕ → ℝ)
    (hρ : ∀ r, 0 ≤ ρ r) (M : ℕ → ℕ)
    (hmLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ M w + (w + t) + wholeUnitSelectorBits w)
    (hmUpper : ∀ᶠ w : ℕ in atTop, M w + (w + t) + wholeUnitSelectorBits w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      ∀ (design : ∀ σ i, PoolDesign (M w)
          (physicalPoolR (sourceC t) ((mix σ).rate i) w) (physicalPoolV (sourceC t) w))
        (ω : WholeSourceCopySeeds (Fintype.card (FullGenericListIndex t N)) t
          (M w + (w + t)) (wholeUnitSelectorBits w) w ρ)
        (genericFraction : Fin (Fintype.card (FullGenericListIndex t N)) → ℝ)
        (angle : Finset (Fin (M w + (w + t) + wholeUnitSelectorBits w)) → ℝ),
      ((M w + (w + t) + wholeUnitSelectorBits w +
          ((wholeMixtureShapes (L := wholeUnitSelectorBits w) design).gateDnf
            ρ ω genericFraction angle).length : ℕ) : ℝ) ≤
        (1 + 3 * wholeMixtureResourceConstant mix) *
          (w : ℝ) ^ (sourceUnitExponent t + 3) *
            (2 : ℝ) ^ (sourceC t * (w : ℝ)) := by
  let n := fun w => M w + (w + t) + wholeUnitSelectorBits w
  filter_upwards [eventually_wholeUnitSourceUnitCount_le t N ρ hρ n hmLower,
    hmUpper, eventually_ge_atTop 1] with w hcount hdim hw
  intro design ω genericFraction angle
  let D := wholeMixtureShapes (w := w) (L := wholeUnitSelectorBits w) design
  let B := wholeMixtureResourceConstant mix
  let E := (2 : ℝ) ^ (sourceC t * (w : ℝ))
  have hB : 0 ≤ B := wholeMixtureResourceConstant_nonneg mix
  have hE : 1 ≤ E := Real.one_le_rpow (by norm_num)
    (mul_nonneg (sourceC_nonneg t) (Nat.cast_nonneg w))
  have hwR : (1 : ℝ) ≤ w := by exact_mod_cast hw
  have hlength := D.gateDnf_length_le_copyCount_mul ρ ω genericFraction angle
    (wholeMixtureShapes_localTemplate_length_le design)
  rw [card_wholeSourceCopyIndex_allPattern N ρ (wholeMixtureList_card t N)] at hlength
  have hlengthR : ((D.gateDnf ρ ω genericFraction angle).length : ℝ) ≤
      (fullSourceUnitCount t w (n w) N ρ : ℝ) *
        (wholeMixtureRawBodyEnvelope design : ℝ) *
        ((wholeUnitSelectorBits w : ℝ) + 1) := by exact_mod_cast hlength
  have hNR : (fullSourceUnitCount t w (n w) N ρ : ℝ) ≤ (w : ℝ) ^ sourceUnitExponent t := by
    exact_mod_cast hcount
  have hbody := wholeMixtureRawBodyEnvelope_cast_le mix design
  have hselector : (wholeUnitSelectorBits w : ℝ) + 1 ≤ 3 * (w : ℝ) ^ 2 := by
    unfold wholeUnitSelectorBits
    push_cast
    nlinarith [one_le_pow₀ hwR (n := 2)]
  have hterms : ((D.gateDnf ρ ω genericFraction angle).length : ℝ) ≤
      (3 * B) * (w : ℝ) ^ (sourceUnitExponent t + 3) * E := by
    calc
      _ ≤ (w : ℝ) ^ sourceUnitExponent t * (B * E) * (3 * (w : ℝ) ^ 2) :=
        hlengthR.trans (mul_le_mul
          (mul_le_mul hNR hbody (by positivity) (by positivity)) hselector
          (by positivity) (by positivity))
      _ = (3 * B) * (w : ℝ) ^ (sourceUnitExponent t + 2) * E := by rw [pow_add]; ring
      _ ≤ (3 * B) * (w : ℝ) ^ (sourceUnitExponent t + 3) * E := by
        exact mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left (pow_le_pow_right₀ hwR (by omega)) (by positivity))
          (by positivity)
  have hdimR : (n w : ℝ) ≤ (w : ℝ) ^ (sourceUnitExponent t + 3) * E := by
    have hnat : n w ≤ w ^ (sourceUnitExponent t + 3) :=
      hdim.trans (Nat.pow_le_pow_right hw (by omega))
    exact (show (n w : ℝ) ≤ (w : ℝ) ^ (sourceUnitExponent t + 3) by exact_mod_cast hnat).trans
      (le_mul_of_one_le_right (by positivity) hE)
  dsimp [D, n, B, E] at hterms hdimR ⊢
  push_cast at hdimR ⊢
  nlinarith

#print axioms MonotoneDNF.wholeMixtureShapes_localTemplate_length_le
#print axioms MonotoneDNF.WholeSourceShapes.gateDnf_length_le_copyCount_mul
#print axioms MonotoneDNF.eventually_wholeMixtureSource_local_resource

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitSchedule.lean <==
module
public import MonotoneDNF.WholeUnitPermutation
public import MonotoneDNF.SourceCopyFamilyGrid

@[expose] public section

/-!
# Independently transported complete-prefix schedules

Every copy has its own full coordinate permutation.  In particular its
selector coordinates are transported with its trigger and body, rather than
forming one global selector-only block.  The displayed DNF, ticket events and
edge estimates below all refer to this same concrete gate.

These results do not yet select the permutations or establish face signs.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Schedule each local unit, then transport its whole selected DNF. -/
def wholeUnitScheduledListDnf {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L)))) (J : ℕ) :
    List (Finset (Fin (m + L))) :=
  physicalOrDnf (fun p => permuteBody (π p) (scheduledUnitTerms m L templates J p))

/-- The exact ticket event uses the selector coordinates belonging to its
own transported unit. -/
def wholeUnitTicket {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (p : Fin K × BooleanCube L) (x : BooleanCube (m + L)) : Prop :=
  bodyWordUnit templates p (permuteCube (π p.1).symm x)

theorem dnfEval_wholeUnitScheduledListDnf_eq_true_iff {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (J : ℕ) (x : BooleanCube (m + L)) :
    dnfEval (wholeUnitScheduledListDnf π templates J) x = true ↔
      ∃ p, dnfEval (templates p) (permuteCube (π p).symm x) = true ∧
        scheduleActive L K J
          (p, secondBlock m L (permuteCube (π p).symm x)) := by
  change physicalOrEval
    (fun p => permuteBody (π p) (scheduledUnitTerms m L templates J p)) x = true ↔ _
  rw [physicalOrEval_eq_true_iff]
  simp only [dnfEval_permuteBody_symm, dnfEval_scheduledUnitTerms,
    Bool.and_eq_true, decide_eq_true_eq]

/-- The finite-ticket gate and the displayed positive DNF are identical. -/
theorem scheduledGate_wholeUnitTicket_eq {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L)))) (J : ℕ) :
    scheduledGate (wholeUnitTicket π templates) J =
      dnfEval (wholeUnitScheduledListDnf π templates J) := by
  funext x
  apply Bool.eq_iff_iff.mpr
  rw [scheduledGate_eq_true_iff, dnfEval_wholeUnitScheduledListDnf_eq_true_iff]
  constructor
  · rintro ⟨⟨p, y⟩, ha, hb, hy⟩
    exact ⟨p, hb, hy ▸ ha⟩
  · rintro ⟨p, hb, ha⟩
    exact ⟨(p, secondBlock m L (permuteCube (π p).symm x)), ha, hb, rfl⟩

theorem wholeUnitScheduledListDnf_monotone {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L)))) (J : ℕ) :
    MonotoneBoolean (dnfEval (wholeUnitScheduledListDnf π templates J)) :=
  dnfEval_monotone _

/-- Moving complete units, including their selectors, preserves the exact
displayed term count. -/
theorem dnfTermCount_wholeUnitScheduledListDnf {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L)))) (J : ℕ) :
    dnfTermCount (wholeUnitScheduledListDnf π templates J) =
      ∑ p, (templates p).length *
        (selectorTerms L (scheduleUnitThreshold L J p)).length := by
  rw [wholeUnitScheduledListDnf, dnfTermCount_physicalOrDnf]
  apply Finset.sum_congr rfl
  intro p _hp
  rw [length_permuteBody]
  exact selectedTemplateTerms_length m L (templates p) _

theorem dnfTermCount_wholeUnitScheduledListDnf_le {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L)))) (J : ℕ) :
    dnfTermCount (wholeUnitScheduledListDnf π templates J) ≤
      (∑ p, (templates p).length) * (L + 1) := by
  rw [dnfTermCount_wholeUnitScheduledListDnf, Finset.sum_mul]
  apply Finset.sum_le_sum
  intro p _hp
  exact Nat.mul_le_mul_left _ (selectorTerms_length_le L _)

/-- A whole-unit permutation does not change its ticket probability. -/
theorem probability_wholeUnitTicket {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (p : Fin K × BooleanCube L) :
    probability (wholeUnitTicket π templates p) =
      probability (bodyWordUnit templates p) := by
  change probability (fun x =>
    bodyWordUnit templates p ((permuteCubeEquiv (π p.1)).symm x)) = _
  exact probability_comp_equiv (permuteCubeEquiv (π p.1)).symm (bodyWordUnit templates p)

/-- The disjoint local trigger and selector remain disjoint after the same
permutation, giving the required rare one-word event on the full cube. -/
theorem probability_wholeUnitTicket_triggered_le {m L K w : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (U : Fin K → Finset (Fin m)) (body : Fin K → List (Finset (Fin m)))
    (hcard : ∀ p, (U p).card = w) (p : Fin K × BooleanCube L) :
    probability (wholeUnitTicket π
      (fun j => embedFirstBody m L (triggeredBodyTerms (U j) (body j))) p) ≤
      (2 ^ (w + L) : ℝ)⁻¹ := by
  rw [probability_wholeUnitTicket]
  exact probability_bodyWordUnit_embedFirst_triggered_le U body hcard p

/-- A one-quarter-tick change in the real schedule has the same discrepancy
bound even though different copies use different selector coordinates. -/
theorem probability_wholeUnitScheduledListDnf_ne_le {m L K : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (templates : Fin K → List (Finset (Fin (m + L))))
    (weight₀ weight₁ : ℝ) {ε : ℝ} (hε : 0 ≤ ε)
    (hw₀ : 0 ≤ weight₀) (hw₁ : 0 ≤ weight₁)
    (hw₀cap : weight₀ ≤ 1) (hw₁cap : weight₁ ≤ 1)
    (htick : |(2 ^ L : ℝ) * (K : ℝ) * weight₀ -
      (2 ^ L : ℝ) * (K : ℝ) * weight₁| ≤ (1 : ℝ) / 4)
    (hprob : ∀ (j : ℕ) (hj : j < 2 ^ L * K),
      probability (wholeUnitTicket π templates (scheduleTicket L K j hj)) ≤ ε) :
    probability (fun x => dnfEval (wholeUnitScheduledListDnf π templates
        (scheduleTick L K weight₀)) x ≠
      dnfEval (wholeUnitScheduledListDnf π templates
        (scheduleTick L K weight₁)) x) ≤ ε := by
  classical
  have ha : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * weight₀ :=
    mul_nonneg (mul_nonneg (by positivity) (by positivity)) hw₀
  have hb : 0 ≤ (2 ^ L : ℝ) * (K : ℝ) * weight₁ :=
    mul_nonneg (mul_nonneg (by positivity) (by positivity)) hw₁
  have h := scheduledGate_scheduleTick_probability_le (wholeUnitTicket π templates)
    ha hb htick (scheduleTick_le_capacity hw₀ hw₀cap)
    (scheduleTick_le_capacity hw₁ hw₁cap) hε hprob
  simp only [scheduledGate_wholeUnitTicket_eq] at h
  unfold scheduleTick
  convert h using 1

/-- Concrete triggered complete units give the explicit selector-edge bound;
no common selector-only coordinates occur in the conclusion. -/
theorem probability_wholeUnitTriggeredSchedule_ne_le {m L K w : ℕ}
    (π : Fin K → Equiv.Perm (Fin (m + L)))
    (U : Fin K → Finset (Fin m)) (body : Fin K → List (Finset (Fin m)))
    (hcard : ∀ p, (U p).card = w)
    (weight₀ weight₁ : ℝ)
    (hw₀ : 0 ≤ weight₀) (hw₁ : 0 ≤ weight₁)
    (hw₀cap : weight₀ ≤ 1) (hw₁cap : weight₁ ≤ 1)
    (htick : |(2 ^ L : ℝ) * (K : ℝ) * weight₀ -
      (2 ^ L : ℝ) * (K : ℝ) * weight₁| ≤ (1 : ℝ) / 4) :
    probability (fun x => dnfEval (wholeUnitScheduledListDnf π
        (fun j => embedFirstBody m L (triggeredBodyTerms (U j) (body j)))
        (scheduleTick L K weight₀)) x ≠
      dnfEval (wholeUnitScheduledListDnf π
        (fun j => embedFirstBody m L (triggeredBodyTerms (U j) (body j)))
        (scheduleTick L K weight₁)) x) ≤ (2 ^ (w + L) : ℝ)⁻¹ := by
  apply probability_wholeUnitScheduledListDnf_ne_le π _ weight₀ weight₁
    (by positivity) hw₀ hw₁ hw₀cap hw₁cap htick
  intro j hj
  exact probability_wholeUnitTicket_triggered_le π U body hcard _

#print axioms MonotoneDNF.scheduledGate_wholeUnitTicket_eq
#print axioms MonotoneDNF.dnfTermCount_wholeUnitScheduledListDnf_le
#print axioms MonotoneDNF.probability_wholeUnitTicket_triggered_le
#print axioms MonotoneDNF.probability_wholeUnitTriggeredSchedule_ne_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitSource.lean <==
module
public import MonotoneDNF.WholeUnitAngular
public import MonotoneDNF.WholeUnitAssembly
public import MonotoneDNF.WholeUnitRealization
public import MonotoneDNF.AllPatternResource

@[expose] public section

/-!
# One complete source on the whole ambient cube

The list index includes all generic types and every global anchor, sign, and
displayed superlevel.  Different superlevels are different lists and receive
independent permutation seeds for every copy.  A deterministic initial
placement makes the same local selector implementation available even when
the prescribed global anchor meets the last coordinates of the local shape.

The exact source mean below is the full-cube ideal used by both the angular
and radial estimates.  In particular, its anchor fibers are those of the
actual ambient cube, and its generic part averages the entire local unit.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000

/-- Each anchor superlevel has a separate independently embedded copy list. -/
abbrev WholeSourceListIndex (G t n : ℕ) :=
  Fin G ⊕ (SourceAnchorFiberIndex t n × Fin 2 × Fin (16 * t))

/-- The empty slot is used by every generic unit; nonempty slots fix their
prescribed full-cube anchors.  Copy seeds themselves are independent. -/
abbrev WholeSourceAnchorSlot (t n : ℕ) := Option (SourceAnchorFiberIndex t n)

abbrev wholeSourceAnchorSet {t n : ℕ} :
    WholeSourceAnchorSlot t n → Finset (Fin n)
  | none => ∅
  | some q => (sourceAnchorFiberAnchor q).1

abbrev wholeSourceListSlot {G t n : ℕ} :
    WholeSourceListIndex G t n → WholeSourceAnchorSlot t n
  | Sum.inl _ => none
  | Sum.inr q => some q.1

noncomputable def wholeSourceListCapacity {G : ℕ}
    (t w n : ℕ) (ρ : ℕ → ℝ) : WholeSourceListIndex G t n → ℕ
  | Sum.inl _ => sourceCopyCount t w
  | Sum.inr q => sourceAnchorCopies t w n ρ q.1.1.1

noncomputable def wholeSourceListFraction {G t n : ℕ}
    (genericFraction : Fin G → ℝ) (angle : Finset (Fin n) → ℝ) :
    WholeSourceListIndex G t n → ℝ
  | Sum.inl i => genericFraction i
  | Sum.inr q => sourceAnchorActiveFraction angle
      (sourceAnchorFiberAnchor q.1).1 q.2.1

/-- The exact complete-copy marginal, before the number of copies and the
unrounded active fraction are applied. -/
noncomputable def wholeSourceListMean {G t n : ℕ} (w : ℕ)
    (generic : Fin G → List (Finset (Fin n)))
    (i : WholeSourceListIndex G t n) (T : Finset (Fin n)) : ℝ :=
  match i with
  | Sum.inl g => wholeUnitWalshMean (fun x => bit (dnfEval (generic g) x)) T
  | Sum.inr q => expectedAvoidingTriggeredWalshStatistic
      (sourceAnchorFiberAnchor q.1).1 w
      (anchorPacketBody t (sourceSign_spec q.2.1)
        (sourceAnchorFiberAnchor q.1).1 q.2.2) T

theorem wholeSourceListFraction_mem_Icc {G t n : ℕ}
    (genericFraction : Fin G → ℝ) (angle : Finset (Fin n) → ℝ)
    (hg : ∀ g, genericFraction g ∈ Set.Icc 0 1)
    (ha : ∀ S, |angle S| ≤ 1) (i : WholeSourceListIndex G t n) :
    wholeSourceListFraction genericFraction angle i ∈ Set.Icc 0 1 := by
  cases i with
  | inl g => exact hg g
  | inr q => exact ⟨sourceAnchorActiveFraction_nonneg angle _ _ (ha _),
      sourceAnchorActiveFraction_le_one angle _ _ (ha _)⟩

/-- The sum over the two synchronized sign fractions and all independently
embedded superlevels equals the signed real anchor profile. -/
theorem wholeSourceAnchorMean_sum {t w n : ℕ} (ht : 0 < t)
    (hwn : w + t ≤ n) (angle : Finset (Fin n) → ℝ)
    (q : SourceAnchorFiberIndex t n) (T : Finset (Fin n)) :
    (∑ s : Fin 2, sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s *
      ∑ e : Fin (16 * t), expectedAvoidingTriggeredWalshStatistic
        (sourceAnchorFiberAnchor q).1 w
        (anchorPacketBody t (sourceSign_spec s) (sourceAnchorFiberAnchor q).1 e) T) =
      (16 * (t : ℝ)) *
        (((1 + angle (sourceAnchorFiberAnchor q).1) / 2) *
            expectedTriggeredAnchorProfileD t 1 (sourceAnchorFiberAnchor q).1 w T +
         ((1 - angle (sourceAnchorFiberAnchor q).1) / 2) *
            expectedTriggeredAnchorProfileD t (-1) (sourceAnchorFiberAnchor q).1 w T) := by
  have hΩ : Nonempty (AvoidingTriggerSubset (sourceAnchorFiberAnchor q).1 w) := by
    apply nonempty_avoidingTriggerSubset_of_card_le
    rw [boundedAnchor_complement_card]
    have hq := (sourceAnchorFiberAnchor q).2
    omega
  have hp := sixteen_mul_expectedTriggeredAnchorProfileD_eq_packet
    (w := w) ht (sourceSign_spec (0 : Fin 2))
      (sourceAnchorFiberAnchor q).1 (sourceAnchorFiberAnchor q).2 hΩ T
  have hm := sixteen_mul_expectedTriggeredAnchorProfileD_eq_packet
    (w := w) ht (sourceSign_spec (1 : Fin 2))
      (sourceAnchorFiberAnchor q).1 (sourceAnchorFiberAnchor q).2 hΩ T
  norm_num [sourceSign] at hp hm
  rw [Fin.sum_univ_two]
  simp only [sourceAnchorActiveFraction, sourceSign, Fin.isValue,
    ↓reduceIte, Int.cast_one, one_mul]
  norm_num
  rw [← hp, ← hm]
  ring

/-- The complete list enumeration, with its actual integer capacities,
produces exactly the generic-plus-all-sign full-cube ideal. -/
theorem sum_wholeSourceListMean_eq_ideal {G t w n : ℕ}
    (ht : 0 < t) (hwn : w + t ≤ n) (ρ : ℕ → ℝ)
    (generic : Fin G → List (Finset (Fin n)))
    (genericFraction : Fin G → ℝ) (angle : Finset (Fin n) → ℝ)
    (T : Finset (Fin n)) :
    (∑ i : WholeSourceListIndex G t n,
      (wholeSourceListCapacity t w n ρ i : ℝ) *
        wholeSourceListFraction genericFraction angle i *
          wholeSourceListMean w generic i T) =
      wholeSourceIdealCoefficients t w ρ generic
        (fun g => (sourceCopyCount t w : ℝ) * genericFraction g) angle T := by
  rw [Fintype.sum_sum_type]
  unfold wholeSourceIdealCoefficients
  congr 1
  rw [Fintype.sum_prod_type]
  simp_rw [Fintype.sum_prod_type]
  change (∑ q : SourceAnchorFiberIndex t n, ∑ s : Fin 2, ∑ e : Fin (16 * t),
      (sourceAnchorCopies t w n ρ q.1.1 : ℝ) *
        sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s *
          expectedAvoidingTriggeredWalshStatistic (sourceAnchorFiberAnchor q).1 w
            (anchorPacketBody t (sourceSign_spec s) (sourceAnchorFiberAnchor q).1 e) T) = _
  have hfactor (q : SourceAnchorFiberIndex t n) :
      (∑ s : Fin 2, ∑ e : Fin (16 * t),
        (sourceAnchorCopies t w n ρ q.1.1 : ℝ) *
          sourceAnchorActiveFraction angle (sourceAnchorFiberAnchor q).1 s *
            expectedAvoidingTriggeredWalshStatistic (sourceAnchorFiberAnchor q).1 w
              (anchorPacketBody t (sourceSign_spec s) (sourceAnchorFiberAnchor q).1 e) T) =
      (sourceAnchorCopies t w n ρ q.1.1 : ℝ) *
        ((16 * (t : ℝ)) *
          (((1 + angle (sourceAnchorFiberAnchor q).1) / 2) *
              expectedTriggeredAnchorProfileD t 1 (sourceAnchorFiberAnchor q).1 w T +
           ((1 - angle (sourceAnchorFiberAnchor q).1) / 2) *
              expectedTriggeredAnchorProfileD t (-1) (sourceAnchorFiberAnchor q).1 w T)) := by
    rw [← wholeSourceAnchorMean_sum ht hwn angle q T]
    simp only [Finset.mul_sum, mul_assoc]
  simp_rw [hfactor]
  rw [enumeratedAllSignIdealCoefficients_eq_sum_packets ht]
  rw [Fintype.sum_sigma, Fintype.sum_sigma]
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  rw [Fintype.sum_prod_type]
  simp only [Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  rfl

/-- Local generic bodies and a deterministic placement for each full-cube
anchor.  The latter exists uniformly from `w+t ≤ m`. -/
structure WholeSourceShapes (G t m L w : ℕ) where
  genericTrigger : Fin G → Finset (Fin m)
  genericBody : Fin G → List (Finset (Fin m))
  genericTrigger_card : ∀ g, (genericTrigger g).card = w
  anchorPlacement : (q : SourceAnchorFiberIndex t (m + L)) →
    WholeAnchorPlacement m L w (sourceAnchorFiberAnchor q).1

noncomputable def wholeSourceShapes {G t m L w : ℕ}
    (U : Fin G → Finset (Fin m)) (body : Fin G → List (Finset (Fin m)))
    (hU : ∀ g, (U g).card = w) (hroom : w + t ≤ m) :
    WholeSourceShapes G t m L w where
  genericTrigger := U
  genericBody := body
  genericTrigger_card := hU
  anchorPlacement := fun q => wholeAnchorPlacement (sourceAnchorFiberAnchor q).1 (by
    have hc := (sourceAnchorFiberAnchor q).2
    omega)

def WholeSourceShapes.genericTemplate {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (g : Fin G) :
    List (Finset (Fin (m + L))) :=
  embedFirstBody m L (triggeredBodyTerms (D.genericTrigger g) (D.genericBody g))

noncomputable def WholeSourceShapes.localTemplate {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) :
    WholeSourceListIndex G t (m + L) → List (Finset (Fin (m + L)))
  | Sum.inl g => D.genericTemplate g
  | Sum.inr q => (D.anchorPlacement q.1).localTemplate t
      (sourceSign_spec q.2.1) (q.2.2.val + 1)

def WholeSourceShapes.localTrigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) :
    WholeSourceListIndex G t (m + L) → Finset (Fin m)
  | Sum.inl g => D.genericTrigger g
  | Sum.inr q => (D.anchorPlacement q.1).localTrigger

noncomputable def WholeSourceShapes.localBody {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) :
    WholeSourceListIndex G t (m + L) → List (Finset (Fin m))
  | Sum.inl g => D.genericBody g
  | Sum.inr q => anchorSuperlevelBody t (sourceSign_spec q.2.1)
      (D.anchorPlacement q.1).localAnchor (q.2.2.val + 1)

theorem WholeSourceShapes.localTrigger_card {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L)) :
    (D.localTrigger i).card = w := by
  cases i with
  | inl g => exact D.genericTrigger_card g
  | inr q => exact (D.anchorPlacement q.1).trigger_card

theorem WholeSourceShapes.localTemplate_eq_triggered {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L)) :
    D.localTemplate i =
      embedFirstBody m L (triggeredBodyTerms (D.localTrigger i) (D.localBody i)) := by
  cases i <;> rfl

/-- Every actual scheduled word has the required trigger-plus-selector
charge, even after the selector coordinates move with its entire unit. -/
theorem WholeSourceShapes.probability_ticket_le {G t m L w K : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L))
    (π : Fin K → Equiv.Perm (Fin (m + L))) (p : Fin K × BooleanCube L) :
    probability (wholeUnitTicket π (fun _ => D.localTemplate i) p) ≤
      (2 ^ (w + L) : ℝ)⁻¹ := by
  simp only [D.localTemplate_eq_triggered]
  exact probability_wholeUnitTicket_triggered_le π
    (fun _ => D.localTrigger i) (fun _ => D.localBody i)
    (fun _ => D.localTrigger_card i) p

/-- Every local complete source constituent is rare before it is moved. -/
theorem WholeSourceShapes.localTemplate_firing_le {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L)) :
    probability (fun x => dnfEval (D.localTemplate i) x = true) ≤ (1 / 2 : ℝ) ^ w := by
  cases i with
  | inl g =>
      simp only [WholeSourceShapes.localTemplate, WholeSourceShapes.genericTemplate,
        dnfEval_embedFirstBody]
      rw [probability_firstBlock m L (fun y =>
        dnfEval (triggeredBodyTerms (D.genericTrigger g) (D.genericBody g)) y = true)]
      simpa only [D.genericTrigger_card] using
        probability_triggeredBody_le (D.genericTrigger g) (D.genericBody g)
  | inr q => exact (D.anchorPlacement q.1).localTemplate_firing_le _ _ _

def WholeSourceShapes.baseTrigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) :
    (i : WholeSourceListIndex G t (m + L)) →
      AvoidingTriggerSubset (wholeSourceAnchorSet (wholeSourceListSlot i)) w
  | Sum.inl g => ⟨embedFirstTerm m L (D.genericTrigger g), by
      apply Finset.mem_powersetCard.mpr
      exact ⟨by simp [wholeSourceAnchorSet, wholeSourceListSlot],
        by simp [D.genericTrigger_card]⟩⟩
  | Sum.inr q => (D.anchorPlacement q.1).trigger

noncomputable def WholeSourceShapes.placedBody {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) :
    WholeSourceListIndex G t (m + L) → List (Finset (Fin (m + L)))
  | Sum.inl g => embedFirstBody m L (D.genericBody g)
  | Sum.inr q => anchorPacketBody t (sourceSign_spec q.2.1)
      (sourceAnchorFiberAnchor q.1).1 q.2.2

/-- The complete local unit and its selector use this same permutation. -/
def WholeSourceShapes.embedding {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w)
    (i : WholeSourceListIndex G t (m + L))
    (ω : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L))) :
    Equiv.Perm (Fin (m + L)) :=
  match i with
  | Sum.inl _ => Equiv.Perm.ofSubtype (ω none)
  | Sum.inr q => (D.anchorPlacement q.1).embedding (ω (some q.1))

/-- Actual complete-copy means in the common seed space.  This identity is
proved for the same whole permutation used by the literal selector schedule. -/
theorem WholeSourceShapes.mean_eq {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L))
    (T : Finset (Fin (m + L))) :
    expectation (fun ω : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L)) =>
      walshCoefficient (dnfEval (permuteBody (D.embedding i ω) (D.localTemplate i))) T) =
      wholeSourceListMean w D.genericTemplate i T := by
  cases i with
  | inl g =>
      change expectation (fun ω : WholeUnitSeed
          (wholeSourceAnchorSet (t := t) (n := m + L)) =>
        walshCoefficient (dnfEval (permuteBody (Equiv.Perm.ofSubtype (ω none))
          (D.genericTemplate g))) T) = _
      rw [expectation_pi_eval (Ω := fun a : WholeSourceAnchorSlot t (m + L) =>
        Equiv.Perm {i : Fin (m + L) // i ∈ (wholeSourceAnchorSet a)ᶜ}) none
        (fun ψ => walshCoefficient (dnfEval (permuteBody (Equiv.Perm.ofSubtype ψ)
          (D.genericTemplate g))) T)]
      have hp (ψ : Equiv.Perm {i : Fin (m + L) // i ∈
          (∅ : Finset (Fin (m + L)))ᶜ}) :
          walshCoefficient (dnfEval (permuteBody (Equiv.Perm.ofSubtype ψ)
            (D.genericTemplate g))) T =
          realWalshCoefficient (permutedRealUnit (Equiv.Perm.ofSubtype ψ)
            (fun x => bit (dnfEval (D.genericTemplate g) x))) T := by
        unfold walshCoefficient realWalshCoefficient permutedRealUnit
        apply congrArg expectation
        funext x
        rw [dnfEval_permuteBody_symm]
      simp_rw [hp]
      rw [wholeUnitEmptyAnchorWalshMean_eq]
      exact (wholeUnitWalshMean_eq_degreeSetAverage _ _).symm
  | inr q =>
      change expectation (fun ω : WholeUnitSeed
          (wholeSourceAnchorSet (t := t) (n := m + L)) =>
        walshCoefficient (dnfEval (permuteBody
          ((D.anchorPlacement q.1).embedding (ω (some q.1)))
          ((D.anchorPlacement q.1).localTemplate t (sourceSign_spec q.2.1)
            (q.2.2.val + 1)))) T) = _
      rw [expectation_pi_eval (Ω := fun a : WholeSourceAnchorSlot t (m + L) =>
        Equiv.Perm {i : Fin (m + L) // i ∈ (wholeSourceAnchorSet a)ᶜ}) (some q.1)
        (fun ψ => walshCoefficient (dnfEval (permuteBody
          ((D.anchorPlacement q.1).embedding ψ)
          ((D.anchorPlacement q.1).localTemplate t (sourceSign_spec q.2.1)
            (q.2.2.val + 1)))) T)]
      exact (D.anchorPlacement q.1).mean_eq_native t
        (sourceSign_spec q.2.1) (q.2.2.val + 1) T

theorem WholeSourceShapes.embedded_eval {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L))
    (ω : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L))) :
    dnfEval (permuteBody (D.embedding i ω) (D.localTemplate i)) =
      dnfEval (permuteBody (Equiv.Perm.ofSubtype (ω (wholeSourceListSlot i)))
        (triggeredBodyTerms (D.baseTrigger i).1 (D.placedBody i))) := by
  cases i with
  | inl g =>
      simp only [WholeSourceShapes.embedding, WholeSourceShapes.localTemplate,
        WholeSourceShapes.genericTemplate, WholeSourceShapes.baseTrigger,
        WholeSourceShapes.placedBody, wholeSourceListSlot,
        embedFirstBody_triggeredBodyTerms] <;> rfl
  | inr q =>
      change dnfEval (permuteBody ((D.anchorPlacement q.1).embedding (ω (some q.1)))
        ((D.anchorPlacement q.1).localTemplate t (sourceSign_spec q.2.1)
          (q.2.2.val + 1))) = _
      rw [WholeAnchorPlacement.embedding, permuteBody_mul]
      funext x
      simp only [dnfEval_permuteBody_symm]
      simpa only [dnfEval_permuteBody_symm, WholeSourceShapes.baseTrigger,
        WholeSourceShapes.placedBody, wholeSourceListSlot, anchorPacketBody] using
        congrFun ((D.anchorPlacement q.1).placedTemplate_eval t
          (sourceSign_spec q.2.1) (q.2.2.val + 1))
          (permuteCube (Equiv.Perm.ofSubtype (ω (some q.1))).symm x)

def WholeSourceShapes.transportedTrigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L))
    (ω : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L))) :
    AvoidingTriggerSubset (wholeSourceAnchorSet (wholeSourceListSlot i)) w :=
  wholeUnitAvoidingTrigger (D.baseTrigger i) (ω (wholeSourceListSlot i))

theorem WholeSourceShapes.complete_implies_trigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L))
    (ω : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L)))
    (x : BooleanCube (m + L)) :
    dnfEval (permuteBody (D.embedding i ω) (D.localTemplate i)) x = true →
      conjunction (D.transportedTrigger i ω).1 x = true := by
  rw [D.embedded_eval i ω, dnfEval_permuteBody_symm, dnfEval_triggeredBodyTerms]
  intro h
  have htrigger := (Bool.and_eq_true_iff.mp h).1
  simpa only [WholeSourceShapes.transportedTrigger, wholeUnitAvoidingTrigger_val,
    conjunction_permuteTerm_symm] using htrigger

/-- A flat list numbering is only an implementation detail.  The random
realization tests each local prefix by a mask, so it needs no order property. -/
noncomputable def wholeSourceListEquiv (G t n : ℕ) :
    WholeSourceListIndex G t n ≃ Fin (Fintype.card (WholeSourceListIndex G t n)) :=
  Fintype.equivFin _

noncomputable def wholeSourceFlatCapacity {G : ℕ} (t w n : ℕ) (ρ : ℕ → ℝ)
    (i : Fin (Fintype.card (WholeSourceListIndex G t n))) : ℕ :=
  wholeSourceListCapacity t w n ρ ((wholeSourceListEquiv G t n).symm i)

/-- The complete displayed gate.  There is one independent seed for each
actual copy, including every separate anchor superlevel. -/
noncomputable def WholeSourceShapes.gateDnf {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : (i : Fin (Fintype.card (WholeSourceListIndex G t (m + L)))) →
      Fin (wholeSourceFlatCapacity t w (m + L) ρ i) →
        WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L)))
    (genericFraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ) :
    List (Finset (Fin (m + L))) :=
  wholeUnitFamilyDnf (wholeSourceFlatCapacity t w (m + L) ρ)
    (fun i p => D.embedding ((wholeSourceListEquiv G t (m + L)).symm i) (ω i p))
    (fun i _p => D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i))
    (fun i => wholeSourceListFraction genericFraction angle
      ((wholeSourceListEquiv G t (m + L)).symm i))

/-- The exact marginal is bounded by the rarity of the same local unit. -/
theorem WholeSourceShapes.abs_mean_le {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (i : WholeSourceListIndex G t (m + L))
    (T : Finset (Fin (m + L))) :
    |wholeSourceListMean w D.genericTemplate i T| ≤ (1 / 2 : ℝ) ^ w := by
  rw [← D.mean_eq i T]
  refine (abs_expectation_le_expectation_abs _).trans ?_
  calc
    expectation (fun ω : WholeUnitSeed
        (wholeSourceAnchorSet (t := t) (n := m + L)) =>
      |walshCoefficient (dnfEval (permuteBody (D.embedding i ω) (D.localTemplate i))) T|) ≤
      expectation (fun _ω : WholeUnitSeed
        (wholeSourceAnchorSet (t := t) (n := m + L)) => (1 / 2 : ℝ) ^ w) := by
      apply expectation_mono
      intro ω
      exact (abs_walsh_dnf_permuteBody_le (D.embedding i ω) (D.localTemplate i) T).trans
        (D.localTemplate_firing_le i)
    _ = _ := expectation_const _

abbrev WholeSourceCopySeeds (G t m L w : ℕ) (ρ : ℕ → ℝ) :=
  (i : Fin (Fintype.card (WholeSourceListIndex G t (m + L)))) →
    Fin (wholeSourceFlatCapacity t w (m + L) ρ i) →
      WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L))

abbrev WholeSourceCopyIndex (G t w n : ℕ) (ρ : ℕ → ℝ) :=
  (i : Fin (Fintype.card (WholeSourceListIndex G t n))) ×
    Fin (wholeSourceFlatCapacity t w n ρ i)

noncomputable def WholeSourceShapes.copyTrigger {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (p : WholeSourceCopyIndex G t w (m + L) ρ) : Finset (Fin (m + L)) :=
  (D.transportedTrigger ((wholeSourceListEquiv G t (m + L)).symm p.1)
    (ω p.1 p.2)).1

/-- The same complete-copy overlap budget is used for every control point. -/
noncomputable def WholeSourceShapes.overlap {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ) : ℝ :=
  wholeUnitFamilyCompleteOverlap (wholeSourceFlatCapacity t w (m + L) ρ)
    (fun i p => D.embedding ((wholeSourceListEquiv G t (m + L)).symm i) (ω i p))
    (fun i _p => D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i))

/-- The actual separation of the independently transported triggers gives
the common overlap error for every dial vector. -/
theorem WholeSourceShapes.overlap_le {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ)
    (hsep : ∀ p q : WholeSourceCopyIndex G t w (m + L) ρ, p ≠ q →
      4 * (D.copyTrigger ρ ω p ∩ D.copyTrigger ρ ω q).card < w) :
    D.overlap ρ ω ≤
      ((Finset.univ : Finset (WholeSourceCopyIndex G t w (m + L) ρ)).offDiag.card : ℝ) *
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
  unfold WholeSourceShapes.overlap wholeUnitFamilyCompleteOverlap
  calc
    _ ≤ ∑ _p ∈ (Finset.univ : Finset
        (WholeSourceCopyIndex G t w (m + L) ρ)).offDiag,
        (1 / 2 : ℝ) ^ ((7 * w + 3) / 4) := by
      apply Finset.sum_le_sum
      intro p hp
      have hcard (q : WholeSourceCopyIndex G t w (m + L) ρ) :
          (D.copyTrigger ρ ω q).card = w :=
        (avoidingTriggerSubset_spec (D.transportedTrigger
          ((wholeSourceListEquiv G t (m + L)).symm q.1) (ω q.1 q.2))).2
      apply probability_pair_le_inv_two_pow_of_card_le_union _ _
        (D.copyTrigger ρ ω p.1) (D.copyTrigger ρ ω p.2)
        (D.complete_implies_trigger _ _) (D.complete_implies_trigger _ _)
      exact ceil_seven_div_four_le_card_union_of_intersection_small
        (hcard p.1) (hcard p.2) (hsep p.1 p.2 (Finset.mem_offDiag.mp hp).2.2)
    _ = _ := by simp

/-- Complete-prefix concentration on every list in the displayed source.
The cutoff is an integer, including zero and the full capacity. -/
def WholeSourceShapes.PrefixBound {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ρ : ℕ → ℝ)
    (ω : WholeSourceCopySeeds G t m L w ρ) (ε : ℝ)
    (T : Finset (Fin (m + L))) : Prop :=
  ∀ i k, k ≤ wholeSourceFlatCapacity t w (m + L) ρ i →
    |(∑ p : Fin (wholeSourceFlatCapacity t w (m + L) ρ i) with p.val < k,
        walshCoefficient (dnfEval (permuteBody
          (D.embedding ((wholeSourceListEquiv G t (m + L)).symm i) (ω i p))
          (D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm i)))) T) -
      (k : ℝ) * wholeSourceListMean w D.genericTemplate
        ((wholeSourceListEquiv G t (m + L)).symm i) T| ≤ ε

/-- Concrete source Estimate 1, uniformly in every real radial/anchor dial.
The local-prefix hypothesis is established once by the finite seed selection;
neither the selected seed nor its overlap budget depends on the dials. -/
theorem WholeSourceShapes.abs_gate_walsh_sub_ideal_le {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (ht : 0 < t) (hroom : w + t ≤ m)
    (ρ : ℕ → ℝ) (ω : WholeSourceCopySeeds G t m L w ρ)
    (genericFraction : Fin G → ℝ) (angle : Finset (Fin (m + L)) → ℝ)
    (hg : ∀ g, genericFraction g ∈ Set.Icc 0 1) (ha : ∀ S, |angle S| ≤ 1)
    (T : Finset (Fin (m + L))) {ε : ℝ} (hprefix : D.PrefixBound ρ ω ε T) :
    |walshCoefficient (dnfEval (D.gateDnf ρ ω genericFraction angle)) T -
      wholeSourceIdealCoefficients t w ρ D.genericTemplate
        (fun g => (sourceCopyCount t w : ℝ) * genericFraction g) angle T| ≤
      (Fintype.card (WholeSourceListIndex G t (m + L)) : ℝ) *
        (ε + 2 * (1 / 2 : ℝ) ^ w) + D.overlap ρ ω := by
  let e := wholeSourceListEquiv G t (m + L)
  let K := wholeSourceFlatCapacity (G := G) t w (m + L) ρ
  let π := fun i p => D.embedding (e.symm i) (ω i p)
  let templates := fun i (_p : Fin (K i)) => D.localTemplate (e.symm i)
  let weight := fun i => wholeSourceListFraction genericFraction angle (e.symm i)
  let μ := fun i => wholeSourceListMean w D.genericTemplate (e.symm i) T
  have hweight (i) : weight i ∈ Set.Icc 0 1 :=
    wholeSourceListFraction_mem_Icc genericFraction angle hg ha (e.symm i)
  have hpre (i) :
      |(∑ p ∈ scheduleCompletePrefix L (scheduleTick L (K i) (weight i)),
        walshCoefficient (dnfEval (permuteBody (π i p) (templates i p))) T) -
        ((scheduleTick L (K i) (weight i) / 2 ^ L : ℕ) : ℝ) * μ i| ≤ ε := by
    have hcap := scheduleTick_le_capacity (L := L) (K := K i)
      (hweight i).1 (hweight i).2
    have hk : scheduleTick L (K i) (weight i) / 2 ^ L ≤ K i := by
      calc
        scheduleTick L (K i) (weight i) / 2 ^ L ≤ (2 ^ L * K i) / 2 ^ L :=
          Nat.div_le_div_right hcap
        _ = K i := by simp [Nat.mul_comm, Nat.pow_pos]
    exact hprefix i _ hk
  have h := abs_wholeUnitFamily_walsh_sub_realIdeal_le K π templates weight μ T
    (fun i => (hweight i).1) (by positivity)
    (fun i => D.abs_mean_le (e.symm i) T)
    (fun i _p => D.localTemplate_firing_le (e.symm i)) hpre
  have hmean : (∑ i, (K i : ℝ) * weight i * μ i) =
      wholeSourceIdealCoefficients t w ρ D.genericTemplate
        (fun g => (sourceCopyCount t w : ℝ) * genericFraction g) angle T := by
    calc
      (∑ i, (K i : ℝ) * weight i * μ i) =
        ∑ j : WholeSourceListIndex G t (m + L),
          (wholeSourceListCapacity t w (m + L) ρ j : ℝ) *
            wholeSourceListFraction genericFraction angle j *
              wholeSourceListMean w D.genericTemplate j T := by
        exact Equiv.sum_comp e.symm (fun j : WholeSourceListIndex G t (m + L) =>
          (wholeSourceListCapacity t w (m + L) ρ j : ℝ) *
            wholeSourceListFraction genericFraction angle j *
              wholeSourceListMean w D.genericTemplate j T)
      _ = _ := sum_wholeSourceListMean_eq_ideal ht (by omega) ρ
        D.genericTemplate genericFraction angle T
  rw [hmean] at h
  exact h

theorem card_wholeSourceListIndex (G t n : ℕ) :
    Fintype.card (WholeSourceListIndex G t n) =
      G + sourceAnchorFiberCount t n * (2 * (16 * t)) := by
  simp only [WholeSourceListIndex, Fintype.card_sum, Fintype.card_prod,
    Fintype.card_fin, fintypeCard_sourceAnchorFiberIndex]

/-- The source really has the advertised total number of independent units;
the separate superlevels contribute the explicit factor `2*(16*t)`. -/
theorem sum_wholeSourceListCapacity (G t w n : ℕ) (ρ : ℕ → ℝ) :
    (∑ i : WholeSourceListIndex G t n, wholeSourceListCapacity t w n ρ i) =
      sourceTriggerUnitCount G t w n ρ := by
  rw [Fintype.sum_sum_type]
  simp only [wholeSourceListCapacity, Fintype.sum_prod_type,
    Finset.sum_const, Finset.card_univ, Fintype.card_fin, nsmul_eq_mul]
  unfold sourceTriggerUnitCount sourceAnchorPacketCount SourceAnchorFiberIndex
  rw [Fintype.sum_sigma]
  simp only [Finset.sum_const, Finset.card_univ, card_anchorDegreeFiber, nsmul_eq_mul,
    Fintype.card_prod, Fintype.card_fin, Nat.cast_id]
  rw [Finset.sum_subtype (Finset.Icc 1 t) (fun ℓ => by rfl)
    (fun ℓ => n.choose ℓ * sourceAnchorCopies t w n ρ ℓ)]
  rw [Finset.mul_sum]
  congr 1
  apply Finset.sum_congr rfl
  intro ℓ _hℓ
  ring

theorem card_wholeSourceCopyIndex (G t w n : ℕ) (ρ : ℕ → ℝ) :
    Fintype.card (WholeSourceCopyIndex G t w n ρ) =
      sourceTriggerUnitCount G t w n ρ := by
  rw [Fintype.card_sigma]
  simp only [Fintype.card_fin]
  calc
    (∑ i, wholeSourceFlatCapacity t w n ρ i) =
        ∑ i : WholeSourceListIndex G t n, wholeSourceListCapacity t w n ρ i :=
      Equiv.sum_comp (wholeSourceListEquiv G t n).symm _
    _ = _ := sum_wholeSourceListCapacity G t w n ρ

theorem card_wholeSourceCopyIndex_allPattern {G t w n : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) :
    Fintype.card (WholeSourceCopyIndex G t w n ρ) =
      fullSourceUnitCount t w n N ρ := by
  rw [card_wholeSourceCopyIndex, fullSourceUnitCount_eq_sourceTriggerUnitCount, hG]

/-- Flattening uses only the exact count equality, never an assumed order. -/
noncomputable def wholeSourceCopyEnumeration {G t w n : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) :
    Fin (fullSourceUnitCount t w n N ρ) ≃ WholeSourceCopyIndex G t w n ρ :=
  (Fintype.equivFinOfCardEq (card_wholeSourceCopyIndex_allPattern N ρ hG)).symm

#print axioms MonotoneDNF.sum_wholeSourceListMean_eq_ideal
#print axioms MonotoneDNF.WholeSourceShapes.mean_eq
#print axioms MonotoneDNF.WholeSourceShapes.embedded_eval
#print axioms MonotoneDNF.WholeSourceShapes.abs_gate_walsh_sub_ideal_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitSourceGrid.lean <==
module

public import MonotoneDNF.WholeUnitMixtureSource
public import MonotoneDNF.WholeUnitSourceRealization
public import MonotoneDNF.WholeUnitContact

@[expose] public section

/-!
# One common grid for the actual source dials

Every radial and every full-cube angular coordinate is evaluated on the same
grid.  Each actual list weight is a genuine function of those shared grid
coordinates.  The resulting schedule changes by at most one selector word
per list on a grid edge, including at complete-copy boundaries.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000

noncomputable def wholeSourceGridSteps (t w n L : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) : ℕ :=
  8 * (t + 1) * (fullSourceUnitCount t w n N ρ + 1) * 2 ^ L

theorem wholeSourceGridSteps_pos (t w n L : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    0 < wholeSourceGridSteps t w n L N ρ := by
  unfold wholeSourceGridSteps
  positivity

noncomputable def physicalRadialDials {n t H : ℕ}
    (v : PhysicalControl n t → Fin (H + 1)) (i : RadialControl t) : ℝ :=
  gridPoint H (v (Sum.inl i))

theorem abs_physicalRadialDials_le_one {n t H : ℕ} (hH : H ≠ 0)
    (v : PhysicalControl n t → Fin (H + 1)) (i : RadialControl t) :
    |physicalRadialDials v i| ≤ 1 :=
  abs_le.mpr (gridPoint_mem_Icc hH _)

theorem abs_physicalAngularDials_le_one {n t H : ℕ} (hH : H ≠ 0)
    (v : PhysicalControl n t → Fin (H + 1)) (S : Finset (Fin n)) :
    |physicalAngularDials v S| ≤ 1 := by
  unfold physicalAngularDials
  split_ifs
  · exact abs_le.mpr (gridPoint_mem_Icc hH _)
  · norm_num

theorem abs_gridPoint_sub_le_of_gridEdge {ι : Type*} {H : ℕ} (hH : 0 < H)
    {z u : ι → Fin (H + 1)} (hzu : GridEdge z u) (a : ι) :
    |gridPoint H (z a) - gridPoint H (u a)| ≤ 2 / (H : ℝ) := by
  obtain ⟨b, hsame, hstep⟩ := hzu
  by_cases hab : a = b
  · subst a
    exact abs_gridPoint_sub_le hH _ _ hstep
  · rw [hsame a hab]
    simp only [sub_self, abs_zero]
    positivity

theorem abs_physicalAngularDials_sub_le_of_gridEdge {n t H : ℕ}
    (hH : 0 < H) {z u : PhysicalControl n t → Fin (H + 1)}
    (hzu : GridEdge z u) (S : Finset (Fin n)) :
    |physicalAngularDials z S - physicalAngularDials u S| ≤ 2 / (H : ℝ) := by
  by_cases hS : 1 ≤ S.card ∧ S.card ≤ t
  · let T : AngularControl n t := ⟨S, hS⟩
    rw [physicalAngularDials_of_mem z T, physicalAngularDials_of_mem u T]
    exact abs_gridPoint_sub_le_of_gridEdge hH hzu _
  · simp only [physicalAngularDials, dif_neg hS, sub_self, abs_zero]
    positivity

/-- Product probabilities are Lipschitz in the sum of their factor changes. -/
theorem abs_prod_sub_prod_le_sum {ι : Type*} [DecidableEq ι]
    (s : Finset ι) (f g : ι → ℝ)
    (hf : ∀ i ∈ s, f i ∈ Set.Icc 0 1)
    (hg : ∀ i ∈ s, g i ∈ Set.Icc 0 1) :
    |(∏ i ∈ s, f i) - ∏ i ∈ s, g i| ≤ ∑ i ∈ s, |f i - g i| := by
  induction s using Finset.induction_on with
  | empty => simp
  | @insert a s ha ih =>
      have hf' : ∀ i ∈ s, f i ∈ Set.Icc 0 1 := fun i hi => hf i (Finset.mem_insert_of_mem hi)
      have hg' : ∀ i ∈ s, g i ∈ Set.Icc 0 1 := fun i hi => hg i (Finset.mem_insert_of_mem hi)
      have hfa := hf a (Finset.mem_insert_self _ _)
      have hgp0 : 0 ≤ ∏ i ∈ s, g i := Finset.prod_nonneg (fun i hi => (hg' i hi).1)
      have hgp1 : (∏ i ∈ s, g i) ≤ 1 :=
        Finset.prod_le_one (fun i hi => (hg' i hi).1) (fun i hi => (hg' i hi).2)
      rw [Finset.prod_insert ha, Finset.prod_insert ha, Finset.sum_insert ha]
      calc
        |f a * (∏ i ∈ s, f i) - g a * ∏ i ∈ s, g i| =
            |f a * ((∏ i ∈ s, f i) - ∏ i ∈ s, g i) +
              (f a - g a) * ∏ i ∈ s, g i| := by congr 1; ring
        _ ≤ |f a * ((∏ i ∈ s, f i) - ∏ i ∈ s, g i)| +
            |(f a - g a) * ∏ i ∈ s, g i| := abs_add_le _ _
        _ = f a * |(∏ i ∈ s, f i) - ∏ i ∈ s, g i| +
            |f a - g a| * (∏ i ∈ s, g i) := by
          rw [abs_mul, abs_mul, abs_of_nonneg hfa.1, abs_of_nonneg hgp0]
        _ ≤ 1 * (∑ i ∈ s, |f i - g i|) + |f a - g a| * 1 := by
          apply add_le_add
          · exact mul_le_mul hfa.2 (ih hf' hg') (abs_nonneg _) (by norm_num)
          · exact mul_le_mul_of_nonneg_left hgp1 (abs_nonneg _)
        _ = _ := by ring

theorem signWeightFactor_mem_Icc (b : Bool) {x : ℝ} (hx : |x| ≤ 1) :
    (1 + signedBit b * x) / 2 ∈ Set.Icc (0 : ℝ) 1 := by
  have hx' := abs_le.mp hx
  cases b <;> norm_num [signedBit, bit] <;> constructor <;> linarith

theorem abs_signWeightFactor_sub (b : Bool) (x y : ℝ) :
    |(1 + signedBit b * x) / 2 - (1 + signedBit b * y) / 2| = |x - y| / 2 := by
  have h : (1 + signedBit b * x) / 2 - (1 + signedBit b * y) / 2 =
      signedBit b * (x - y) / 2 := by ring
  rw [h, abs_div, abs_mul]
  cases b <;> norm_num [signedBit, bit]

theorem abs_higherSignPatternWeight_sub_le_sum {t : ℕ}
    {a b : RadialControl t → ℝ} (ha : ∀ i, |a i| ≤ 1) (hb : ∀ i, |b i| ≤ 1)
    (σ : HigherSignPattern t) :
    |higherSignPatternWeight a σ - higherSignPatternWeight b σ| ≤
      ∑ i, |a i - b i| / 2 := by
  have h := abs_prod_sub_prod_le_sum Finset.univ
    (fun i => (1 + signedBit (σ i) * a i) / 2)
    (fun i => (1 + signedBit (σ i) * b i) / 2)
    (fun i _ => signWeightFactor_mem_Icc _ (ha i))
    (fun i _ => signWeightFactor_mem_Icc _ (hb i))
  simpa only [higherSignPatternWeight, abs_signWeightFactor_sub] using h

theorem abs_higherSignPatternWeight_grid_sub_le {n t H : ℕ}
    (hH : 0 < H) {z u : PhysicalControl n t → Fin (H + 1)}
    (hzu : GridEdge z u) (σ : HigherSignPattern t) :
    |higherSignPatternWeight (physicalRadialDials z) σ -
      higherSignPatternWeight (physicalRadialDials u) σ| ≤ (t + 1 : ℝ) / H := by
  refine (abs_higherSignPatternWeight_sub_le_sum
    (abs_physicalRadialDials_le_one (Nat.ne_of_gt hH) z)
    (abs_physicalRadialDials_le_one (Nat.ne_of_gt hH) u) σ).trans ?_
  calc
    (∑ i : RadialControl t, |physicalRadialDials z i - physicalRadialDials u i| / 2) ≤
        ∑ _i : RadialControl t, (1 : ℝ) / H := by
      apply Finset.sum_le_sum
      intro i _hi
      have h := abs_gridPoint_sub_le_of_gridEdge hH hzu (Sum.inl i)
      change |physicalRadialDials z i - physicalRadialDials u i| ≤ 2 / (H : ℝ) at h
      have h' := div_le_div_of_nonneg_right h (by norm_num : (0 : ℝ) ≤ 2)
      convert h' using 1 <;> ring
    _ = ((t - 1 : ℕ) : ℝ) / H := by simp [RadialControl, nsmul_eq_mul, div_eq_mul_inv]
    _ ≤ (t + 1 : ℝ) / H := by
      apply div_le_div_of_nonneg_right _ (by positivity)
      exact_mod_cast (show t - 1 ≤ t + 1 by omega)

noncomputable def wholeMixtureGridWeight {t n H : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ))
    (v : PhysicalControl n t → Fin (H + 1))
    (i : Fin (Fintype.card
      (WholeSourceListIndex (Fintype.card (FullGenericListIndex t N)) t n))) : ℝ :=
  wholeSourceListFraction (wholeMixtureFraction mix (physicalRadialDials v))
    (physicalAngularDials v)
    ((wholeSourceListEquiv (Fintype.card (FullGenericListIndex t N)) t n).symm i)

theorem wholeMixtureGridWeight_mem_unit {t n H : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4) (hH : H ≠ 0)
    (v : PhysicalControl n t → Fin (H + 1)) (i) :
    wholeMixtureGridWeight mix v i ∈ Set.Icc 0 1 := by
  apply wholeSourceListFraction_mem_Icc
  · exact fun g => wholeMixtureFraction_mem_unit mix hone hmass
      (abs_physicalRadialDials_le_one hH v) g
  · exact abs_physicalAngularDials_le_one hH v

/-- All actual list fractions are functions of the one common grid. -/
theorem abs_wholeMixtureGridWeight_sub_le {t n H : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ))
    (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4) (hH : 0 < H)
    {z u : PhysicalControl n t → Fin (H + 1)} (hzu : GridEdge z u) (i) :
    |wholeMixtureGridWeight mix z i - wholeMixtureGridWeight mix u i| ≤
      (t + 1 : ℝ) / H := by
  unfold wholeMixtureGridWeight
  cases hi : (wholeSourceListEquiv (Fintype.card (FullGenericListIndex t N)) t n).symm i with
  | inl g =>
      let p := (wholeMixtureListEquiv t N).symm g
      have hm := mixtureCopyWeight_mem_unit (mix p.1) (hone p.1)
        ((hmass p.1).le.trans (by norm_num : (1 / 4 : ℝ) ≤ 1)) p.2
      change |higherSignPatternWeight (physicalRadialDials z) p.1 *
          mixtureCopyWeight (mix p.1) p.2 -
        higherSignPatternWeight (physicalRadialDials u) p.1 *
          mixtureCopyWeight (mix p.1) p.2| ≤ _
      rw [← sub_mul, abs_mul, abs_of_nonneg hm.1]
      exact (mul_le_mul_of_nonneg_right
        (abs_higherSignPatternWeight_grid_sub_le hH hzu p.1) hm.1).trans
          (mul_le_of_le_one_right (by positivity) hm.2)
  | inr q =>
      change |sourceAnchorActiveFraction (physicalAngularDials z)
          (sourceAnchorFiberAnchor q.1).1 q.2.1 -
        sourceAnchorActiveFraction (physicalAngularDials u)
          (sourceAnchorFiberAnchor q.1).1 q.2.1| ≤ _
      have hstep := abs_physicalAngularDials_sub_le_of_gridEdge hH hzu
        (sourceAnchorFiberAnchor q.1).1
      have hsig : |(sourceSign q.2.1 : ℝ)| = 1 := by
        rcases sourceSign_spec q.2.1 with h | h <;> rw [h] <;> norm_num
      have hdiff : sourceAnchorActiveFraction (physicalAngularDials z)
          (sourceAnchorFiberAnchor q.1).1 q.2.1 -
        sourceAnchorActiveFraction (physicalAngularDials u)
          (sourceAnchorFiberAnchor q.1).1 q.2.1 =
        (sourceSign q.2.1 : ℝ) *
          (physicalAngularDials z (sourceAnchorFiberAnchor q.1).1 -
            physicalAngularDials u (sourceAnchorFiberAnchor q.1).1) / 2 := by
          unfold sourceAnchorActiveFraction
          ring
      rw [hdiff, abs_div, abs_mul, hsig, one_mul]
      rw [abs_of_pos (by norm_num : (0 : ℝ) < 2)]
      calc
        _ ≤ (2 / (H : ℝ)) / 2 := div_le_div_of_nonneg_right hstep (by norm_num)
        _ = 1 / (H : ℝ) := by ring
        _ ≤ (t + 1 : ℝ) / H := by
          apply div_le_div_of_nonneg_right _ (by positivity)
          linarith [show (0 : ℝ) ≤ (t : ℝ) from Nat.cast_nonneg t]

theorem wholeSourceFlatCapacity_le_total {G t w n : ℕ} (ρ : ℕ → ℝ)
    (i : Fin (Fintype.card (WholeSourceListIndex G t n))) :
    wholeSourceFlatCapacity t w n ρ i ≤ sourceTriggerUnitCount G t w n ρ := by
  let e : Fin (sourceTriggerUnitCount G t w n ρ) ≃ WholeSourceCopyIndex G t w n ρ :=
    (Fintype.equivFinOfCardEq (card_wholeSourceCopyIndex G t w n ρ)).symm
  exact wholeUnitCapacity_le_globalCount e i

/-- The common explicit grid gives a quarter-tick bound simultaneously for
every actual dependent-capacity source list. -/
theorem wholeMixtureGridWeight_tick_sub_le {t w n L : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ))
    (ρ : ℕ → ℝ) (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    {z u : PhysicalControl n t → Fin (wholeSourceGridSteps t w n L N ρ + 1)}
    (hzu : GridEdge z u)
    (i : Fin (Fintype.card
      (WholeSourceListIndex (Fintype.card (FullGenericListIndex t N)) t n))) :
    |(2 ^ L : ℝ) * (wholeSourceFlatCapacity t w n ρ i : ℝ) * wholeMixtureGridWeight mix z i -
      (2 ^ L : ℝ) * (wholeSourceFlatCapacity t w n ρ i : ℝ) * wholeMixtureGridWeight mix u i| ≤
        (1 : ℝ) / 4 := by
  let A := fullSourceUnitCount t w n N ρ
  have hK : wholeSourceFlatCapacity t w n ρ i ≤ A + 1 := by
    have h := wholeSourceFlatCapacity_le_total (w := w) ρ i
    have htotal : sourceTriggerUnitCount (Fintype.card (FullGenericListIndex t N))
        t w n ρ = A := by
      dsimp only [A]
      rw [fullSourceUnitCount_eq_sourceTriggerUnitCount, wholeMixtureList_card]
    exact (h.trans_eq htotal).trans (Nat.le_succ A)
  have hKR : (wholeSourceFlatCapacity t w n ρ i : ℝ) ≤ (A : ℝ) + 1 := by
    exact_mod_cast hK
  have hstep := abs_wholeMixtureGridWeight_sub_le mix hone hmass
    (wholeSourceGridSteps_pos _ _ _ _ _ _) hzu i
  rw [← mul_sub, abs_mul, abs_of_nonneg (by positivity :
    0 ≤ (2 ^ L : ℝ) * (wholeSourceFlatCapacity t w n ρ i : ℝ))]
  calc
    _ ≤ ((2 ^ L : ℝ) * (wholeSourceFlatCapacity t w n ρ i : ℝ)) *
        ((t + 1 : ℝ) / (wholeSourceGridSteps t w n L N ρ : ℝ)) :=
      mul_le_mul_of_nonneg_left hstep (by positivity)
    _ ≤ ((2 ^ L : ℝ) * ((A : ℝ) + 1)) *
        ((t + 1 : ℝ) / (wholeSourceGridSteps t w n L N ρ : ℝ)) := by
      exact mul_le_mul_of_nonneg_right
        (mul_le_mul_of_nonneg_left hKR (by positivity)) (by positivity)
    _ = (1 : ℝ) / 8 := by
      unfold wholeSourceGridSteps
      push_cast
      dsimp only [A]
      field_simp
    _ ≤ (1 : ℝ) / 4 := by norm_num

theorem two_div_wholeSourceGridSteps_le {t w n L : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :
    2 / (wholeSourceGridSteps t w n L N ρ : ℝ) ≤ (2 ^ L : ℝ)⁻¹ := by
  unfold wholeSourceGridSteps
  push_cast
  rw [inv_eq_one_div]
  apply (div_le_div_iff₀ (by positivity) (by positivity)).2
  have ht : (1 : ℝ) ≤ t + 1 := by linarith [show (0 : ℝ) ≤ (t : ℝ) from Nat.cast_nonneg t]
  have hA : (1 : ℝ) ≤ (fullSourceUnitCount t w n N ρ : ℝ) + 1 := by
    linarith [show (0 : ℝ) ≤ (fullSourceUnitCount t w n N ρ : ℝ) from Nat.cast_nonneg _]
  have hprod := mul_le_mul ht hA (by norm_num) (by positivity)
  have hpow : (0 : ℝ) ≤ 2 ^ L := by positivity
  nlinarith

theorem abs_degreeSetAverage_wholeSourceGrid_sub_le {t w n L : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    {z u : PhysicalControl n t → Fin (wholeSourceGridSteps t w n L N ρ + 1)}
    (hzu : GridEdge z u) (T : AngularControl n t) :
    |degreeSetAverage (physicalAngularDials z) T.1.card -
      degreeSetAverage (physicalAngularDials u) T.1.card| ≤ (2 ^ L : ℝ)⁻¹ :=
  (abs_degreeSetAverage_physicalAngularDials_sub_le
    (wholeSourceGridSteps_pos _ _ _ _ _ _) hzu T).trans
      (two_div_wholeSourceGridSteps_le N ρ)

/-- One edge of the common control grid changes the literal displayed gate
only on the union of one transported trigger/selector ticket per list. -/
theorem probability_wholeMixtureSource_gridEdge_le {t w m L : ℕ}
    {N : HigherSignPattern t → ℕ} (mix : ∀ σ, FinitePositiveMixture (N σ))
    (ρ : ℕ → ℝ) (hone : ∀ σ, mixtureBracket (mix σ) 1 = 1)
    (hmass : ∀ σ, (∑ i, (mix σ).weight i) < 1 / 4)
    (D : WholeSourceShapes (Fintype.card (FullGenericListIndex t N)) t m L w)
    (ω : WholeSourceCopySeeds (Fintype.card (FullGenericListIndex t N)) t m L w ρ)
    {z u : PhysicalControl (m + L) t →
      Fin (wholeSourceGridSteps t w (m + L) L N ρ + 1)} (hzu : GridEdge z u) :
    probability (fun x =>
      dnfEval (D.gateDnf ρ ω (wholeMixtureFraction mix (physicalRadialDials z))
        (physicalAngularDials z)) x ≠
      dnfEval (D.gateDnf ρ ω (wholeMixtureFraction mix (physicalRadialDials u))
        (physicalAngularDials u)) x) ≤
      (Fintype.card (WholeUnitSourceSplitList t (m + L) N) : ℝ) *
        (2 ^ (w + L) : ℝ)⁻¹ := by
  let G := Fintype.card (FullGenericListIndex t N)
  let e := wholeSourceListEquiv G t (m + L)
  let K := wholeSourceFlatCapacity (G := G) t w (m + L) ρ
  let π := fun i p => D.embedding (e.symm i) (ω i p)
  let templates := fun i (_p : Fin (K i)) => D.localTemplate (e.symm i)
  have hH : wholeSourceGridSteps t w (m + L) L N ρ ≠ 0 :=
    Nat.ne_of_gt (wholeSourceGridSteps_pos _ _ _ _ _ _)
  have h := probability_wholeUnitFamilyDnf_ne_le K π templates
    (wholeMixtureGridWeight mix z) (wholeMixtureGridWeight mix u)
    (by positivity : (0 : ℝ) ≤ (2 ^ (w + L) : ℝ)⁻¹)
    (fun i => (wholeMixtureGridWeight_mem_unit mix hone hmass hH z i).1)
    (fun i => (wholeMixtureGridWeight_mem_unit mix hone hmass hH u i).1)
    (fun i => (wholeMixtureGridWeight_mem_unit mix hone hmass hH z i).2)
    (fun i => (wholeMixtureGridWeight_mem_unit mix hone hmass hH u i).2)
    (fun i => wholeMixtureGridWeight_tick_sub_le mix ρ hone hmass hzu i)
    (fun i j hj => D.probability_ticket_le (e.symm i) (π i) (scheduleTicket L (K i) j hj))
  exact h.trans_eq (congrArg (fun c : ℕ => (c : ℝ) * (2 ^ (w + L) : ℝ)⁻¹)
    (card_wholeSourceListIndex_allPattern N (wholeMixtureList_card t N)))

#print axioms MonotoneDNF.abs_wholeMixtureGridWeight_sub_le
#print axioms MonotoneDNF.wholeMixtureGridWeight_tick_sub_le
#print axioms MonotoneDNF.abs_degreeSetAverage_wholeSourceGrid_sub_le
#print axioms MonotoneDNF.probability_wholeMixtureSource_gridEdge_le

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitSourceRealization.lean <==
module

public import MonotoneDNF.WholeUnitSource
public import MonotoneDNF.WholeUnitBudget
public import MonotoneDNF.WholeUnitMasks
public import MonotoneDNF.WholeUnitErrorBudget

@[expose] public section

/-!
# Actual deterministic source embeddings

The polynomial union budget is applied to the literal complete local source
templates.  Masks recover every local prefix from an arbitrary enumeration
of the independent copies.  One seed choice controls all low-degree tests,
all local cutoffs, all control vectors, and all actual trigger pairs.
-/

namespace MonotoneDNF

open scoped BigOperators Topology
open Filter Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2000000

theorem card_wholeSourceListIndex_allPattern {G t n : ℕ}
    (N : HigherSignPattern t → ℕ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) :
    Fintype.card (WholeSourceListIndex G t n) =
      Fintype.card (WholeUnitSourceSplitList t n N) := by
  rw [card_wholeSourceListIndex]
  unfold WholeUnitSourceSplitList
  rw [Fintype.card_sigma, Fintype.sum_sum_type]
  simp only [Fintype.card_fin]
  simp only [fullSourceListConstituents]
  simp only [Finset.sum_const, Finset.card_univ, nsmul_eq_mul, mul_one]
  simp only [FullGenericListIndex, FullAnchorListIndex, Fintype.card_sigma,
    Fintype.card_prod, Fintype.card_fin, fintypeCard_sourceAnchorFiberIndex]
  have hanchor := fintypeCard_sourceAnchorFiberIndex t n
  simp only [SourceAnchorFiberIndex, Fintype.card_sigma] at hanchor
  rw [hanchor]
  simp only [Nat.cast_id]
  rw [hG]
  ring

abbrev WholeSourceMaskedTest (G t w n : ℕ)
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ) :=
  Fin (Fintype.card (WholeSourceListIndex G t n)) ×
    Fin (fullSourceUnitCount t w n N ρ + 1) × LowDegreeWalshTest t n

theorem card_wholeSourceMaskedTest {G t w n : ℕ}
    (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) :
    Fintype.card (WholeSourceMaskedTest G t w n N ρ) =
      Fintype.card (WholeUnitSourceTest t w n N ρ) := by
  simp only [WholeSourceMaskedTest, WholeUnitSourceTest, Fintype.card_prod,
    Fintype.card_fin, card_wholeSourceListIndex_allPattern N hG]

theorem wholeSourceAnchorSet_card_le {t n : ℕ} (a : WholeSourceAnchorSlot t n) :
    (wholeSourceAnchorSet a).card ≤ t := by
  cases a with
  | none => simp [wholeSourceAnchorSet]
  | some q => exact (sourceAnchorFiberAnchor q).2

/-- The actual coefficient tested by the finite product concentration bound.
No trigger-only approximation replaces the transported complete unit. -/
noncomputable def wholeSourceMaskedStatistic {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (q : WholeSourceMaskedTest G t w (m + L) N ρ)
    (j : Fin (fullSourceUnitCount t w (m + L) N ρ))
    (u : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L))) : ℝ :=
  let e := wholeSourceCopyEnumeration (n := m + L) N ρ hG
  wholeUnitLocalPrefixMask e q.1 q.2.1.val j *
    walshCoefficient (dnfEval (permuteBody
      (D.embedding ((wholeSourceListEquiv G t (m + L)).symm (e j).1) u)
      (D.localTemplate ((wholeSourceListEquiv G t (m + L)).symm (e j).1))))
      (lowDegreeWalshTestSet q.2.2)

theorem abs_wholeSourceMaskedStatistic_le {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (q : WholeSourceMaskedTest G t w (m + L) N ρ)
    (j : Fin (fullSourceUnitCount t w (m + L) N ρ))
    (u : WholeUnitSeed (wholeSourceAnchorSet (t := t) (n := m + L))) :
    |wholeSourceMaskedStatistic D N ρ hG q j u| ≤ (1 / 2 : ℝ) ^ w := by
  unfold wholeSourceMaskedStatistic
  dsimp only
  rw [abs_mul]
  calc
    _ ≤ 1 * ((1 / 2 : ℝ) ^ w) := by
      apply mul_le_mul (abs_wholeUnitLocalPrefixMask_le_one _ _ _ _)
      · exact (abs_walsh_dnf_permuteBody_le _ _ _).trans (D.localTemplate_firing_le _)
      · exact abs_nonneg _
      · norm_num
    _ = _ := one_mul _

theorem expectation_wholeSourceMaskedStatistic {G t m L w : ℕ}
    (D : WholeSourceShapes G t m L w) (N : HigherSignPattern t → ℕ)
    (ρ : ℕ → ℝ) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (q : WholeSourceMaskedTest G t w (m + L) N ρ)
    (j : Fin (fullSourceUnitCount t w (m + L) N ρ)) :
    expectation (wholeSourceMaskedStatistic D N ρ hG q j) =
      wholeUnitLocalPrefixMask (wholeSourceCopyEnumeration (n := m + L) N ρ hG)
        q.1 q.2.1.val j *
      wholeSourceListMean w D.genericTemplate
        ((wholeSourceListEquiv G t (m + L)).symm
          (wholeSourceCopyEnumeration (n := m + L) N ρ hG j).1)
        (lowDegreeWalshTestSet q.2.2) := by
  unfold wholeSourceMaskedStatistic
  rw [expectation_const_mul, D.mean_eq]

/-- The probability selection is unconditional for sufficiently large width.
Every local physical template may be supplied after the numerical threshold
has been selected, and every low-degree support is on the full ambient cube. -/
theorem eventually_exists_wholeSourceEmbeddings
    {G : ℕ} (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1)) (hρ : ∀ ℓ, 0 ≤ ρ ℓ)
    (m L : ℕ → ℕ)
    (hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w + L w)
    (hnUpper : ∀ᶠ w : ℕ in atTop, m w + L w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      ∀ D : WholeSourceShapes G t (m w) (L w) w,
      ∃ ω : WholeSourceCopySeeds G t (m w) (L w) w ρ,
        (∀ T : Finset (Fin (m w + L w)), T.card ≤ t →
          D.PrefixBound ρ ω (wholeUnitSourceTolerance t N ρ (m w + L w) w) T) ∧
        (∀ p q : WholeSourceCopyIndex G t w (m w + L w) ρ, p ≠ q →
          4 * (D.copyTrigger ρ ω p ∩ D.copyTrigger ρ ω q).card < w) := by
  let n : ℕ → ℕ := fun w => m w + L w
  let κ := fun w => WholeSourceAnchorSlot t (n w)
  let τ := fun w => WholeSourceMaskedTest G t w (n w) N ρ
  let S : ∀ w, κ w → Finset (Fin (n w)) := fun _ => wholeSourceAnchorSet
  let e := fun w => wholeSourceCopyEnumeration (w := w) (n := n w) N ρ hG
  let anchor := fun w (j : Fin (fullSourceUnitCount t w (n w) N ρ)) =>
    wholeSourceListSlot ((wholeSourceListEquiv G t (n w)).symm (e w j).1)
  have hcard : ∀ᶠ w : ℕ in atTop,
      Fintype.card (τ w) ≤ w ^ wholeUnitSourceTestExponent t := by
    filter_upwards [eventually_wholeUnitSourceMaskedTestCard_le t N ρ hρ n
      hnLower hnUpper] with w hw
    simpa only [τ, card_wholeSourceMaskedTest N ρ hG] using hw
  have hselection := eventually_exists_jointWholeUnitSource t N ρ hρ n
    hnLower hnUpper κ τ S (fun _ a => wholeSourceAnchorSet_card_le a) anchor hcard
  filter_upwards [hselection, eventually_gt_atTop 0] with w hselection hw
  intro D
  let Y := wholeSourceMaskedStatistic D N ρ hG
  let base := fun j => D.baseTrigger
    ((wholeSourceListEquiv G t (n w)).symm (e w j).1)
  obtain ⟨η, hprefix, hpair⟩ := hselection base Y
    (fun q j u => abs_wholeSourceMaskedStatistic_le D N ρ hG q j u)
  let ω : WholeSourceCopySeeds G t (m w) (L w) w ρ :=
    fun i p => η ((e w).symm ⟨i, p⟩)
  have hGpos : 0 < G := by
    let σ₀ : HigherSignPattern t := fun _ => false
    have hterm : N σ₀ + 1 ≤ ∑ σ : HigherSignPattern t, (N σ + 1) :=
      Finset.single_le_sum (f := fun σ => N σ + 1)
        (fun _ _ => Nat.zero_le _) (Finset.mem_univ σ₀)
    omega
  have hNpos : 0 < fullSourceUnitCount t w (n w) N ρ := by
    rw [fullSourceUnitCount_eq_sourceTriggerUnitCount, ← hG]
    unfold sourceTriggerUnitCount sourceCopyCount
    positivity
  refine ⟨ω, ?_, ?_⟩
  · let f := fun q : LowDegreeWalshTest t (n w) =>
      fun p : WholeSourceCopyIndex G t w (n w) ρ =>
        walshCoefficient (dnfEval (permuteBody
          (D.embedding ((wholeSourceListEquiv G t (n w)).symm p.1) (ω p.1 p.2))
          (D.localTemplate ((wholeSourceListEquiv G t (n w)).symm p.1))))
          (lowDegreeWalshTestSet q)
    let g := fun q : LowDegreeWalshTest t (n w) =>
      fun p : WholeSourceCopyIndex G t w (n w) ρ =>
        wholeSourceListMean w D.genericTemplate
          ((wholeSourceListEquiv G t (n w)).symm p.1) (lowDegreeWalshTestSet q)
    have hglobal : ∀ k : Fin (fullSourceUnitCount t w (n w) N ρ),
        ∀ i : Fin (Fintype.card (WholeSourceListIndex G t (n w))),
        ∀ cut : Fin (fullSourceUnitCount t w (n w) N ρ + 1),
        ∀ q : LowDegreeWalshTest t (n w),
        |(∑ j ∈ finPrefix k, wholeUnitLocalPrefixMask (e w) i cut.val j * f q (e w j)) -
          (∑ j ∈ finPrefix k, wholeUnitLocalPrefixMask (e w) i cut.val j * g q (e w j))| <
          wholeUnitSourceTolerance t N ρ (n w) w := by
      intro k i cut q
      have h := hprefix (k, (i, cut, q))
      simp only [centeredPrefixSum, Y] at h
      have hmeans (j : Fin (fullSourceUnitCount t w (n w) N ρ)) :
          expectation (wholeSourceMaskedStatistic D N ρ hG (i, cut, q) j) =
            wholeUnitLocalPrefixMask (e w) i cut.val j * g q (e w j) :=
        expectation_wholeSourceMaskedStatistic D N ρ hG (i, cut, q) j
      change |(∑ j ∈ finPrefix k, wholeSourceMaskedStatistic D N ρ hG
        (i, cut, q) j (η j)) - (∑ j ∈ finPrefix k,
          expectation (wholeSourceMaskedStatistic D N ρ hG (i, cut, q) j))| < _ at h
      simp_rw [hmeans] at h
      simpa only [wholeSourceMaskedStatistic, f, g, ω, e, n,
        Sigma.eta, Equiv.symm_apply_apply] using h
    have hlocal := wholeUnitLocalPrefixes_of_maskedGlobalPrefixes
      (e w) hNpos f g hglobal
    intro T hT i cut hcut
    let q : LowDegreeWalshTest t (n w) :=
      ⟨⟨T.card, by omega⟩, T, Finset.mem_powersetCard.mpr ⟨Finset.subset_univ _, rfl⟩⟩
    have h := hlocal i cut hcut q
    have hmean : wholeUnitLocalPrefixSum i cut (g q) =
        (cut : ℝ) * wholeSourceListMean w D.genericTemplate
          ((wholeSourceListEquiv G t (n w)).symm i) T := by
      simp only [wholeUnitLocalPrefixSum, g, lowDegreeWalshTestSet, q,
        Finset.sum_const, nsmul_eq_mul, Fin.card_filter_val_lt]
      rw [min_eq_right hcut]
    rw [hmean] at h
    exact le_of_lt h
  · intro p q hpq
    have hneq : (e w).symm p ≠ (e w).symm q := fun h => hpq ((e w).symm.injective h)
    have h := hpair ((e w).symm p) ((e w).symm q) hneq
    have hid (p : WholeSourceCopyIndex G t w (n w) ρ) :
        (wholeUnitTriggerAt (S w) (anchor w) base ((e w).symm p)
          (η ((e w).symm p))).1 = D.copyTrigger ρ ω p := by
      simp only [wholeUnitTriggerAt, S, anchor, base,
        WholeSourceShapes.copyTrigger, WholeSourceShapes.transportedTrigger,
        ω]
      rw [(e w).apply_symm_apply p]
    rw [hid p, hid q] at h
    omega

/-- The full actual source has the evaluated common approximation error,
uniformly over all real control vectors in the cube.  All concentration and
trigger-separation premises have been discharged by the seed construction. -/
theorem eventually_exists_wholeSourceEstimateOne
    {G : ℕ} (t : ℕ) (N : HigherSignPattern t → ℕ) (ρ : ℕ → ℝ)
    (ht : 0 < t) (hG : G = ∑ σ : HigherSignPattern t, (N σ + 1))
    (hρ : ∀ ℓ, 0 ≤ ρ ℓ) (m L : ℕ → ℕ)
    (hroom : ∀ᶠ w : ℕ in atTop, w + t ≤ m w)
    (hnLower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ m w + L w)
    (hnUpper : ∀ᶠ w : ℕ in atTop, m w + L w ≤ w ^ 3) :
    ∀ᶠ w : ℕ in atTop,
      ∀ D : WholeSourceShapes G t (m w) (L w) w,
      ∃ ω : WholeSourceCopySeeds G t (m w) (L w) w ρ,
        (∀ (fraction : Fin G → ℝ) (angle : Finset (Fin (m w + L w)) → ℝ),
          (∀ g, fraction g ∈ Set.Icc 0 1) → (∀ S, |angle S| ≤ 1) →
          ∀ T : Finset (Fin (m w + L w)), T.card ≤ t →
          |walshCoefficient (dnfEval (D.gateDnf ρ ω fraction angle)) T -
            wholeSourceIdealCoefficients t w ρ D.genericTemplate
              (fun g => (sourceCopyCount t w : ℝ) * fraction g) angle T| ≤
                wholeUnitSourceError t N ρ (m w + L w) w) ∧
        (∀ p q : WholeSourceCopyIndex G t w (m w + L w) ρ, p ≠ q →
          4 * (D.copyTrigger ρ ω p ∩ D.copyTrigger ρ ω q).card < w) := by
  filter_upwards [eventually_exists_wholeSourceEmbeddings t N ρ hG hρ m L
    hnLower hnUpper, hroom] with w hselect hroom
  intro D
  obtain ⟨ω, hprefix, hsep⟩ := hselect D
  have hover : D.overlap ρ ω ≤
      triggeredORError (fullSourceUnitCount t w (m w + L w) N ρ) w := by
    convert D.overlap_le ρ ω hsep using 1
    simp only [triggeredORError, Finset.offDiag_card, Finset.card_univ,
      Fintype.card_fin, card_wholeSourceCopyIndex_allPattern N ρ hG]
  refine ⟨ω, ?_, hsep⟩
  intro fraction angle hf ha T hT
  calc
    _ ≤ (Fintype.card (WholeSourceListIndex G t (m w + L w)) : ℝ) *
        (wholeUnitSourceTolerance t N ρ (m w + L w) w + 2 * (1 / 2 : ℝ) ^ w) +
          D.overlap ρ ω :=
      D.abs_gate_walsh_sub_ideal_le ht hroom ρ ω fraction angle hf ha T (hprefix T hT)
    _ ≤ (Fintype.card (WholeUnitSourceSplitList t (m w + L w) N) : ℝ) *
        (wholeUnitSourceTolerance t N ρ (m w + L w) w + 2 * (1 / 2 : ℝ) ^ w) +
          triggeredORError (fullSourceUnitCount t w (m w + L w) N ρ) w := by
      rw [card_wholeSourceListIndex_allPattern N hG]
      exact add_le_add le_rfl hover
    _ = _ := rfl

#print axioms MonotoneDNF.expectation_wholeSourceMaskedStatistic
#print axioms MonotoneDNF.eventually_exists_wholeSourceEmbeddings
#print axioms MonotoneDNF.eventually_exists_wholeSourceEstimateOne

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitTerminalData.lean <==
module

public import MonotoneDNF.WholeUnitJointSource
public import MonotoneDNF.WholeUnitResource
public import MonotoneDNF.WholeUnitLearnerTerminal
public import MonotoneDNF.RareGateTailResource

@[expose] public section

/-!
# Measured terminal statistics of the whole-unit source

All trigger counts and displayed resources below refer to the literal selected
whole-unit DNF.  The geometric lower firing bound supplies the nonempty-body
witness, and full-cube contact supplies the covariance rate.  No source with a
different selector placement is substituted in these estimates.
-/

namespace MonotoneDNF

open Filter Finset
open scoped BigOperators Topology
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 2500000
set_option maxRecDepth 4096

theorem jointTriggered_exists_nonempty_body_of_firing_pos {M N : ℕ}
    (U : Fin N → Finset (Fin M)) (body : Fin N → List (Finset (Fin M)))
    (hp : 0 < probability (fun x => jointTriggeredEval U body x = true)) :
    ∃ i, body i ≠ [] := by
  by_contra hn
  push Not at hn
  have hf (x : BooleanCube M) : jointTriggeredEval U body x = false := by
    apply Bool.eq_false_iff.mpr
    intro hx
    obtain ⟨i, hi⟩ := (physicalOrEval_eq_true_iff
      (fun i => triggeredBodyTerms (U i) (body i)) x).1 hx
    simpa [hn i, triggeredBodyTerms, dnfEval] using hi
  have hz : probability (fun x => jointTriggeredEval U body x = true) = 0 := by
    unfold probability
    simp only [hf, Bool.false_eq_true, if_false]
    exact expectation_const 0
  linarith

theorem eventually_wholeUnitAmbient_large (M : ℕ → ℕ)
    (hM : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ M w) (k : ℕ) :
    ∀ᶠ w : ℕ in atTop, k ≤ M w := by
  filter_upwards [hM, eventually_ge_atTop k, eventually_ge_atTop 1] with w hMw hwk hw
  have hsq : w ≤ w ^ 2 := by nlinarith
  exact hwk.trans (hsq.trans hMw)

/-- Full-cube contact at any order at least two gives tail statistics on the
same joint-triggered presentation.  Firing positivity, nonempty bodies, and
the dimension hypotheses are derived from the displayed quantitative bounds. -/
theorem jointTriggeredRareGateData_tailStats_of_wholeUnitContact
    {M N : ℕ → ℕ} {q t : ℕ} (ht : 2 ≤ t)
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMlower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ M w)
    (hMupper : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ 3)
    (hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (jointTriggeredRareGateData U body).firingProbability w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) t
        ((jointTriggeredRareGateData U body).alpha w) ((1 / 2 : ℝ) ^ (w ^ 2))) :
    (jointTriggeredRareGateData U body).TailStats := by
  have hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ [] := by
    filter_upwards [hlower] with w hw
    apply jointTriggered_exists_nonempty_body_of_firing_pos (U w) (body w)
    exact (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hw
  apply jointTriggeredRareGateData_tailStats_of_orderTwo U body hN hcard
    (eventually_wholeUnitAmbient_large M hMlower 1)
    (eventually_wholeUnitAmbient_large M hMlower 3) hMupper hbody
  filter_upwards [hcontact] with w hc
  exact (hc.mono_order ht).mono_xi (pow_le_pow_of_le_one (by norm_num) (by norm_num)
    (by nlinarith [Nat.zero_le w]))

/-- Every covariance exponent strictly below `t/2` follows on the same source
from order-`t` contact; the power-rate inputs are all discharged here. -/
theorem eventually_jointTriggeredRareGateData_power_of_wholeUnitContact
    {M N : ℕ → ℕ} {q t : ℕ} (ht : 2 ≤ t)
    (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
    (body : ∀ w, Fin (N w) → List (Finset (Fin (M w))))
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w)
    (hMlower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ M w)
    (hMupper : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ 3)
    (hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (jointTriggeredRareGateData U body).firingProbability w)
    (hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) t
        ((jointTriggeredRareGateData U body).alpha w) ((1 / 2 : ℝ) ^ (w ^ 2)))
    {a : ℝ} (ha0 : 0 < a) (ha : a < (t : ℝ) / 2) :
    ∀ᶠ w : ℕ in atTop,
      Real.sqrt ((jointTriggeredRareGateData U body).overlapError w) ≤
        ((jointTriggeredRareGateData U body).blocks w : ℝ) ^ (-a) := by
  have hbody : ∀ᶠ w : ℕ in atTop, ∃ i, body w i ≠ [] := by
    filter_upwards [hlower] with w hw
    apply jointTriggered_exists_nonempty_body_of_firing_pos (U w) (body w)
    exact (by positivity : (0 : ℝ) < (1 / 2 : ℝ) ^ w).trans_le hw
  have hord : t - 1 + 1 = t := by omega
  apply eventually_jointTriggeredRareGateData_sqrt_overlap_le U body
    (fun w => (1 / 2 : ℝ) ^ (w ^ 2)) (t - 1) ha0
  · rw [hord]
    linarith
  · exact hN
  · exact hcard
  · exact eventually_wholeUnitAmbient_large M hMlower 1
  · exact hMupper
  · exact eventually_wholeUnitAmbient_large M hMlower (t - 1 + 2)
  · exact hbody
  · intro w
    positivity
  · exact Filter.Eventually.of_forall (fun _ => le_rfl)
  · exact hlower
  · simpa only [hord] using hcontact

/-- Concrete resource, statistics, and covariance certificate for a whole-unit
source once the actual contact vertex has been selected. -/
structure WholeUnitTerminalCertificate (G : RareGateData) (t : ℕ) : Prop where
  tailStats : G.TailStats
  resource : ∀ᶠ w : ℕ in atTop,
    ((G.dimension w + G.termCount w : ℕ) : ℝ) ≤ (G.blocks w : ℝ) ^ widthExp t
  covariance : ∀ {a : ℝ}, 0 < a → a < (t : ℝ) / 2 → ∀ᶠ w : ℕ in atTop,
    Real.sqrt (G.overlapError w) ≤ (G.blocks w : ℝ) ^ (-a)

/-- Choose actual finite witnesses only on widths where they exist.  Empty
arrays on the remaining finite initial segment make a total source without
postulating pool designs or positive firing there. -/
theorem exists_jointTriggered_wholeUnitTerminalCertificate
    (t : ℕ) (ht : 2 ≤ t) (M N : ℕ → ℕ) {q p : ℕ} {C : ℝ}
    (hC : 0 ≤ C)
    (hN : ∀ᶠ w : ℕ in atTop, N w ≤ w ^ q)
    (hMlower : ∀ᶠ w : ℕ in atTop, w ^ 2 ≤ M w)
    (hMupper : ∀ᶠ w : ℕ in atTop, M w ≤ w ^ 3)
    (hsource : ∀ᶠ w : ℕ in atTop,
      ∃ (U : Fin (N w) → Finset (Fin (M w)))
        (body : Fin (N w) → List (Finset (Fin (M w)))),
      (∀ i, (U i).card = w) ∧
      (1 / 2 : ℝ) ^ w ≤ probability (fun x => jointTriggeredEval U body x = true) ∧
      ProductContact (jointTriggeredEval U body) t
        ((1 + physicalContactBias (jointTriggeredEval U body)) / 2)
        ((1 / 2 : ℝ) ^ (w ^ 2)) ∧
      ((M w + (jointTriggeredDnf U body).length : ℕ) : ℝ) ≤
        C * (w : ℝ) ^ p * (2 : ℝ) ^ (sourceC t * (w : ℝ))) :
    ∃ (U : ∀ w, Fin (N w) → Finset (Fin (M w)))
      (body : ∀ w, Fin (N w) → List (Finset (Fin (M w)))),
      WholeUnitTerminalCertificate (jointTriggeredRareGateData U body) t := by
  let P := fun w (d : (Fin (N w) → Finset (Fin (M w))) ×
      (Fin (N w) → List (Finset (Fin (M w))))) =>
    (∀ i, (d.1 i).card = w) ∧
    (1 / 2 : ℝ) ^ w ≤ probability (fun x => jointTriggeredEval d.1 d.2 x = true) ∧
    ProductContact (jointTriggeredEval d.1 d.2) t
      ((1 + physicalContactBias (jointTriggeredEval d.1 d.2)) / 2)
      ((1 / 2 : ℝ) ^ (w ^ 2)) ∧
    ((M w + (jointTriggeredDnf d.1 d.2).length : ℕ) : ℝ) ≤
      C * (w : ℝ) ^ p * (2 : ℝ) ^ (sourceC t * (w : ℝ))
  let chosen := fun w => if h : ∃ d, P w d then Classical.choose h
    else ((fun _ => ∅), (fun _ => []))
  let U := fun w => (chosen w).1
  let body := fun w => (chosen w).2
  have hspec : ∀ᶠ w : ℕ in atTop, P w (U w, body w) := by
    filter_upwards [hsource] with w hw
    obtain ⟨Uw, Bw, hUw⟩ := hw
    have he : ∃ d, P w d := ⟨(Uw, Bw), hUw⟩
    dsimp only [U, body, chosen]
    rw [dif_pos he]
    exact Classical.choose_spec he
  have hcard : ∀ᶠ w : ℕ in atTop, ∀ i, (U w i).card = w :=
    hspec.mono (fun _ hw => hw.1)
  have hlower : ∀ᶠ w : ℕ in atTop, (1 / 2 : ℝ) ^ w ≤
      (jointTriggeredRareGateData U body).firingProbability w :=
    hspec.mono (fun _ hw => hw.2.1)
  have hcontact : ∀ᶠ w : ℕ in atTop,
      ProductContact ((jointTriggeredRareGateData U body).gate w) t
        ((jointTriggeredRareGateData U body).alpha w) ((1 / 2 : ℝ) ^ (w ^ 2)) :=
    hspec.mono (fun _ hw => hw.2.2.1)
  have hlocal : ∀ᶠ w : ℕ in atTop,
      (((jointTriggeredRareGateData U body).m w +
          ((jointTriggeredRareGateData U body).terms w).length : ℕ) : ℝ) ≤
        C * (w : ℝ) ^ p * (2 : ℝ) ^ (sourceC t * (w : ℝ)) :=
    hspec.mono (fun _ hw => hw.2.2.2)
  have hstats := jointTriggeredRareGateData_tailStats_of_wholeUnitContact
    ht U body hN hcard hMlower hMupper hlower hcontact
  refine ⟨U, body, hstats, ?_, ?_⟩
  · exact eventually_rareGate_resource_of_exponential_local_bound_of_eventually_pos
      (jointTriggeredRareGateData U body) hstats.firing_pos hstats.firing_zero t
      hC (sourceResourceLambda_lt_one t) (one_le_widthExp t)
      (sourceC_lt_sourceResourceLambda_mul_widthExp_sub_one t)
      (eventually_jointTriggeredRareGateData_firing_le U body hN hcard) hlocal
  · intro a ha0 ha
    exact eventually_jointTriggeredRareGateData_power_of_wholeUnitContact
      ht U body hN hcard hMlower hMupper hlower hcontact ha0 ha

#print axioms MonotoneDNF.jointTriggeredRareGateData_tailStats_of_wholeUnitContact
#print axioms MonotoneDNF.eventually_jointTriggeredRareGateData_power_of_wholeUnitContact
#print axioms MonotoneDNF.exists_jointTriggered_wholeUnitTerminalCertificate

end MonotoneDNF


==> anc/MonotoneDNF/WholeUnitTrigger.lean <==
module

public import MonotoneDNF.WholeUnitPermutation
public import MonotoneDNF.PhysicalAvoidingCopySynchronization

@[expose] public section

/-!
# Trigger marginals of whole-unit embeddings

A uniform coordinate permutation transports a fixed trigger to a uniform
subset of its exact cardinality.  The statement concerns the marginal only:
the transported body and selector still use the very same permutation, so
their original disjointness and dependence are preserved.

The avoiding version acts on the complement of a prescribed anchor.  It
therefore has the native uniform avoiding-trigger law without conditioning
on a separate pool block.
-/

namespace MonotoneDNF

open scoped BigOperators
open Finset
attribute [local instance] Classical.propDecidable
set_option maxHeartbeats 1000000

/-- Fixed-size subsets of an arbitrary finite coordinate type. -/
abbrev WholeUnitSubset (α : Type*) (w : ℕ) :=
  {U : Finset α // U.card = w}

/-- Coordinate transport restricts to a permutation of fixed-size subsets. -/
def wholeUnitSubsetPermute {α : Type*} {w : ℕ} (π : Equiv.Perm α) :
    WholeUnitSubset α w ≃ WholeUnitSubset α w where
  toFun U := ⟨U.1.map π.toEmbedding, by simpa using U.2⟩
  invFun U := ⟨U.1.map π.symm.toEmbedding, by simpa using U.2⟩
  left_inv U := by
    apply Subtype.ext
    simp [Finset.map_map]
  right_inv U := by
    apply Subtype.ext
    simp [Finset.map_map]

@[simp] theorem wholeUnitSubsetPermute_val {α : Type*} {w : ℕ}
    (π : Equiv.Perm α) (U : WholeUnitSubset α w) :
    (wholeUnitSubsetPermute π U).1 = U.1.map π.toEmbedding := rfl

theorem wholeUnitSubsetPermute_mul {α : Type*} {w : ℕ}
    (π τ : Equiv.Perm α) (U : WholeUnitSubset α w) :
    wholeUnitSubsetPermute (π * τ) U =
      wholeUnitSubsetPermute π (wholeUnitSubsetPermute τ U) := by
  apply Subtype.ext
  simp only [wholeUnitSubsetPermute_val, Finset.map_map]
  rfl

/-- The full permutation orbit of any fixed subset has exactly the uniform
fixed-size-subset distribution, proved by two finite averages. -/
theorem expectation_wholeUnitSubsetPermute
    {α : Type*} [Fintype α] [DecidableEq α] {w : ℕ}
    [Nonempty (WholeUnitSubset α w)]
    (U : WholeUnitSubset α w) (f : WholeUnitSubset α w → ℝ) :
    expectation (fun π : Equiv.Perm α => f (wholeUnitSubsetPermute π U)) =
      expectation f := by
  have hconstant (V : WholeUnitSubset α w) :
      expectation (fun π : Equiv.Perm α => f (wholeUnitSubsetPermute π V)) =
        expectation (fun π : Equiv.Perm α => f (wholeUnitSubsetPermute π U)) := by
    obtain ⟨τ, hτ⟩ := Equiv.Perm.exists_map_finset_eq U.1 V.1 (U.2.trans V.2.symm)
    have hτ' : wholeUnitSubsetPermute τ U = V := Subtype.ext hτ
    rw [← hτ']
    simp_rw [← wholeUnitSubsetPermute_mul]
    exact expectation_comp_equiv (Equiv.mulRight τ)
      (fun π => f (wholeUnitSubsetPermute π U))
  calc
    expectation (fun π : Equiv.Perm α => f (wholeUnitSubsetPermute π U)) =
        expectation (fun V : WholeUnitSubset α w =>
          expectation (fun π : Equiv.Perm α => f (wholeUnitSubsetPermute π V))) := by
            simp_rw [hconstant]
            exact (expectation_const _).symm
    _ = expectation (fun π : Equiv.Perm α =>
          expectation (fun V : WholeUnitSubset α w => f (wholeUnitSubsetPermute π V))) :=
        expectation_expectation_swap _
    _ = expectation (fun _π : Equiv.Perm α => expectation f) := by
        apply congrArg expectation
        funext π
        exact expectation_comp_equiv (wholeUnitSubsetPermute π) f
    _ = expectation f := expectation_const _

/-- The project's public uniform-trigger space is the fixed-size-subset space. -/
def wholeUnitSubsetEquivUniform (n w : ℕ) :
    WholeUnitSubset (Fin n) w ≃ UniformTriggerSubset n w where
  toFun U := ⟨U.1, Finset.mem_powersetCard.mpr ⟨Finset.subset_univ _, U.2⟩⟩
  invFun U := ⟨U.1, (Finset.mem_powersetCard.mp U.2).2⟩
  left_inv U := Subtype.ext rfl
  right_inv U := Subtype.ext rfl

/-- The trigger of a whole-coordinate embedding, in the original public type. -/
def wholeUnitUniformTrigger {n w : ℕ} (U : UniformTriggerSubset n w)
    (π : Equiv.Perm (Fin n)) : UniformTriggerSubset n w :=
  wholeUnitSubsetEquivUniform n w
    (wholeUnitSubsetPermute π ((wholeUnitSubsetEquivUniform n w).symm U))

@[simp] theorem wholeUnitUniformTrigger_val {n w : ℕ}
    (U : UniformTriggerSubset n w) (π : Equiv.Perm (Fin n)) :
    (wholeUnitUniformTrigger U π).1 = permuteTerm π U.1 := rfl

/-- Literal finite-average marginal equality for generic whole-unit triggers. -/
theorem expectation_wholeUnitUniformTrigger {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (U : UniformTriggerSubset n w) (f : UniformTriggerSubset n w → ℝ) :
    expectation (fun π : Equiv.Perm (Fin n) => f (wholeUnitUniformTrigger U π)) =
      expectation f := by
  let e := wholeUnitSubsetEquivUniform n w
  letI : Nonempty (WholeUnitSubset (Fin n) w) := ⟨e.symm U⟩
  calc
    expectation (fun π : Equiv.Perm (Fin n) => f (wholeUnitUniformTrigger U π)) =
        expectation (fun V : WholeUnitSubset (Fin n) w => f (e V)) :=
      expectation_wholeUnitSubsetPermute (e.symm U) (fun V => f (e V))
    _ = expectation f := expectation_comp_equiv_of_equiv e f

/-- The same marginal identity applies directly to bad-event probabilities. -/
theorem probability_wholeUnitUniformTrigger {n w : ℕ}
    [Nonempty (UniformTriggerSubset n w)]
    (U : UniformTriggerSubset n w) (P : UniformTriggerSubset n w → Prop) :
    probability (fun π : Equiv.Perm (Fin n) => P (wholeUnitUniformTrigger U π)) =
      probability P :=
  expectation_wholeUnitUniformTrigger U (fun V => if P V then 1 else 0)

/-- Fixed-size subsets of the anchor complement are exactly avoiding triggers. -/
def wholeUnitSubsetEquivAvoiding {n : ℕ} (S : Finset (Fin n)) (w : ℕ) :
    WholeUnitSubset {i : Fin n // i ∈ Sᶜ} w ≃ AvoidingTriggerSubset S w where
  toFun U := ⟨U.1.map (Function.Embedding.subtype _), by
    apply Finset.mem_powersetCard.mpr
    refine ⟨?_, by simpa using U.2⟩
    intro i hi
    exact U.1.property_of_mem_map_subtype hi⟩
  invFun U := ⟨U.1.subtype (fun i => i ∈ Sᶜ), by
    have hsub := (avoidingTriggerSubset_spec U).1
    have hmap := Finset.subtype_map_of_mem (fun i hi => hsub hi)
    have hc := congrArg Finset.card hmap
    simpa only [Finset.card_map, (avoidingTriggerSubset_spec U).2] using hc⟩
  left_inv U := by
    apply Subtype.ext
    ext i
    simp
  right_inv U := by
    apply Subtype.ext
    exact Finset.subtype_map_of_mem (fun i hi => (avoidingTriggerSubset_spec U).1 hi)

/-- Transport inside the anchor complement; all other coordinates are fixed. -/
def wholeUnitAvoidingTrigger {n w : ℕ} {S : Finset (Fin n)}
    (U : AvoidingTriggerSubset S w)
    (π : Equiv.Perm {i : Fin n // i ∈ Sᶜ}) : AvoidingTriggerSubset S w :=
  wholeUnitSubsetEquivAvoiding S w
    (wholeUnitSubsetPermute π ((wholeUnitSubsetEquivAvoiding S w).symm U))

/-- Extending the complement permutation fixes every prescribed anchor bit. -/
theorem wholeUnitAnchorPermutation_fixes {n : ℕ} {S : Finset (Fin n)}
    (π : Equiv.Perm {i : Fin n // i ∈ Sᶜ}) {i : Fin n} (hi : i ∈ S) :
    Equiv.Perm.ofSubtype π i = i := by
  apply Equiv.Perm.ofSubtype_apply_of_not_mem
  simpa using hi

@[simp] theorem permuteTerm_wholeUnitAnchor {n : ℕ} (S : Finset (Fin n))
    (π : Equiv.Perm {i : Fin n // i ∈ Sᶜ}) :
    permuteTerm (Equiv.Perm.ofSubtype π) S = S := by
  ext i
  constructor
  · intro hi
    obtain ⟨j, hj, hji⟩ := Finset.mem_map.mp hi
    have hfix := wholeUnitAnchorPermutation_fixes π hj
    have hEq : j = i := hfix.symm.trans hji
    simpa only [hEq] using hj
  · intro hi
    exact Finset.mem_map.mpr ⟨i, hi, wholeUnitAnchorPermutation_fixes π hi⟩

/-- The avoiding marginal is the trigger transported by the same ambient
permutation that transports its selector and body. -/
theorem wholeUnitAvoidingTrigger_val {n w : ℕ} {S : Finset (Fin n)}
    (U : AvoidingTriggerSubset S w)
    (π : Equiv.Perm {i : Fin n // i ∈ Sᶜ}) :
    (wholeUnitAvoidingTrigger U π).1 =
      permuteTerm (Equiv.Perm.ofSubtype π) U.1 := by
  let p : Fin n → Prop := fun i => i ∈ Sᶜ
  have hback : (U.1.subtype p).map (Function.Embedding.subtype p) = U.1 :=
    Finset.subtype_map_of_mem (fun i hi => (avoidingTriggerSubset_spec U).1 hi)
  have hemb : π.toEmbedding.trans (Function.Embedding.subtype p) =
      (Function.Embedding.subtype p).trans (Equiv.Perm.ofSubtype π).toEmbedding := by
    apply Function.Embedding.ext
    intro i
    change (π i).1 = Equiv.Perm.ofSubtype π i.1
    exact (Equiv.Perm.ofSubtype_apply_coe π i).symm
  change ((U.1.subtype p).map π.toEmbedding).map (Function.Embedding.subtype p) =
    U.1.map (Equiv.Perm.ofSubtype π).toEmbedding
  rw [Finset.map_map, hemb, ← Finset.map_map, hback]

/-- The anchor-fixed whole-unit embedding has precisely the unconditioned
uniform avoiding-trigger marginal used by the native anchor means. -/
theorem expectation_wholeUnitAvoidingTrigger {n w : ℕ} {S : Finset (Fin n)}
    [Nonempty (AvoidingTriggerSubset S w)]
    (U : AvoidingTriggerSubset S w) (f : AvoidingTriggerSubset S w → ℝ) :
    expectation (fun π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
      f (wholeUnitAvoidingTrigger U π)) = expectation f := by
  let e := wholeUnitSubsetEquivAvoiding S w
  letI : Nonempty (WholeUnitSubset {i : Fin n // i ∈ Sᶜ} w) := ⟨e.symm U⟩
  calc
    expectation (fun π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
        f (wholeUnitAvoidingTrigger U π)) =
        expectation (fun V : WholeUnitSubset {i : Fin n // i ∈ Sᶜ} w => f (e V)) :=
      expectation_wholeUnitSubsetPermute (e.symm U) (fun V => f (e V))
    _ = expectation f := expectation_comp_equiv_of_equiv e f

theorem probability_wholeUnitAvoidingTrigger {n w : ℕ} {S : Finset (Fin n)}
    [Nonempty (AvoidingTriggerSubset S w)]
    (U : AvoidingTriggerSubset S w) (P : AvoidingTriggerSubset S w → Prop) :
    probability (fun π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
      P (wholeUnitAvoidingTrigger U π)) = probability P :=
  expectation_wholeUnitAvoidingTrigger U (fun V => if P V then 1 else 0)

/-- A transported complete anchor profile is literally its fixed anchor
profile multiplied by the trigger transported inside the complement. -/
theorem permutedRealUnit_triggeredAnchorProfile {n w : ℕ}
    (t : ℕ) (σz : ℤ) {S : Finset (Fin n)} (U : AvoidingTriggerSubset S w)
    (π : Equiv.Perm {i : Fin n // i ∈ Sᶜ}) :
    permutedRealUnit (Equiv.Perm.ofSubtype π) (triggeredAnchorProfile t σz S U.1) =
      triggeredAnchorProfile t σz S (wholeUnitAvoidingTrigger U π).1 := by
  funext x
  rw [wholeUnitAvoidingTrigger_val]
  have h := triggeredAnchorProfile_permuteTerm_symm t σz
    (Equiv.Perm.ofSubtype π) S U.1 x
  rw [permuteTerm_wholeUnitAnchor] at h
  exact h.symm

/-- Exact full-cube anchor mean for an actual whole-unit embedding.  This
reuses the public native mean, so its own-dial and triangular identities
apply to this new permutation model without a conditional-law substitution. -/
theorem wholeUnitAnchorWalshMean_eq_native {n w : ℕ}
    (t : ℕ) (σz : ℤ) {S : Finset (Fin n)} (U : AvoidingTriggerSubset S w)
    (T : Finset (Fin n)) :
    expectation (fun π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
      realWalshCoefficient
        (permutedRealUnit (Equiv.Perm.ofSubtype π)
          (triggeredAnchorProfile t σz S U.1)) T) =
      expectedTriggeredAnchorProfileD t σz S w T := by
  letI : Nonempty (AvoidingTriggerSubset S w) := ⟨U⟩
  simp_rw [permutedRealUnit_triggeredAnchorProfile]
  rw [expectedTriggeredAnchorProfileD_eq t σz S w inferInstance T]
  exact expectation_wholeUnitAvoidingTrigger U
    (fun V => realWalshCoefficient (triggeredAnchorProfile t σz S V.1) T)

/-- The actual complement-permutation model satisfies the native conditional
trigger-intersection bound, even when the first trigger meets the anchor. -/
theorem probability_wholeUnitAvoiding_large_intersection_le
    {n w r : ℕ} {S : Finset (Fin n)} (U : AvoidingTriggerSubset S w)
    (V : Finset (Fin n)) (hS : 0 < (Sᶜ).card) (hw : w ≤ (Sᶜ).card)
    (hV : V.card = w) (hr : r ≤ w) :
    probability (fun π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
      r ≤ (V ∩ permuteTerm (Equiv.Perm.ofSubtype π) U.1).card) ≤
      (w.choose r : ℝ) * ((w : ℝ) / (Sᶜ).card) ^ r := by
  letI : Nonempty (AvoidingTriggerSubset S w) := ⟨U⟩
  have hprob := probability_wholeUnitAvoidingTrigger U
    (fun W => r ≤ (V ∩ W.1).card)
  simp only [wholeUnitAvoidingTrigger_val] at hprob
  rw [hprob]
  obtain ⟨hΩ, hbound⟩ := probability_large_intersection_without_subset_le
    Sᶜ V hS hw hV hr
  convert hbound using 1
  apply probability_eq_of_decidable

/-- Two independently permuted anchored units obey the same pair bound.
Their anchor sets and their internal templates may be different. -/
theorem probability_wholeUnitAvoiding_pair_large_intersection_le
    {n w r : ℕ} {S T : Finset (Fin n)}
    (U : AvoidingTriggerSubset S w) (V : AvoidingTriggerSubset T w)
    (hT : 0 < (Tᶜ).card) (hw : w ≤ (Tᶜ).card) (hr : r ≤ w) :
    probability (fun π : (Equiv.Perm {i : Fin n // i ∈ Sᶜ}) ×
        (Equiv.Perm {i : Fin n // i ∈ Tᶜ}) =>
      r ≤ ((wholeUnitAvoidingTrigger U π.1).1 ∩
        (wholeUnitAvoidingTrigger V π.2).1).card) ≤
      (w.choose r : ℝ) * ((w : ℝ) / (Tᶜ).card) ^ r := by
  rw [probability, expectation_product]
  calc
    expectation (fun π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
        expectation (fun τ : Equiv.Perm {i : Fin n // i ∈ Tᶜ} =>
          if r ≤ ((wholeUnitAvoidingTrigger U π).1 ∩
            (wholeUnitAvoidingTrigger V τ).1).card then (1 : ℝ) else 0)) ≤
        expectation (fun _π : Equiv.Perm {i : Fin n // i ∈ Sᶜ} =>
          (w.choose r : ℝ) * ((w : ℝ) / (Tᶜ).card) ^ r) := by
      apply expectation_mono
      intro π
      have h := probability_wholeUnitAvoiding_large_intersection_le V
        (wholeUnitAvoidingTrigger U π).1 hT hw
        (avoidingTriggerSubset_spec (wholeUnitAvoidingTrigger U π)).2 hr
      simpa only [probability, wholeUnitAvoidingTrigger_val] using h
    _ = _ := expectation_const _

/-- With the empty anchor, extending a complement permutation is a bijection
onto every ambient coordinate permutation. -/
def wholeUnitEmptyComplementPermutationEquiv (n : ℕ) :
    Equiv.Perm {i : Fin n // i ∈ (∅ : Finset (Fin n))ᶜ} ≃
      Equiv.Perm (Fin n) where
  toFun π := Equiv.Perm.ofSubtype π
  invFun π := π.subtypePerm (fun i => by simp)
  left_inv π := by
    exact Equiv.Perm.subtypePerm_ofSubtype π
  right_inv π := by
    apply Equiv.Perm.ofSubtype_subtypePerm
    intro i hi
    simp

/-- Empty-anchor whole-unit means are exactly the isotropic full permutation
means, including every coordinate that was originally a selector bit. -/
theorem wholeUnitEmptyAnchorWalshMean_eq {n : ℕ}
    (f : BooleanCube n → ℝ) (T : Finset (Fin n)) :
    expectation (fun π : Equiv.Perm {i : Fin n // i ∈ (∅ : Finset (Fin n))ᶜ} =>
      realWalshCoefficient (permutedRealUnit (Equiv.Perm.ofSubtype π) f) T) =
      degreeSetAverage (realWalshCoefficient f) T.card := by
  calc
    expectation (fun π : Equiv.Perm {i : Fin n // i ∈ (∅ : Finset (Fin n))ᶜ} =>
        realWalshCoefficient (permutedRealUnit (Equiv.Perm.ofSubtype π) f) T) =
        wholeUnitWalshMean f T :=
      expectation_comp_equiv_of_equiv (wholeUnitEmptyComplementPermutationEquiv n)
        (fun π => realWalshCoefficient (permutedRealUnit π f) T)
    _ = _ := wholeUnitWalshMean_eq_degreeSetAverage f T

#print axioms MonotoneDNF.expectation_wholeUnitSubsetPermute
#print axioms MonotoneDNF.expectation_wholeUnitUniformTrigger
#print axioms MonotoneDNF.expectation_wholeUnitAvoidingTrigger
#print axioms MonotoneDNF.wholeUnitAnchorWalshMean_eq_native
#print axioms MonotoneDNF.probability_wholeUnitAvoiding_pair_large_intersection_le
#print axioms MonotoneDNF.wholeUnitEmptyAnchorWalshMean_eq

end MonotoneDNF


==> anc/MonotoneDNFVerified.lean <==
module

public import FixedPointTheorems
public import FixedPointTheorems.apply_cubical_sperner
public import FixedPointTheorems.brouwer
public import FixedPointTheorems.convex_homeos
public import FixedPointTheorems.cubical_sperner
public import FixedPointTheorems.cubical_sperner_prep
public import MonotoneDNF
public import MonotoneDNF.AcceptanceBudgetObstruction
public import MonotoneDNF.AllPatternResource
public import MonotoneDNF.AllSignPacketCalibration
public import MonotoneDNF.AllSignSourceJet
public import MonotoneDNF.AnchorTemplates
public import MonotoneDNF.AsymptoticLowerBound
public import MonotoneDNF.AsymptoticParameters
public import MonotoneDNF.AsymptoticRatio
public import MonotoneDNF.Axioms
public import MonotoneDNF.BernsteinMomentFinitization
public import MonotoneDNF.BiasedProduct
public import MonotoneDNF.BiasedProductFactorization
public import MonotoneDNF.BiasedSupport
public import MonotoneDNF.Bit
public import MonotoneDNF.BlockSingletonCorrelation
public import MonotoneDNF.BlockTuples
public import MonotoneDNF.Bonferroni
public import MonotoneDNF.BooleanCube
public import MonotoneDNF.CSQSimulation
public import MonotoneDNF.CalibratedMixedSourceContactAssembly
public import MonotoneDNF.CalibratedMixedSourceContactTerminal
public import MonotoneDNF.CalibratedMixedSourceEventualExclusion
public import MonotoneDNF.CalibratedMixedSourceTerminalIntegration
public import MonotoneDNF.CalibratedSourceResponseAllJets
public import MonotoneDNF.CalibratedSourceResponseDiagonal
public import MonotoneDNF.CenteredAnchorBaseline
public import MonotoneDNF.CenteredGenericIdeal
public import MonotoneDNF.CompleteTriggerCharacterAveraging
public import MonotoneDNF.ComposedCalibratedFullSourceResponse
public import MonotoneDNF.ConcreteSourceAssembly
public import MonotoneDNF.ConditionalBonferroni
public import MonotoneDNF.ConditionedFullSourceFaceEstimate
public import MonotoneDNF.ConditionedFullSupportCentered
public import MonotoneDNF.ConditionedNativeGlobalGeometry
public import MonotoneDNF.ConditionedRealizationBudget
public import MonotoneDNF.ConicCaratheodory
public import MonotoneDNF.ContactAudit
public import MonotoneDNF.ContactCoordinateBalance
public import MonotoneDNF.ContactErrorAudit
public import MonotoneDNF.CovarianceFromSingletonProfile
public import MonotoneDNF.DegreeFiberAcceptance
public import MonotoneDNF.DegreeTwoPositiveJet
public import MonotoneDNF.DirectPositiveJet
public import MonotoneDNF.DirectPositiveJetTwo
public import MonotoneDNF.EmpiricalHoeffding
public import MonotoneDNF.EmpiricalSQTransfer
public import MonotoneDNF.ExactShuffledSingletonCovariance
public import MonotoneDNF.FactorialMomentBounds
public import MonotoneDNF.FactorialMoments
public import MonotoneDNF.FiniteJetPhysicalResponse
public import MonotoneDNF.FiniteProbability
public import MonotoneDNF.FiniteReplacementVariance
public import MonotoneDNF.FiniteSelectorCoefficients
public import MonotoneDNF.FiniteVarianceGap
public import MonotoneDNF.FiringTargets
public import MonotoneDNF.FullConjunctionOverlap
public import MonotoneDNF.FullConjunctionStats
public import MonotoneDNF.FullCubeSelectorBudget
public import MonotoneDNF.FullGridFaceObstruction
public import MonotoneDNF.FullIndependentScheduledExactRepresentation
public import MonotoneDNF.FullIndependentScheduledFlatTriggerAssembly
public import MonotoneDNF.FullIndependentScheduledLowerFiring
public import MonotoneDNF.FullIndependentScheduledSource
public import MonotoneDNF.FullWeightResponseEndpoint
public import MonotoneDNF.GateAngleCountermodel
public import MonotoneDNF.GaussianResponseCalibration
public import MonotoneDNF.GeometricBadSet
public import MonotoneDNF.GlobalEstimateOneBridge
public import MonotoneDNF.GlobalProductContact
public import MonotoneDNF.GoodProductContact
public import MonotoneDNF.GrowingSourceResponseLimits
public import MonotoneDNF.HermiteJetInterpolation
public import MonotoneDNF.HilbertSchmidt
public import MonotoneDNF.IndependentAllSignAggregation
public import MonotoneDNF.IndependentScheduledContactAssembly
public import MonotoneDNF.IndependentScheduledJointSource
public import MonotoneDNF.IndependentScheduledLearnerTerminal
public import MonotoneDNF.IndependentScheduledPacketGate
public import MonotoneDNF.IndependentScheduledPacketRealization
public import MonotoneDNF.IndependentScheduledRareGateData
public import MonotoneDNF.IndependentScheduledResource
public import MonotoneDNF.IndependentScheduledTerminalRoot
public import MonotoneDNF.JointPhysicalAsymptotics
public import MonotoneDNF.JointPhysicalEmbedding
public import MonotoneDNF.JointTriggeredPowerRate
public import MonotoneDNF.JointTriggeredTailStats
public import MonotoneDNF.LayoutInvariance
public import MonotoneDNF.MixedSourceGateAssembly
public import MonotoneDNF.MixedSourceOrderTwoLimits
public import MonotoneDNF.MixedSourcePowerRate
public import MonotoneDNF.MixedSourceRareGateStats
public import MonotoneDNF.MixedSourceResource
public import MonotoneDNF.MixedSourceTerminal
public import MonotoneDNF.MixtureCopyRealization
public import MonotoneDNF.MomentGram
public import MonotoneDNF.MonotoneTruthTable
public import MonotoneDNF.MultiListPhysicalResidualContact
public import MonotoneDNF.MultilinearBasis
public import MonotoneDNF.NativeCenteredEstimate
public import MonotoneDNF.NativeConditionedCompatibility
public import MonotoneDNF.NativeFullSupportCentered
public import MonotoneDNF.NativeGenericPoolResponse
public import MonotoneDNF.NativeGenericResponseCalibration
public import MonotoneDNF.NativePaddedComplement
public import MonotoneDNF.NativePaddedJoint
public import MonotoneDNF.NativeRealizationBudget
public import MonotoneDNF.NativeSelectorRadialControl
public import MonotoneDNF.NecessaryNegativePairMass
public import MonotoneDNF.NonzeroSourceResponseJets
public import MonotoneDNF.OrderTwoPerturbation
public import MonotoneDNF.OrderTwoResponse
public import MonotoneDNF.OverlappingTemplateResponses
public import MonotoneDNF.Padding
public import MonotoneDNF.PairWalshContactBarrier
public import MonotoneDNF.PaperTheorem11
public import MonotoneDNF.PaperTheorem11Global
public import MonotoneDNF.PaperTheorem11Model
public import MonotoneDNF.PaperTheorem11Polynomial
public import MonotoneDNF.PaperTheorem11Quantitative
public import MonotoneDNF.PaperTheorem11Randomized
public import MonotoneDNF.PaperTheorem11Stopping
public import MonotoneDNF.PaperTheorem11Tolerance
public import MonotoneDNF.PartIIIFourier
public import MonotoneDNF.PartIIISeparation
public import MonotoneDNF.PartVConcentration
public import MonotoneDNF.PartVOrSum
public import MonotoneDNF.PartVQuantitative
public import MonotoneDNF.PartVRandomTriggers
public import MonotoneDNF.PartVTriggeredOr
public import MonotoneDNF.PartVTriggeredPairs
public import MonotoneDNF.PhysicalAnchorDialStatistics
public import MonotoneDNF.PhysicalAnchorPacketAssembly
public import MonotoneDNF.PhysicalAvoidingCopySynchronization
public import MonotoneDNF.PhysicalAvoidingSourceBudget
public import MonotoneDNF.PhysicalCopyFamilySynchronization
public import MonotoneDNF.PhysicalEstimateOneAsymptotics
public import MonotoneDNF.PhysicalExactUnitMeans
public import MonotoneDNF.PhysicalFiringAsymptotics
public import MonotoneDNF.PhysicalFiringThinning
public import MonotoneDNF.PhysicalFullWeightSchedule
public import MonotoneDNF.PhysicalGateA3
public import MonotoneDNF.PhysicalGateCalibration
public import MonotoneDNF.PhysicalGridAssemblyAudit
public import MonotoneDNF.PhysicalLowOrderGateObstacle
public import MonotoneDNF.PhysicalMaskedStatistics
public import MonotoneDNF.PhysicalMixedSourceGeometry
public import MonotoneDNF.PhysicalORMixture
public import MonotoneDNF.PhysicalPoolCalibration
public import MonotoneDNF.PhysicalPoolCompactL2
public import MonotoneDNF.PhysicalPoolEmbeddingModes
public import MonotoneDNF.PhysicalPoolGaussianProfile
public import MonotoneDNF.PhysicalPrefixPartial
public import MonotoneDNF.PhysicalRandomPoolUnitMeans
public import MonotoneDNF.PhysicalReducedPoolResponse
public import MonotoneDNF.PhysicalResidualBounds
public import MonotoneDNF.PhysicalResidualProductContact
public import MonotoneDNF.PhysicalResiduals
public import MonotoneDNF.PhysicalScheduledListAssembly
public import MonotoneDNF.PhysicalSelectorGridContact
public import MonotoneDNF.PhysicalSelectorResiduals
public import MonotoneDNF.PhysicalSeparatedSourceGeometry
public import MonotoneDNF.PhysicalSourceAnchorPositivity
public import MonotoneDNF.PhysicalSourceAnchorTriangularity
public import MonotoneDNF.PhysicalSourceIdealFace
public import MonotoneDNF.PhysicalSourceResidualErrors
public import MonotoneDNF.PhysicalTemplates
public import MonotoneDNF.PhysicalTriggerEquivariance
public import MonotoneDNF.PhysicalUnitStatistics
public import MonotoneDNF.PoincareMiranda
public import MonotoneDNF.PolynomialComparison
public import MonotoneDNF.PolynomialJets
public import MonotoneDNF.PoolBinomialMoments
public import MonotoneDNF.PoolExactCoefficientBounds
public import MonotoneDNF.PoolFiniteBiasAlgebra
public import MonotoneDNF.PoolFixedDesign
public import MonotoneDNF.PoolFixedDesignDerivatives
public import MonotoneDNF.PoolFixedDesignVariance
public import MonotoneDNF.PoolGaussianMean
public import MonotoneDNF.PoolGaussianTilt
public import MonotoneDNF.PoolHermiteApprox
public import MonotoneDNF.PoolKrawtchoukDual
public import MonotoneDNF.PoolPhysicalEnergy
public import MonotoneDNF.PoolPhysicalMean
public import MonotoneDNF.PoolPhysicalWeighted
public import MonotoneDNF.PoolWeightedKernel
public import MonotoneDNF.PositiveCorrectedMeasure
public import MonotoneDNF.PositiveDensityCorrection
public import MonotoneDNF.PositiveJetAlgebra
public import MonotoneDNF.PositiveJets
public import MonotoneDNF.PositiveMomentCorrection
public import MonotoneDNF.PositivePolynomialMoments
public import MonotoneDNF.PositivePoolFinitization
public import MonotoneDNF.PositiveSource
public import MonotoneDNF.PositiveTruncation
public import MonotoneDNF.ProductContactCombinatorics
public import MonotoneDNF.PureOrPairBarrier
public import MonotoneDNF.RareGateAsymptotics
public import MonotoneDNF.RareGateDiagonal
public import MonotoneDNF.RareGateLearner
public import MonotoneDNF.RareGatePadding
public import MonotoneDNF.RareGateTailReindex
public import MonotoneDNF.RareGateTailResource
public import MonotoneDNF.ReferenceTranscript
public import MonotoneDNF.RefinedSourceContactBudget
public import MonotoneDNF.ResidualProductForm
public import MonotoneDNF.ResponseBoundaryAudit
public import MonotoneDNF.SQTransfer
public import MonotoneDNF.ScheduledSourceTerminal
public import MonotoneDNF.SelectedTemplates
public import MonotoneDNF.SelectorAngularFaceObstruction
public import MonotoneDNF.SelectorBudgetNoGo
public import MonotoneDNF.SelectorCoefficientGap
public import MonotoneDNF.SelectorGrid
public import MonotoneDNF.SelectorSchedule
public import MonotoneDNF.SelectorSupportedGrowingResponseLimits
public import MonotoneDNF.SelectorSupportedWalsh
public import MonotoneDNF.SelectorTemplates
public import MonotoneDNF.SeparatedTriggerCovarianceNoGo
public import MonotoneDNF.SeparatedTriggerObstruction
public import MonotoneDNF.SharperProductContact
public import MonotoneDNF.ShuffledBlocks
public import MonotoneDNF.ShuffledSelectorCovarianceFloor
public import MonotoneDNF.SignedLaplaceMoments
public import MonotoneDNF.SignedMomentConversion
public import MonotoneDNF.SignedProfile
public import MonotoneDNF.SourceCopyFamilyGrid
public import MonotoneDNF.SourceCorrectionKnobAssembly
public import MonotoneDNF.SourceGeometricContactBudget
public import MonotoneDNF.SourceHardGateFiring
public import MonotoneDNF.SourceMomentJet
public import MonotoneDNF.SourceOrderOneJet
public import MonotoneDNF.SourceResponseBudgetLimits
public import MonotoneDNF.SourceResponseLimits
public import MonotoneDNF.SourceScheduledWalshResponse
public import MonotoneDNF.SourceSelectorGridBudget
public import MonotoneDNF.SourceTailAllDegrees
public import MonotoneDNF.SourceTailConstant
public import MonotoneDNF.SourceTailCorrection
public import MonotoneDNF.SourceUpperTail
public import MonotoneDNF.SourceUpperTailAsymptotic
public import MonotoneDNF.SourceUpperTailConstants
public import MonotoneDNF.SourceUpperTailJetAssembly
public import MonotoneDNF.SourceUpperTailMoments
public import MonotoneDNF.SourceUpperTailPolynomial
public import MonotoneDNF.TargetOverlap
public import MonotoneDNF.TemplateInterfaces
public import MonotoneDNF.TemplateProducts
public import MonotoneDNF.UnbiasedFourier
public import MonotoneDNF.UniformCoordinate
public import MonotoneDNF.UniformEquivPreimage
public import MonotoneDNF.VacancyCovariance
public import MonotoneDNF.VacancyProbability
public import MonotoneDNF.VariableListPhysicalResidualContact
public import MonotoneDNF.WalshDegreeBookkeeping
public import MonotoneDNF.WeightedL1Correction
public import MonotoneDNF.WholeUnitAnchorTemplates
public import MonotoneDNF.WholeUnitAngular
public import MonotoneDNF.WholeUnitApproximation
public import MonotoneDNF.WholeUnitAssembly
public import MonotoneDNF.WholeUnitBudget
public import MonotoneDNF.WholeUnitCalibration
public import MonotoneDNF.WholeUnitContact
public import MonotoneDNF.WholeUnitDimension
public import MonotoneDNF.WholeUnitErrorBudget
public import MonotoneDNF.WholeUnitExistence
public import MonotoneDNF.WholeUnitFinal
public import MonotoneDNF.WholeUnitFiring
public import MonotoneDNF.WholeUnitJointSource
public import MonotoneDNF.WholeUnitLearnerTerminal
public import MonotoneDNF.WholeUnitMasks
public import MonotoneDNF.WholeUnitMeshBudget
public import MonotoneDNF.WholeUnitMixtureContact
public import MonotoneDNF.WholeUnitMixtureJets
public import MonotoneDNF.WholeUnitMixtureSource
public import MonotoneDNF.WholeUnitPermutation
public import MonotoneDNF.WholeUnitPrefix
public import MonotoneDNF.WholeUnitRadial
public import MonotoneDNF.WholeUnitRadialBounds
public import MonotoneDNF.WholeUnitRadialBudget
public import MonotoneDNF.WholeUnitRealization
public import MonotoneDNF.WholeUnitResource
public import MonotoneDNF.WholeUnitSchedule
public import MonotoneDNF.WholeUnitSource
public import MonotoneDNF.WholeUnitSourceGrid
public import MonotoneDNF.WholeUnitSourceRealization
public import MonotoneDNF.WholeUnitTerminalData
public import MonotoneDNF.WholeUnitTrigger

/-! Complete checked project import, including every source module. -/


==> anc/README.md <==
# Non-Evolvability of Monotone DNF

Companion Lean formalization for *Non-Evolvability of Monotone DNF under
the Uniform Distribution* by Mohammad-Hadi Foroughmand-Araabi and Sama Goliaei.

The formalized case of Theorem 1.1 uses Boolean hypotheses, classification
error 1/100, and success probability at least 2/3 for every target and every
legal CSQ oracle. It includes the fixed hard sequence with subpolynomial
canonical term budgets and the superpolynomial combined query-cost bound.
The paper's extensions to real-valued hypotheses, success averaged over
the target prior, and general statistical queries are not formalized here.

**Main theorem:** `MonotoneDNF.theorem_1_1_complete`, in
[`MonotoneDNF/PaperTheorem11Global.lean`](MonotoneDNF/PaperTheorem11Global.lean).

## Build

Install elan (https://lean-lang.org/install/). From this directory run:

```sh
lake exe cache get
lake build
```

To build just the main theorem and its dependencies instead:

```sh
lake build MonotoneDNF.PaperTheorem11Global
```

Lean 4.33.1 and Mathlib commit `0df444a360eaa60ab8c11dca51a86af692955474`
are pinned by the three configuration files. The two source directories
are retained to preserve the original Lean module names.

The original release's verification records report a successful 9,003-job
build and an audit of 6,554 declarations, using only `propext`,
`Classical.choice` and `Quot.sound`. All 296 Lean source files and the
three build configuration files are byte-identical to that release.
This repackaging was checked for source integrity; no fresh Lean build
was performed. The full build includes the existing axiom-audit module.

The formal theorem concerns CSQ learning. Non-evolvability follows via
the published reduction from Boolean correlation-based evolvability to
CSQ learning (Vitaly Feldman, *Evolvability from Learning Algorithms*,
STOC 2008, Theorem 4.1); that reduction is not formalized here.

## Attribution

The bundled `FixedPointTheorems/` sources are from upstream commit
`93a3eed3364281a9dbf9652bb52356a8db65057c`. The upstream copyright and license are retained in
`LICENSE.upstream`.

For arXiv, include this directory as `anc/` alongside the manuscript's
TeX sources.


==> anc/VerificationAxioms.lean <==
module

public import MonotoneDNFVerified
public import Lean.Util.CollectAxioms

/-!
# Complete project axiom audit

Every exported declaration in every listed project module is audited. Lean's
axiom collection follows transitive dependencies, including private helpers.
The command fails on any axiom outside the standard three, including sorryAx.
The complete module list is checked to prevent accidental omissions.
-/

open Lean Elab Command

run_cmd do
  let env ← getEnv
  let allowed : Array Name := #[``propext, ``Classical.choice, ``Quot.sound]
  let expected : Array Name := #[
    `FixedPointTheorems,
    `FixedPointTheorems.apply_cubical_sperner,
    `FixedPointTheorems.brouwer,
    `FixedPointTheorems.convex_homeos,
    `FixedPointTheorems.cubical_sperner,
    `FixedPointTheorems.cubical_sperner_prep,
    `MonotoneDNF,
    `MonotoneDNF.AcceptanceBudgetObstruction,
    `MonotoneDNF.AllPatternResource,
    `MonotoneDNF.AllSignPacketCalibration,
    `MonotoneDNF.AllSignSourceJet,
    `MonotoneDNF.AnchorTemplates,
    `MonotoneDNF.AsymptoticLowerBound,
    `MonotoneDNF.AsymptoticParameters,
    `MonotoneDNF.AsymptoticRatio,
    `MonotoneDNF.Axioms,
    `MonotoneDNF.BernsteinMomentFinitization,
    `MonotoneDNF.BiasedProduct,
    `MonotoneDNF.BiasedProductFactorization,
    `MonotoneDNF.BiasedSupport,
    `MonotoneDNF.Bit,
    `MonotoneDNF.BlockSingletonCorrelation,
    `MonotoneDNF.BlockTuples,
    `MonotoneDNF.Bonferroni,
    `MonotoneDNF.BooleanCube,
    `MonotoneDNF.CSQSimulation,
    `MonotoneDNF.CalibratedMixedSourceContactAssembly,
    `MonotoneDNF.CalibratedMixedSourceContactTerminal,
    `MonotoneDNF.CalibratedMixedSourceEventualExclusion,
    `MonotoneDNF.CalibratedMixedSourceTerminalIntegration,
    `MonotoneDNF.CalibratedSourceResponseAllJets,
    `MonotoneDNF.CalibratedSourceResponseDiagonal,
    `MonotoneDNF.CenteredAnchorBaseline,
    `MonotoneDNF.CenteredGenericIdeal,
    `MonotoneDNF.CompleteTriggerCharacterAveraging,
    `MonotoneDNF.ComposedCalibratedFullSourceResponse,
    `MonotoneDNF.ConcreteSourceAssembly,
    `MonotoneDNF.ConditionalBonferroni,
    `MonotoneDNF.ConditionedFullSourceFaceEstimate,
    `MonotoneDNF.ConditionedFullSupportCentered,
    `MonotoneDNF.ConditionedNativeGlobalGeometry,
    `MonotoneDNF.ConditionedRealizationBudget,
    `MonotoneDNF.ConicCaratheodory,
    `MonotoneDNF.ContactAudit,
    `MonotoneDNF.ContactCoordinateBalance,
    `MonotoneDNF.ContactErrorAudit,
    `MonotoneDNF.CovarianceFromSingletonProfile,
    `MonotoneDNF.DegreeFiberAcceptance,
    `MonotoneDNF.DegreeTwoPositiveJet,
    `MonotoneDNF.DirectPositiveJet,
    `MonotoneDNF.DirectPositiveJetTwo,
    `MonotoneDNF.EmpiricalHoeffding,
    `MonotoneDNF.EmpiricalSQTransfer,
    `MonotoneDNF.ExactShuffledSingletonCovariance,
    `MonotoneDNF.FactorialMomentBounds,
    `MonotoneDNF.FactorialMoments,
    `MonotoneDNF.FiniteJetPhysicalResponse,
    `MonotoneDNF.FiniteProbability,
    `MonotoneDNF.FiniteReplacementVariance,
    `MonotoneDNF.FiniteSelectorCoefficients,
    `MonotoneDNF.FiniteVarianceGap,
    `MonotoneDNF.FiringTargets,
    `MonotoneDNF.FullConjunctionOverlap,
    `MonotoneDNF.FullConjunctionStats,
    `MonotoneDNF.FullCubeSelectorBudget,
    `MonotoneDNF.FullGridFaceObstruction,
    `MonotoneDNF.FullIndependentScheduledExactRepresentation,
    `MonotoneDNF.FullIndependentScheduledFlatTriggerAssembly,
    `MonotoneDNF.FullIndependentScheduledLowerFiring,
    `MonotoneDNF.FullIndependentScheduledSource,
    `MonotoneDNF.FullWeightResponseEndpoint,
    `MonotoneDNF.GateAngleCountermodel,
    `MonotoneDNF.GaussianResponseCalibration,
    `MonotoneDNF.GeometricBadSet,
    `MonotoneDNF.GlobalEstimateOneBridge,
    `MonotoneDNF.GlobalProductContact,
    `MonotoneDNF.GoodProductContact,
    `MonotoneDNF.GrowingSourceResponseLimits,
    `MonotoneDNF.HermiteJetInterpolation,
    `MonotoneDNF.HilbertSchmidt,
    `MonotoneDNF.IndependentAllSignAggregation,
    `MonotoneDNF.IndependentScheduledContactAssembly,
    `MonotoneDNF.IndependentScheduledJointSource,
    `MonotoneDNF.IndependentScheduledLearnerTerminal,
    `MonotoneDNF.IndependentScheduledPacketGate,
    `MonotoneDNF.IndependentScheduledPacketRealization,
    `MonotoneDNF.IndependentScheduledRareGateData,
    `MonotoneDNF.IndependentScheduledResource,
    `MonotoneDNF.IndependentScheduledTerminalRoot,
    `MonotoneDNF.JointPhysicalAsymptotics,
    `MonotoneDNF.JointPhysicalEmbedding,
    `MonotoneDNF.JointTriggeredPowerRate,
    `MonotoneDNF.JointTriggeredTailStats,
    `MonotoneDNF.LayoutInvariance,
    `MonotoneDNF.MixedSourceGateAssembly,
    `MonotoneDNF.MixedSourceOrderTwoLimits,
    `MonotoneDNF.MixedSourcePowerRate,
    `MonotoneDNF.MixedSourceRareGateStats,
    `MonotoneDNF.MixedSourceResource,
    `MonotoneDNF.MixedSourceTerminal,
    `MonotoneDNF.MixtureCopyRealization,
    `MonotoneDNF.MomentGram,
    `MonotoneDNF.MonotoneTruthTable,
    `MonotoneDNF.MultiListPhysicalResidualContact,
    `MonotoneDNF.MultilinearBasis,
    `MonotoneDNF.NativeCenteredEstimate,
    `MonotoneDNF.NativeConditionedCompatibility,
    `MonotoneDNF.NativeFullSupportCentered,
    `MonotoneDNF.NativeGenericPoolResponse,
    `MonotoneDNF.NativeGenericResponseCalibration,
    `MonotoneDNF.NativePaddedComplement,
    `MonotoneDNF.NativePaddedJoint,
    `MonotoneDNF.NativeRealizationBudget,
    `MonotoneDNF.NativeSelectorRadialControl,
    `MonotoneDNF.NecessaryNegativePairMass,
    `MonotoneDNF.NonzeroSourceResponseJets,
    `MonotoneDNF.OrderTwoPerturbation,
    `MonotoneDNF.OrderTwoResponse,
    `MonotoneDNF.OverlappingTemplateResponses,
    `MonotoneDNF.Padding,
    `MonotoneDNF.PairWalshContactBarrier,
    `MonotoneDNF.PaperTheorem11,
    `MonotoneDNF.PaperTheorem11Global,
    `MonotoneDNF.PaperTheorem11Model,
    `MonotoneDNF.PaperTheorem11Polynomial,
    `MonotoneDNF.PaperTheorem11Quantitative,
    `MonotoneDNF.PaperTheorem11Randomized,
    `MonotoneDNF.PaperTheorem11Stopping,
    `MonotoneDNF.PaperTheorem11Tolerance,
    `MonotoneDNF.PartIIIFourier,
    `MonotoneDNF.PartIIISeparation,
    `MonotoneDNF.PartVConcentration,
    `MonotoneDNF.PartVOrSum,
    `MonotoneDNF.PartVQuantitative,
    `MonotoneDNF.PartVRandomTriggers,
    `MonotoneDNF.PartVTriggeredOr,
    `MonotoneDNF.PartVTriggeredPairs,
    `MonotoneDNF.PhysicalAnchorDialStatistics,
    `MonotoneDNF.PhysicalAnchorPacketAssembly,
    `MonotoneDNF.PhysicalAvoidingCopySynchronization,
    `MonotoneDNF.PhysicalAvoidingSourceBudget,
    `MonotoneDNF.PhysicalCopyFamilySynchronization,
    `MonotoneDNF.PhysicalEstimateOneAsymptotics,
    `MonotoneDNF.PhysicalExactUnitMeans,
    `MonotoneDNF.PhysicalFiringAsymptotics,
    `MonotoneDNF.PhysicalFiringThinning,
    `MonotoneDNF.PhysicalFullWeightSchedule,
    `MonotoneDNF.PhysicalGateA3,
    `MonotoneDNF.PhysicalGateCalibration,
    `MonotoneDNF.PhysicalGridAssemblyAudit,
    `MonotoneDNF.PhysicalLowOrderGateObstacle,
    `MonotoneDNF.PhysicalMaskedStatistics,
    `MonotoneDNF.PhysicalMixedSourceGeometry,
    `MonotoneDNF.PhysicalORMixture,
    `MonotoneDNF.PhysicalPoolCalibration,
    `MonotoneDNF.PhysicalPoolCompactL2,
    `MonotoneDNF.PhysicalPoolEmbeddingModes,
    `MonotoneDNF.PhysicalPoolGaussianProfile,
    `MonotoneDNF.PhysicalPrefixPartial,
    `MonotoneDNF.PhysicalRandomPoolUnitMeans,
    `MonotoneDNF.PhysicalReducedPoolResponse,
    `MonotoneDNF.PhysicalResidualBounds,
    `MonotoneDNF.PhysicalResidualProductContact,
    `MonotoneDNF.PhysicalResiduals,
    `MonotoneDNF.PhysicalScheduledListAssembly,
    `MonotoneDNF.PhysicalSelectorGridContact,
    `MonotoneDNF.PhysicalSelectorResiduals,
    `MonotoneDNF.PhysicalSeparatedSourceGeometry,
    `MonotoneDNF.PhysicalSourceAnchorPositivity,
    `MonotoneDNF.PhysicalSourceAnchorTriangularity,
    `MonotoneDNF.PhysicalSourceIdealFace,
    `MonotoneDNF.PhysicalSourceResidualErrors,
    `MonotoneDNF.PhysicalTemplates,
    `MonotoneDNF.PhysicalTriggerEquivariance,
    `MonotoneDNF.PhysicalUnitStatistics,
    `MonotoneDNF.PoincareMiranda,
    `MonotoneDNF.PolynomialComparison,
    `MonotoneDNF.PolynomialJets,
    `MonotoneDNF.PoolBinomialMoments,
    `MonotoneDNF.PoolExactCoefficientBounds,
    `MonotoneDNF.PoolFiniteBiasAlgebra,
    `MonotoneDNF.PoolFixedDesign,
    `MonotoneDNF.PoolFixedDesignDerivatives,
    `MonotoneDNF.PoolFixedDesignVariance,
    `MonotoneDNF.PoolGaussianMean,
    `MonotoneDNF.PoolGaussianTilt,
    `MonotoneDNF.PoolHermiteApprox,
    `MonotoneDNF.PoolKrawtchoukDual,
    `MonotoneDNF.PoolPhysicalEnergy,
    `MonotoneDNF.PoolPhysicalMean,
    `MonotoneDNF.PoolPhysicalWeighted,
    `MonotoneDNF.PoolWeightedKernel,
    `MonotoneDNF.PositiveCorrectedMeasure,
    `MonotoneDNF.PositiveDensityCorrection,
    `MonotoneDNF.PositiveJetAlgebra,
    `MonotoneDNF.PositiveJets,
    `MonotoneDNF.PositiveMomentCorrection,
    `MonotoneDNF.PositivePolynomialMoments,
    `MonotoneDNF.PositivePoolFinitization,
    `MonotoneDNF.PositiveSource,
    `MonotoneDNF.PositiveTruncation,
    `MonotoneDNF.ProductContactCombinatorics,
    `MonotoneDNF.PureOrPairBarrier,
    `MonotoneDNF.RareGateAsymptotics,
    `MonotoneDNF.RareGateDiagonal,
    `MonotoneDNF.RareGateLearner,
    `MonotoneDNF.RareGatePadding,
    `MonotoneDNF.RareGateTailReindex,
    `MonotoneDNF.RareGateTailResource,
    `MonotoneDNF.ReferenceTranscript,
    `MonotoneDNF.RefinedSourceContactBudget,
    `MonotoneDNF.ResidualProductForm,
    `MonotoneDNF.ResponseBoundaryAudit,
    `MonotoneDNF.SQTransfer,
    `MonotoneDNF.ScheduledSourceTerminal,
    `MonotoneDNF.SelectedTemplates,
    `MonotoneDNF.SelectorAngularFaceObstruction,
    `MonotoneDNF.SelectorBudgetNoGo,
    `MonotoneDNF.SelectorCoefficientGap,
    `MonotoneDNF.SelectorGrid,
    `MonotoneDNF.SelectorSchedule,
    `MonotoneDNF.SelectorSupportedGrowingResponseLimits,
    `MonotoneDNF.SelectorSupportedWalsh,
    `MonotoneDNF.SelectorTemplates,
    `MonotoneDNF.SeparatedTriggerCovarianceNoGo,
    `MonotoneDNF.SeparatedTriggerObstruction,
    `MonotoneDNF.SharperProductContact,
    `MonotoneDNF.ShuffledBlocks,
    `MonotoneDNF.ShuffledSelectorCovarianceFloor,
    `MonotoneDNF.SignedLaplaceMoments,
    `MonotoneDNF.SignedMomentConversion,
    `MonotoneDNF.SignedProfile,
    `MonotoneDNF.SourceCopyFamilyGrid,
    `MonotoneDNF.SourceCorrectionKnobAssembly,
    `MonotoneDNF.SourceGeometricContactBudget,
    `MonotoneDNF.SourceHardGateFiring,
    `MonotoneDNF.SourceMomentJet,
    `MonotoneDNF.SourceOrderOneJet,
    `MonotoneDNF.SourceResponseBudgetLimits,
    `MonotoneDNF.SourceResponseLimits,
    `MonotoneDNF.SourceScheduledWalshResponse,
    `MonotoneDNF.SourceSelectorGridBudget,
    `MonotoneDNF.SourceTailAllDegrees,
    `MonotoneDNF.SourceTailConstant,
    `MonotoneDNF.SourceTailCorrection,
    `MonotoneDNF.SourceUpperTail,
    `MonotoneDNF.SourceUpperTailAsymptotic,
    `MonotoneDNF.SourceUpperTailConstants,
    `MonotoneDNF.SourceUpperTailJetAssembly,
    `MonotoneDNF.SourceUpperTailMoments,
    `MonotoneDNF.SourceUpperTailPolynomial,
    `MonotoneDNF.TargetOverlap,
    `MonotoneDNF.TemplateInterfaces,
    `MonotoneDNF.TemplateProducts,
    `MonotoneDNF.UnbiasedFourier,
    `MonotoneDNF.UniformCoordinate,
    `MonotoneDNF.UniformEquivPreimage,
    `MonotoneDNF.VacancyCovariance,
    `MonotoneDNF.VacancyProbability,
    `MonotoneDNF.VariableListPhysicalResidualContact,
    `MonotoneDNF.WalshDegreeBookkeeping,
    `MonotoneDNF.WeightedL1Correction,
    `MonotoneDNF.WholeUnitAnchorTemplates,
    `MonotoneDNF.WholeUnitAngular,
    `MonotoneDNF.WholeUnitApproximation,
    `MonotoneDNF.WholeUnitAssembly,
    `MonotoneDNF.WholeUnitBudget,
    `MonotoneDNF.WholeUnitCalibration,
    `MonotoneDNF.WholeUnitContact,
    `MonotoneDNF.WholeUnitDimension,
    `MonotoneDNF.WholeUnitErrorBudget,
    `MonotoneDNF.WholeUnitExistence,
    `MonotoneDNF.WholeUnitFinal,
    `MonotoneDNF.WholeUnitFiring,
    `MonotoneDNF.WholeUnitJointSource,
    `MonotoneDNF.WholeUnitLearnerTerminal,
    `MonotoneDNF.WholeUnitMasks,
    `MonotoneDNF.WholeUnitMeshBudget,
    `MonotoneDNF.WholeUnitMixtureContact,
    `MonotoneDNF.WholeUnitMixtureJets,
    `MonotoneDNF.WholeUnitMixtureSource,
    `MonotoneDNF.WholeUnitPermutation,
    `MonotoneDNF.WholeUnitPrefix,
    `MonotoneDNF.WholeUnitRadial,
    `MonotoneDNF.WholeUnitRadialBounds,
    `MonotoneDNF.WholeUnitRadialBudget,
    `MonotoneDNF.WholeUnitRealization,
    `MonotoneDNF.WholeUnitResource,
    `MonotoneDNF.WholeUnitSchedule,
    `MonotoneDNF.WholeUnitSource,
    `MonotoneDNF.WholeUnitSourceGrid,
    `MonotoneDNF.WholeUnitSourceRealization,
    `MonotoneDNF.WholeUnitTerminalData,
    `MonotoneDNF.WholeUnitTrigger]
  for required in expected do
    unless env.header.modules.any (fun m => m.module == required) do
      throwError "Missing expected project module {required}"
  let mut declarationCount : Nat := 0
  let mut moduleCount : Nat := 0
  for index in [:env.header.modules.size] do
    let moduleName := env.header.modules[index]!.module
    if expected.contains moduleName then
      let mut localCount : Nat := 0
      for name in env.header.moduleData[index]!.constNames do
        let axioms ← collectAxioms name
        for axiomName in axioms do
          unless allowed.contains axiomName do
            throwError "Unexpected axiom {axiomName} in declaration {name}"
        localCount := localCount + 1
      logInfo m!"PROJECT_AXIOM_MODULE_PASS {moduleName} declarations={localCount}"
      declarationCount := declarationCount + localCount
      moduleCount := moduleCount + 1
  unless moduleCount == expected.size do
    throwError "Project audit module count mismatch: {moduleCount} versus {expected.size}"
  logInfo m!"PROJECT_AXIOM_AUDIT_PASS modules={moduleCount} declarations={declarationCount}"


==> anc/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "0df444a360eaa60ab8c11dca51a86af692955474",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b7eb3304aeae834b12dda98993a37f6a41f6f0bb",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "5f4d51b81cbd3f6b32b156bfad9056621a040404",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "16f02aa7642864af59f1ff0e384a015994db9118",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4be2e3d5087eeb272cf5a8853b8f9dd025ef5957",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "3448c0bcc5ce01b2d1546e483ec3620e32df3d0e",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "92c15be17b7caf78c2ad767ec40f89052d908d81",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "4488d40d070b9700d4d5a6aa342f0d40c31b2a2d",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "6130a47896ce867c6a4a55373441e59e565bad0f",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.33.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "monotone_dnf",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lakefile.toml <==
name = "monotone_dnf"
version = "0.1.0"
defaultTargets = ["MonotoneDNFVerified", "VerificationAxioms"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "0df444a360eaa60ab8c11dca51a86af692955474"

[[lean_lib]]
name = "FixedPointTheorems"

[[lean_lib]]
name = "MonotoneDNF"

[[lean_lib]]
name = "MonotoneDNFVerified"

[[lean_lib]]
name = "VerificationAxioms"


==> anc/lean-toolchain <==
leanprover/lean4:v4.33.1

